Gravitational-wave modes from precessing black-hole binaries

Gravitational waves from precessing black-hole binaries exhibit features that are absent in nonprecessing systems. The most prominent of these is a parity-violating asymmetry that beams energy and linear momentum preferentially along or opposite to the orbital angular momentum, leading to recoil of the binary. The asymmetry will appear as amplitude and phase modulations at the orbital frequency. For strongly precessing systems, it accounts for at least 3% amplitude modulation for binaries in the sensitivity band of ground-based gravitational-wave detectors, and can exceed 50% for massive systems. Such asymmetric features are also clearly visible when the waves are decomposed into modes of spin-weighted spherical harmonics, and are inherent in the waves themselves---rather than resulting from residual eccentricity in numerical simulations, or from mode-mixing due to precession. In particular, there is generically no instantaneous frame for which the mode decomposition will have any symmetry. We introduce a method to simplify the expressions for waveforms given in analytical relativity, which can be used to combine existing high-order waveforms for nonprecessing systems with expressions for the precessing contributions, leading to improved accuracy and a unified treatment of precessing and nonprecessing binaries. Using this method, it is possible to clarify the nature and the origins of the asymmetries and show the effects of asymmetry on recoils more clearly. We present post-Newtonian (PN) expressions for the waveform modes that include these terms, complete to the relative 2PN level in spin (proportional to $v^4/c^4$ times a certain combination of the spins). Comparing the results of those expressions to numerical results, we find good qualitative agreement. We also demonstrate how these expressions can be used to efficiently calculate waveforms for gravitational-wave astronomy.

==> anc/AA_README <==
This directory contains two main items:

(1) An IPython notebook `GWModesFromPrecessingBHBinaries.ipynb`, which
    can be opened directly as an interactive notebook using the
    `ipython notebook` command, or more easily viewed online here:
    <http://nbviewer.ipython.org/url/arxiv.org/src/1409.4431/anc/GWModesFromPrecessingBHBinaries.ipynb>.
    The notebook reflects the structure of the paper, giving a few
    additional details of certain computations, and explicitly showing
    all the code needed to reproduce the results given in the paper.

(2) An archival snapshot of the main code (`GWFrames`) implementing
    the techniques described in the paper.  This code is hosted at
    <https://github.com/moble/GWFrames>, where a newer version can be
    found.


==> anc/CalculatingWaveformModes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    169404,       4510]
NotebookOptionsPosition[    164365,       4359]
NotebookOutlinePosition[    164751,       4376]
CellTagsIndexPosition[    164708,       4373]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Setup", "Section",
 CellChangeTimes->{{3.615640618800117*^9, 3.615640626967083*^9}}],

Cell["\<\
This notebook will simply take the various elements of the metric \
perturbtation for spin portions of the PN waveform, and project onto modes of \
the co-orbital frame.

First, we define the conjugate spin-weighted spherical harmonics (SWSHs) we \
will be using.  We remove the dependence on \[Phi], because we will do the \
integral over that variable first, in the hopes that it will greatly simplify \
our expressions.\
\>", "Text",
 CellChangeTimes->{{3.615638343038258*^9, 3.6156383780687733`*^9}, {
  3.6156384441628227`*^9, 3.615638465694928*^9}, {3.61563975572915*^9, 
  3.615639786571765*^9}, {3.615640663458602*^9, 3.615640665186572*^9}, {
  3.615812437266817*^9, 3.615812452094719*^9}, {3.6158128252583323`*^9, 
  3.615812842863655*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Yco\[Theta]", "[", 
    RowBox[{"l_", ",", "m_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "m"], 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "m"}], ")"}], "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "-", "m"}], ")"}], "!"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l"}], "+", "1"}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "2"}], ")"}], "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "-", "2"}], ")"}], "!"}], "4", "\[Pi]"}]]], 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"r", "=", "0"}], 
         RowBox[{"l", "+", "2"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"l", "+", "2"}], ",", "r"}], "]"}], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"l", "-", "2"}], ",", 
            RowBox[{"r", "-", "2", "-", "m"}]}], "]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"l", "-", "r", "+", "2"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Theta]", "2"], "]"}], ")"}], 
           RowBox[{
            RowBox[{"2", "l"}], "-", 
            RowBox[{"2", "r"}], "+", "2", "+", "m"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Cos", "[", 
             FractionBox["\[Theta]", "2"], "]"}], ")"}], 
           RowBox[{
            RowBox[{"2", "r"}], "-", "2", "-", "m"}]]}], ")"}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", "\[Element]", "Reals"}], "}"}]}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6083125748132544`*^9, 3.608312582107263*^9}, {
  3.60847123222394*^9, 3.6084712338520813`*^9}, {3.608912621831408*^9, 
  3.608912628121279*^9}, {3.615638339691348*^9, 3.615638340377183*^9}, {
  3.6158124284210377`*^9, 3.615812463752624*^9}, {3.615878668269724*^9, 
  3.615878713055122*^9}, {3.615893696962491*^9, 3.615893718779284*^9}}],

Cell["We'll be factoring this out, as is standard:", "Text",
 CellChangeTimes->{{3.6156408527866583`*^9, 3.615640873853097*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OverallFactor", " ", "=", " ", 
    RowBox[{"8", " ", "\[Nu]", " ", 
     SuperscriptBox["v", "2"], 
     SqrtBox[
      FractionBox["\[Pi]", "5"]], " ", 
     FractionBox["M", "R"]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", "\[Nu]", " ", 
       SuperscriptBox["v", "2"]}]], 
     SqrtBox[
      FractionBox["5", "\[Pi]"]], " ", 
     FractionBox["R", "M"]}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.615640503177805*^9, 3.615640542587481*^9}, {
  3.6156524974024343`*^9, 3.615652518909047*^9}}],

Cell["\<\
For notational clarity, we define the basis elements of the co-orbital frame:\
\
\>", "Text",
 CellChangeTimes->{{3.615639823907342*^9, 3.615639853440078*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nHat", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lambdaHat", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ellHat", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.615639855644597*^9, {3.6156418918798733`*^9, 3.615641899211751*^9}, {
   3.615642157551456*^9, 3.6156421610265617`*^9}, {3.615882683084099*^9, 
   3.615882686470641*^9}, {3.615889563999605*^9, 3.615889565502275*^9}, {
   3.615889660176003*^9, 3.6158896634637136`*^9}}],

Cell["\<\
We will need to write cross and dot products, so we define the vectors\
\>", "Text",
 CellChangeTimes->{{3.61564080175007*^9, 3.6156408218807297`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sigma", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"Sigman", ",", "Sigmalambda", ",", "Sigmaell"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", " ", 
   RowBox[{"{", 
    RowBox[{"Sn", ",", "Slambda", ",", "Sell"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1", "=", " ", 
   RowBox[{"{", 
    RowBox[{"S1n", ",", "S1lambda", ",", "S1ell"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", " ", 
   RowBox[{"{", 
    RowBox[{"S2n", ",", "S2lambda", ",", "S2ell"}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.615640547218534*^9, 3.615640554131158*^9}, {
  3.615640825627027*^9, 3.615640827227044*^9}, {3.615640976795258*^9, 
  3.615640995920621*^9}, {3.615642126100953*^9, 3.6156421489213333`*^9}, {
  3.615671357852004*^9, 3.615671368374771*^9}}],

Cell["\<\
We also construct the basis vectors at each point of the observation sphere:\
\>", "Text",
 CellChangeTimes->{{3.6156398636191263`*^9, 3.615639901092955*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NHat", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", 
    RowBox[{
     SubscriptBox["n", "j"], "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PHat", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", "0"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"This", " ", "is"}], " ", "-", 
     SubscriptBox["\[Phi]", "j"]}], ",", " ", 
    RowBox[{
     RowBox[{"for", " ", "some", " ", "reason"}], "..."}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QHat", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", 
    RowBox[{
     SubscriptBox["\[Theta]", "j"], "."}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.615652347798678*^9, 3.615652353030327*^9}, 
   3.6158803111576357`*^9, {3.615880379918353*^9, 3.6158803985887833`*^9}, {
   3.61588067453176*^9, 3.6158806772094088`*^9}, {3.615881706681458*^9, 
   3.6158817085898952`*^9}, {3.6158898434542418`*^9, 3.6158898456425047`*^9}, 
   3.615892172390456*^9, 3.615892214711297*^9, {3.6158934768229647`*^9, 
   3.615893579420898*^9}, {3.6159917696442213`*^9, 3.6159917895715523`*^9}, {
   3.6161911081092*^9, 3.616191123196951*^9}, {3.6161912042521763`*^9, 
   3.616191224462723*^9}, {3.616191365037386*^9, 3.6161913803786297`*^9}, {
   3.616197188685255*^9, 3.616197199302745*^9}}],

Cell[TextData[{
 "Using those vectors, we will contract a projection tensor ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "jk"], TraditionalForm]]],
 " with components of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "jk"], TraditionalForm]]],
 " (given as elements of a tensor product) to produce the complex field ",
 Cell[BoxData[
  FormBox["h", TraditionalForm]]],
 ", which we will then integrate against the SWSHs to get the modes."
}], "Text",
 CellChangeTimes->{{3.615640407841641*^9, 3.615640469152253*^9}, {
  3.615640641535769*^9, 3.615640657091213*^9}, {3.6156427397016993`*^9, 
  3.615642746590146*^9}, {3.6158935678187027`*^9, 3.615893571468912*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hjk", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PHat", "\[TensorProduct]", "PHat"}], "-", 
        RowBox[{"QHat", "\[TensorProduct]", "QHat"}]}], ")"}], " ", "-", " ", 
      
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PHat", "\[TensorProduct]", "QHat"}], "+", " ", 
         RowBox[{"QHat", "\[TensorProduct]", "PHat"}]}], ")"}]}]}], ")"}], 
    "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"STF", "[", "field_", "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Symmetrize", "[", 
      RowBox[{
       RowBox[{"field", "-", 
        RowBox[{
         FractionBox["1", "3"], 
         RowBox[{"IdentityMatrix", "[", "3", "]"}], " ", 
         RowBox[{"TensorContract", "[", 
          RowBox[{"field", ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"Symmetric", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hField", "[", "hjk_", "]"}], ":=", 
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"hjk", "\[TensorProduct]", "Hjk"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hHatellm", "[", 
    RowBox[{"hField_", ",", "ell_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Integral]", "0", 
              RowBox[{"2", "\[Pi]"}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"hField", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", 
                  "\[Phi]"}]]}], ")"}], 
              RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}], ")"}], 
           RowBox[{"Yco\[Theta]", "[", 
            RowBox[{"ell", ",", "m", ",", "\[Theta]"}], "]"}], 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], " ", ")"}], 
         RowBox[{"\[DifferentialD]", "\[Theta]"}]}]}], ")"}], "/", 
      "OverallFactor"}], ",", "v", ",", "Simplify"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.615642730186252*^9, {3.6156427733981524`*^9, 3.6156427977219543`*^9}, {
   3.615642829896451*^9, 3.615642872199565*^9}, {3.615643061136335*^9, 
   3.6156430621173067`*^9}, {3.615645001187553*^9, 3.615645004066557*^9}, {
   3.6156523572478724`*^9, 3.615652381535737*^9}, {3.615660137749116*^9, 
   3.615660161140872*^9}, {3.615677325028502*^9, 3.615677339122369*^9}, 
   3.615677403509948*^9, {3.6158081164416237`*^9, 3.615808119630336*^9}, {
   3.615809276577591*^9, 3.6158093423126497`*^9}, {3.615809500181053*^9, 
   3.615809513082614*^9}, {3.615810472382823*^9, 3.61581048276683*^9}, {
   3.6158121432633266`*^9, 3.615812157774954*^9}, {3.615812473621072*^9, 
   3.6158124972570143`*^9}, 3.6158125649968348`*^9, {3.615812701359034*^9, 
   3.615812715335533*^9}, {3.615889579971745*^9, 3.615889592846477*^9}, {
   3.615889885323966*^9, 3.615889886643609*^9}, {3.615892188506814*^9, 
   3.6158922126881847`*^9}, {3.615893548562883*^9, 3.615893548768548*^9}, {
   3.615893639428692*^9, 3.615893640251809*^9}, {3.615973397230008*^9, 
   3.615973425667742*^9}, {3.615973464526045*^9, 3.615973475095807*^9}, {
   3.615973742205482*^9, 3.615973744522696*^9}, {3.615973774780651*^9, 
   3.615973807720069*^9}, {3.615978913831172*^9, 3.615978913869084*^9}, {
   3.615978977352775*^9, 3.615978977848274*^9}, {3.615991794213985*^9, 
   3.6159918047506943`*^9}, {3.616191105815489*^9, 3.616191143108714*^9}, {
   3.616191417377228*^9, 3.616191417416793*^9}, {3.616198644877733*^9, 
   3.6161986451813297`*^9}, {3.616199192919002*^9, 3.616199192965866*^9}}],

Cell["\<\
Now, we briefly compare, to ensure that we have the same conventions as Eqs. \
(7.4) Will & Wiseman (1996), noting that we need to transform \[Phi]\[Rule]\
\[Pi]/2-\[CapitalPhi].\
\>", "Text",
 CellChangeTimes->{{3.616199876776702*^9, 3.616199929871829*^9}, {
  3.616199980500093*^9, 3.616199983569934*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"hField", "[", 
      RowBox[{"nHat", "\[TensorProduct]", "nHat"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Theta]", "\[Rule]", "\[Iota]"}], ",", 
       RowBox[{"\[Phi]", "\[Rule]", 
        RowBox[{
         RowBox[{"\[Pi]", "/", "2"}], "-", "\[CapitalPhi]"}]}]}], "}"}]}], 
    ")"}], "\[IndentingNewLine]", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Iota]", "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}], ")"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "\[CapitalPhi]"}], "]"}]}]}], ")"}], "-", 
     RowBox[{"\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Cos", "[", "\[Iota]", "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "\[CapitalPhi]"}], "]"}]}], ")"}]}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"hField", "[", 
      RowBox[{"lambdaHat", "\[TensorProduct]", "lambdaHat"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Theta]", "\[Rule]", "\[Iota]"}], ",", 
       RowBox[{"\[Phi]", "\[Rule]", 
        RowBox[{
         RowBox[{"\[Pi]", "/", "2"}], "-", "\[CapitalPhi]"}]}]}], "}"}]}], 
    ")"}], "\[IndentingNewLine]", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Iota]", "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}], ")"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "\[CapitalPhi]"}], "]"}]}]}], ")"}], "-", 
     RowBox[{"\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"Cos", "[", "\[Iota]", "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "\[CapitalPhi]"}], "]"}]}], ")"}]}]}], ")"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"hField", "[", 
      RowBox[{"nHat", "\[TensorProduct]", "lambdaHat"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Theta]", "\[Rule]", "\[Iota]"}], ",", 
       RowBox[{"\[Phi]", "\[Rule]", 
        RowBox[{
         RowBox[{"\[Pi]", "/", "2"}], "-", "\[CapitalPhi]"}]}]}], "}"}]}], 
    ")"}], "\[IndentingNewLine]", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}], ")"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"2", "\[CapitalPhi]"}], "]"}]}], ")"}], "-", 
     RowBox[{"\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Cos", "[", "\[Iota]", "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "\[CapitalPhi]"}], "]"}]}], ")"}]}]}], ")"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6161995173433447`*^9, 3.616199613119791*^9}, {
  3.6161996590932426`*^9, 3.616199763667364*^9}, {3.61619981187814*^9, 
  3.616199825808588*^9}, {3.616199861612945*^9, 3.6161998720183983`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.61619959958315*^9, 3.616199615244198*^9}, 
   3.616199726888833*^9, 3.616199765885459*^9, 3.616199826353798*^9, 
   3.616199872544571*^9, 3.616203159606245*^9, 3.6162574536461487`*^9, 
   3.61626221569326*^9, 3.616330609955463*^9, 3.616460715818288*^9, 
   3.6180648949094954`*^9, 3.618066300277864*^9, 3.6180815002745953`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.61619959958315*^9, 3.616199615244198*^9}, 
   3.616199726888833*^9, 3.616199765885459*^9, 3.616199826353798*^9, 
   3.616199872544571*^9, 3.616203159606245*^9, 3.6162574536461487`*^9, 
   3.61626221569326*^9, 3.616330609955463*^9, 3.616460715818288*^9, 
   3.6180648949094954`*^9, 3.618066300277864*^9, 3.618081500400009*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.61619959958315*^9, 3.616199615244198*^9}, 
   3.616199726888833*^9, 3.616199765885459*^9, 3.616199826353798*^9, 
   3.616199872544571*^9, 3.616203159606245*^9, 3.6162574536461487`*^9, 
   3.61626221569326*^9, 3.616330609955463*^9, 3.616460715818288*^9, 
   3.6180648949094954`*^9, 3.618066300277864*^9, 3.618081500402976*^9}]
}, Open  ]],

Cell["We obtain perfect agreement.", "Text",
 CellChangeTimes->{{3.6161999479366817`*^9, 3.616199957683951*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test with low-order non-spinning terms", "Section",
 CellChangeTimes->{{3.615640596123879*^9, 3.615640604489318*^9}, {
  3.6156407453813553`*^9, 3.61564074602917*^9}, {3.61564311111038*^9, 
  3.615643113020101*^9}, {3.615878731554473*^9, 3.615878737768981*^9}}],

Cell["\<\
We can test our functions with the lowest-order (non-spinning) contribution \
to the metric perturbation, and verify that we only get the expected \
quadrupole modes.  The following lowest-order term is the second derivative \
of the mass quadrupole moment.  [See, e.g., Eq. (3.22a) of Kidder (1995).]\
\>", "Text",
 CellChangeTimes->{{3.615640671566478*^9, 3.6156406862567883`*^9}, {
  3.615641010111463*^9, 3.615641056066465*^9}, {3.6156525705329313`*^9, 
  3.6156526114379997`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hjk", " ", "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "M", " ", "\[Nu]"}], "R"], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox["v", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambdaHat", "\[TensorProduct]", "lambdaHat"}], "-", 
          RowBox[{"nHat", "\[TensorProduct]", "nHat"}]}], ")"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["v", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"Dot", "[", 
            RowBox[{"NHat", ",", "nHat"}], "]"}], "2", 
           RowBox[{"nHat", "\[TensorProduct]", "lambdaHat"}]}], "+", 
          RowBox[{
           RowBox[{"Dot", "[", 
            RowBox[{"NHat", ",", "lambdaHat"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nHat", "\[TensorProduct]", "nHat"}], "-", 
             RowBox[{"2", 
              RowBox[{"lambdaHat", "\[TensorProduct]", "lambdaHat"}]}]}], 
            ")"}]}]}], ")"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{
        SuperscriptBox["v", "4"], 
        FractionBox["1", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", "\[Nu]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"Dot", "[", 
                RowBox[{"NHat", ",", "nHat"}], "]"}], "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", 
                 RowBox[{"nHat", "\[TensorProduct]", "nHat"}]}], "-", 
                RowBox[{"14", 
                 RowBox[{"lambdaHat", "\[TensorProduct]", "lambdaHat"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Dot", "[", 
               RowBox[{"NHat", ",", "nHat"}], "]"}], 
              RowBox[{"Dot", "[", 
               RowBox[{"NHat", ",", "lambdaHat"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "32"}], 
                RowBox[{"nHat", "\[TensorProduct]", "lambdaHat"}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Dot", "[", 
                RowBox[{"NHat", ",", "lambdaHat"}], "]"}], "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", 
                 RowBox[{"lambdaHat", "\[TensorProduct]", "lambdaHat"}]}], 
                "-", 
                RowBox[{"2", 
                 RowBox[{"nHat", "\[TensorProduct]", "nHat"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"3", " ", "\[Nu]"}]}], ")"}], 
           RowBox[{"lambdaHat", "\[TensorProduct]", "lambdaHat"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"19", "-", 
             RowBox[{"3", "\[Nu]"}]}], ")"}], 
           RowBox[{"nHat", "\[TensorProduct]", "nHat"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", "\[Nu]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", 
              RowBox[{"lambdaHat", "\[TensorProduct]", "lambdaHat"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"nHat", "\[TensorProduct]", "nHat"}]}]}], ")"}]}]}], 
         ")"}]}]}], "\[IndentingNewLine]", ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"h", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"hField", "[", "hjk", "]"}], ",", "v", ",", "Simplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.615642910762292*^9, 3.615642919377282*^9}, {
   3.615643022166741*^9, 3.6156430235286417`*^9}, {3.615645119541469*^9, 
   3.6156451244322653`*^9}, {3.615645262493939*^9, 3.615645267098974*^9}, {
   3.615652533553095*^9, 3.615652537813183*^9}, {3.6156599962139463`*^9, 
   3.615659996278329*^9}, {3.615660112593947*^9, 3.615660112619042*^9}, {
   3.615813610298502*^9, 3.615813611894124*^9}, {3.6158787627872467`*^9, 
   3.6158790448406973`*^9}, {3.615879087551189*^9, 3.615879176926268*^9}, {
   3.6158793963692427`*^9, 3.6158794067616787`*^9}, {3.615880414131145*^9, 
   3.6158804149074793`*^9}, 3.615880487570179*^9, {3.615882854482498*^9, 
   3.615882877665678*^9}, 3.615889637836452*^9, 3.6158898286499157`*^9, 
   3.6158937477769737`*^9, 3.615893841074741*^9, {3.6158939443744392`*^9, 
   3.6158939510611486`*^9}, {3.615893993459754*^9, 3.61589399352704*^9}, {
   3.615973031417469*^9, 3.615973063205882*^9}, 3.6159734846169367`*^9, {
   3.6159738929635887`*^9, 3.615973898999278*^9}, {3.615974671018359*^9, 
   3.615974721328704*^9}, {3.615974939866034*^9, 3.6159749430036173`*^9}, {
   3.6159752683545723`*^9, 3.615975270811901*^9}, {3.615975329367269*^9, 
   3.6159753498888474`*^9}, {3.615975586716257*^9, 3.615975600804763*^9}, 
   3.615975802154352*^9, {3.615977823673867*^9, 3.6159782212726707`*^9}, 
   3.615978788424555*^9, 3.615978826211524*^9, {3.615992380233879*^9, 
   3.615992385323042*^9}, {3.61599254023203*^9, 3.615992559007972*^9}, {
   3.615992647834681*^9, 3.615992663768095*^9}, {3.615993259257929*^9, 
   3.615993291490818*^9}, {3.6159933239945107`*^9, 3.6159933258717403`*^9}, 
   3.618069107645624*^9, 3.618081279947279*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", "R"}]], 
   RowBox[{"M", " ", 
    SuperscriptBox["v", "4"], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "+", "\[Nu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"5", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{"80", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "+", "\[Nu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Phi]", "]"}], "4"]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "-", "\[Nu]", "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}], "2"]}]}], ")"}]}]}], "-", 
  FractionBox[
   RowBox[{"M", " ", 
    SuperscriptBox["v", "3"], " ", "\[Delta]", " ", "\[Nu]", " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Phi]", "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Phi]", "]"}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4", " ", "R"}]], "+", 
  FractionBox[
   RowBox[{"M", " ", 
    SuperscriptBox["v", "2"], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"\[Theta]", "-", "\[Phi]"}], ")"}]}], "]"}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"\[Theta]", "+", "\[Phi]"}], ")"}]}], "]"}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "-", 
         RowBox[{"2", " ", "\[Phi]"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "+", 
         RowBox[{"2", " ", "\[Phi]"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "R"}]]}]], "Output",
 CellChangeTimes->{
  3.6156430248146353`*^9, 3.615645012437234*^9, {3.615645120858811*^9, 
   3.6156451250709457`*^9}, 3.6156452678036203`*^9, 3.615652395404468*^9, 
   3.615652457445861*^9, {3.6156525257321978`*^9, 3.6156525384387493`*^9}, 
   3.6158092591869307`*^9, 3.615810642746434*^9, {3.615813586373192*^9, 
   3.61581361237847*^9}, 3.6158184275518084`*^9, 3.615879216203986*^9, 
   3.615879412627676*^9, 3.61588032531248*^9, 3.615880404900923*^9, {
   3.615880484773017*^9, 3.615880490339205*^9}, 3.6158817161553183`*^9, 
   3.6158827007274103`*^9, {3.615882875094129*^9, 3.615882883738255*^9}, 
   3.615886736477887*^9, 3.615889638780075*^9, 3.615889673812993*^9, {
   3.6158898296097307`*^9, 3.6158898591259727`*^9}, 3.615889889878384*^9, 
   3.615891806630721*^9, {3.615892176043488*^9, 3.6158922197973423`*^9}, 
   3.615893591728346*^9, 3.6158936728187027`*^9, {3.6158937063458643`*^9, 
   3.615893749045878*^9}, 3.6158938451830378`*^9, {3.615893945564343*^9, 
   3.6158939567558126`*^9}, 3.615973036910338*^9, 3.615973067195677*^9, 
   3.6159734953112583`*^9, 3.615973813886025*^9, {3.615973895205605*^9, 
   3.615973902221025*^9}, 3.615974731755356*^9, 3.6159749642752523`*^9, 
   3.6159752777628317`*^9, 3.615975358799211*^9, 3.615975606137445*^9, 
   3.6159758078478622`*^9, {3.615978206230803*^9, 3.615978226100171*^9}, 
   3.615978789696602*^9, 3.615978922822896*^9, 3.615978999882451*^9, 
   3.615991813815566*^9, 3.6159923901376867`*^9, 3.615992550089418*^9, 
   3.615992666436458*^9, 3.615993293553319*^9, 3.6159933279701157`*^9, 
   3.616086055348596*^9, 3.616197644605101*^9, 3.616199096187914*^9, 
   3.6161992309140167`*^9, 3.616203161764854*^9, 3.6162574571075697`*^9, 
   3.616262218692113*^9, 3.616330611807315*^9, 3.616460717903789*^9, 
   3.618064901036293*^9, 3.6180691159002438`*^9, 3.618081289525415*^9, 
   3.6180815022127943`*^9}]
}, Open  ]],

Cell[TextData[{
 "First, we check that each PN term in ",
 Cell[BoxData[
  FormBox["h", TraditionalForm]]],
 " agrees with the expected values [taken from Eqs. (323) and (324) of \
Blanchet (2014)]."
}], "Text",
 CellChangeTimes->{{3.616198741724341*^9, 3.616198778833353*^9}, {
  3.616198816295907*^9, 3.616198840644371*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"TrigExpand", "[", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}], ")"}]}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "\[CapitalPhi]"}], "]"}]}], ")"}], "-", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"Cos", "[", "\[Iota]", "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "\[CapitalPhi]"}], "]"}]}], ")"}]}]}], ")"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"TrigExpand", "[", 
   RowBox[{
    RowBox[{
     FractionBox["R", 
      RowBox[{"M", " ", "\[Nu]"}]], 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"h", ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", "\[Rule]", "\[Iota]"}], ",", 
      RowBox[{"\[Phi]", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "2"}], "-", "\[CapitalPhi]"}]}]}], "}"}]}], 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"ComplexExpand", "[", 
   RowBox[{"%", "-", "%%"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615882903688587*^9, 3.615882909831307*^9}, {
  3.615882944333544*^9, 3.615882972642419*^9}, {3.615978840732801*^9, 
  3.6159788461770287`*^9}, {3.615991993390358*^9, 3.615992018854659*^9}, {
  3.615992322752503*^9, 3.615992322950086*^9}, {3.616197582492401*^9, 
  3.6161975862999907`*^9}, {3.616197629342904*^9, 3.6161976795866327`*^9}, {
  3.6161988649915037`*^9, 3.616198866400279*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Iota]"}], "]"}]}], ")"}]}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Cos", "[", "\[Iota]", "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.615882958045533*^9, 3.615882975916511*^9}, 
   3.615886738170884*^9, {3.61589215069694*^9, 3.615892222804237*^9}, 
   3.6159785289214573`*^9, 3.615978846983899*^9, 3.615978923122238*^9, {
   3.615991987280349*^9, 3.61599201933922*^9}, 3.6159923234759607`*^9, 
   3.616086056129024*^9, {3.61619764670807*^9, 3.616197671292159*^9}, 
   3.616198730999289*^9, 3.616199099612289*^9, 3.616199234621916*^9, 
   3.616203162794978*^9, 3.6162574576358967`*^9, 3.616262219494982*^9, 
   3.616330612722584*^9, 3.616460718589507*^9, 3.618070992197386*^9, 
   3.618081291793623*^9, 3.618081502787958*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Iota]"}], "]"}]}], ")"}]}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Cos", "[", "\[Iota]", "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.615882958045533*^9, 3.615882975916511*^9}, 
   3.615886738170884*^9, {3.61589215069694*^9, 3.615892222804237*^9}, 
   3.6159785289214573`*^9, 3.615978846983899*^9, 3.615978923122238*^9, {
   3.615991987280349*^9, 3.61599201933922*^9}, 3.6159923234759607`*^9, 
   3.616086056129024*^9, {3.61619764670807*^9, 3.616197671292159*^9}, 
   3.616198730999289*^9, 3.616199099612289*^9, 3.616199234621916*^9, 
   3.616203162794978*^9, 3.6162574576358967`*^9, 3.616262219494982*^9, 
   3.616330612722584*^9, 3.616460718589507*^9, 3.618070992197386*^9, 
   3.618081291793623*^9, 3.618081503213376*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.615882958045533*^9, 3.615882975916511*^9}, 
   3.615886738170884*^9, {3.61589215069694*^9, 3.615892222804237*^9}, 
   3.6159785289214573`*^9, 3.615978846983899*^9, 3.615978923122238*^9, {
   3.615991987280349*^9, 3.61599201933922*^9}, 3.6159923234759607`*^9, 
   3.616086056129024*^9, {3.61619764670807*^9, 3.616197671292159*^9}, 
   3.616198730999289*^9, 3.616199099612289*^9, 3.616199234621916*^9, 
   3.616203162794978*^9, 3.6162574576358967`*^9, 3.616262219494982*^9, 
   3.616330612722584*^9, 3.616460718589507*^9, 3.618070992197386*^9, 
   3.618081291793623*^9, 3.618081503259647*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"TrigExpand", "[", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", "\[Iota]", "]"}]}], "\[Delta]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["5", "8"], "+", 
             RowBox[{
              FractionBox["1", "8"], 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"3", "\[CapitalPhi]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["9", "8"], "+", 
             RowBox[{
              FractionBox["9", "8"], 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "-", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Iota]", "]"}], 
         RowBox[{"Cos", "[", "\[Iota]", "]"}], "\[Delta]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "4"]}], 
            RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}]}], "+", 
           RowBox[{
            FractionBox["9", "4"], 
            RowBox[{"Sin", "[", 
             RowBox[{"3", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
     ")"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"TrigExpand", "[", 
   RowBox[{
    RowBox[{
     FractionBox["R", 
      RowBox[{"M", " ", "\[Nu]"}]], 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"h", ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", "\[Rule]", "\[Iota]"}], ",", 
      RowBox[{"\[Phi]", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "2"}], "-", "\[CapitalPhi]"}]}]}], "}"}]}], 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"ComplexExpand", "[", 
   RowBox[{"%", "-", "%%"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6158827608194103`*^9, 3.615882782076755*^9}, {
  3.615882997851261*^9, 3.6158830001842937`*^9}, {3.6159922015056753`*^9, 
  3.615992309305031*^9}, {3.61619758890268*^9, 3.6161975959174423`*^9}, {
  3.616197686935205*^9, 3.616197715847418*^9}, {3.6161988688134604`*^9, 
  3.616198869696809*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", "\[Delta]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"9", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", "\[Iota]", "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[Iota]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21", " ", 
        RowBox[{"Sin", "[", "\[Iota]", "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[Iota]"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"12", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Iota]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.615883002830626*^9, 3.615886743651361*^9, 3.615978550793338*^9, {
   3.6159921976035*^9, 3.6159922354629374`*^9}, {3.61599226858906*^9, 
   3.615992310978241*^9}, 3.6160860586371717`*^9, {3.6161977156805468`*^9, 
   3.616197720043613*^9}, 3.616199122159134*^9, 3.616199238791163*^9, 
   3.616203164853044*^9, 3.616257459196204*^9, 3.6162622214434433`*^9, 
   3.616330614574106*^9, 3.616460720819106*^9, 3.618081294088887*^9, 
   3.6180815046222677`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", "\[Delta]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"9", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"Sin", "[", "\[Iota]", "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[Iota]"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21", " ", 
        RowBox[{"Sin", "[", "\[Iota]", "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[Iota]"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"12", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Iota]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", "\[CapitalPhi]", "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[CapitalPhi]"}], "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.615883002830626*^9, 3.615886743651361*^9, 3.615978550793338*^9, {
   3.6159921976035*^9, 3.6159922354629374`*^9}, {3.61599226858906*^9, 
   3.615992310978241*^9}, 3.6160860586371717`*^9, {3.6161977156805468`*^9, 
   3.616197720043613*^9}, 3.616199122159134*^9, 3.616199238791163*^9, 
   3.616203164853044*^9, 3.616257459196204*^9, 3.6162622214434433`*^9, 
   3.616330614574106*^9, 3.616460720819106*^9, 3.618081294088887*^9, 
   3.61808150577671*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.615883002830626*^9, 3.615886743651361*^9, 3.615978550793338*^9, {
   3.6159921976035*^9, 3.6159922354629374`*^9}, {3.61599226858906*^9, 
   3.615992310978241*^9}, 3.6160860586371717`*^9, {3.6161977156805468`*^9, 
   3.616197720043613*^9}, 3.616199122159134*^9, 3.616199238791163*^9, 
   3.616203164853044*^9, 3.616257459196204*^9, 3.6162622214434433`*^9, 
   3.616330614574106*^9, 3.616460720819106*^9, 3.618081294088887*^9, 
   3.618081505779598*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"TrigExpand", "[", 
   RowBox[{"2", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", "\[CapitalPhi]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["19", "6"], "+", 
           RowBox[{
            FractionBox["3", "2"], 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "3"], 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Iota]", "]"}], "4"]}], "+", 
           RowBox[{"\[Nu]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["19", "6"]}], "+", 
              RowBox[{
               FractionBox["11", "6"], 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Iota]", "]"}], "4"]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"4", "\[CapitalPhi]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", "3"], 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Iota]", "]"}], "2"], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", "\[Nu]"}]}], ")"}]}], ")"}]}]}], ")"}], 
      "\[IndentingNewLine]", "-", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "\[Iota]", "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"2", "\[CapitalPhi]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["17", "3"], "-", 
            RowBox[{
             FractionBox["4", "3"], 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}], "+", 
            RowBox[{"\[Nu]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["13", "3"]}], "+", 
               RowBox[{"4", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Iota]", "]"}], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Iota]", "]"}], "2"], 
          RowBox[{"Sin", "[", 
           RowBox[{"4", "\[CapitalPhi]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["8", "3"]}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", "\[Nu]"}]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"TrigExpand", "[", 
   RowBox[{
    RowBox[{
     FractionBox["R", 
      RowBox[{"M", " ", "\[Nu]"}]], 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"h", ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", "\[Rule]", "\[Iota]"}], ",", 
      RowBox[{"\[Phi]", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "2"}], "-", "\[CapitalPhi]"}]}]}], "}"}]}], 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"ComplexExpand", "[", 
   RowBox[{"%", "-", "%%"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615883039312001*^9, 3.6158830572820873`*^9}, {
  3.615883100402598*^9, 3.615883206171689*^9}, {3.6158832425559998`*^9, 
  3.6158833046997433`*^9}, {3.615883396160242*^9, 3.615883399502198*^9}, {
  3.615992334121007*^9, 3.615992338653968*^9}, {3.616197598990656*^9, 
  3.616197617029024*^9}, {3.616197696367601*^9, 3.616197727891305*^9}, {
  3.616198878870675*^9, 3.616198879658593*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16", "-", 
       RowBox[{"48", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", 
         RowBox[{"2", " ", "\[CapitalPhi]"}]}], ")"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"4", " ", "\[Iota]"}], "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"34", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "-", 
    RowBox[{"12", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"182", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
    RowBox[{"90", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{"120", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"34", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "-", 
    RowBox[{"12", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Iota]"}], "+", "\[CapitalPhi]"}], ")"}]}], "]"}],
     "+", 
    RowBox[{"3", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Iota]"}], "+", "\[CapitalPhi]"}], ")"}]}], 
      "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", 
         RowBox[{"2", " ", "\[CapitalPhi]"}]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"48", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", 
         RowBox[{"2", " ", "\[CapitalPhi]"}]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "-", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "-", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "-", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "-", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"112", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"112", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "+", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "+", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "+", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "+", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "+", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "+", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "+", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "+", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6158833919344893`*^9, 3.615883403366892*^9}, 
   3.6158867755462513`*^9, 3.61599234486541*^9, 3.615992599277851*^9, 
   3.6159927022575827`*^9, 3.615993301872776*^9, 3.61599333610991*^9, 
   3.6160860622950583`*^9, 3.616197733291321*^9, 3.616199130266412*^9, 
   3.616199246581326*^9, 3.616203168281047*^9, 3.616257462179967*^9, 
   3.61626222468349*^9, 3.6163306175742693`*^9, 3.616460724110499*^9, 
   3.618081298106141*^9, 3.6180815074741907`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16", "-", 
       RowBox[{"48", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", 
         RowBox[{"2", " ", "\[CapitalPhi]"}]}], ")"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"4", " ", "\[Iota]"}], "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"34", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "-", 
    RowBox[{"12", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "-", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"182", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
    RowBox[{"90", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[CapitalPhi]"}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{"120", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[CapitalPhi]"}], "]"}]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"34", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "-", 
    RowBox[{"12", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", "\[CapitalPhi]"}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Iota]"}], "+", "\[CapitalPhi]"}], ")"}]}], "]"}],
     "+", 
    RowBox[{"3", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Iota]"}], "+", "\[CapitalPhi]"}], ")"}]}], 
      "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", 
         RowBox[{"2", " ", "\[CapitalPhi]"}]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"48", " ", "\[Nu]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Iota]", "+", 
         RowBox[{"2", " ", "\[CapitalPhi]"}]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "-", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "-", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "-", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "-", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"112", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "-", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"112", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "+", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "+", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "+", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "+", 
       RowBox[{"2", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "+", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Iota]", "+", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "-", 
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "+", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}], "+", 
    RowBox[{"48", " ", "\[ImaginaryI]", " ", "\[Nu]", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"3", " ", "\[Iota]"}], "+", 
       RowBox[{"4", " ", "\[CapitalPhi]"}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6158833919344893`*^9, 3.615883403366892*^9}, 
   3.6158867755462513`*^9, 3.61599234486541*^9, 3.615992599277851*^9, 
   3.6159927022575827`*^9, 3.615993301872776*^9, 3.61599333610991*^9, 
   3.6160860622950583`*^9, 3.616197733291321*^9, 3.616199130266412*^9, 
   3.616199246581326*^9, 3.616203168281047*^9, 3.616257462179967*^9, 
   3.61626222468349*^9, 3.6163306175742693`*^9, 3.616460724110499*^9, 
   3.618081298106141*^9, 3.618081507587949*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6158833919344893`*^9, 3.615883403366892*^9}, 
   3.6158867755462513`*^9, 3.61599234486541*^9, 3.615992599277851*^9, 
   3.6159927022575827`*^9, 3.615993301872776*^9, 3.61599333610991*^9, 
   3.6160860622950583`*^9, 3.616197733291321*^9, 3.616199130266412*^9, 
   3.616199246581326*^9, 3.616203168281047*^9, 3.616257462179967*^9, 
   3.61626222468349*^9, 3.6163306175742693`*^9, 3.616460724110499*^9, 
   3.618081298106141*^9, 3.6180815075922003`*^9}]
}, Open  ]],

Cell[TextData[{
 "We find agreement for each term in ",
 Cell[BoxData[
  FormBox["h", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  Now, we decompose into modes, and compare."
}], "Text",
 CellChangeTimes->{{3.616200077283764*^9, 3.616200104609288*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ell", "=", "2"}], ",", 
    RowBox[{"ell", "\[LessEqual]", "4"}], ",", 
    RowBox[{"ell", "=", 
     RowBox[{"ell", "+", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "ell"}], ",", 
      RowBox[{"m", "\[GreaterEqual]", 
       RowBox[{"-", "ell"}]}], ",", 
      RowBox[{"m", "=", 
       RowBox[{"m", "-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<(\>\"", ",", "ell", ",", "\"\<,\>\"", ",", "m", ",", 
        "\"\<):  \>\"", ",", 
        RowBox[{"hHatellm", "[", 
         RowBox[{"h", ",", "ell", ",", "m"}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6156429409323483`*^9, 3.615642974016757*^9}, {
  3.6156430313427258`*^9, 3.615643031474626*^9}, {3.6156431709480124`*^9, 
  3.6156432081059923`*^9}, {3.6156433171337*^9, 3.6156433172195787`*^9}, {
  3.615652158637499*^9, 3.61565215874135*^9}, {3.615809291055497*^9, 
  3.615809292380803*^9}, {3.615809348870727*^9, 3.61580934918503*^9}, {
  3.615813616268673*^9, 3.6158136182362623`*^9}, {3.6158792273877068`*^9, 
  3.6158792275326033`*^9}, {3.615879310428975*^9, 3.615879312314252*^9}, {
  3.615998077998288*^9, 3.615998079231916*^9}, {3.6161991402501097`*^9, 
  3.61619914053395*^9}, {3.6162001087826443`*^9, 3.616200109074684*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "42"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "107"}], "+", 
       RowBox[{"55", " ", "\[Nu]"}]}], ")"}]}]}]}],
  SequenceForm[
  "(", 2, ",", 2, "):  ", 1 + 
   Rational[1, 42] $CellContext`v^2 (-107 + 55 $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081540757853*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "v", " ", "\[Delta]"}], "3"]}],
  SequenceForm["(", 2, ",", 1, "):  ", Complex[0, 
     Rational[1, 3]] $CellContext`v $CellContext`\[Delta]],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081564456006*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["(", 2, ",", 0, "):  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081566851675*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3"]}], " ", "\[ImaginaryI]", " ", "v", " ", 
    "\[Delta]"}]}],
  SequenceForm["(", 2, ",", -1, "):  ", Complex[0, 
     Rational[-1, 3]] $CellContext`v $CellContext`\[Delta]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6180815887313337`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "42"], " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "107"}], "+", 
       RowBox[{"55", " ", "\[Nu]"}]}], ")"}]}]}]}],
  SequenceForm[
  "(", 2, ",", -2, "):  ", 1 + 
   Rational[1, 42] $CellContext`v^2 (-107 + 55 $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081606165263*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["15", "14"]], " ", "v", " ", "\[Delta]"}]}],
  SequenceForm["(", 3, ",", 3, "):  ", Complex[0, 
     Rational[-3, 4]] 
   Rational[15, 14]^Rational[1, 2] $CellContext`v $CellContext`\[Delta]],
  Editable->False]], "Print",
 CellChangeTimes->{3.61808161763941*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SqrtBox[
     FractionBox["5", "7"]], " ", 
    SuperscriptBox["v", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}],
  SequenceForm[
  "(", 3, ",", 2, "):  ", Rational[1, 3] 
   Rational[5, 7]^Rational[1, 2] $CellContext`v^2 (1 - 3 $CellContext`\[Nu])],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.618081633725751*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "v", " ", "\[Delta]"}], 
    RowBox[{"12", " ", 
     SqrtBox["14"]}]]}],
  SequenceForm["(", 3, ",", 1, "):  ", Complex[0, 
     Rational[1, 12]] 14^Rational[-1, 2] $CellContext`v $CellContext`\[Delta]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6180816456579533`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["(", 3, ",", 0, "):  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.6180816477328377`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "v", " ", "\[Delta]"}], 
    RowBox[{"12", " ", 
     SqrtBox["14"]}]]}],
  SequenceForm["(", 3, ",", -1, "):  ", Complex[0, 
     Rational[1, 12]] 14^Rational[-1, 2] $CellContext`v $CellContext`\[Delta]],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081659771474*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SqrtBox[
     FractionBox["5", "7"]], " ", 
    SuperscriptBox["v", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}],
  SequenceForm[
  "(", 3, ",", -2, "):  ", Rational[1, 3] 
   Rational[5, 7]^Rational[1, 2] $CellContext`v^2 (-1 + 3 $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081675597539*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["15", "14"]], " ", "v", " ", "\[Delta]"}]}],
  SequenceForm["(", 3, ",", -3, "):  ", Complex[0, 
     Rational[-3, 4]] 
   Rational[15, 14]^Rational[1, 2] $CellContext`v $CellContext`\[Delta]],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081686943172*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["8", "9"], " ", 
    SqrtBox[
     FractionBox["5", "7"]], " ", 
    SuperscriptBox["v", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}],
  SequenceForm[
  "(", 4, ",", 4, "):  ", Rational[8, 9] 
   Rational[5, 7]^Rational[1, 2] $CellContext`v^2 (-1 + 3 $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081701716601*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["(", 4, ",", 3, "):  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081713620384*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "63"], " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["v", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}],
  SequenceForm[
  "(", 4, ",", 2, "):  ", Rational[1, 63] 
   5^Rational[1, 2] $CellContext`v^2 (1 - 3 $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.61808173008883*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["(", 4, ",", 1, "):  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081742384512*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["(", 4, ",", 0, "):  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.61808174425694*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["(", 4, ",", -1, "):  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081756969203*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "63"], " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["v", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}],
  SequenceForm[
  "(", 4, ",", -2, "):  ", Rational[1, 63] 
   5^Rational[1, 2] $CellContext`v^2 (1 - 3 $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081772501326*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["(", 4, ",", -3, "):  ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081784610723*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "4"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["8", "9"], " ", 
    SqrtBox[
     FractionBox["5", "7"]], " ", 
    SuperscriptBox["v", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}],
  SequenceForm[
  "(", 4, ",", -4, "):  ", Rational[8, 9] 
   Rational[5, 7]^Rational[1, 2] $CellContext`v^2 (-1 + 3 $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081797078649*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "285.66673800000000937870936468243598937988`8.476459588930076", ",", 
   "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.615813622710829*^9, 3.615818436639072*^9, 
  3.6158793055075417`*^9, 3.6158793859847097`*^9, 3.615886632118113*^9, 
  3.6158896280116167`*^9, 3.615993716263071*^9, 3.61599868545835*^9, 
  3.616086374473795*^9, 3.6161991804884768`*^9, 3.616199327758566*^9, 
  3.616203490646473*^9, 3.6162579095771227`*^9, 3.616262658473064*^9, 
  3.6163311154555073`*^9, 3.616461274664186*^9, 3.61808132215331*^9, 
  3.618081797166849*^9}]
}, Open  ]],

Cell["\<\
These are consistent with the lower-order terms in Eqs. (329) and (330) of \
Blanchet (2014).\
\>", "Text",
 CellChangeTimes->{{3.615643123778737*^9, 3.6156431628934193`*^9}, {
  3.615643248999816*^9, 3.615643255388179*^9}, {3.616199032609593*^9, 
  3.6161990691564093`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluating spin components", "Section",
 CellChangeTimes->{{3.61564326388201*^9, 3.6156432716404552`*^9}}],

Cell[TextData[{
 "Kidder and Will & Wiseman present their expressions as expansions in ",
 Cell[BoxData[
  FormBox[
   FractionBox["M", "r"], TraditionalForm]]],
 ", whereas we use ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]]],
 "; we need to translate.  Using the first two order terms in Eq. (F20) of \
W&W [the higher-order term is at 2.0PN order, presumably included by BFH \
(2013)], we have a series for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"M", " ", "\[CapitalOmega]"}], ")"}], "2"], "=", 
    SuperscriptBox["v", "6"]}], TraditionalForm]]],
 ", which we can invert to express ",
 Cell[BoxData[
  FormBox[
   FractionBox["M", "r"], TraditionalForm]]],
 " as a series in ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.616240209984666*^9, 3.6162402935763807`*^9}, {
  3.616240350221966*^9, 3.616240366205677*^9}, {3.61624798788323*^9, 
  3.6162480666208*^9}, {3.616248110516222*^9, 3.616248212490411*^9}, {
  3.616249325028404*^9, 3.616249388443812*^9}, {3.616457990791491*^9, 
  3.616457991411973*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M\[CapitalOmega]2", "[", "SqrtMor_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["SqrtMor", "6"], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", "\[Nu]"}], ")"}], 
      SuperscriptBox["SqrtMor", "2"]}], "-", 
     RowBox[{"2", 
      SuperscriptBox["SqrtMor", "3"], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"5", " ", "Sell"}], "+", " ", 
         RowBox[{"3", " ", "\[Delta]", " ", "Sigmaell"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["M", "2"]}]], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SqrtMor", "[", "v_", "]"}], ":=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"v", ">", "0"}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Apart", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"InverseSeries", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"M\[CapitalOmega]2", "[", "SqrtMor", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"SqrtMor", ",", "0", ",", "10"}], "}"}]}], "]"}], ",", 
           " ", "M\[CapitalOmega]2"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"M\[CapitalOmega]2", "\[Rule]", 
          SuperscriptBox["v", "6"]}], "}"}]}], "]"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     SuperscriptBox[
      RowBox[{"SqrtMor", "[", "v", "]"}], "2"], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "0", ",", "5"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6162482561017447`*^9, 3.616248271320497*^9}, {
   3.616248551451331*^9, 3.6162485897950983`*^9}, {3.61626444758951*^9, 
   3.61626446835627*^9}, {3.616456751761457*^9, 3.61645676039741*^9}, 
   3.616457838234861*^9, {3.617536839991741*^9, 3.617536853087555*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["v", "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["\[Nu]", "3"]}], ")"}], " ", 
    SuperscriptBox["v", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "Sell"}], 
       RowBox[{"3", " ", 
        SuperscriptBox["M", "2"]}]], "+", 
      FractionBox[
       RowBox[{"Sigmaell", " ", "\[Delta]"}], 
       SuperscriptBox["M", "2"]]}], ")"}], " ", 
    SuperscriptBox["v", "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "6"],
    SeriesData[$CellContext`v, 0, {}, 2, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   1, 0, 1 + Rational[-1, 3] $CellContext`\[Nu], 
    Rational[5, 
       3] $CellContext`M^(-2) $CellContext`Sell + $CellContext`M^(-2) \
$CellContext`Sigmaell $CellContext`\[Delta]}, 2, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.616248228320359*^9, 3.616248290812954*^9, {3.616248569962969*^9, 
   3.616248590574778*^9}, 3.616257909841667*^9, 3.616262658868074*^9, 
   3.616264471951089*^9, 3.6163311187278357`*^9, 3.616456776105061*^9, 
   3.61645704290066*^9, 3.616457839963523*^9, 3.616461275419323*^9, 
   3.61753686517502*^9, 3.618064925504529*^9, 3.6180663062012653`*^9, 
   3.618081798041869*^9}]
}, Open  ]],

Cell[TextData[{
 "In particular, this ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", "5"], TraditionalForm]]],
 " term, when inserted in the very lowest-order (non-spin) term in the \
waveform produces a (relative) 1.5PN spin contribution.\n\nNow, we collect \
the various terms."
}], "Text",
 CellChangeTimes->{{3.616248329195169*^9, 3.616248396733289*^9}, 
   3.616248599206327*^9, {3.616457772216494*^9, 3.616457804758623*^9}, {
   3.618081474282819*^9, 3.61808147465149*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"3.22", "d"}], ")"}]}], " ", "of", " ", "Kidder", " ", 
    RowBox[{"(", "1995", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"hjk1PNSO", " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"2", "M", " ", "\[Nu]"}], "R"], "2", 
      FractionBox[
       SuperscriptBox["v", "4"], 
       SuperscriptBox["M", "2"]], 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{"Sigma", ",", "NHat"}], "]"}], 
       StyleBox["\[TensorProduct]", "OperatorCharacter"], "nHat"}]}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"3.22", "f"}], ")"}]}], " ", "of", " ", "Kidder", " ", 
     RowBox[{"(", "1995", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"hjk1p5PNSO", " ", "=", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"2", "M", " ", "\[Nu]"}], "R"], "2", 
       FractionBox[
        SuperscriptBox["v", "4"], 
        SuperscriptBox["M", "2"]], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"nHat", 
           StyleBox["\[TensorProduct]", "OperatorCharacter"], "nHat"}], 
          RowBox[{"(", 
           RowBox[{"v", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", "Sell"}], "+", 
              RowBox[{"6", "\[Delta]", " ", "Sigmaell"}]}], ")"}]}], ")"}]}], 
         "\[IndentingNewLine]", "-", 
         RowBox[{"nHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], 
          RowBox[{"(", 
           RowBox[{"v", " ", 
            RowBox[{"Cross", "[", 
             RowBox[{"lambdaHat", ",", 
              RowBox[{
               RowBox[{"9", "S"}], "+", 
               RowBox[{"5", "\[Delta]", " ", "Sigma"}]}]}], "]"}]}], ")"}]}], 
         "\[IndentingNewLine]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"(*", 
            RowBox[{"3", "rDot", " ", 
             RowBox[{"Dot", "[", 
              RowBox[{"NHat", ",", "nHat"}], "]"}]}], "*)"}], 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"NHat", ",", "lambdaHat"}], "]"}], "v"}], ")"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{
              RowBox[{"S", "+", 
               RowBox[{"\[Delta]", " ", "Sigma"}]}], ",", "NHat"}], "]"}], 
            ")"}], 
           StyleBox["\[TensorProduct]", "OperatorCharacter"], "nHat"}]}], 
         "\[IndentingNewLine]", "-", 
         RowBox[{"v", " ", 
          RowBox[{"lambdaHat", 
           StyleBox["\[TensorProduct]", "OperatorCharacter"], 
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"nHat", ",", 
              RowBox[{
               RowBox[{"2", "S"}], "+", 
               RowBox[{"2", "\[Delta]", " ", "Sigma"}]}]}], "]"}], ")"}]}]}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"+", "rDot"}], " ", 
           RowBox[{"nHat", 
            StyleBox["\[TensorProduct]", "OperatorCharacter"], 
            RowBox[{"(", 
             RowBox[{"Cross", "[", 
              RowBox[{"nHat", ",", 
               RowBox[{
                RowBox[{"12", "S"}], "+", 
                RowBox[{"6", "\[Delta]", " ", "Sigma"}]}]}], "]"}], ")"}]}]}],
           "*)"}], "\[IndentingNewLine]", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Dot", "[", 
           RowBox[{"NHat", ",", "nHat"}], "]"}], " ", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{
             RowBox[{"S", "+", 
              RowBox[{"\[Delta]", " ", "Sigma"}]}], ",", "NHat"}], "]"}], 
           StyleBox["\[TensorProduct]", "OperatorCharacter"], "lambdaHat"}], 
          " ", "v"}]}], "\[IndentingNewLine]", ")"}]}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"4.9", "d"}], ")"}]}], " ", "of", " ", "Kidder", " ", 
     RowBox[{"(", "1995", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hjk1p5PNSO", " ", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", "M", " ", "\[Nu]"}], "R"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], 
        FractionBox[
         SuperscriptBox["v", "5"], 
         SuperscriptBox["M", "2"]]}], ")"}], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"lambdaHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "lambdaHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "Sell"}], "+", 
           RowBox[{"3", "\[Delta]", " ", "Sigmaell"}]}], ")"}]}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{"6", 
         RowBox[{"nHat", "\[TensorProduct]", "nHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Sell"}], "+", 
           RowBox[{"\[Delta]", " ", "Sigmaell"}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"lambdaHat", "\[TensorProduct]", 
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"nHat", ",", 
             RowBox[{"S", "+", 
              RowBox[{"\[Delta]", " ", "Sigma"}]}]}], "]"}], ")"}]}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"nHat", "\[TensorProduct]", 
         RowBox[{"(", 
          RowBox[{"Cross", "[", 
           RowBox[{"lambdaHat", ",", 
            RowBox[{
             RowBox[{"9", "S"}], "+", 
             RowBox[{"5", "\[Delta]", " ", "Sigma"}]}]}], "]"}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Dot", "[", 
          RowBox[{"NHat", ",", "lambdaHat"}], "]"}], " ", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{
            RowBox[{"S", "+", 
             RowBox[{"\[Delta]", " ", "Sigma"}]}], ",", "NHat"}], "]"}], 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "nHat"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Dot", "[", 
          RowBox[{"NHat", ",", "nHat"}], "]"}], " ", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{
            RowBox[{"S", "+", 
             RowBox[{"\[Delta]", " ", "Sigma"}]}], ",", "NHat"}], "]"}], 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], 
          "lambdaHat"}]}]}], "\[IndentingNewLine]", ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Eq", ".."}], " ", 
     RowBox[{"(", "F15b", ")"}], " ", "of", " ", "Will", " ", "and", " ", 
     "Wiseman", " ", 
     RowBox[{"(", "1996", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"hjk1p5PNSO", " ", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"2", "M", " ", "\[Nu]"}], "R"], 
       RowBox[{"(", 
        RowBox[{"4", 
         FractionBox[
          SuperscriptBox["v", "5"], 
          SuperscriptBox["M", "2"]]}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Sell"}], "+", 
            RowBox[{"Sigmaell", " ", "\[Delta]"}]}], ")"}], 
          RowBox[{"nHat", "\[TensorProduct]", "nHat"}]}], 
         "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"lambdaHat", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "S"}], "+", 
               RowBox[{"5", " ", "Sigma", " ", "\[Delta]"}]}], ")"}]}]}], 
           "]"}], "\[TensorProduct]", "nHat"}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"nHat", ",", 
            RowBox[{"S", "+", 
             RowBox[{"\[Delta]", " ", "Sigma"}]}]}], "]"}], 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "lambdaHat"}], 
         "\[IndentingNewLine]", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"NHat", ",", "nHat"}], "]"}], "lambdaHat"}], "+", 
            RowBox[{
             RowBox[{"Dot", "[", 
              RowBox[{"NHat", ",", "lambdaHat"}], "]"}], "nHat"}]}], ")"}], 
          "\[TensorProduct]", 
          RowBox[{"Cross", "[", 
           RowBox[{"NHat", ",", 
            RowBox[{"S", "+", 
             RowBox[{"\[Delta]", " ", "Sigma"}]}]}], "]"}]}]}], 
        "\[IndentingNewLine]", ")"}]}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Add", " ", "the", " ", "contribution", " ", "from", " ", "converting", 
     " ", 
     FractionBox["M", "r"], " ", "to", " ", "v"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hjk1p5PNSO", "+=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", "M", " ", "\[Nu]"}], "R"], 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambdaHat", "\[TensorProduct]", "lambdaHat"}], "-", 
          RowBox[{"nHat", "\[TensorProduct]", "nHat"}]}], ")"}], 
        FractionBox[
         RowBox[{
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "Sell"}], "+", 
            RowBox[{"3", " ", "Sigmaell", " ", "\[Delta]"}]}], ")"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["M", "2"]}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "4.13", ")"}]}], " ", "of", " ", "Buonanno"}], ",", " ", 
     "Faye", ",", " ", 
     RowBox[{"Hinderer", " ", 
      RowBox[{"(", "2013", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hjk2PNSO", " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Nu]", " ", "M"}], 
       RowBox[{"3", "R"}]], " ", 
      FractionBox[
       SuperscriptBox["v", "6"], 
       SuperscriptBox["M", "2"]], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"nHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "nHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"7", "\[Nu]"}]}], ")"}], 
            RowBox[{"(", "Sigmaell", ")"}], 
            RowBox[{"(", 
             RowBox[{"lambdaHat", ".", "NHat"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"13", "-", 
              RowBox[{"59", "\[Nu]"}]}], ")"}], 
            RowBox[{"Dot", "[", 
             RowBox[{
              RowBox[{"Cross", "[", 
               RowBox[{"nHat", ",", "Sigma"}], "]"}], ",", "NHat"}], "]"}]}], 
           " ", "-", " ", 
           RowBox[{"21", "\[Delta]", " ", 
            RowBox[{"Dot", "[", 
             RowBox[{
              RowBox[{"Cross", "[", 
               RowBox[{"nHat", ",", "S"}], "]"}], ",", "NHat"}], "]"}]}]}], 
          ")"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"lambdaHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "lambdaHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"24", "\[Nu]"}]}], ")"}], 
            RowBox[{"(", "Sigmaell", ")"}], 
            RowBox[{"(", 
             RowBox[{"lambdaHat", ".", "NHat"}], ")"}]}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"6", "\[Nu]"}]}], ")"}], 
            RowBox[{"Dot", "[", 
             RowBox[{
              RowBox[{"Cross", "[", 
               RowBox[{"nHat", ",", "Sigma"}], "]"}], ",", "NHat"}], "]"}]}], 
           "+", 
           RowBox[{"\[Delta]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               RowBox[{"Dot", "[", 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"nHat", ",", "S"}], "]"}], ",", "NHat"}], "]"}]}], 
              "+", 
              RowBox[{"52", "Sell", " ", 
               RowBox[{"Dot", "[", 
                RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"lambdaHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "nHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"13", "-", 
              RowBox[{"55", "\[Nu]"}]}], ")"}], 
            RowBox[{"Dot", "[", 
             RowBox[{
              RowBox[{"Cross", "[", 
               RowBox[{"lambdaHat", ",", "Sigma"}], "]"}], ",", "NHat"}], 
             "]"}]}], "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "63"}], "+", 
              RowBox[{"239", "\[Nu]"}]}], ")"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"nHat", ",", "NHat"}], "]"}], "Sigmaell"}], "+", 
           RowBox[{"\[Delta]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"100", 
               RowBox[{"Dot", "[", 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"lambdaHat", ",", "S"}], "]"}], ",", "NHat"}], 
                "]"}]}], "-", 
              RowBox[{"262", 
               RowBox[{"Dot", "[", 
                RowBox[{"nHat", ",", "NHat"}], "]"}], "Sell"}]}], ")"}]}]}], 
          ")"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"Sigma", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "ellHat"}], 
         RowBox[{"(", 
          RowBox[{"12", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", "\[Nu]"}]}], ")"}], 
           RowBox[{"Dot", "[", 
            RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"lambdaHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "ellHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", "\[Nu]"}]}], ")"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"NHat", ",", "Sigma"}], "]"}]}], "+", 
           RowBox[{"8", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"6", "\[Nu]"}]}], ")"}], "Sigmalambda", " ", 
            RowBox[{"Dot", "[", 
             RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"67", "\[Nu]"}]}], ")"}], "Sigman", " ", 
            RowBox[{"Dot", "[", 
             RowBox[{"nHat", ",", "NHat"}], "]"}]}], "+", 
           RowBox[{"\[Delta]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "28"}], 
               RowBox[{"Dot", "[", 
                RowBox[{"NHat", ",", "S"}], "]"}]}], "+", 
              RowBox[{"8", "Slambda", " ", 
               RowBox[{"Dot", "[", 
                RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], "-", 
              RowBox[{"128", "Sn", " ", 
               RowBox[{"Dot", "[", 
                RowBox[{"nHat", ",", "NHat"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"nHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "ellHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13"}], "+", 
              RowBox[{"59", "\[Nu]"}]}], ")"}], "Sigmalambda", " ", 
            RowBox[{"Dot", "[", 
             RowBox[{"nHat", ",", "NHat"}], "]"}]}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", 
              RowBox[{"43", "\[Nu]"}]}], ")"}], "Sigman", " ", 
            RowBox[{"Dot", "[", 
             RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], "+", 
           RowBox[{"\[Delta]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "42"}], "Slambda", " ", 
               RowBox[{"Dot", "[", 
                RowBox[{"nHat", ",", "NHat"}], "]"}]}], "-", 
              RowBox[{"72", "Sn", " ", 
               RowBox[{"Dot", "[", 
                RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"S", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "ellHat"}], 
         RowBox[{"(", 
          RowBox[{"28", "\[Delta]", " ", 
           RowBox[{"Dot", "[", 
            RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"nHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], 
          RowBox[{"Cross", "[", 
           RowBox[{"nHat", ",", "NHat"}], "]"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Nu]"}], ")"}]}], "Sigman"}], "-", 
           RowBox[{"21", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", "\[Nu]"}]}], ")"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"nHat", ",", "NHat"}], "]"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"Sigma", ",", "NHat"}], "]"}]}], "+", 
           RowBox[{"\[Delta]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "Sn"}], "-", 
              RowBox[{"21", 
               RowBox[{"Dot", "[", 
                RowBox[{"nHat", ",", "NHat"}], "]"}], 
               RowBox[{"Dot", "[", 
                RowBox[{"S", ",", "NHat"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"lambdaHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], 
          RowBox[{"Cross", "[", 
           RowBox[{"nHat", ",", "NHat"}], "]"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"23", "\[Nu]"}]}], ")"}], "Sigmalambda"}], "+", 
           RowBox[{"40", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", "\[Nu]"}]}], ")"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"Sigma", ",", "NHat"}], "]"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], "+", 
           RowBox[{"\[Delta]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"40", 
               RowBox[{"Dot", "[", 
                RowBox[{"NHat", ",", "S"}], "]"}], 
               RowBox[{"Dot", "[", 
                RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], "-", 
              RowBox[{"2", "Slambda"}]}], ")"}]}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"Sigma", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], 
          RowBox[{"Cross", "[", 
           RowBox[{"nHat", ",", "NHat"}], "]"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{"17", "\[Nu]"}]}], ")"}]}], "+", 
           RowBox[{"20", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", "\[Nu]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"Dot", "[", 
              RowBox[{"lambdaHat", ",", "NHat"}], "]"}], "2"]}], "+", 
           RowBox[{"21", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", "\[Nu]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"Dot", "[", 
              RowBox[{"nHat", ",", "NHat"}], "]"}], "2"]}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"S", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], 
          RowBox[{"Cross", "[", 
           RowBox[{"nHat", ",", "NHat"}], "]"}]}], 
         RowBox[{"(", 
          RowBox[{"\[Delta]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"20", 
              SuperscriptBox[
               RowBox[{"Dot", "[", 
                RowBox[{"lambdaHat", ",", "NHat"}], "]"}], "2"]}], "-", 
             RowBox[{"21", 
              SuperscriptBox[
               RowBox[{"Dot", "[", 
                RowBox[{"nHat", ",", "NHat"}], "]"}], "2"]}]}], ")"}]}], 
          ")"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"S", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], 
          RowBox[{"Cross", "[", 
           RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], 
         RowBox[{"(", 
          RowBox[{"40", "\[Delta]", " ", 
           RowBox[{"Dot", "[", 
            RowBox[{"lambdaHat", ",", "NHat"}], "]"}], 
           RowBox[{"Dot", "[", 
            RowBox[{"nHat", ",", "NHat"}], "]"}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"lambdaHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], 
          RowBox[{"Cross", "[", 
           RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "80"}], "\[Nu]", " ", "Sigman"}], "+", 
           RowBox[{"20", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", "\[Nu]"}]}], ")"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"nHat", ",", "NHat"}], "]"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"NHat", ",", "Sigma"}], "]"}]}], "+", 
           RowBox[{"\[Delta]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"40", "Sn"}], "+", 
              RowBox[{"20", 
               RowBox[{"Dot", "[", 
                RowBox[{"NHat", ",", "S"}], "]"}], 
               RowBox[{"Dot", "[", 
                RowBox[{"nHat", ",", "NHat"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"Sigma", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], 
          RowBox[{"Cross", "[", 
           RowBox[{"lambdaHat", ",", "NHat"}], "]"}]}], 
         RowBox[{"(", 
          RowBox[{"40", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", "\[Nu]"}]}], ")"}], 
           RowBox[{"Dot", "[", 
            RowBox[{"lambdaHat", ",", "NHat"}], "]"}], 
           RowBox[{"Dot", "[", 
            RowBox[{"nHat", ",", "NHat"}], "]"}]}], ")"}]}]}], 
       "\[IndentingNewLine]", ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "4.15", ")"}]}], " ", "of", " ", "Buonanno"}], ",", " ", 
     "Faye", ",", " ", 
     RowBox[{"Hinderer", " ", 
      RowBox[{
       RowBox[{"(", "2013", ")"}], "."}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hjk2PNSS", " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[Nu]", " ", "M"}], "R"], " ", 
      FractionBox[
       SuperscriptBox["v", "6"], 
       SuperscriptBox["M", "4"]], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"nHat", "\[TensorProduct]", "nHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["8", "3"]}], 
            FractionBox["2", "\[Nu]"], 
            RowBox[{"Dot", "[", 
             RowBox[{"S1", ",", "S2"}], "]"}]}], " ", "+", " ", 
           RowBox[{
            FractionBox["2", "3"], 
            FractionBox["2", "\[Nu]"], 
            RowBox[{"Dot", "[", 
             RowBox[{"ellHat", ",", "S1"}], "]"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"ellHat", ",", "S2"}], "]"}]}], "+", " ", 
           RowBox[{
            FractionBox["40", "3"], 
            FractionBox["2", "\[Nu]"], 
            RowBox[{"Dot", "[", 
             RowBox[{"nHat", ",", "S1"}], "]"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"nHat", ",", "S2"}], "]"}]}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"lambdaHat", "\[TensorProduct]", "lambdaHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["2", "3"], 
            FractionBox["2", "\[Nu]"], 
            RowBox[{"Dot", "[", 
             RowBox[{"S1", ",", "S2"}], "]"}]}], " ", "+", " ", 
           RowBox[{
            FractionBox["4", "3"], 
            FractionBox["2", "\[Nu]"], 
            RowBox[{"Dot", "[", 
             RowBox[{"ellHat", ",", "S1"}], "]"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"ellHat", ",", "S2"}], "]"}]}], "-", 
           RowBox[{
            FractionBox["10", "3"], 
            FractionBox["2", "\[Nu]"], 
            RowBox[{"Dot", "[", 
             RowBox[{"nHat", ",", "S1"}], "]"}], 
            RowBox[{"Dot", "[", 
             RowBox[{"nHat", ",", "S2"}], "]"}]}]}], ")"}]}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{"2", 
         RowBox[{"nHat", "\[TensorProduct]", "lambdaHat"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["2", "\[Nu]"], "S1n", " ", "S2lambda"}], "+", 
           RowBox[{
            FractionBox["2", "\[Nu]"], "S2n", " ", "S1lambda"}]}], ")"}]}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{"3", 
         FractionBox["2", "\[Nu]"], 
         RowBox[{"nHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "S1"}], " ", 
         RowBox[{"Dot", "[", 
          RowBox[{"nHat", ",", "S2"}], "]"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{"3", 
         FractionBox["2", "\[Nu]"], 
         RowBox[{"nHat", 
          StyleBox["\[TensorProduct]", "OperatorCharacter"], "S2"}], " ", 
         RowBox[{"Dot", "[", 
          RowBox[{"nHat", ",", "S1"}], "]"}]}]}], "\[IndentingNewLine]", 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.615660266662627*^9, 3.61566028019326*^9}, {
   3.615660945357736*^9, 3.6156609721001663`*^9}, {3.615661123560087*^9, 
   3.615661124322913*^9}, 3.615662216550398*^9, {3.615662247034814*^9, 
   3.615662255386838*^9}, {3.615670610686005*^9, 3.6156708683705807`*^9}, {
   3.6156709307562037`*^9, 3.6156709472855186`*^9}, {3.615670984625441*^9, 
   3.615671096585453*^9}, {3.61567113555404*^9, 3.615671136848522*^9}, {
   3.615671171167255*^9, 3.615671219128921*^9}, {3.6156712570895357`*^9, 
   3.615671327331579*^9}, {3.615729657480788*^9, 3.615729657794237*^9}, {
   3.615729747230361*^9, 3.615729880059986*^9}, {3.615729932768794*^9, 
   3.615730085505528*^9}, {3.615802768456044*^9, 3.615802964779419*^9}, {
   3.615803003084695*^9, 3.615803139098051*^9}, {3.6158032052235603`*^9, 
   3.615803243748703*^9}, {3.615803345090562*^9, 3.6158033505784683`*^9}, {
   3.615803452381041*^9, 3.6158035777131453`*^9}, {3.61580368112225*^9, 
   3.6158038408494453`*^9}, {3.615803875027074*^9, 3.615803904241438*^9}, {
   3.615804005707767*^9, 3.615804085110262*^9}, {3.615804363659708*^9, 
   3.615804432363793*^9}, {3.6158044738307056`*^9, 3.61580448673498*^9}, {
   3.615805517305169*^9, 3.615805590209544*^9}, {3.615805665045784*^9, 
   3.615805669050454*^9}, {3.61580583333526*^9, 3.6158058352911777`*^9}, {
   3.6158060716529408`*^9, 3.615806118371208*^9}, {3.615806171701877*^9, 
   3.615806202634389*^9}, {3.6158062781101294`*^9, 3.6158062860619793`*^9}, {
   3.6158063405619497`*^9, 3.615806367772998*^9}, {3.6158064509848623`*^9, 
   3.615806458891856*^9}, {3.615806516490778*^9, 3.615806525129586*^9}, {
   3.615806609100514*^9, 3.6158067468960657`*^9}, {3.615806940293168*^9, 
   3.6158069529523973`*^9}, {3.615808269382207*^9, 3.615808285522805*^9}, {
   3.615809120358343*^9, 3.6158091248932734`*^9}, {3.615809181150773*^9, 
   3.615809232788134*^9}, {3.615810553278364*^9, 3.6158105651663713`*^9}, 
   3.615818461434662*^9, {3.6158206372674313`*^9, 3.615820639823452*^9}, {
   3.6158206710659018`*^9, 3.615820710522757*^9}, {3.615820809646714*^9, 
   3.615820826102921*^9}, {3.615820859716806*^9, 3.61582086420453*^9}, {
   3.615820988166003*^9, 3.615820990277101*^9}, {3.615821021663279*^9, 
   3.615821083129521*^9}, {3.615821155637446*^9, 3.615821156693262*^9}, {
   3.615821446248637*^9, 3.6158214918862133`*^9}, {3.6158217499763613`*^9, 
   3.615821795802721*^9}, {3.615821872726755*^9, 3.6158219073701553`*^9}, {
   3.615821960147204*^9, 3.6158219862549458`*^9}, 3.615826260463621*^9, {
   3.61582731550073*^9, 3.615827393532324*^9}, {3.6158274513931704`*^9, 
   3.615827524170236*^9}, {3.615827557620495*^9, 3.615827585572744*^9}, {
   3.615828050758089*^9, 3.615828053637271*^9}, {3.616187420948533*^9, 
   3.616187421042799*^9}, {3.616200187984935*^9, 3.616200203297213*^9}, {
   3.616200233870265*^9, 3.61620023806212*^9}, {3.6162008489181423`*^9, 
   3.616200854224519*^9}, {3.6162008850157557`*^9, 3.616201009003759*^9}, {
   3.6162010403423758`*^9, 3.616201150019869*^9}, {3.616201198380468*^9, 
   3.616201265029152*^9}, 3.6162013021557083`*^9, {3.616201337184362*^9, 
   3.6162013379844923`*^9}, {3.616240192456258*^9, 3.6162402049317093`*^9}, {
   3.6162446198175287`*^9, 3.6162446209181337`*^9}, {3.616249165771145*^9, 
   3.616249177209827*^9}, {3.616249231303638*^9, 3.6162492652830753`*^9}, {
   3.616257415704973*^9, 3.6162574198628597`*^9}, 3.616261865915628*^9, {
   3.616264756153096*^9, 3.616264771045287*^9}, 3.616281726380513*^9, {
   3.6163305655772867`*^9, 3.6163305788690977`*^9}, 3.616331579783152*^9, {
   3.616456598358684*^9, 3.6164566031448174`*^9}, {3.616456895514921*^9, 
   3.616456897998929*^9}, {3.61645717331115*^9, 3.616457178753297*^9}, {
   3.616457506108746*^9, 3.616457511980496*^9}, {3.6164594945259857`*^9, 
   3.6164595040731087`*^9}, {3.618064186872713*^9, 3.618064235940893*^9}, 
   3.618066164937352*^9, 3.618066341119069*^9, {3.618069068111024*^9, 
   3.618069072539949*^9}, {3.618081306292115*^9, 3.6180813154556923`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h1PNSO", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"hField", "[", "hjk1PNSO", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1p5PNSO", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"hField", "[", "hjk1p5PNSO", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2PNSO", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"hField", "[", "hjk2PNSO", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2PNSS", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"hField", "[", "hjk2PNSS", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "h1PNSO", " ", "+", " ", "h1p5PNSO", " ", "+", " ", "h2PNSO", " ", "+", 
     "h2PNSS"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6156598174026537`*^9, 3.615659822713365*^9}, {
   3.615660245602543*^9, 3.615660248964426*^9}, {3.61566220936887*^9, 
   3.6156622120246973`*^9}, {3.615670919693096*^9, 3.615670920237851*^9}, {
   3.6156713831106167`*^9, 3.61567138355182*^9}, {3.615672864610465*^9, 
   3.6156729155614567`*^9}, {3.615677356816536*^9, 3.615677386219955*^9}, {
   3.615678186775538*^9, 3.615678208207633*^9}, {3.6158078465410357`*^9, 
   3.615807848309944*^9}, {3.6158094514227037`*^9, 3.615809462986285*^9}, {
   3.615810408113359*^9, 3.6158104086727123`*^9}, 3.6158105934234743`*^9, {
   3.615810633237072*^9, 3.6158106359673433`*^9}, {3.6160019301402693`*^9, 
   3.6160019331720047`*^9}, {3.616201349683197*^9, 3.616201352105115*^9}, {
   3.6162015179540787`*^9, 3.6162015229598713`*^9}, {3.6162016083433447`*^9, 
   3.616201615200657*^9}, {3.6162425902638493`*^9, 3.616242590995924*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ell", "=", "2"}], ",", 
    RowBox[{"ell", "\[LessEqual]", "4"}], ",", 
    RowBox[{"ell", "=", 
     RowBox[{"ell", "+", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "ell"}], ",", 
      RowBox[{"m", "\[GreaterEqual]", 
       RowBox[{"-", "ell"}]}], ",", 
      RowBox[{"m", "=", 
       RowBox[{"m", "-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"hHatModes", "[", 
         RowBox[{"ell", ",", "m"}], "]"}], "=", 
        RowBox[{"hHatellm", "[", 
         RowBox[{"h", ",", "ell", ",", "m"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<(\>\"", ",", "ell", ",", "\"\<,\>\"", ",", "m", ",", 
         "\"\<):  \>\"", ",", 
         RowBox[{"hHatModes", "[", 
          RowBox[{"ell", ",", "m"}], "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.615664653373744*^9, 3.61566465357096*^9}, {
   3.615677437438632*^9, 3.615677437569275*^9}, {3.615729604521925*^9, 
   3.6157296262388277`*^9}, {3.615812856638179*^9, 3.6158128578602343`*^9}, 
   3.6158135534059553`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sigmalambda", "+", 
         RowBox[{"\[ImaginaryI]", " ", "Sigman"}]}], ")"}], " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["M", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "Sell"}], "+", 
        RowBox[{"Sigmaell", " ", "\[Delta]"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["M", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"84", " ", 
       SuperscriptBox["M", "4"], " ", "\[Nu]"}]], 
     RowBox[{
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"168", " ", "S1ell", " ", "S2ell"}], "-", 
        RowBox[{"210", " ", "\[ImaginaryI]", " ", "S1n", " ", "S2lambda"}], 
        "+", 
        RowBox[{"70", " ", "S1lambda", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "S2lambda"}], "-", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "S2n"}]}], ")"}]}], "-", 
        RowBox[{"308", " ", "S1n", " ", "S2n"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["M", "2"], " ", "Sigmalambda", " ", "\[Nu]"}], "+", 
        RowBox[{"98", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["M", "2"], " ", "Sigman", " ", "\[Nu]"}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["M", "2"], " ", "Slambda", " ", "\[Delta]", " ", 
         "\[Nu]"}], "+", 
        RowBox[{"182", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["M", "2"], " ", "Sn", " ", "\[Delta]", " ", "\[Nu]"}],
         "-", 
        RowBox[{"43", " ", 
         SuperscriptBox["M", "2"], " ", "Sigmalambda", " ", 
         SuperscriptBox["\[Nu]", "2"]}], "-", 
        RowBox[{"280", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["M", "2"], " ", "Sigman", " ", 
         SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "(", 2, ",", 2, "):  ", 
   Rational[-1, 2] $CellContext`M^(-2) ($CellContext`Sigmalambda + 
     Complex[0, 1] $CellContext`Sigman) $CellContext`v^2 + 
   Rational[-2, 3] $CellContext`M^(-2) $CellContext`v^3 (
     3 $CellContext`Sell + $CellContext`Sigmaell $CellContext`\[Delta]) + 
   Rational[1, 
      84] $CellContext`M^(-4) $CellContext`v^4 $CellContext`\[Nu]^(-1) (
     168 $CellContext`S1ell $CellContext`S2ell + 
     Complex[0, -210] $CellContext`S1n $CellContext`S2lambda + 
     70 $CellContext`S1lambda (2 $CellContext`S2lambda + 
       Complex[0, -3] $CellContext`S2n) - 
     308 $CellContext`S1n $CellContext`S2n + 
     5 $CellContext`M^2 $CellContext`Sigmalambda $CellContext`\[Nu] + 
     Complex[0, 98] $CellContext`M^2 $CellContext`Sigman $CellContext`\[Nu] + 
     19 $CellContext`M^2 $CellContext`Slambda $CellContext`\[Delta] \
$CellContext`\[Nu] + 
     Complex[0, 
        182] $CellContext`M^2 $CellContext`Sn $CellContext`\[Delta] \
$CellContext`\[Nu] - 
     43 $CellContext`M^2 $CellContext`Sigmalambda $CellContext`\[Nu]^2 + 
     Complex[0, -280] $CellContext`M^2 $CellContext`Sigman \
$CellContext`\[Nu]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.618081978639654*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "Sigmaell", " ", 
      SuperscriptBox["v", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["M", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "Slambda"}], "+", 
        RowBox[{"25", " ", "Sn"}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "Sigmalambda", " ", "\[Delta]"}], "+", 
        RowBox[{"13", " ", "Sigman", " ", "\[Delta]"}]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["M", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"63", " ", "\[ImaginaryI]", " ", "S1n", " ", "S2ell"}], "+", 
        RowBox[{"63", " ", "\[ImaginaryI]", " ", "S1ell", " ", "S2n"}], "+", 
        RowBox[{
         SuperscriptBox["M", "2"], " ", "\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "79"}], " ", "Sigmaell"}], "-", 
           RowBox[{"86", " ", "Sell", " ", "\[Delta]"}], "+", 
           RowBox[{"139", " ", "Sigmaell", " ", "\[Nu]"}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"42", " ", 
      SuperscriptBox["M", "4"], " ", "\[Nu]"}]]}]}],
  SequenceForm["(", 2, ",", 1, "):  ", Complex[0, 
      Rational[
      1, 2]] $CellContext`M^(-2) $CellContext`Sigmaell $CellContext`v^2 + 
   Rational[1, 6] $CellContext`M^(-2) $CellContext`v^3 (
     Complex[0, 4] $CellContext`Slambda + 25 $CellContext`Sn + 
     Complex[0, 4] $CellContext`Sigmalambda $CellContext`\[Delta] + 
     13 $CellContext`Sigman $CellContext`\[Delta]) + Complex[0, 
      Rational[
      1, 42]] $CellContext`M^(-4) $CellContext`v^4 $CellContext`\[Nu]^(-1) (
     Complex[0, 63] $CellContext`S1n $CellContext`S2ell + 
     Complex[0, 
        63] $CellContext`S1ell $CellContext`S2n + $CellContext`M^2 \
$CellContext`\[Nu] ((-79) $CellContext`Sigmaell - 
       86 $CellContext`Sell $CellContext`\[Delta] + 
       139 $CellContext`Sigmaell $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618082043395585*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "Sigman", " ", 
      SuperscriptBox["v", "2"]}], 
     RowBox[{
      SqrtBox["6"], " ", 
      SuperscriptBox["M", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "42"}], " ", "S1lambda", " ", "S2lambda"}], "+", 
        RowBox[{"42", " ", "S1n", " ", "S2n"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["M", "2"], " ", "\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45", " ", "Sigman"}], "+", 
           RowBox[{"255", " ", "Sn", " ", "\[Delta]"}], "-", 
           RowBox[{"506", " ", "Sigman", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"21", " ", 
      SqrtBox["6"], " ", 
      SuperscriptBox["M", "4"], " ", "\[Nu]"}]]}]}],
  SequenceForm[
  "(", 2, ",", 0, "):  ", 
   Complex[0, 1] 
    6^Rational[-1, 
       2] $CellContext`M^(-2) $CellContext`Sigman $CellContext`v^2 + 
   Rational[1, 21] 
    6^Rational[-1, 
       2] $CellContext`M^(-4) $CellContext`v^4 $CellContext`\[Nu]^(-1) ((-42) \
$CellContext`S1lambda $CellContext`S2lambda + 
     42 $CellContext`S1n $CellContext`S2n + 
     Complex[0, 1] $CellContext`M^2 $CellContext`\[Nu] (
       45 $CellContext`Sigman + 255 $CellContext`Sn $CellContext`\[Delta] - 
       506 $CellContext`Sigman $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618082251871314*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "Sigmaell", " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["M", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "Slambda"}], "-", 
        RowBox[{"25", " ", "Sn"}], "+", 
        RowBox[{
        "4", " ", "\[ImaginaryI]", " ", "Sigmalambda", " ", "\[Delta]"}], "-", 
        RowBox[{"13", " ", "Sigman", " ", "\[Delta]"}]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["M", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"63", " ", "S1n", " ", "S2ell"}], "+", 
        RowBox[{"63", " ", "S1ell", " ", "S2n"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["M", "2"], " ", "\[Nu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"79", " ", "Sigmaell"}], "+", 
           RowBox[{"86", " ", "Sell", " ", "\[Delta]"}], "-", 
           RowBox[{"139", " ", "Sigmaell", " ", "\[Nu]"}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"42", " ", 
      SuperscriptBox["M", "4"], " ", "\[Nu]"}]]}]}],
  SequenceForm["(", 2, ",", -1, "):  ", Complex[0, 
      Rational[-1, 
       2]] $CellContext`M^(-2) $CellContext`Sigmaell $CellContext`v^2 + 
   Rational[1, 6] $CellContext`M^(-2) $CellContext`v^3 (
     Complex[0, 4] $CellContext`Slambda - 25 $CellContext`Sn + 
     Complex[0, 4] $CellContext`Sigmalambda $CellContext`\[Delta] - 
     13 $CellContext`Sigman $CellContext`\[Delta]) + 
   Rational[1, 
      42] $CellContext`M^(-4) $CellContext`v^4 $CellContext`\[Nu]^(-1) (
     63 $CellContext`S1n $CellContext`S2ell + 
     63 $CellContext`S1ell $CellContext`S2n + 
     Complex[0, 1] $CellContext`M^2 $CellContext`\[Nu] (
       79 $CellContext`Sigmaell + 86 $CellContext`Sell $CellContext`\[Delta] - 
       139 $CellContext`Sigmaell $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.6180823199476767`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sigmalambda", "-", 
        RowBox[{"\[ImaginaryI]", " ", "Sigman"}]}], ")"}], " ", 
      SuperscriptBox["v", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["M", "2"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "Sell"}], "+", 
        RowBox[{"Sigmaell", " ", "\[Delta]"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["M", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"84", " ", 
       SuperscriptBox["M", "4"], " ", "\[Nu]"}]], 
     RowBox[{
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"168", " ", "S1ell", " ", "S2ell"}], "+", 
        RowBox[{"210", " ", "\[ImaginaryI]", " ", "S1n", " ", "S2lambda"}], 
        "+", 
        RowBox[{"70", " ", "S1lambda", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "S2lambda"}], "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "S2n"}]}], ")"}]}], "-", 
        RowBox[{"308", " ", "S1n", " ", "S2n"}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["M", "2"], " ", "Sigmalambda", " ", "\[Nu]"}], "+", 
        RowBox[{"98", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["M", "2"], " ", "Sigman", " ", "\[Nu]"}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["M", "2"], " ", "Slambda", " ", "\[Delta]", " ", 
         "\[Nu]"}], "+", 
        RowBox[{"182", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["M", "2"], " ", "Sn", " ", "\[Delta]", " ", "\[Nu]"}],
         "+", 
        RowBox[{"43", " ", 
         SuperscriptBox["M", "2"], " ", "Sigmalambda", " ", 
         SuperscriptBox["\[Nu]", "2"]}], "-", 
        RowBox[{"280", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["M", "2"], " ", "Sigman", " ", 
         SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "(", 2, ",", -2, "):  ", 
   Rational[1, 2] $CellContext`M^(-2) ($CellContext`Sigmalambda + 
     Complex[0, -1] $CellContext`Sigman) $CellContext`v^2 + 
   Rational[-2, 3] $CellContext`M^(-2) $CellContext`v^3 (
     3 $CellContext`Sell + $CellContext`Sigmaell $CellContext`\[Delta]) + 
   Rational[1, 
      84] $CellContext`M^(-4) $CellContext`v^4 $CellContext`\[Nu]^(-1) (
     168 $CellContext`S1ell $CellContext`S2ell + 
     Complex[0, 210] $CellContext`S1n $CellContext`S2lambda + 
     70 $CellContext`S1lambda (2 $CellContext`S2lambda + 
       Complex[0, 3] $CellContext`S2n) - 
     308 $CellContext`S1n $CellContext`S2n - 
     5 $CellContext`M^2 $CellContext`Sigmalambda $CellContext`\[Nu] + 
     Complex[0, 98] $CellContext`M^2 $CellContext`Sigman $CellContext`\[Nu] - 
     19 $CellContext`M^2 $CellContext`Slambda $CellContext`\[Delta] \
$CellContext`\[Nu] + 
     Complex[0, 
        182] $CellContext`M^2 $CellContext`Sn $CellContext`\[Delta] \
$CellContext`\[Nu] + 
     43 $CellContext`M^2 $CellContext`Sigmalambda $CellContext`\[Nu]^2 + 
     Complex[0, -280] $CellContext`M^2 $CellContext`Sigman \
$CellContext`\[Nu]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.618082394391203*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["10", "21"]], " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"Slambda", "+", 
        RowBox[{"\[ImaginaryI]", " ", "Sn"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Sigmalambda", "+", 
           RowBox[{"\[ImaginaryI]", " ", "Sigman"}]}], ")"}], " ", 
         "\[Delta]"}]}], ")"}]}], 
     SuperscriptBox["M", "2"]], "+", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["15", "14"]], " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", "Sell", " ", "\[Delta]"}], "+", 
        RowBox[{"Sigmaell", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"9", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["M", "2"]}]]}]}],
  SequenceForm[
  "(", 3, ",", 3, "):  ", 
   Complex[0, 1] 
    Rational[10, 21]^
     Rational[1, 
       2] $CellContext`M^(-2) $CellContext`v^3 ($CellContext`Slambda + 
     Complex[0, 1] $CellContext`Sn + ($CellContext`Sigmalambda + 
       Complex[0, 1] $CellContext`Sigman) $CellContext`\[Delta]) + 
   Complex[0, 
      Rational[3, 8]] 
    Rational[15, 14]^Rational[1, 2] $CellContext`M^(-2) $CellContext`v^4 (
     7 $CellContext`Sell $CellContext`\[Delta] + $CellContext`Sigmaell (3 - 
       9 $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618082451124604*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox["5", "7"]], " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"Sell", "+", 
        RowBox[{"Sigmaell", " ", "\[Delta]"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["M", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["5", "7"]], " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"25", " ", 
         RowBox[{"(", 
          RowBox[{"Slambda", "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "Sn"}]}], ")"}], " ", 
         "\[Delta]"}], "+", 
        RowBox[{"Sigmalambda", " ", 
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"83", " ", "\[Nu]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "Sigman", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"55", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["M", "2"]}]]}]}],
  SequenceForm[
  "(", 3, ",", 2, "):  ", 
   Rational[2, 3] 
    Rational[5, 7]^
     Rational[1, 
       2] $CellContext`M^(-2) $CellContext`v^3 ($CellContext`Sell + \
$CellContext`Sigmaell $CellContext`\[Delta]) + 
   Rational[1, 24] 
    Rational[5, 7]^Rational[1, 2] $CellContext`M^(-2) $CellContext`v^4 (
     25 ($CellContext`Slambda + 
       Complex[0, -4] $CellContext`Sn) $CellContext`\[Delta] + \
$CellContext`Sigmalambda (17 - 83 $CellContext`\[Nu]) + 
     Complex[0, 4] $CellContext`Sigman (-13 + 55 $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618082526080186*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["2", "7"]], " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "Slambda"}], "+", "Sn", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "Sigmalambda"}], "+", "Sigman"}], 
          ")"}], " ", "\[Delta]"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["M", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sell", " ", "\[Delta]"}], "+", 
        RowBox[{"Sigmaell", " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"15", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"24", " ", 
      SqrtBox["14"], " ", 
      SuperscriptBox["M", "2"]}]]}]}],
  SequenceForm[
  "(", 3, ",", 1, "):  ", 
   Rational[1, 3] 
    Rational[2, 7]^Rational[1, 2] $CellContext`M^(-2) $CellContext`v^3 (
     Complex[0, 1] $CellContext`Slambda + $CellContext`Sn + (
       Complex[0, 
          1] $CellContext`Sigmalambda + $CellContext`Sigman) $CellContext`\
\[Delta]) + Complex[0, 
      Rational[1, 24]] 
    14^Rational[-1, 
       2] $CellContext`M^(-2) $CellContext`v^4 ($CellContext`Sell \
$CellContext`\[Delta] + $CellContext`Sigmaell (5 - 15 $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618082584816964*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17", " ", "Slambda", " ", "\[Delta]"}], "+", 
        RowBox[{"Sigmalambda", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"35", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SqrtBox["42"], " ", 
      SuperscriptBox["M", "2"]}]]}]}],
  SequenceForm[
  "(", 3, ",", 0, "):  ", Rational[-1, 4] 
   42^Rational[-1, 2] $CellContext`M^(-2) $CellContext`v^4 (
    17 $CellContext`Slambda $CellContext`\[Delta] + $CellContext`Sigmalambda (
      9 - 35 $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.6180828181558857`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["2", "7"]], " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "Slambda"}], "+", "Sn", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "Sigmalambda"}], "+", 
           "Sigman"}], ")"}], " ", "\[Delta]"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["M", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sell", " ", "\[Delta]"}], "+", 
        RowBox[{"Sigmaell", " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"15", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"24", " ", 
      SqrtBox["14"], " ", 
      SuperscriptBox["M", "2"]}]]}]}],
  SequenceForm[
  "(", 3, ",", -1, "):  ", 
   Rational[1, 3] 
    Rational[2, 7]^Rational[1, 2] $CellContext`M^(-2) $CellContext`v^3 (
     Complex[0, -1] $CellContext`Slambda + $CellContext`Sn + (
       Complex[0, -1] $CellContext`Sigmalambda + $CellContext`Sigman) \
$CellContext`\[Delta]) + Complex[0, 
      Rational[1, 24]] 
    14^Rational[-1, 
       2] $CellContext`M^(-2) $CellContext`v^4 ($CellContext`Sell \
$CellContext`\[Delta] + $CellContext`Sigmaell (5 - 15 $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618083071253916*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox["5", "7"]], " ", 
       SuperscriptBox["v", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"Sell", "+", 
         RowBox[{"Sigmaell", " ", "\[Delta]"}]}], ")"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["M", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["5", "7"]], " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"25", " ", 
         RowBox[{"(", 
          RowBox[{"Slambda", "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "Sn"}]}], ")"}], " ", 
         "\[Delta]"}], "+", 
        RowBox[{"Sigmalambda", " ", 
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"83", " ", "\[Nu]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "Sigman", " ", 
         RowBox[{"(", 
          RowBox[{"13", "-", 
           RowBox[{"55", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["M", "2"]}]]}]}],
  SequenceForm[
  "(", 3, ",", -2, "):  ", 
   Rational[-2, 3] 
    Rational[5, 7]^
     Rational[1, 
       2] $CellContext`M^(-2) $CellContext`v^3 ($CellContext`Sell + \
$CellContext`Sigmaell $CellContext`\[Delta]) + 
   Rational[1, 24] 
    Rational[5, 7]^Rational[1, 2] $CellContext`M^(-2) $CellContext`v^4 (
     25 ($CellContext`Slambda + 
       Complex[0, 
          4] $CellContext`Sn) $CellContext`\[Delta] + \
$CellContext`Sigmalambda (17 - 83 $CellContext`\[Nu]) + 
     Complex[0, 4] $CellContext`Sigman (13 - 55 $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618083150873561*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox["10", "21"]], " ", 
       SuperscriptBox["v", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"Slambda", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"Sn", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", "Sigmalambda"}], "+", "Sigman"}],
               ")"}], " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox["M", "2"]]}], "+", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["15", "14"]], " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", "Sell", " ", "\[Delta]"}], "+", 
        RowBox[{"Sigmaell", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"9", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["M", "2"]}]]}]}],
  SequenceForm[
  "(", 3, ",", -3, "):  ", 
   Complex[0, -1] 
    Rational[10, 21]^
     Rational[1, 
       2] $CellContext`M^(-2) $CellContext`v^3 ($CellContext`Slambda + 
     Complex[0, -1] ($CellContext`Sn + (
         Complex[0, 
            1] $CellContext`Sigmalambda + $CellContext`Sigman) $CellContext`\
\[Delta])) + Complex[0, 
      Rational[3, 8]] 
    Rational[15, 14]^Rational[1, 2] $CellContext`M^(-2) $CellContext`v^4 (
     7 $CellContext`Sell $CellContext`\[Delta] + $CellContext`Sigmaell (3 - 
       9 $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618083212270011*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"9", " ", 
     SqrtBox[
      FractionBox["5", "7"]], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"Sigmalambda", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Slambda", "+", 
          RowBox[{"\[ImaginaryI]", " ", "Sn"}]}], ")"}], " ", "\[Delta]"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "Sigman", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "Sigmalambda", " ", "\[Nu]"}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["M", "2"]}]]}],
  SequenceForm[
  "(", 4, ",", 4, "):  ", Rational[9, 8] 
   Rational[5, 7]^
    Rational[1, 
      2] $CellContext`M^(-2) $CellContext`v^4 ($CellContext`Sigmalambda + \
($CellContext`Slambda + Complex[0, 1] $CellContext`Sn) $CellContext`\[Delta] + 
    Complex[0, 1] $CellContext`Sigman (1 - 3 $CellContext`\[Nu]) - 
    3 $CellContext`Sigmalambda $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618083266187955*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"9", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["5", "14"]], " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"Sigmaell", "+", 
        RowBox[{"Sell", " ", "\[Delta]"}], "-", 
        RowBox[{"3", " ", "Sigmaell", " ", "\[Nu]"}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["M", "2"]}]]}]}],
  SequenceForm["(", 4, ",", 3, "):  ", Complex[0, 
     Rational[-9, 8]] 
   Rational[5, 14]^
    Rational[1, 
      2] $CellContext`M^(-2) $CellContext`v^4 ($CellContext`Sigmaell + \
$CellContext`Sell $CellContext`\[Delta] - 
    3 $CellContext`Sigmaell $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618083330739983*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["5"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"13", " ", "Slambda"}], "-", 
          RowBox[{"14", " ", "\[ImaginaryI]", " ", "Sn"}]}], ")"}], " ", 
        "\[Delta]"}], "+", 
       RowBox[{"Sigmalambda", " ", 
        RowBox[{"(", 
         RowBox[{"13", "-", 
          RowBox[{"39", " ", "\[Nu]"}]}], ")"}]}], "+", 
       RowBox[{"14", " ", "\[ImaginaryI]", " ", "Sigman", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"168", " ", 
     SuperscriptBox["M", "2"]}]]}],
  SequenceForm[
  "(", 4, ",", 2, "):  ", Rational[1, 168] 
   5^Rational[
     1, 2] $CellContext`M^(-2) $CellContext`v^4 ((13 $CellContext`Slambda + 
      Complex[0, -14] $CellContext`Sn) $CellContext`\[Delta] + \
$CellContext`Sigmalambda (13 - 39 $CellContext`\[Nu]) + 
    Complex[0, 14] $CellContext`Sigman (-1 + 3 $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.6180834113732977`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox[
      FractionBox["5", "2"]], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"Sigmaell", "+", 
       RowBox[{"Sell", " ", "\[Delta]"}], "-", 
       RowBox[{"3", " ", "Sigmaell", " ", "\[Nu]"}]}], ")"}]}], 
    RowBox[{"168", " ", 
     SuperscriptBox["M", "2"]}]]}],
  SequenceForm["(", 4, ",", 1, "):  ", Complex[0, 
     Rational[1, 168]] 
   Rational[5, 2]^
    Rational[1, 
      2] $CellContext`M^(-2) $CellContext`v^4 ($CellContext`Sigmaell + \
$CellContext`Sell $CellContext`\[Delta] - 
    3 $CellContext`Sigmaell $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.6180834978153563`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"):  \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"Sigman", "+", 
       RowBox[{"Sn", " ", "\[Delta]"}], "-", 
       RowBox[{"3", " ", "Sigman", " ", "\[Nu]"}]}], ")"}]}], 
    RowBox[{"84", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["M", "2"]}]]}],
  SequenceForm["(", 4, ",", 0, "):  ", Complex[0, 
     Rational[1, 84]] 
   2^Rational[-1, 
      2] $CellContext`M^(-2) $CellContext`v^4 ($CellContext`Sigman + \
$CellContext`Sn $CellContext`\[Delta] - 
    3 $CellContext`Sigman $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618083716129881*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["5", "2"]], " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"Sigmaell", "+", 
        RowBox[{"Sell", " ", "\[Delta]"}], "-", 
        RowBox[{"3", " ", "Sigmaell", " ", "\[Nu]"}]}], ")"}]}], 
     RowBox[{"168", " ", 
      SuperscriptBox["M", "2"]}]]}]}],
  SequenceForm["(", 4, ",", -1, "):  ", Complex[0, 
     Rational[-1, 168]] 
   Rational[5, 2]^
    Rational[1, 
      2] $CellContext`M^(-2) $CellContext`v^4 ($CellContext`Sigmaell + \
$CellContext`Sell $CellContext`\[Delta] - 
    3 $CellContext`Sigmaell $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618083797190155*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SqrtBox["5"], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13", " ", "Sigmalambda", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "13", " ", "\[ImaginaryI]", " ", "Slambda", " ", "\[Delta]"}], "-", 
          
          RowBox[{"14", " ", "Sn", " ", "\[Delta]"}], "+", 
          RowBox[{"14", " ", "Sigman", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"168", " ", 
     SuperscriptBox["M", "2"]}]]}],
  SequenceForm[
  "(", 4, ",", -2, "):  ", Rational[1, 168] 
   5^Rational[1, 2] $CellContext`M^(-2) $CellContext`v^4 (
    13 $CellContext`Sigmalambda (-1 + 3 $CellContext`\[Nu]) + 
    Complex[0, 1] (Complex[0, 13] $CellContext`Slambda $CellContext`\[Delta] - 
      14 $CellContext`Sn $CellContext`\[Delta] + 
      14 $CellContext`Sigman (-1 + 3 $CellContext`\[Nu])))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618083881591922*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"9", " ", "\[ImaginaryI]", " ", 
     SqrtBox[
      FractionBox["5", "14"]], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"Sigmaell", "+", 
       RowBox[{"Sell", " ", "\[Delta]"}], "-", 
       RowBox[{"3", " ", "Sigmaell", " ", "\[Nu]"}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["M", "2"]}]]}],
  SequenceForm["(", 4, ",", -3, "):  ", Complex[0, 
     Rational[9, 8]] 
   Rational[5, 14]^
    Rational[1, 
      2] $CellContext`M^(-2) $CellContext`v^4 ($CellContext`Sigmaell + \
$CellContext`Sell $CellContext`\[Delta] - 
    3 $CellContext`Sigmaell $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellChangeTimes->{3.618083950613125*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "4"}], "\[InvisibleSpace]", "\<\"):  \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"9", " ", 
     SqrtBox[
      FractionBox["5", "7"]], " ", 
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "Sigman"}], "-", 
       RowBox[{"Slambda", " ", "\[Delta]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "Sn", " ", "\[Delta]"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Sigman", " ", "\[Nu]"}], "+", 
       
       RowBox[{"Sigmalambda", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["M", "2"]}]]}],
  SequenceForm[
  "(", 4, ",", -4, "):  ", Rational[9, 8] 
   Rational[5, 7]^Rational[1, 2] $CellContext`M^(-2) $CellContext`v^4 (
    Complex[0, 
       1] $CellContext`Sigman - $CellContext`Slambda $CellContext`\[Delta] + 
    Complex[0, 1] $CellContext`Sn $CellContext`\[Delta] + 
    Complex[0, -3] $CellContext`Sigman $CellContext`\[Nu] + \
$CellContext`Sigmalambda (-1 + 3 $CellContext`\[Nu]))],
  Editable->False]], "Print",
 CellChangeTimes->{3.618084002788187*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2007.9150170000000343861756846308708190918`9.323345241060881", ",", 
   "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.615813487818078*^9, 3.615820557426175*^9, 
  3.616000910948827*^9, 3.616088606942354*^9, 3.6162017695163107`*^9, 
  3.616205649013124*^9, 3.61624244437226*^9, 3.616251501115122*^9, 
  3.6162601797487926`*^9, 3.616263043792034*^9, 3.6162673601387167`*^9, 
  3.616331455223579*^9, 3.616334188053444*^9, 3.616463464088229*^9, 
  3.618081476451727*^9, 3.618084003233704*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Expressing modes", "Section",
 CellChangeTimes->{{3.615814685461854*^9, 3.6158146936445293`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]z", "[", 
    RowBox[{"ell_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"hHatModes", "[", 
          RowBox[{"ell", ",", "m"}], "]"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "ell"], 
          RowBox[{"ComplexExpand", "[", 
           RowBox[{
            RowBox[{"hHatModes", "[", 
             RowBox[{"ell", ",", 
              RowBox[{"-", "m"}]}], "]"}], "\[Conjugate]"}], "]"}]}]}], 
        ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"rDot", "\[Rule]", "0"}], "}"}]}], ",", "v", ",", 
     "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Coproduct]", 
    RowBox[{"z", "[", 
     RowBox[{"ell_", ",", "m_"}], "]"}]}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"hHatModes", "[", 
          RowBox[{"ell", ",", "m"}], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "ell"], 
          RowBox[{"ComplexExpand", "[", 
           RowBox[{
            RowBox[{"hHatModes", "[", 
             RowBox[{"ell", ",", 
              RowBox[{"-", "m"}]}], "]"}], "\[Conjugate]"}], "]"}]}]}], 
        ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"rDot", "\[Rule]", "0"}], "}"}]}], ",", "v", ",", 
     "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]z", "[", 
  RowBox[{"2", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Coproduct]", 
  RowBox[{"z", "[", 
   RowBox[{"2", ",", "2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.615814664393229*^9, 3.615814670782784*^9}, {
   3.615814707442629*^9, 3.615814733199017*^9}, {3.6158153269971867`*^9, 
   3.615815334235166*^9}, {3.615815571708638*^9, 3.615815577724641*^9}, {
   3.615815741972802*^9, 3.615815830412827*^9}, {3.6158159873622427`*^9, 
   3.615816011380803*^9}, {3.615816060668432*^9, 3.61581614388466*^9}, {
   3.6158162130023317`*^9, 3.6158162187641973`*^9}, 3.615816257955957*^9, {
   3.615816359881796*^9, 3.615816360804799*^9}, {3.615816444660843*^9, 
   3.615816446252071*^9}, {3.615816755956675*^9, 3.615816794573902*^9}, {
   3.615816852654066*^9, 3.6158168558766403`*^9}, {3.616004272775178*^9, 
   3.616004273466044*^9}, {3.61608862857933*^9, 3.616088643983861*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sigmalambda", "+", 
       RowBox[{"\[ImaginaryI]", " ", "Sigman"}]}], ")"}], " ", 
     SuperscriptBox["v", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["M", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["v", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "Sigmalambda"}], "+", 
      RowBox[{"98", " ", "\[ImaginaryI]", " ", "Sigman"}], "+", 
      RowBox[{"19", " ", "Slambda", " ", "\[Delta]"}], "+", 
      RowBox[{"182", " ", "\[ImaginaryI]", " ", "Sn", " ", "\[Delta]"}], "-", 
      
      RowBox[{"43", " ", "Sigmalambda", " ", "\[Nu]"}], "-", 
      RowBox[{"280", " ", "\[ImaginaryI]", " ", "Sigman", " ", "\[Nu]"}]}], 
     ")"}]}], 
   RowBox[{"84", " ", 
    SuperscriptBox["M", "2"]}]]}]], "Output",
 CellChangeTimes->{3.61608864480103*^9, 3.616089476441935*^9, 
  3.616205649990505*^9, 3.616242444595603*^9, 3.6162515013719263`*^9, 
  3.616260180091589*^9, 3.616267360468948*^9, 3.6163341896215153`*^9, 
  3.616463465455966*^9, 3.618084003975626*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "Sell"}], "+", 
       RowBox[{"Sigmaell", " ", "\[Delta]"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["M", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", "S1ell", " ", "S2ell"}], "+", 
      RowBox[{"10", " ", "S1lambda", " ", "S2lambda"}], "-", 
      RowBox[{"15", " ", "\[ImaginaryI]", " ", "S1n", " ", "S2lambda"}], "-", 
      
      RowBox[{"15", " ", "\[ImaginaryI]", " ", "S1lambda", " ", "S2n"}], "-", 
      
      RowBox[{"22", " ", "S1n", " ", "S2n"}]}], ")"}], " ", 
    SuperscriptBox["v", "4"]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["M", "4"], " ", "\[Nu]"}]]}]], "Output",
 CellChangeTimes->{3.61608864480103*^9, 3.616089476441935*^9, 
  3.616205649990505*^9, 3.616242444595603*^9, 3.6162515013719263`*^9, 
  3.616260180091589*^9, 3.616267360468948*^9, 3.6163341896215153`*^9, 
  3.616463465455966*^9, 3.618084004036057*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["LaTeX", "Subsection",
 CellChangeTimes->{{3.616085812811267*^9, 3.616085836717609*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Subs", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sigman", "\[Rule]", 
      SubscriptBox["\[CapitalSigma]", "n"]}], ",", 
     RowBox[{"Sigmalambda", "\[Rule]", 
      SubscriptBox["\[CapitalSigma]", "\[Lambda]"]}], ",", 
     RowBox[{"Sigmaell", "\[Rule]", 
      SubscriptBox["\[CapitalSigma]", "\[ScriptL]"]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Sn", "\[Rule]", 
      SubscriptBox["s", "n"]}], ",", 
     RowBox[{"Slambda", "\[Rule]", 
      SubscriptBox["s", "\[Lambda]"]}], ",", 
     RowBox[{"Sell", "\[Rule]", 
      SubscriptBox["s", "\[ScriptL]"]}], ",", "\[IndentingNewLine]", 
     RowBox[{"S1n", "\[Rule]", 
      SubscriptBox["s1", "n"]}], ",", 
     RowBox[{"S1lambda", "\[Rule]", 
      SubscriptBox["s1", "\[Lambda]"]}], ",", 
     RowBox[{"S1ell", "\[Rule]", 
      SubscriptBox["s1", "\[ScriptL]"]}], ",", "\[IndentingNewLine]", 
     RowBox[{"S2n", "\[Rule]", 
      SubscriptBox["s2", "n"]}], ",", 
     RowBox[{"S2lambda", "\[Rule]", 
      SubscriptBox["s2", "\[Lambda]"]}], ",", 
     RowBox[{"S2ell", "\[Rule]", 
      SubscriptBox["s2", "\[ScriptL]"]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.616001523829689*^9, 3.616001547797206*^9}, {
  3.6160020302803307`*^9, 3.6160020678429203`*^9}, {3.616004199787677*^9, 
  3.616004261211473*^9}, {3.616004336577437*^9, 3.616004338193068*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<WaveformSpinModes_raw.tex\>\"", ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Coproduct]", 
           RowBox[{"z", "[", 
            RowBox[{"ell", ",", "m"}], "]"}]}], "/.", "Subs"}], ",", 
         RowBox[{
          RowBox[{"\[CapitalPi]z", "[", 
           RowBox[{"ell", ",", "m"}], "]"}], "/.", "Subs"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ell", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"-", "ell"}], ",", "ell"}], "}"}]}], "]"}], "]"}], ",", 
    "\"\<TeXFragment\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6160029815361023`*^9, 3.616003033023965*^9}, {
   3.616004035660643*^9, 3.6160040414396353`*^9}, {3.616004133789709*^9, 
   3.616004149177658*^9}, {3.616004294453432*^9, 3.616004305883636*^9}, 
   3.616004356789893*^9, {3.616004388403314*^9, 3.616004442121702*^9}, 
   3.616004555677047*^9, {3.616004953225089*^9, 3.6160049551654577`*^9}, {
   3.6160050654203053`*^9, 3.6160050672186403`*^9}, {3.616005127619431*^9, 
   3.6160051319199257`*^9}}],

Cell[BoxData["\<\"WaveformSpinModes_raw.tex\"\>"], "Output",
 CellChangeTimes->{{3.616003004519315*^9, 3.616003034239876*^9}, 
   3.6160040420777197`*^9, 3.616004149634025*^9, {3.616004296597546*^9, 
   3.61600430643788*^9}, 3.616004348614936*^9, {3.6160044250509377`*^9, 
   3.616004447114388*^9}, 3.616004560977895*^9, 3.6160051461751347`*^9, 
   3.616205658113122*^9, 3.616242449120644*^9, 3.616251505658149*^9, 
   3.616260184997614*^9, 3.616267366066828*^9, 3.616334195588727*^9, 
   3.6164634704793777`*^9, 3.618084009832727*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Python", "Subsection",
 CellChangeTimes->{{3.616085841254425*^9, 3.616085843311318*^9}, {
  3.616086017570848*^9, 3.61608601770467*^9}, {3.616087420744985*^9, 
  3.616087421284343*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Subs", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Delta]", "\[Rule]", "delta"}], ",", 
      RowBox[{"\[Nu]", "\[Rule]", "nu"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"file", "=", 
    RowBox[{"OpenWrite", "[", 
     RowBox[{"\"\<WaveformSpinModes_rawpy.tex\>\"", ",", 
      RowBox[{"FormatType", "\[Rule]", "OutputForm"}], ",", 
      RowBox[{"PageWidth", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ell", "=", "2"}], ",", 
    RowBox[{"ell", "\[LessEqual]", "4"}], ",", 
    RowBox[{"ell", "=", 
     RowBox[{"ell", "+", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "ell"}], ",", 
      RowBox[{"m", "\[GreaterEqual]", "0"}], ",", 
      RowBox[{"m", "=", 
       RowBox[{"m", "-", "1"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{
         RowBox[{"\[Coproduct]", 
          RowBox[{"z", "[", 
           RowBox[{"ell", ",", "m"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Delta]", "\[Rule]", "delta"}], ",", 
           RowBox[{"\[Nu]", "\[Rule]", "nu"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         RowBox[{"\[CapitalPi]z", "[", 
          RowBox[{"ell", ",", "m"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Delta]", "\[Rule]", "delta"}], ",", 
           RowBox[{"\[Nu]", "\[Rule]", "nu"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "0"}], ",", 
         RowBox[{"n", "\[LessEqual]", "8"}], ",", 
         RowBox[{"n", "=", 
          RowBox[{"n", "+", "1"}]}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"bn", "=", 
           RowBox[{"Simplify", "[", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{"b", ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"pn", "=", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{"p", ",", 
               RowBox[{"{", 
                RowBox[{"v", ",", "0", ",", "n"}], "}"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Delta]", "\[Rule]", "delta"}], ",", 
               RowBox[{"\[Nu]", "\[Rule]", "nu"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"bn", "=!=", "0"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Write", "[", 
              RowBox[{"file", ",", 
               RowBox[{"StringForm", "[", 
                RowBox[{
                "\"\<hHat_spin_Symm_``_``_``\>\"", ",", "ell", ",", "m", ",", 
                 "n"}], "]"}], ",", "\"\<=\>\"", ",", 
               RowBox[{"TeXForm", "[", "bn", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", "False"}]}], "\[IndentingNewLine]", "]"}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"pn", 
             StyleBox["=!=", "OperatorCharacter"], "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Write", "[", 
              RowBox[{"file", ",", 
               RowBox[{"StringForm", "[", 
                RowBox[{
                "\"\<hHat_spin_Asymm_``_``_``\>\"", ",", "ell", ",", "m", ",",
                  "n"}], "]"}], ",", "\"\<=\>\"", ",", 
               RowBox[{"TeXForm", "[", "pn", "]"}]}], "]"}], ";"}], ",", 
            "\[IndentingNewLine]", "False"}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "file", "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQzVUVv1n54ytHx+N3toBojZOZO0G08r7MPSB634E1
B0B0A1PGcRC9rCD9HIiOelwMpu9teHMZRG/znnwdRJ/SbmVWAdIKrjwsIDr3
yntlEF1ekqoGosPe5ceA6NISniQQrRWgmAaiVXjk60H0l+gXq0B01mmnDSA6
6onddhB961HKbhB9aNKl+yDabprSYxCdMFv1DYh+VekEpvdJRnwH0V7xBT9B
9BSbOCZVIJ1SZs0Kok0Wu8rqgeRnpIPpQrkT6g4g90Xc0wTRrowc5iC6RaHF
AkS/ylk5F0SvXxoyD0TzH/0+wR1IK5atXwqiVfrP7AfRE+K+gmkFJe8PIFrL
fD6Y9nrEXeUBpKvmx4PpCVmLN4LoFX8/g2kAKNrOyQ==
  "]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1613, 738},
WindowMargins->{{114, Automatic}, {Automatic, 0}},
Magnification:>0.75 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 90, 1, 95, "Section"],
Cell[673, 25, 759, 14, 164, "Text"],
Cell[1435, 41, 2432, 69, 181, "Input"],
Cell[3870, 112, 128, 1, 46, "Text"],
Cell[4001, 115, 610, 19, 83, "Input"],
Cell[4614, 136, 169, 4, 46, "Text"],
Cell[4786, 142, 697, 19, 94, "Input"],
Cell[5486, 163, 161, 3, 46, "Text"],
Cell[5650, 168, 870, 24, 119, "Input"],
Cell[6523, 194, 168, 3, 46, "Text"],
Cell[6694, 199, 2230, 59, 127, "Input"],
Cell[8927, 260, 672, 16, 80, "Text"],
Cell[9602, 278, 4338, 103, 231, "Input"],
Cell[13943, 383, 317, 6, 46, "Text"],
Cell[CellGroupData[{
Cell[14285, 393, 3683, 111, 306, "Input"],
Cell[17971, 506, 378, 5, 43, "Output"],
Cell[18352, 513, 376, 5, 43, "Output"],
Cell[18731, 520, 376, 5, 43, "Output"]
}, Open  ]],
Cell[19122, 528, 112, 1, 46, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19271, 534, 267, 3, 95, "Section"],
Cell[19541, 539, 495, 8, 76, "Text"],
Cell[CellGroupData[{
Cell[20061, 551, 5461, 126, 431, "Input"],
Cell[25525, 679, 7265, 180, 281, "Output"]
}, Open  ]],
Cell[32805, 862, 326, 8, 47, "Text"],
Cell[CellGroupData[{
Cell[33156, 874, 1796, 48, 129, "Input"],
Cell[34955, 924, 1052, 22, 43, "Output"],
Cell[36010, 948, 1052, 22, 43, "Output"],
Cell[37065, 972, 641, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37743, 986, 2580, 72, 195, "Input"],
Cell[40326, 1060, 1522, 39, 66, "Output"],
Cell[41851, 1101, 1519, 39, 66, "Output"],
Cell[43373, 1142, 504, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43914, 1155, 4048, 112, 264, "Input"],
Cell[47965, 1269, 6792, 178, 192, "Output"],
Cell[54760, 1449, 6790, 178, 192, "Output"],
Cell[61553, 1629, 501, 7, 43, "Output"]
}, Open  ]],
Cell[62069, 1639, 265, 7, 47, "Text"],
Cell[CellGroupData[{
Cell[62359, 1650, 1468, 31, 144, "Input"],
Cell[CellGroupData[{
Cell[63852, 1685, 625, 17, 53, "Print"],
Cell[64480, 1704, 474, 10, 54, "Print"],
Cell[64957, 1716, 330, 7, 30, "Print"],
Cell[65290, 1725, 533, 13, 54, "Print"],
Cell[65826, 1740, 645, 18, 53, "Print"],
Cell[66474, 1760, 591, 14, 68, "Print"],
Cell[67068, 1776, 640, 18, 68, "Print"],
Cell[67711, 1796, 538, 12, 59, "Print"],
Cell[68252, 1810, 332, 7, 30, "Print"],
Cell[68587, 1819, 556, 13, 59, "Print"],
Cell[69146, 1834, 680, 19, 68, "Print"],
Cell[69829, 1855, 612, 15, 68, "Print"],
Cell[70444, 1872, 660, 18, 68, "Print"],
Cell[71107, 1892, 330, 7, 30, "Print"],
Cell[71440, 1901, 601, 16, 54, "Print"],
Cell[72044, 1919, 330, 7, 30, "Print"],
Cell[72377, 1928, 329, 7, 30, "Print"],
Cell[72709, 1937, 350, 8, 30, "Print"],
Cell[73062, 1947, 622, 17, 54, "Print"],
Cell[73687, 1966, 350, 8, 30, "Print"],
Cell[74040, 1976, 680, 19, 68, "Print"]
}, Open  ]],
Cell[74735, 1998, 586, 11, 43, "Output"]
}, Open  ]],
Cell[75336, 2012, 285, 6, 46, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75658, 2023, 112, 1, 95, "Section"],
Cell[75773, 2026, 1116, 31, 129, "Text"],
Cell[CellGroupData[{
Cell[76914, 2061, 2011, 55, 195, "Input"],
Cell[78928, 2118, 1354, 37, 67, "Output"]
}, Open  ]],
Cell[80297, 2158, 484, 11, 106, "Text"],
Cell[80784, 2171, 30722, 774, 2165, "Input"],
Cell[111509, 2947, 1778, 38, 144, "Input"],
Cell[CellGroupData[{
Cell[113312, 2989, 1294, 33, 169, "Input"],
Cell[CellGroupData[{
Cell[114631, 3026, 3437, 81, 118, "Print"],
Cell[118071, 3109, 2407, 57, 118, "Print"],
Cell[120481, 3168, 1706, 44, 65, "Print"],
Cell[122190, 3214, 2351, 57, 118, "Print"],
Cell[124544, 3273, 3427, 81, 118, "Print"],
Cell[127974, 3356, 1753, 48, 92, "Print"],
Cell[129730, 3406, 1901, 53, 92, "Print"],
Cell[131634, 3461, 1689, 47, 95, "Print"],
Cell[133326, 3510, 946, 25, 63, "Print"],
Cell[134275, 3537, 1754, 49, 95, "Print"],
Cell[136032, 3588, 1934, 55, 92, "Print"],
Cell[137969, 3645, 1893, 53, 92, "Print"],
Cell[139865, 3700, 1280, 33, 92, "Print"],
Cell[141148, 3735, 960, 25, 92, "Print"],
Cell[142111, 3762, 1365, 36, 61, "Print"],
Cell[143479, 3800, 923, 24, 92, "Print"],
Cell[144405, 3826, 865, 22, 63, "Print"],
Cell[145273, 3850, 972, 26, 92, "Print"],
Cell[146248, 3878, 1492, 39, 61, "Print"],
Cell[147743, 3919, 949, 25, 92, "Print"],
Cell[148695, 3946, 1356, 34, 92, "Print"]
}, Open  ]],
Cell[150066, 3983, 534, 10, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150649, 3999, 104, 1, 95, "Section"],
Cell[CellGroupData[{
Cell[150778, 4004, 2597, 68, 177, "Input"],
Cell[153378, 4074, 1114, 29, 71, "Output"],
Cell[154495, 4105, 1090, 29, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155622, 4139, 93, 1, 65, "Subsection"],
Cell[155718, 4142, 1503, 35, 194, "Input"],
Cell[CellGroupData[{
Cell[157246, 4181, 1307, 30, 94, "Input"],
Cell[158556, 4213, 535, 7, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159140, 4226, 191, 3, 65, "Subsection"],
Cell[159334, 4231, 5003, 124, 794, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/GWFrames/C++Example/Makefile <==
# NOTE: This Makefile calls ../Makefile.  If compilation is not
# working, check the options in ../Makefile also.

# The compiler needs to be able to find the GSL (GNU Scientific
# Library) headers and libraries.  The following paths are the most
# common places for these to be installed.  If compilation doesn't
# work, correct these paths.
INCFLAGS = -I/opt/local/include -I/usr/local/include
LIBFLAGS = -L/opt/local/lib -L/usr/local/lib

# Set compiler name and optimization flags here, if desired
C++ = g++
OPT = -O3 -Wall -fopenmp # Don't use -ffast-math
LINK_OPENMP = -lgomp

#############################################################################
## The following are pretty standard and probably won't need to be changed ##
#############################################################################

# Tell 'make' not to look for files with the following names
.PHONY : all clean allclean realclean sources

# Default target calls the targets listed here
all : sources main

# Call 'make cpp' in the directory above this one
sources :
	$(MAKE) -C .. cpp

# Compile main.cpp into an executable
main : sources main.cpp
	$(C++) $(OPT) -I../Code $(INCFLAGS) $(LIBFLAGS) $(LINK_OPENMP) -lgsl -lgslcblas ../Code/Utilities.o ../Code/Quaternions.o ../Code/Waveforms.o main.cpp -o main

# The following are just handy targets for removing compiled stuff
clean :
	-/bin/rm -f main
allclean : clean
	@$(MAKE) -C ../Code clean
realclean : allclean


==> anc/GWFrames/C++Example/main.cpp <==
#include "Errors.hpp"
#include "Utilities.hpp"
#include "Quaternions.hpp"
#include "Waveforms.hpp"
#include <cmath>
using namespace std;

// To build this program, change any necessary paths in the
// accompanying Makefile, and run 'make'.

// NOTE: This file is a simple example to demonstrate basic usage of a
// few GWFrames commands and direct compilation of the C++ code.  More
// extensive examples are given in the IPython notebook
// 'Documentation.ipynb'.

int main() {
  // Quaternion examples
  // ===================
  // A few random angles we will use below
  const double vartheta = 0.2;
  const double varphi = 0.4;
  const double alpha = 0.3;
  const double beta = 0.5;
  const double gamma = 0.7;
  // Construct some Quaternion objects
  GWFrames::Quaternion R1(vartheta, varphi); // Construct rotor from polar coordinates
  GWFrames::Quaternion R2(alpha, beta, gamma); // Construct rotor from Euler angles
  GWFrames::Quaternion Q(1.2, 3.4, 5.6, 7.8); // Some random Quaternion
  GWFrames::Quaternion R3 = Q.normalized(); // That Quaternion normalized
  // Construct basis vectors as Quaternion objects
  GWFrames::Quaternion x(0.0,1.0,0.0,0.0);
  GWFrames::Quaternion y(0.0,0.0,1.0,0.0);
  GWFrames::Quaternion z(0.0,0.0,0.0,1.0);
  // Print the Quaternions and show what they do
  cout << "\n\n\nQuaternion examples\n===================\n"
       << "x = " << x << "\n"
       << "y = " << y << "\n"
       << "z = " << z << "\n"
       << "\nR1 = " << R1 << " rotates the z basis vector to the polar coordinates (vartheta, varphi)=(" << vartheta << ", " << varphi << "):\n"
       << "R1 * z * R1.conjugate() = \n\t" << R1 * z * R1.conjugate() << "\n"
       << "[0, cos(varphi)*sin(vartheta), sin(varphi)*sin(vartheta), cos(vartheta)] = \n\t[0, "
       << cos(varphi)*sin(vartheta) << ", " << sin(varphi)*sin(vartheta) << ", " << cos(vartheta) << "]\n"
       << "\nR2 = " << R2 << " rotates any vector by Euler angles (alpha, beta, gamma)=(" << alpha << ", " << beta << ", " << gamma << "):\n"
       << "R2 * x * R2.conjugate() = " << R2 * x * R2.conjugate() << "\n"
       << "R2 * y * R2.conjugate() = " << R2 * y * R2.conjugate() << "\n"
       << "R2 * z * R2.conjugate() = " << R2 * z * R2.conjugate() << "\n"
       << "\nMany more uses for Quaternion objects are available.  See Quaternions.hpp or 'Documentation.ipynb' for more possibilities." << endl;
  
  
  
  // Waveform examples
  // =================
  cout << "\n\n\nWaveform examples\n=================\n";
  // Read a Waveform object
  const string InFileName = "../ExampleData/rMPsi4_HighlyPrecessing.dat";
  cout << "Reading Waveform object from '" << InFileName << "'" << endl;
  GWFrames::Waveform W1(InFileName, "MagArg");
  cout << "Finished!\n"
       << "W1.NTimes() = " << W1.NTimes()
       << "\nW1.NModes() = " << W1.NModes()
       << endl;
  // Make a copy of that object
  cout << "\nCopying W1 to W2" << endl;
  GWFrames::Waveform W2(W1);
  cout << "Finished!\n"
       << "W2.NTimes() = " << W2.NTimes()
       << "\nW2.NModes() = " << W2.NModes()
       << endl;
  // Transform W2 to the corotating frame
  vector<int> Lmodes(3);
  Lmodes[0] = 2;
  Lmodes[1] = 3;
  Lmodes[2] = 4;
  cout << "\nTransforming W2 to the corotating frame using modes with ell in {2,3,4}" << endl;
  W2.TransformToCorotatingFrame(Lmodes);
  cout << "Finished!\n";
  // Output the data to a file
  const string OutFileName = "rMPsi4_HighlyPrecessing_Corotating.dat";
  cout << "\nSaving W2 to '" << OutFileName << "'" << endl;
  W2.Output(OutFileName);
  cout << "Finished!\n" << endl;
  
  return 0;
}


==> anc/GWFrames/Code/Errors.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef ERRORS_HPP
#define ERRORS_HPP

// Note: These error codes are used in SWIG/Exceptions.i.
//       If you change them here, change them there.

#define GWFrames_NotYetImplemented 0
#define GWFrames_FailedSystemCall 1
#define GWFrames_BadFileName 2
#define GWFrames_FailedGSLCall 3
// #define GWFrames_ 4
// #define GWFrames_ 5
// #define GWFrames_ 6
// #define GWFrames_ 7
// #define GWFrames_ 8
// #define GWFrames_ 9
#define GWFrames_ValueError 10
#define GWFrames_BadSwitches 11
#define GWFrames_IndexOutOfBounds 12
// #define GWFrames_ 13
// #define GWFrames_ 14
#define GWFrames_VectorSizeMismatch 15
#define GWFrames_MatrixSizeMismatch 16
#define GWFrames_MatrixSizeAssumedToBeThree 17
#define GWFrames_NotEnoughPointsForDerivative 18
#define GWFrames_EmptyIntersection 19
#define GWFrames_WaveformMissingLMIndex 20
#define GWFrames_WrongFrameType 21
#define GWFrames_BadWaveformInformation 22
#define GWFrames_UnknownDetector 23

#endif // ERRORS_HPP


==> anc/GWFrames/Code/GWFrames/Extrapolation.py <==
# -*- coding: utf-8 -*-

from __future__ import print_function

ModeRegex = r"""Y_l(?P<L>[0-9]+)_m(?P<M>[-+0-9]+)\.dat"""

def PickChMass(filename='Horizons.h5') :
    """
    Deduce the best Christodoulou mass by finding the statistical "mode" (after binning).
    """
    from h5py import File
    from os.path import isdir
    from numpy import histogram
    if(isdir(filename)) :
        filename = filename + 'Horizons.h5'
    try :
        f=File(filename, 'r')
    except IOError :
        print("PickChMass could not open the file '{0}'".format(filename))
        raise
    ChMass = f['AhA.dir/ChristodoulouMass.dat'][:,1]+f['AhB.dir/ChristodoulouMass.dat'][:,1]
    f.close()
    hist, bins = histogram(ChMass, bins=len(ChMass))
    return bins[hist.argmax()]


def MonotonicIndices(T, MinTimeStep=1.e-3) :
    """
    Given an array of times, return the indices that make the array strictly monotonic.
    """
    from numpy import delete
    Ind = range(len(T))
    Size = len(Ind)
    i=1
    while(i<Size) :
        if(T[Ind[i]]<=T[Ind[i-1]]+MinTimeStep) :
            j=0
            while(T[Ind[j]]+MinTimeStep<T[Ind[i]]) :
                j += 1
            # erase data from j (inclusive) to i (exclusive)
            Ind = delete(Ind, range(j,i))
            Size = len(Ind)
            i = j-1
        i += 1
    return Ind

def ValidateSingleWaveform(h5file, filename, WaveformName, ExpectedNModes, ExpectedNTimes, LModes) :
    #from sys import stderr
    from re import compile as re_compile
    CompiledModeRegex = re_compile(ModeRegex)
    Valid = True
    # Check ArealRadius
    if(not h5file[WaveformName+'/ArealRadius.dat'].shape==(ExpectedNTimes, 2)) :
        Valid = False
        print("{0}:{1}/ArealRadius.dat\n\tGot shape {2}; expected ({3}, 2)".format(
                filename, WaveformName, h5file[WaveformName+'/ArealRadius.dat'].shape, ExpectedNTimes))
        # stderr.write("{0}:{1}/ArealRadius.dat\n\tGot shape {2}; expected ({3}, 2)\n".format(
        #         filename, WaveformName, h5file[WaveformName+'/ArealRadius.dat'].shape, ExpectedNTimes))
    # Check AverageLapse
    if(not h5file[WaveformName+'/AverageLapse.dat'].shape==(ExpectedNTimes, 2)) :
        Valid = False
        print("{0}:{1}/AverageLapse.dat\n\tGot shape {2}; expected ({3}, 2)".format(
                filename, WaveformName, h5file[WaveformName+'/AverageLapse.dat'].shape, ExpectedNTimes))
        # stderr.write("{0}:{1}/AverageLapse.dat\n\tGot shape {2}; expected ({3}, 2)\n".format(
        #         filename, WaveformName, h5file[WaveformName+'/AverageLapse.dat'].shape, ExpectedNTimes))
    # Check Y_l*_m*.dat
    NModes = len([True for dataset in list(h5file[WaveformName]) for m in [CompiledModeRegex.search(dataset)] if m and int(m.group('L')) in LModes])
    if(not NModes==ExpectedNModes) :
        Valid = False
        print("{0}:{1}/{2}\n\tGot {3} modes; expected {4}".format(
                filename, WaveformName, ModeRegex, NModes, ExpectedNModes))
        # stderr.write("{0}:{1}/{2}\n\tGot {3} modes; expected {4}\n".format(
        #         filename, WaveformName, ModeRegex, NModes, ExpectedNModes))
    for dataset in list(h5file[WaveformName]) :
        if(CompiledModeRegex.search(dataset)) :
            if(not h5file[WaveformName+'/'+dataset].shape==(ExpectedNTimes, 3)) :
                Valid = False
                ("{0}:{1}/{2}\n\tGot shape {3}; expected ({4}, 3)".format(
                        filename, WaveformName, dataset, h5file[WaveformName+'/'+dataset].shape, ExpectedNTimes))
                # stderr.write("{0}:{1}/{2}\n\tGot shape {3}; expected ({4}, 3)\n".format(
                #         filename, WaveformName, dataset, h5file[WaveformName+'/'+dataset].shape, ExpectedNTimes))
    return Valid

def ValidateGroupOfWaveforms(h5file, filename, WaveformNames, LModes) :
    from re import compile as re_compile
    ExpectedNTimes = h5file[WaveformNames[0]+'/ArealRadius.dat'].shape[0]
    ExpectedNModes = len([True for dataset in list(h5file[WaveformNames[0]]) for m in [re_compile(ModeRegex).search(dataset)] if m and int(m.group('L')) in LModes])
    Valid = True
    FailedWaveforms = []
    for WaveformName in WaveformNames :
        if(not ValidateSingleWaveform(h5file, filename, WaveformName, ExpectedNModes, ExpectedNTimes, LModes)) :
            Valid = False
            FailedWaveforms.append(WaveformName)
    if(not Valid) :
        # from sys import stderr
        print("In '{0}', the following waveforms are not valid:\n\t{1}".format(filename, '\n\t'.join(FailedWaveforms)))
        # stderr.write("In '{0}', the following waveforms are not valid:\n\t{1}\n".format(filename, '\n\t'.join(FailedWaveforms)))
    return Valid

def ReadFiniteRadiusWaveform(n, filename, WaveformName, ChMass, InitialAdmEnergy, YLMRegex, LModes, DataType, Ws) :
    """
    This is just a worker function defined for ReadFiniteRadiusData,
    below, reading a single waveform from an h5 file of many
    waveforms.  You probably don't need to call this directly.

    """
    from scipy.integrate import cumtrapz as integrate
    from numpy import setdiff1d, empty, delete, sqrt, log, array
    from h5py import File
    import GWFrames
    try :
        f = File(filename, 'r')
    except IOError :
        print("ReadFiniteRadiusWaveform could not open the file '{0}'".format(filename))
        raise
    try :
        W = f[WaveformName]
        NTimes_Input = W['AverageLapse.dat'].shape[0]
        T = W['AverageLapse.dat'][:,0]
        Indices = MonotonicIndices(T)
        T = T[Indices]
        Radii = array(W['ArealRadius.dat'])[Indices,1]
        AverageLapse = array(W['AverageLapse.dat'])[Indices,1]
        CoordRadius = W['CoordRadius.dat'][0,1]
        YLMdata = [DataSet for DataSet in list(W) for m in [YLMRegex.search(DataSet)] if (m and int(m.group('L')) in LModes)]
        YLMdata = sorted(YLMdata, key=lambda DataSet : [int(YLMRegex.search(DataSet).group('L')), int(YLMRegex.search(DataSet).group('M'))])
        LM = sorted([[int(m.group('L')), int(m.group('M'))] for DataSet in YLMdata for m in [YLMRegex.search(DataSet)] if m])
        NModes = len(LM)
        # Lapse is given by 1/sqrt(-g^{00}), where g is the full 4-metric
        T[1:] = integrate(AverageLapse/sqrt(((-2.0*InitialAdmEnergy)/Radii) + 1.0), T) + T[0]
        T -= (Radii + (2.0*InitialAdmEnergy)*log((Radii/(2.0*InitialAdmEnergy))-1.0))
        Ws[n].SetTime(T/ChMass)
        # WRONG!!!: # Radii /= ChMass
        NTimes = Ws[n].NTimes()
        # Ws[n].SetFrame is not done, because we assume the inertial frame
        Ws[n].SetFrameType(GWFrames.Inertial) # Assumption! (but this should be safe)
        Ws[n].SetDataType(DataType)
        Ws[n].SetRIsScaledOut(True) # Assumption! (but it should be safe)
        Ws[n].SetMIsScaledOut(True) # We have made this true
        Ws[n].SetLM(LM)
        Data = empty((NModes, NTimes), dtype='complex')
        if(DataType == GWFrames.h) :
            UnitScaleFactor = 1.0 / ChMass
        elif(DataType == GWFrames.hdot) :
            UnitScaleFactor = 1.0
        elif(DataType == GWFrames.Psi4) :
            UnitScaleFactor = ChMass
        else :
            raise ValueError('DataType "{0}" is unknown.'.format(DataType))
        RadiusRatio = Radii / CoordRadius
        for m,DataSet in enumerate(YLMdata) :
            modedata = array(W[DataSet])
            Data[m,:] = (modedata[Indices,1] + 1j*modedata[Indices,2]) * RadiusRatio * UnitScaleFactor
        Ws[n].SetData(Data)
    finally :
        f.close()
    return Radii/ChMass


def ReadFiniteRadiusData(ChMass=0.0, filename='rh_FiniteRadii_CodeUnits.h5', CoordRadii=[], LModes=range(2,100)) :
    """
    Read data at various radii, and offset by tortoise coordinate.

    """

    if(ChMass==0.0) :
        raise ValueError("ChMass=0.0 is not a valid input value.")

    from sys import stdout, stderr
    from os.path import basename
    from h5py import File
    from re import compile as re_compile
    import GWFrames
    YLMRegex = re_compile(ModeRegex)
    try :
        f = File(filename, 'r')
    except IOError :
        print("ReadFiniteRadiusData could not open the file '{0}'".format(filename))
        raise
    try :
        # Get list of waveforms we'll be using
        WaveformNames = list(f)
        if(not CoordRadii) :
            # If the list of Radii is empty, figure out what they are
            CoordRadii = [m.group('r') for Name in WaveformNames for m in [re_compile(r"""R(?P<r>.*?)\.dir""").search(Name)] if m]
        else :
            # Pare down the WaveformNames list appropriately
            if(type(CoordRadii[0])==int) : CoordRadii = [WaveformNames[i] for i in CoordRadii]
            WaveformNames = [Name for Name in WaveformNames for Radius in CoordRadii for m in [re_compile(Radius).search(Name)] if m]
            CoordRadii = [m.group('r') for Name in CoordRadii for m in [re_compile(r"""R(?P<r>.*?)\.dir""").search(Name)] if m]
        NWaveforms = len(WaveformNames)
        # Check input data
        if(not ValidateGroupOfWaveforms(f, filename, WaveformNames, LModes)) :
            raise ValueError("Bad input waveforms in {0}.".format(filename))
        # print("{0} passed the data-integrity tests.".format(filename))
        stdout.write("{0} passed the data-integrity tests.\n".format(filename)); stdout.flush()
        Ws = [GWFrames.Waveform() for i in range(NWaveforms)]
        Radii = [None]*NWaveforms
        InitialAdmEnergy = f[WaveformNames[0]+'/InitialAdmEnergy.dat'][0,1]
        DataType = basename(filename).partition('_')[0]
        if('hdot' in DataType.lower()) :
            DataType = GWFrames.hdot
        elif('h' in DataType.lower()) :
            DataType = GWFrames.h
        elif('psi4' in DataType.lower()) :
            DataType = GWFrames.Psi4
        else :
            DataType = GWFrames.UnknownDataType
            raise ValueError("The file '{0}' does not contain a recognizable description of the data type ('h', 'hdot', or 'Psi4').".format(filename))
        PrintedLine = ''
        for n in range(NWaveforms) :
            if(n==NWaveforms-1) :
                WaveformNameString = WaveformNames[n] + '\n'
            else :
                WaveformNameString = WaveformNames[n] + ', '
            if(len(PrintedLine + WaveformNameString)>100) :
                # print('\n' + WaveformNameString),
                stdout.write('\n' + WaveformNameString); stdout.flush()
                PrintedLine = WaveformNameString
            else :
                #print(WaveformNameString),
                stdout.write(WaveformNameString); stdout.flush()
                PrintedLine += WaveformNameString
            Radii[n] = ReadFiniteRadiusWaveform(n, filename, WaveformNames[n], ChMass, InitialAdmEnergy, YLMRegex, LModes, DataType, Ws)
            Ws[n].AppendHistory("### # Python read from '{0}/{1}'.\n".format(filename,WaveformNames[n]))
    finally :
        f.close()
    return Ws,Radii,CoordRadii

def SetCommonTime(Ws, Radii, MinTimeStep=0.005, EarliestTime=-3e300, LatestTime=3e300):
    """Interpolate Waveforms and radius data to a common set of times

    This function replaces the old `SetCommonTime` function from
    Waveforms.cpp, so that the Ws object seen here does not need to be
    a GWFrames::Waveform object.  This simplifies much of the later
    processing used in `Extrapolate` below.

    """
    from scipy import interpolate
    from GWFrames import Intersection
    NWaveforms = len(Radii)
    TLimits = [EarliestTime, LatestTime]
    # Get the new time data before any interpolations
    T = Intersection(TLimits, Ws[0].T(), MinTimeStep, EarliestTime, LatestTime)
    for i_W in range(1, NWaveforms):
        T = Intersection(T, Ws[i_W].T());
    # Interpolate Radii and then Ws (in that order!)
    for i_W in range(NWaveforms):
        Radii[i_W] = interpolate.splev(T, interpolate.splrep(Ws[i_W].T(), Radii[i_W], s=0), der=0)
        Ws[i_W].InterpolateInPlace(T)
    return



def Extrapolate(**kwargs) :
    """Perform extrapolations from finite-radius data
    ==============================================
      Parameters
      ----------
        InputDirectory           './'
          Where to find the input data.  Can be relative or absolute.

        OutputDirectory          './'
          This directory will be made if it does not exist.

        DataFile                 'rh_FiniteRadii_CodeUnits.h5'
          Input file holding the data from all the radii.

        ChMass                   0.0
          Christodoulou mass in the same units as the rest of the
          data.  All the data will be rescaled into units such that
          this is one.  If this is zero, the Christodoulou mass will
          be extracted automatically from the horizons file below.

        HorizonsFile             'Horizons.h5'
          File name to read for horizon data (if ChMass is 0.0).

        CoordRadii               []
          List of strings containing the radii to use, or of (integer)
          indices of the list of waveform names.  If this is a list of
          indices, the order is just the order output by the command
          `list(h5py.File(DataFile))` which *should* be the same as
          `h5ls`.  If the list is empty, all radii that can be found
          are used.

        LModes                   range(2,100)
          List of ell modes to extrapolate

        ExtrapolationOrders      [-1, 2, 3, 4, 5, 6]
          Negative numbers correspond to extracted data, counting down
          from the outermost extraction radius (which is -1).

        UseOmega                 False
          Whether or not to extrapolate as a function of lambda/r =
          1/(r*m*omega), where omega is the instantaneous angular
          frequency of rotation.  If this is True, the extrapolation
          will usually not converge for high N; if this is False, SVD
          will generally cause the convergence to appear to fall to
          roundoff, though the accuracy presumably is not so great.

        OutputFrame              GWFrames.Inertial
          Transform to this frame before comparison and output.

        ExtrapolatedFiles        'Extrapolated_N{N}.h5'
        DifferenceFiles          'ExtrapConvergence_N{N}-N{Nm1}.h5'
          These are python-formatted output file names, where the
          extrapolation order N is substituted for '{N}', and the
          previous extrapolation order is substituted for '{Nm1}'.
          The data-type inferred from the DataFile name is prepended.
          If DifferenceFiles is empty, the corresponding file is not
          output.

        UseStupidNRARFormat      False
          If True (and `ExtrapolatedFiles` does not end in '.dat'),
          then the h5 output format will be that stupid, old
          NRAR/NINJA format that doesn't convey enough information,
          is slow, and uses 33% more space than it needs to.  But you
          know, if you're into that kind of thing, whatever.  Who am
          I to judge?

        PlotFormat               'pdf'
          The format of output plots.  This can be the empty string,
          in which case no plotting is done.  Or, these can be any of
          the formats supported by your installation of matplotlib.

        MinTimeStep              0.005
          The smallest allowed time step in the output data.

        EarliestTime             -3.0e300
          The earliest time in the output data.  For values less than
          0, some of the data corresponds to times when only junk
          radiation is present.

        LatestTime               3.0e300
          The latest time in the output data.

        AlignmentTime            None
          The time at which to align the Waveform with the dominant
          eigenvector of <LL>.  If the input value is `None` or is
          outside of the input data, it will be reset to the midpoint
          of the waveform: (W_outer.T(0)+W_outer.T(-1))/2

    """

    # Basic imports
    from os import makedirs, remove
    from os.path import exists, basename, dirname
    from sys import stdout, stderr
    from textwrap import dedent
    from numpy import sqrt, abs, fmod, pi, transpose, array
    from scipy.interpolate import splev, splrep
    from GWFrames import Inertial, Corotating, Waveform

    # Process keyword arguments
    InputDirectory = kwargs.pop('InputDirectory', './')
    OutputDirectory = kwargs.pop('OutputDirectory', './')
    DataFile = kwargs.pop('DataFile', 'rh_FiniteRadii_CodeUnits.h5')
    ChMass = kwargs.pop('ChMass', 0.0)
    HorizonsFile = kwargs.pop('HorizonsFile', 'Horizons.h5')
    CoordRadii = kwargs.pop('CoordRadii', [])
    LModes = kwargs.pop('LModes', range(2,100))
    ExtrapolationOrders = kwargs.pop('ExtrapolationOrders', [-1, 2, 3, 4, 5, 6])
    UseOmega = kwargs.pop('UseOmega', False)
    OutputFrame = kwargs.pop('OutputFrame', Inertial)
    ExtrapolatedFiles = kwargs.pop('ExtrapolatedFiles', 'Extrapolated_N{N}.h5')
    DifferenceFiles = kwargs.pop('DifferenceFiles', 'ExtrapConvergence_N{N}-N{Nm1}.h5')
    UseStupidNRARFormat = kwargs.pop('UseStupidNRARFormat', False)
    PlotFormat = kwargs.pop('PlotFormat', 'pdf')
    MinTimeStep = kwargs.pop('MinTimeStep', 0.005)
    EarliestTime = kwargs.pop('EarliestTime', -3.0e300)
    LatestTime = kwargs.pop('LatestTime', 3.0e300)
    AlignmentTime = kwargs.pop('AlignmentTime', None)
    if(len(kwargs)>0) :
        raise ValueError("Unknown arguments to `Extrapolate`: kwargs={0}".format(kwargs))

    # Polish up the input arguments
    if(not InputDirectory.endswith('/')) : InputDirectory += '/'
    if(not OutputDirectory.endswith('/')) : OutputDirectory += '/'
    if(not exists(HorizonsFile)) : HorizonsFile = InputDirectory + HorizonsFile
    if(not exists(DataFile)) : DataFile = InputDirectory + DataFile
    if(ChMass==0.0) :
        print("WARNING: ChMass is being automatically determined from the data, rather than metadata.txt.")
        ChMass = PickChMass(HorizonsFile)
    # AlignmentTime is reset properly once the data are read in, if necessary.
    # The reasonableness of ExtrapolationOrder is checked below.

    # Don't bother loading plotting modules unless we're plotting
    if(PlotFormat) :
        import matplotlib as mpl
        mpl.use('Agg')
        import matplotlib.pyplot as plt
        import GWFrames.plot
        try :
            mpl.rcParams['axes.color_cycle'] = ['#000000', '#cc79a7', '#d55e00', '#0072b2', '#f0e442', '#56b4e9', '#e69f00', '#2b9f78']
        except KeyError :
            mpl.axes.set_default_color_cycle(['#000000', '#cc79a7', '#d55e00', '#0072b2', '#f0e442', '#56b4e9', '#e69f00', '#2b9f78'])
        figabs = plt.figure(0)
        figarg = plt.figure(1)
        fignorm = plt.figure(2)

    # Read in the Waveforms
    print("Reading Waveforms from {0}...".format(DataFile)); stdout.flush()
    Ws,Radii,CoordRadii = ReadFiniteRadiusData(ChMass=ChMass, filename=DataFile, CoordRadii=CoordRadii, LModes=LModes)

    Radii_shape = (len(Radii),len(Radii[0]))

    # Make sure there are enough radii to do the requested extrapolations
    if((len(Ws) <= max(ExtrapolationOrders)) and (max(ExtrapolationOrders)>-1)) :
        raise ValueError("Not enough data sets ({0}) for max extrapolation order (N={1}).".format(len(Ws), max(ExtrapolationOrders)))
    if(-len(Ws)>min(ExtrapolationOrders)) :
        raise ValueError("Not enough data sets ({0}) for min extrapolation order (N={1}).".format(len(Ws), min(ExtrapolationOrders)))

    # Figure out which is the outermost data
    SortedRadiiIndices = sorted(range(len(CoordRadii)), key=lambda k: float(CoordRadii[k]))
    i_outer = SortedRadiiIndices[-1]

    # Convert to c++ objects and interpolate to common times
    print("Interpolating to common times..."); stdout.flush()
    SetCommonTime(Ws, Radii, MinTimeStep, EarliestTime, LatestTime)
    W_outer = Ws[i_outer]

    # If the AlignmentTime is not set properly, set it to the default
    if( (not AlignmentTime) or AlignmentTime<W_outer.T(0) or AlignmentTime>=W_outer.T(W_outer.NTimes()-1)) :
        AlignmentTime = (W_outer.T(0)+W_outer.T(W_outer.NTimes()-1))/2

    # Print the input arguments neatly for the history
    InputArguments = """\
        # Extrapolation input arguments:
        D = {{}}
        D['InputDirectory'] = {InputDirectory}
        D['OutputDirectory'] = {OutputDirectory}
        D['DataFile'] = {DataFile}
        D['ChMass'] = {ChMass}
        D['HorizonsFile'] = {HorizonsFile}
        D['CoordRadii'] = {CoordRadii}
        D['LModes'] = {LModes}
        D['ExtrapolationOrders'] = {ExtrapolationOrders}
        D['UseOmega'] = {UseOmega}
        D['OutputFrame'] = {OutputFrame}
        D['ExtrapolatedFiles'] = {ExtrapolatedFiles}
        D['DifferenceFiles'] = {DifferenceFiles}
        D['UseStupidNRARFormat'] = {UseStupidNRARFormat}
        D['PlotFormat'] = {PlotFormat}
        D['MinTimeStep'] = {MinTimeStep}
        D['EarliestTime'] = {EarliestTime}
        D['LatestTime'] = {LatestTime}
        D['AlignmentTime'] = {AlignmentTime}
        # End Extrapolation input arguments
        """.format(InputDirectory = InputDirectory,
                   OutputDirectory = OutputDirectory,
                   DataFile = DataFile,
                   ChMass = ChMass,
                   HorizonsFile = HorizonsFile,
                   CoordRadii = CoordRadii,
                   LModes = LModes,
                   ExtrapolationOrders = ExtrapolationOrders,
                   UseOmega = UseOmega,
                   OutputFrame = OutputFrame,
                   ExtrapolatedFiles = ExtrapolatedFiles,
                   DifferenceFiles = DifferenceFiles,
                   UseStupidNRARFormat = UseStupidNRARFormat,
                   PlotFormat = PlotFormat,
                   MinTimeStep = MinTimeStep,
                   EarliestTime = EarliestTime,
                   LatestTime = LatestTime,
                   AlignmentTime = AlignmentTime)
    InputArguments = dedent(InputArguments)

    # If required, figure out the orbital frequencies
    if(UseOmega) :
        Omegas = [sqrt(sum([c**2 for c in o])) for o in W_outer.AngularVelocityVectorRelativeToInertial([2])]
    else :
        Omegas = []

    # Transform W_outer into its smoothed corotating frame, and align modes with frame at given instant
    stdout.write("Rotating into common (outer) frame...\n"); stdout.flush()
    if(W_outer.FrameType() != Inertial) :
        raise ValueError("Extrapolation assumes that the input data are in the inertial frame")
    W_outer.TransformToCorotatingFrame()
    W_outer.AlignDecompositionFrameToModes(AlignmentTime)

    # Transform everyone else into the same frame
    for i in SortedRadiiIndices[:-1] :
        Ws[i].RotateDecompositionBasis(W_outer.Frame())
        Ws[i].SetFrameType(Corotating)

    # Remove old h5 file if necessary
    if(not ExtrapolatedFiles.endswith('.dat') and UseStupidNRARFormat) :
        h5Index = ExtrapolatedFiles.find('.h5/')
        if(h5Index>0) :
            if(exists(ExtrapolatedFiles[:h5Index+3])) :
                remove(ExtrapolatedFiles[:h5Index+3])

    # Do the actual extrapolations
    print("Running extrapolations."); stdout.flush()
    # Ws = Waveforms(_vectorW(Ws))
    # Ws.CommonTimeIsSet()
    # print([i for i in range(1)]); stdout.flush()
    # ExtrapolatedWaveformsObject = Ws.Extrapolate(Radii, ExtrapolationOrders, Omegas)
    # print(type(ExtrapolatedWaveformsObject))
    # print([10])
    # for i in range(10):
    #     print("Yep"); stdout.flush()
    # print([i for i in range(1)]); stdout.flush()
    # ExtrapolatedWaveforms = [ExtrapolatedWaveformsObject.GetWaveform(i) for i in range(ExtrapolatedWaveformsObject.size())]
    ExtrapolatedWaveforms = _Extrapolate(Ws, Radii, ExtrapolationOrders, Omegas)

    NExtrapolations = len(ExtrapolationOrders)
    for i,ExtrapolationOrder in enumerate(ExtrapolationOrders) :
        # If necessary, rotate
        if(OutputFrame==Inertial or OutputFrame==Corotating) :
            stdout.write("N={0}: Rotating into inertial frame...".format(ExtrapolationOrder)); stdout.flush()
            ExtrapolatedWaveforms[i].TransformToInertialFrame()
            print("☺"); stdout.flush()
        if(OutputFrame==Corotating) :
            stdout.write("N={0}: Rotating into corotating frame...".format(ExtrapolationOrder)); stdout.flush()
            ExtrapolatedWaveforms[i].TransformToCorotatingFrame()
            print("☺"); stdout.flush()

        # Append the relevant information to the history
        ExtrapolatedWaveforms[i].AppendHistory(InputArguments)

        # Output the data
        ExtrapolatedFile = OutputDirectory+ExtrapolatedFiles.format(N=ExtrapolationOrder)
        stdout.write("N={0}: Writing {1}... ".format(ExtrapolationOrder, ExtrapolatedFile)); stdout.flush()
        if not exists(OutputDirectory) :
            makedirs(OutputDirectory)
        if(ExtrapolatedFile.endswith('.dat')) :
            ExtrapolatedWaveforms[i].Output(dirname(ExtrapolatedFile)+'/'+ExtrapolatedWaveforms[i].GetFileNamePrefix()+basename(ExtrapolatedFile))
        else :
            if(UseStupidNRARFormat) :
                ExtrapolatedWaveforms[i].OutputToNRAR(ExtrapolatedFile, 'a')
            else :
                ExtrapolatedWaveforms[i].OutputToH5(ExtrapolatedFile)
        print("☺"); stdout.flush()

    MaxNormTime = ExtrapolatedWaveforms[0].MaxNormTime()
    FileNamePrefixString = ExtrapolatedWaveforms[0].GetFileNamePrefix()
    if(PlotFormat) :
        figabs.gca().set_xlabel(r'$(t-r_\ast)/M$')
        figarg.gca().set_xlabel(r'$(t-r_\ast)/M$')
        fignorm.gca().set_xlabel(r'$(t-r_\ast)/M$')
        figabs.gca().set_ylabel(r'$\Delta\, \mathrm{abs} \left( '+ExtrapolatedWaveforms[0].GetLaTeXDataDescription()+r' \right) $')
        figarg.gca().set_ylabel(r'$\Delta\, \mathrm{uarg} \left( '+ExtrapolatedWaveforms[0].GetLaTeXDataDescription()+r' \right) $')
        fignorm.gca().set_ylabel(r'$\left\| \Delta\, '+ExtrapolatedWaveforms[0].GetLaTeXDataDescription()+r' \right\|_{L_2} $')

    for i,ExtrapolationOrder in reversed(list(enumerate(ExtrapolationOrders))) :
        if(i>0) : # Compare to the last one
            if(DifferenceFiles or PlotFormat) :
                Diff = GWFrames.Waveform(ExtrapolatedWaveforms[i].Compare(ExtrapolatedWaveforms[i-1]))
            if(DifferenceFiles) :
                DifferenceFile = OutputDirectory+DifferenceFiles.format(N=ExtrapolationOrder, Nm1=ExtrapolationOrders[i-1])
                stdout.write("N={0}: Writing {1}... ".format(ExtrapolationOrder, DifferenceFile)); stdout.flush()
                if(DifferenceFile.endswith('.dat')) :
                    Diff.Output(dirname(DifferenceFile)+'/'+Diff.GetFileNamePrefix()+basename(DifferenceFile))
                else :
                    Diff.OutputToH5(DifferenceFile)
                print("☺"); stdout.flush()
            if(PlotFormat) :
                # stdout.write("Plotting... "); stdout.flush()
                Interpolated = GWFrames.Waveform(ExtrapolatedWaveforms[i].Interpolate(Diff.T()))
                Normalization = Interpolated.Norm(True)
                AbsA = splev(Diff.T(), splrep(ExtrapolatedWaveforms[i].T(), ExtrapolatedWaveforms[i].Abs(ExtrapolatedWaveforms[i].FindModeIndex(2,2)), s=0), der=0)
                AbsB = splev(Diff.T(), splrep(ExtrapolatedWaveforms[i-1].T(), ExtrapolatedWaveforms[i-1].Abs(ExtrapolatedWaveforms[i-1].FindModeIndex(2,2)), s=0), der=0)
                AbsDiff = abs(AbsA-AbsB)/AbsA
                ArgDiff = (splev(Diff.T(), splrep(ExtrapolatedWaveforms[i].T(), ExtrapolatedWaveforms[i].ArgUnwrapped(ExtrapolatedWaveforms[i].FindModeIndex(2,2)), s=0), der=0)
                           - splev(Diff.T(), splrep(ExtrapolatedWaveforms[i].T(), ExtrapolatedWaveforms[i-1].ArgUnwrapped(ExtrapolatedWaveforms[i-1].FindModeIndex(2,2)), s=0), der=0))
                if(abs(ArgDiff[len(ArgDiff)/3])>1.9*pi) :
                    ArgDiff -= 2*pi*round(ArgDiff[len(ArgDiff)/3]/(2*pi))
                plt.figure(0)
                plt.semilogy(Diff.T(), AbsDiff, label=r'$(N={0}) - (N={1})$'.format(ExtrapolationOrder, ExtrapolationOrders[i-1]))
                plt.figure(1)
                plt.semilogy(Diff.T(), abs(ArgDiff), label=r'$(N={0}) - (N={1})$'.format(ExtrapolationOrder, ExtrapolationOrders[i-1]))
                plt.figure(2)
                plt.semilogy(Diff.T(), Diff.Norm(True)/Normalization,
                             label=r'$(N={0}) - (N={1})$'.format(ExtrapolationOrder, ExtrapolationOrders[i-1]))
                # print("☺"); stdout.flush()

    # Finish up the plots and save
    if(PlotFormat) :
        stdout.write("Saving plots... "); stdout.flush()
        plt.figure(0)
        plt.legend(borderpad=.2, labelspacing=0.1, handlelength=1.5, handletextpad=0.1, loc='lower left', prop={'size':'small'})
        plt.gca().set_ylim(1e-8, 10)
        plt.gca().axvline(x=MaxNormTime, ls='--')
        try :
            tight_layout(pad=0.5)
        except :
            pass
        figabs.savefig('{0}/{1}ExtrapConvergence_Abs.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        if(PlotFormat!='png') :
            figabs.savefig('{0}/{1}ExtrapConvergence_Abs.{2}'.format(OutputDirectory, FileNamePrefixString, 'png'))
        plt.gca().set_xlim(MaxNormTime-500., MaxNormTime+200.)
        figabs.savefig('{0}/{1}ExtrapConvergence_Abs_Merger.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        if(PlotFormat!='png') :
            figabs.savefig('{0}/{1}ExtrapConvergence_Abs_Merger.{2}'.format(OutputDirectory, FileNamePrefixString, 'png'))
        plt.close(figabs)
        plt.figure(1)
        plt.legend(borderpad=.2, labelspacing=0.1, handlelength=1.5, handletextpad=0.1, loc='lower left', prop={'size':'small'})
        plt.gca().set_xlabel('')
        plt.gca().set_ylim(1e-8, 10)
        plt.gca().axvline(x=MaxNormTime, ls='--')
        try :
            tight_layout(pad=0.5)
        except :
            pass
        figarg.savefig('{0}/{1}ExtrapConvergence_Arg.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        if(PlotFormat!='png') :
            figarg.savefig('{0}/{1}ExtrapConvergence_Arg.{2}'.format(OutputDirectory, FileNamePrefixString, 'png'))
        plt.gca().set_xlim(MaxNormTime-500., MaxNormTime+200.)
        figarg.savefig('{0}/{1}ExtrapConvergence_Arg_Merger.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        if(PlotFormat!='png') :
            figarg.savefig('{0}/{1}ExtrapConvergence_Arg_Merger.{2}'.format(OutputDirectory, FileNamePrefixString, 'png'))
        plt.close(figarg)
        plt.figure(2)
        plt.legend(borderpad=.2, labelspacing=0.1, handlelength=1.5, handletextpad=0.1, loc='lower left', prop={'size':'small'})
        plt.gca().set_ylim(1e-6, 10)
        plt.gca().axvline(x=MaxNormTime, ls='--')
        try :
            tight_layout(pad=0.5)
        except :
            pass
        fignorm.savefig('{0}/{1}ExtrapConvergence_Norm.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        if(PlotFormat!='png') :
            fignorm.savefig('{0}/{1}ExtrapConvergence_Norm.{2}'.format(OutputDirectory, FileNamePrefixString, 'png'))
        plt.gca().set_xlim(MaxNormTime-500., MaxNormTime+200.)
        fignorm.savefig('{0}/{1}ExtrapConvergence_Norm_Merger.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        if(PlotFormat!='png') :
            fignorm.savefig('{0}/{1}ExtrapConvergence_Norm_Merger.{2}'.format(OutputDirectory, FileNamePrefixString, 'png'))
        plt.close(fignorm)
        print("☺"); stdout.flush()

    return ExtrapolatedWaveforms





#####################################
### Batch extrapolation utilities ###
#####################################

# Local utility function
def _safe_format(s, **keys) :
    """
    Like str.format, but doesn't mind missing arguments.

    This function is used to replace strings like '{SomeKey}' in
    the template with the arguments given as keys.  For example,

      _safe_format('{SomeKey} {SomeOtherKey}', SomeKey='Hello', SomeMissingKey='Bla')

    returns 'Hello {SomeOtherKey}', without errors, ignoring the
    `SomeMissingKey` argument, and not bothering with
    '{SomeOtherKey}', so that that can be replaced later.
    """
    class Default(dict) :
        def __missing__(self, key) :
            return '{'+key+'}'
    from string import Formatter
    return Formatter().vformat(s, (), Default(keys))


def UnstartedExtrapolations(TopLevelOutputDir, SubdirectoriesAndDataFiles) :
    """
    Find unstarted extrapolation directories

    """
    from os.path import exists
    Unstarted = []
    for Subdirectory,DataFile in SubdirectoriesAndDataFiles :
        StartedFile = '{0}/{1}/.started_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        if(not exists(StartedFile)) :
            Unstarted.append([Subdirectory, DataFile])
    return Unstarted

def NewerDataThanExtrapolation(TopLevelInputDir, TopLevelOutputDir, SubdirectoriesAndDataFiles) :
    """
    Find newer data than extrapolation

    """
    from os.path import exists, getmtime
    Newer = []
    for Subdirectory,DataFile in SubdirectoriesAndDataFiles :
        FinishedFile = '{0}/{1}/.finished_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        if(exists(FinishedFile)) :
            TimeFinished = getmtime(FinishedFile)
            Timemetadata = getmtime('{0}/{1}/metadata.txt'.format(TopLevelInputDir, Subdirectory))
            TimeData = getmtime('{0}/{1}/{2}'.format(TopLevelInputDir, Subdirectory, DataFile))
            if(TimeData>TimeFinished or Timemetadata>TimeFinished) :
                Newer.append([Subdirectory, DataFile])
    return Newer

def StartedButUnfinishedExtrapolations(TopLevelOutputDir, SubdirectoriesAndDataFiles) :
    """
    Find directories with extrapolations that started but didn't finish.

    """
    from os.path import exists
    Unfinished = []
    for Subdirectory,DataFile in SubdirectoriesAndDataFiles :
        StartedFile = '{0}/{1}/.started_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        ErrorFile = '{0}/{1}/.error_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        FinishedFile = '{0}/{1}/.finished_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        if(exists(StartedFile) and not exists(ErrorFile) and not exists(FinishedFile)) :
            Unfinished.append([Subdirectory, DataFile])
    return Unfinished

def ErroredExtrapolations(TopLevelOutputDir, SubdirectoriesAndDataFiles) :
    """
    Find directories with errors

    """
    from os.path import exists
    Errored = []
    for Subdirectory,DataFile in SubdirectoriesAndDataFiles :
        ErrorFile = '{0}/{1}/.error_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        if(exists(ErrorFile)) :
            Errored.append([Subdirectory, DataFile])
    return Errored

def FindPossibleExtrapolationsToRun(TopLevelInputDir) :
    """
    Find all possible extrapolations

    """
    from os import walk
    from re import compile as re_compile

    SubdirectoriesAndDataFiles = []
    LevPattern = re_compile(r'/Lev[0-9]*$')

    # Walk the input directory
    for step in walk(TopLevelInputDir, followlinks=True) :
        if(LevPattern.search(step[0])) :
            if('metadata.txt' in step[2]) :
                if('rh_FiniteRadii_CodeUnits.h5' in step[2]) :
                    SubdirectoriesAndDataFiles.append([step[0].replace(TopLevelInputDir+'/',''), 'rh_FiniteRadii_CodeUnits.h5'])
                if('rPsi4_FiniteRadii_CodeUnits.h5' in step[2]) :
                    SubdirectoriesAndDataFiles.append([step[0].replace(TopLevelInputDir+'/',''), 'rPsi4_FiniteRadii_CodeUnits.h5'])
    return SubdirectoriesAndDataFiles

def RunExtrapolation(TopLevelInputDir, TopLevelOutputDir, Subdirectory, DataFile, Template) :
    from os import makedirs, chdir, getcwd, utime, remove
    from os.path import exists
    from subprocess import call

    InputDir = '{0}/{1}'.format(TopLevelInputDir, Subdirectory)
    OutputDir = '{0}/{1}'.format(TopLevelOutputDir, Subdirectory)
    if not exists(OutputDir) :
        makedirs(OutputDir)

    # If OutputDir/.started_r...h5 doesn't exist, touch it; remove errors and finished reports
    with file('{0}/.started_{1}'.format(OutputDir,DataFile), 'a') :
        utime('{0}/.started_{1}'.format(OutputDir,DataFile), None)
    if(exists('{0}/.error_{1}'.format(OutputDir,DataFile))) :
        remove('{0}/.error_{1}'.format(OutputDir,DataFile))
    if(exists('{0}/.finished_{1}'.format(OutputDir,DataFile))) :
        remove('{0}/.finished_{1}'.format(OutputDir,DataFile))

    # Copy the template file to OutputDir
    with open('{0}/Extrapolate_{1}.py'.format(OutputDir,DataFile[:-3]), 'w') as TemplateFile :
        TemplateFile.write(_safe_format(Template, DataFile=DataFile, Subdirectory=Subdirectory))

    # Try to run the extrapolation
    OriginalDir = getcwd()
    try :
        try :
            chdir(OutputDir)
        except :
            print("Couldn't change directory to '{0}'.".format(OutputDir))
            raise
        print("\n\nRunning {1}/Extrapolate_{0}.py\n\n".format(DataFile[:-3], getcwd()))
        ReturnValue = call("set -o pipefail; python Extrapolate_{0}.py 2>&1 | tee Extrapolate_{0}.log".format(DataFile[:-3]), shell=True)
        if(ReturnValue) :
            print("\n\nRunExtrapolation got an error ({4}) on ['{0}', '{1}', '{2}', '{3}'].\n\n".format(TopLevelInputDir, TopLevelOutputDir, Subdirectory, DataFile, ReturnValue))
            with open('{0}/.error_{1}'.format(OutputDir,DataFile), 'w') : pass
            chdir(OriginalDir)
            return ReturnValue
        with open('{0}/.finished_{1}'.format(OutputDir,DataFile), 'w') : pass
        print("\n\nFinished Extrapolate_{0}.py in {1}\n\n".format(DataFile[:-3], getcwd()))
    except :
        with open('{0}/.error_{1}'.format(OutputDir,DataFile), 'w') : pass
        print("\n\nRunExtrapolation got an error on ['{0}', '{1}', '{2}', '{3}'].\n\n".format(TopLevelInputDir, TopLevelOutputDir, Subdirectory, DataFile))
    finally :
        chdir(OriginalDir)

    return 0


def _Extrapolate(FiniteRadiusWaveforms, Radii, ExtrapolationOrders, Omegas=None):
    import numpy
    import GWFrames

    # Get the various dimensions, etc.
    MaxN = max(ExtrapolationOrders)
    MinN = min(ExtrapolationOrders)
    UseOmegas = ((Omegas is not None) and (len(Omegas)!=0))
    NTimes = FiniteRadiusWaveforms[0].NTimes()
    NModes = FiniteRadiusWaveforms[0].NModes()
    NFiniteRadii = len(FiniteRadiusWaveforms)
    NExtrapolations = len(ExtrapolationOrders)
    SVDTol = 1.e-12; # Same as Numerical Recipes default in fitsvd.h

    # Make sure everyone is playing with a full deck
    if(abs(MinN)>NFiniteRadii):
        print("""ERROR: Asking for finite-radius waveform {0}, but only got {1} finite-radius Waveform objects; need at least as {2} finite-radius waveforms.

        """.format(MinN, NFiniteRadii, abs(MinN)))
        raise ValueError("GWFrames_IndexOutOfBounds")
    if(MaxN>0 and (MaxN+1)>=NFiniteRadii):
        print("ERROR: Asking for extrapolation up to order {0}, but only got {1}"\
              "finite-radius Waveform objects; need at least {2} waveforms.".format(MaxN, NFiniteRadii, MaxN+1))
        raise ValueError("GWFrames_IndexOutOfBounds")
    if(len(Radii)!=NFiniteRadii):
        print("""ERROR: Mismatch in data to be extrapolated; there are different numbers of waveforms and radius vectors.
        len(FiniteRadiusWaveforms)={0}; len(Radii)={1}
        """.format(NFiniteRadii, len(Radii)))
        raise ValueError("GWFrames_VectorSizeMismatch")
    if(UseOmegas and len(Omegas)!=NTimes):
        print("ERROR: NTimes mismatch in data to be extrapolated.\n"+
              "       FiniteRadiusWaveforms[0].NTimes()={0}\n".format(NTimes)+
              "       Omegas.size()={0}\n".format(len(Omegas))+
              "\n")
        raise ValueError("GWFrames_VectorSizeMismatch")
    for i_W in range(1,NFiniteRadii):
        if(FiniteRadiusWaveforms[i_W].NTimes() != NTimes):
            print("ERROR: NTimes mismatch in data to be extrapolated.\n"+
                  "       FiniteRadiusWaveforms[0].NTimes()={0}\n".format(NTimes)+
                  "       FiniteRadiusWaveforms[{i_W}].NTimes()={0}\n".format(FiniteRadiusWaveforms[i_W].NTimes())+
                  "\n")
            raise ValueError("GWFrames_VectorSizeMismatch")
        if(FiniteRadiusWaveforms[i_W].NModes() != NModes):
            print("ERROR: NModes mismatch in data to be extrapolated.\n"+
                  "       FiniteRadiusWaveforms[0].NModes()={0}\n".format(NModes)+
                  "       FiniteRadiusWaveforms[{i_W}].NModes()={0}\n".format(FiniteRadiusWaveforms[i_W].NModes())+
                  "\n")
            raise ValueError("GWFrames_VectorSizeMismatch")
        if(len(Radii[i_W]) != NTimes):
            print("ERROR: NTimes mismatch in data to be extrapolated.\n"+
                  "       FiniteRadiusWaveforms[0].NTimes()={0}\n".format(NTimes)+
                  "       Radii[{i_W}].size()={0}\n".format(len(Radii[i_W]))+
                  "\n")
            raise ValueError("GWFrames_VectorSizeMismatch")

    # Set up the output data, recording everything but the mode data
    ExtrapolatedWaveforms = [None]*NExtrapolations
    for i_N in range(NExtrapolations):
        N = ExtrapolationOrders[i_N]
        if(N<0):
            ExtrapolatedWaveforms[i_N] = GWFrames.Waveform(FiniteRadiusWaveforms[NFiniteRadii+N])
        else:
            # Do everything but set the data
            ExtrapolatedWaveforms[i_N] = GWFrames.Waveform(FiniteRadiusWaveforms[NFiniteRadii-1].CopyWithoutData())
            ExtrapolatedWaveforms[i_N].AppendHistory("### Extrapolating with N={0}\n".format(N))
            ExtrapolatedWaveforms[i_N].SetT(FiniteRadiusWaveforms[NFiniteRadii-1].T())
            ExtrapolatedWaveforms[i_N].SetFrame(FiniteRadiusWaveforms[NFiniteRadii-1].Frame())
            ExtrapolatedWaveforms[i_N].SetLM(FiniteRadiusWaveforms[NFiniteRadii-1].LM())
            ExtrapolatedWaveforms[i_N].ResizeData(NModes, NTimes)

    if(MaxN<0):
        return ExtrapolatedWaveforms

    MaxCoefficients = MaxN+1

    # Loop over time
    from sys import stdout
    LengthProgressBar = 48 # characters, excluding ends
    last_completed = 0
    for i_t in range(NTimes):
        if stdout.isatty():
            completed = int(LengthProgressBar*i_t/float(NTimes-1))
            if(completed>last_completed):
                print("[{0}{1}]".format('#'*completed, '-'*(LengthProgressBar-completed)), end="\r")
                stdout.flush()
                last_completed=completed

        # Set up the radius data (if we are NOT using Omega)
        if not UseOmegas:
            OneOverRadii = [1.0/Radii[i_W][i_t] for i_W in range(NFiniteRadii)]

            Re = [[FiniteRadiusWaveforms[i_W].Re(i_m,i_t)  for i_m in range(NModes)] for i_W in range(NFiniteRadii)]
            Im = [[FiniteRadiusWaveforms[i_W].Im(i_m,i_t)  for i_m in range(NModes)] for i_W in range(NFiniteRadii)]

            # Loop over extrapolation orders
            for i_N in range(NExtrapolations):
                N = ExtrapolationOrders[i_N]

                # If non-extrapolating, skip to the next one (the copying was
                # done when ExtrapolatedWaveforms[i_N] was constructed)
                if(N<0):
                    continue

                # Do the extrapolations
                re = numpy.polyfit(OneOverRadii, Re, N)[-1,:]
                im = numpy.polyfit(OneOverRadii, Im, N)[-1,:]

                # Record the results
                for i_m in range(NModes):
                    ExtrapolatedWaveforms[i_N].SetData(i_m, i_t, re[i_m]+1j*im[i_m])

        else: # UseOmegas

            # Loop over modes
            for i_m in range(NModes):

                # Set up the radius data (if we ARE using Omega)
                M = FiniteRadiusWaveforms[0].LM(i_m)[1];
                if(UseOmegas):
                    OneOverRadii = [1.0/(Radii[i_W][i_t]*M*Omegas[i_t]) if M!=0 else 1.0/(Radii[i_W][i_t]) for i_W in range(NFiniteRadii)]
                    # for i_W in range(NFiniteRadii):
                    #     OneOverRadius = 1.0/(Radii[i_W][i_t]*M*Omegas[i_t]) if M!=0 else 1.0/(Radii[i_W][i_t])
                    #     OneOverRadii[i_W,0] = 1.0
                    #     for i_N in range(1,MaxCoefficients):
                    #         OneOverRadii[i_W, i_N] = OneOverRadius*OneOverRadii[i_W, i_N-1]

                # Set up the mode data
                Re = numpy.empty([NFiniteRadii,])
                Im = numpy.empty([NFiniteRadii,])
                for i_W in range(NFiniteRadii):
                    Re[i_W] = FiniteRadiusWaveforms[i_W].Re(i_m,i_t)
                    Im[i_W] = FiniteRadiusWaveforms[i_W].Im(i_m,i_t)

                # Loop over extrapolation orders
                for i_N in range(NExtrapolations):
                    N = ExtrapolationOrders[i_N]

                    # If non-extrapolating, skip to the next one (the copying was
                    # done when ExtrapolatedWaveforms[i_N] was constructed)
                    if(N<0):
                        continue

                    # Do the extrapolations
                    re = numpy.polyfit(OneOverRadii, Re, N)[-1]
                    im = numpy.polyfit(OneOverRadii, Im, N)[-1]
                    # OneOverRadii_N = OneOverRadii[:, :N+1]
                    # gsl_multifit_linear_usvd(OneOverRadii_N.matrix, Re, SVDTol)
                    # re = FitCoefficients_N.vector[0]
                    # gsl_multifit_linear_usvd(OneOverRadii_N.matrix, Im, SVDTol)
                    # im = FitCoefficients_N.vector[0]
                    ExtrapolatedWaveforms[i_N].SetData(i_m, i_t, re+1j*im)

    print("")

    return ExtrapolatedWaveforms


==> anc/GWFrames/Code/GWFrames/plot.py <==
"""
This submodule specializes the usual pyplot.plot function to be used
as methods with Waveform objects.

"""

def plotWaveform(this, WaveformPart='Abs', Modes=(), t_fid=None, *pyplot_args, **pyplot_kwargs) :
    """
    This function should be called as a method of the Waveform class,
    e.g., as

    >>> W.plot('Abs', Modes=[[2,2], [2,-2]], c='r')

    where W is a Waveform object.  The first parameter should be a
    string --- one of ['Abs', 'LogAbs', 'LogLogAbs', 'Arg',
    'ArgUnwrapped', 'Re', Im'].  The second (optional) parameter is a
    list (using square brackets), where each element is some [l,m].
    Only modes included in this list will be plotted, unless the list
    is empty (the default), in which case all modes are plotted.

    All following arguments are passed to the usual pyplot.plot (or
    semilogx, semilogy, or loglog) function; in the example above, the
    "c='r'" argument is passed, making the line color red.  The only
    exception to this rule is the "label" keyword, which is handled
    internally when there is just one line.  Otherwise, the legend
    labels are set automatically to contain the [l,m] mode (though the
    legend is not shown by default).

    """

    from matplotlib.pyplot import plot, semilogx, semilogy, loglog, xlabel, ylabel, setp, isinteractive, ioff, ion, draw, show, gcf
    try : # If this matplotlib is too old, just ignore this
        from matplotlib.pyplot import tight_layout
    except :
        pass
    import matplotlib
    # # We probably shouldn't be overwriting people's color choices
    # try:
    #     matplotlib.rcParams['axes.color_cycle'] = ['#000000', '#cc79a7', '#d55e00', '#0072b2', '#f0e442', '#56b4e9', '#e69f00', '#2b9f78']
    # except KeyError :
    #     matplotlib.axes.set_default_color_cycle(['#000000', '#cc79a7', '#d55e00', '#0072b2', '#f0e442', '#56b4e9', '#e69f00', '#2b9f78'])
    from warnings import warn
    from numpy import array, empty, transpose, sin, cos, modf, pi

    def NotAbs(Anything) :
        return Anything

    def _ArgUnwrapped(Mode=None) :
        if (t_fid) :
            i_fid = int(array(range(this.NTimes()))[this.T()>t_fid][0])
            if (Mode is None) :
                Arg = this.ArgUnwrapped()
                x = numpy.modf(Arg[:,i_fid]/(2*pi))
                x[1][x[0]<0.0] -= 1.0
                return (Arg.transpose() - x[1]*2*pi).transpose()
            else :
                Arg = this.ArgUnwrapped(Mode)
                w,x = numpy.modf(Arg[i_fid]/(2*pi))
                if (w<0.0) : x -= 1.0
                return Arg - x*2*pi
        else :
            if (Mode is None) :
                return this.ArgUnwrapped()
            else :
                return this.ArgUnwrapped(Mode)

    XLabel = r'$(t-r_\ast)/M$'
    YLabel = ''

    Labels = []
    Lines = []

    WasInteractive = isinteractive()
    ioff()

    ## This decides which quantity to plot, what type of plot, and what the labels should be
    if (WaveformPart.lower()=='abs') :
        YLabel =r'$\mathrm{abs} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = this.Abs
        AbsOrNot = NotAbs
    elif (WaveformPart.lower()=='logabs') :
        YLabel =r'$\mathrm{abs} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = semilogy
        quantity = this.Abs
        AbsOrNot = abs
    elif (WaveformPart.lower()=='loglogabs') :
        YLabel =r'$\mathrm{abs} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = loglog
        quantity = this.Abs
        AbsOrNot = abs
    elif (WaveformPart.lower()=='arg') :
        YLabel =r'$\mathrm{arg} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = this.Arg
        AbsOrNot = NotAbs
    elif (WaveformPart.lower()=='argunwrapped' or WaveformPart.lower()=='uarg' or WaveformPart.lower()=='argu') :
        YLabel =r'$\mathrm{uarg} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = _ArgUnwrapped
        AbsOrNot = NotAbs
    elif (WaveformPart.lower()=='real' or WaveformPart.lower()=='re') :
        YLabel =r'$\mathrm{Re} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = this.Re
        AbsOrNot = NotAbs
    elif (WaveformPart.lower()=='imaginary' or WaveformPart.lower()=='imag' or WaveformPart.lower()=='im') :
        YLabel =r'$\mathrm{Im} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = this.Im
        AbsOrNot = NotAbs
    else :
        print("Unsupported plot type '{0}'".format(WaveformPart))
        return []

    ## This does the actual work of plotting, depending on what Modes are needed
    if (type(Modes)==int) : # The requested mode is plotted
        Lines = styledplot(this.T(), AbsOrNot(quantity(Modes)), *pyplot_args, **pyplot_kwargs)
        Labels = [str(tuple(this.LM(Modes)))]
    elif (len(Modes)==0) : # All modes are plotted
        Lines = styledplot(this.T(), AbsOrNot(quantity()).transpose(), *pyplot_args, **pyplot_kwargs)
        if ((this.NModes()==1) and ('label' in pyplot_kwargs)) :
            Labels = [pyplot_kwargs['label']]
        else :
            Labels = [str(tuple(this.LM(mode))) for mode in range(this.NModes())]
    elif ( (len(Modes)==2) and (type(Modes[0])==int and type(Modes[1])==int) ) :
        ModeIndex = this.FindModeIndex(Modes[0], Modes[1])
        Lines = styledplot(this.T(), transpose(AbsOrNot(quantity(ModeIndex))), *pyplot_args, **pyplot_kwargs)
        if ('label' in pyplot_kwargs) :
            Labels = [pyplot_kwargs['label']]
        else :
            Labels = [str(tuple(this.LM(ModeIndex)))]
    elif ( (len(Modes)==1) and (type(Modes[0])==list) and (type(Modes[0][0])==int and type(Modes[0][1])==int) ) :
        ModeIndex = this.FindModeIndex(Modes[0][0], Modes[0][1])
        Lines = styledplot(this.T(), transpose(AbsOrNot(quantity(ModeIndex))), *pyplot_args, **pyplot_kwargs)
        if ('label' in pyplot_kwargs) :
            Labels = [pyplot_kwargs['label']]
        else :
            Labels = [str(tuple(this.LM(ModeIndex)))]
    else :
        Modes = array(Modes, dtype=int)
        for i in range(Modes.shape[0]) :
            ModeIndex = this.FindModeIndex(int(Modes[i][0]), int(Modes[i][1]))
            Labels.append(str(tuple(Modes[i])))
            Lines.append(styledplot(this.T(), AbsOrNot(quantity(ModeIndex)).transpose(), *pyplot_args, **pyplot_kwargs))

    xlabel(XLabel)
    ylabel(YLabel)

    # draw()

    if(WasInteractive) :
        ion()
        # gcf().show()

    # try :
    #     tight_layout(pad=0.1)
    # except :
    #     pass

    for i in range(len(Lines)) :
        setp(Lines[i], label=Labels[i])

    return Lines



### The following allows us to write things like
###   W = GWFrames.Waveform()
###   W.plot('Abs', ((2,2), (2,-2)))
import GWFrames
GWFrames.Waveform.plot = plotWaveform
GWFrames.PNWaveform.plot = plotWaveform


==> anc/GWFrames/Code/Interpolate.cpp <==
#include "Interpolate.hpp"

#include "Utilities.hpp"
#include <string>

using namespace std;
namespace WU = WaveformUtilities;
using WU::Interpolator;
using WU::PolynomialInterpolator;
using WU::SplineInterpolator;
using WU::SplineIntegrator;
using WU::Interpolate;
using WU::SplineIntegral;
using WU::SplineCumulativeIntegral;

// #undef DEBUG

namespace {
  void Throw1WithMessage(const string& msg) {
    cerr << msg << endl;
    throw;
  }

  template<class T>
  const T &MIN(const T &a, const T &b) {return b < a ? (b) : (a);}

  template<class T>
  const T &MAX(const T &a, const T &b) {return b > a ? (b) : (a);}
}

vector<double> WaveformUtilities::Interpolate(const vector<double>& X1, const vector<double>& Y1, const vector<double>& X2) {
  if(X1.size()==0) { Throw1WithMessage("X1.size()==0"); }
  if(X2.size()==0) { Throw1WithMessage("X2.size()==0"); }
  if(Y1.size()==0) { Throw1WithMessage("Y1.size()==0"); }
  vector<double> Y2(X2.size());
  WU::Interpolate(X1, Y1, X2, Y2);
  return Y2;
}

void WaveformUtilities::Interpolate(const vector<double>& X1, const vector<double>& Y1, const vector<double>& X2, vector<double>& Y2) {
  if(X1.size()==0) { Throw1WithMessage("X1.size()==0"); }
  if(X2.size()==0) { Throw1WithMessage("X2.size()==0"); }
  if(Y1.size()==0) { Throw1WithMessage("Y1.size()==0"); }
  SplineInterpolator Spline(X1, Y1);
  if(Y2.size()!=X2.size()) { Y2.resize(X2.size()); }
  for(unsigned int i=0; i<Y2.size(); ++i) { Y2[i] = Spline.interp(X2[i]); }
  #ifdef DEBUG
  if(WU::hasnan(Y2)) {
    cerr << "Y2 (the result of the interpolation) has NaNs.  I'll look for where this is coming from..." << endl;
    cerr << "X1.size()=" << X1.size() << "  Y1.size()=" << Y1.size() << "  X2.size()=" << X2.size() << "  Y2.size()=" << Y2.size() << endl;
    cerr << "X1[0]=" << X1[0] << "  Y1[0]=" << Y1[0] << "  X2[0]=" << X2[0] << "  Y2[0]=" << Y2[0] << endl;
    if(WU::hasnan(X1)) { cerr << "X1 has NaNs." << endl; }
    if(WU::hasnan(Y1)) { cerr << "Y1 has NaNs." << endl; }
    if(WU::hasnan(X2)) { cerr << "X2 has NaNs." << endl; }
    if(WU::hasinf(X1)) { cerr << "X1 has Infs." << endl; }
    if(WU::hasinf(Y1)) { cerr << "Y1 has Infs." << endl; }
    if(WU::hasinf(X2)) { cerr << "X2 has Infs." << endl; }
    if(!WU::ismonotonic(X1)) { cerr << "X1 is not monotonic." << endl; }
    if(!WU::ismonotonic(X2)) { cerr << "X2 is not monotonic." << endl; }
    Throw1WithMessage("NaNs found in Interpolate");
  }
  #endif
  return;
}

vector<double> WaveformUtilities::Interpolate(const vector<double>& X1, const vector<double>& Y1, const vector<double>& X2, const double ExtrapVal) {
  if(X1.size()==0) { Throw1WithMessage("X1.size()==0"); }
  if(X2.size()==0) { Throw1WithMessage("X2.size()==0"); }
  if(Y1.size()==0) { Throw1WithMessage("Y1.size()==0"); }
  vector<double> Y2(X2.size());
  WU::Interpolate(X1, Y1, X2, Y2, ExtrapVal);
  return Y2;
}

void WaveformUtilities::Interpolate(const vector<double>& X1, const vector<double>& Y1, const vector<double>& X2, vector<double>& Y2, const double ExtrapVal) {
  if(X1.size()==0) { Throw1WithMessage("X1.size()==0"); }
  if(X2.size()==0) { Throw1WithMessage("X2.size()==0"); }
  if(Y1.size()==0) { Throw1WithMessage("Y1.size()==0"); }
  SplineInterpolator Spline(X1, Y1);
  if(Y2.size()!=X2.size()) { Y2.resize(X2.size()); }
  for(unsigned int i=0; i<Y2.size(); ++i) {
    if(X2[i]<X1[0] || X2[i]>X1.back()) {
      Y2[i] = ExtrapVal;
    } else {
      Y2[i] = Spline.interp(X2[i]);
    }
  }
  #ifdef DEBUG
  if(WU::hasnan(Y2)) {
    cerr << "Y2 (the result of the interpolation) has NaNs.  I'll look for where this is coming from..." << endl;
    if(WU::isnan(ExtrapVal)) { cerr << "ExtrapVal is NaN." << endl; }
    if(WU::isinf(ExtrapVal)) { cerr << "ExtrapVal is inf." << endl; }
    if(WU::hasnan(X1)) { cerr << "X1 has NaNs." << endl; }
    if(WU::hasnan(Y1)) { cerr << "Y1 has NaNs." << endl; }
    if(WU::hasnan(X2)) { cerr << "X2 has NaNs." << endl; }
    if(WU::hasinf(X1)) { cerr << "X1 has Infs." << endl; }
    if(WU::hasinf(Y1)) { cerr << "Y1 has Infs." << endl; }
    if(WU::hasinf(X2)) { cerr << "X2 has Infs." << endl; }
    if(!WU::ismonotonic(X1)) { cerr << "X1 is not monotonic." << endl; }
    if(!WU::ismonotonic(X2)) { cerr << "X2 is not monotonic." << endl; }
    Throw1WithMessage("NaNs found in Interpolate");
  }
  #endif
  return;
}

double WaveformUtilities::Interpolate(const vector<double>& X1, const vector<double>& Y1, const double& X2) {
  if(X1.size()==0) { Throw1WithMessage("X1.size()==0"); }
  if(Y1.size()==0) { Throw1WithMessage("Y1.size()==0"); }
  vector<double> x1(1, X2);
  vector<double> y1 = WU::Interpolate(X1, Y1, x1);
  return y1[0];
}



Interpolator::Interpolator(const vector<double>& x, const vector<double>& y, int m)
  : n(x.size()), mm(m), jsav(0), cor(0), xx(x), yy(y)
{
  dj = MAX(1,int(pow(double(n),0.25)));
}

int Interpolator::locate(const double x) {
  int ju,jm,jl;
  if (n < 2 || mm < 2 || mm > n) Throw1WithMessage("Interpolator::locate size error");
  bool ascnd=(xx[n-1] >= xx[0]);
  jl=0;
  ju=n-1;
  while (ju-jl > 1) {
    jm = (ju+jl) >> 1;
    if ((x >= xx[jm]) == ascnd)
      jl=jm;
    else
      ju=jm;
  }
  cor = abs(jl-jsav) > dj ? 0 : 1;
  jsav = jl;
  return MAX(0,MIN(n-mm,jl-((mm-2)>>1)));
}

int Interpolator::hunt(const double x) {
  int jl=jsav, jm, ju, inc=1;
  if (n < 2 || mm < 2 || mm > n) Throw1WithMessage("Interpolator::hunt size error");
  bool ascnd=(xx[n-1] >= xx[0]);
  if (jl < 0 || jl > n-1) {
    jl=0;
    ju=n-1;
  } else {
    if ((x >= xx[jl]) == ascnd) {
      for (;;) {
	ju = jl + inc;
	if (ju >= n-1) { ju = n-1; break;}
	else if ((x < xx[ju]) == ascnd) break;
	else {
	  jl = ju;
	  inc += inc;
	}
      }
    } else {
      ju = jl;
      for (;;) {
	jl = jl - inc;
	if (jl <= 0) { jl = 0; break;}
	else if ((x >= xx[jl]) == ascnd) break;
	else {
	  ju = jl;
	  inc += inc;
	}
      }
    }
  }
  while (ju-jl > 1) {
    jm = (ju+jl) >> 1;
    if ((x >= xx[jm]) == ascnd)
      jl=jm;
    else
      ju=jm;
  }
  cor = abs(jl-jsav) > dj ? 0 : 1;
  jsav = jl;
  return MAX(0,MIN(n-mm,jl-((mm-2)>>1)));
}

double PolynomialInterpolator::rawinterp(int jl, double x) {
  int i,m,ns=0;
  double y,den,dif,dift,ho,hp,w;
  const double *xa = &xx[jl], *ya = &yy[jl];
  vector<double> c(mm),d(mm);
  dif=abs(x-xa[0]);
  for (i=0;i<mm;i++) {
    if ((dift=abs(x-xa[i])) < dif) {
      ns=i;
      dif=dift;
    }
    c[i]=ya[i];
    d[i]=ya[i];
  }
  y=ya[ns--];
  for (m=1;m<mm;m++) {
    for (i=0;i<mm-m;i++) {
      ho=xa[i]-x;
      hp=xa[i+m]-x;
      w=c[i+1]-d[i];
      if ((den=ho-hp) == 0.0) Throw1WithMessage("PolynomialInterpolator::rawinterp error");
      den=w/den;
      d[i]=hp*den;
      c[i]=ho*den;
    }
    y += (dy=(2*(ns+1) < (mm-m) ? c[ns+1] : d[ns--]));
  }
  return y;
}


void SplineInterpolator::sety2(const vector<double> &xv, const vector<double> &yv, double yp1, double ypn) {
  int i,k;
  double p,qn,sig,un;
  vector<double> u(n-1);
  if (yp1 > 0.99e99)
    y2[0]=u[0]=0.0;
  else {
    y2[0] = -0.5;
    u[0]=(3.0/(xv[1]-xv[0]))*((yv[1]-yv[0])/(xv[1]-xv[0])-yp1);
  }
  for (i=1;i<n-1;i++) {
    sig=(xv[i]-xv[i-1])/(xv[i+1]-xv[i-1]);
    p=sig*y2[i-1]+2.0;
    y2[i]=(sig-1.0)/p;
    u[i]=(yv[i+1]-yv[i])/(xv[i+1]-xv[i]) - (yv[i]-yv[i-1])/(xv[i]-xv[i-1]);
    u[i]=(6.0*u[i]/(xv[i+1]-xv[i-1])-sig*u[i-1])/p;
  }
  if (ypn > 0.99e99)
    qn=un=0.0;
  else {
    qn=0.5;
    un=(3.0/(xv[n-1]-xv[n-2]))*(ypn-(yv[n-1]-yv[n-2])/(xv[n-1]-xv[n-2]));
  }
  y2[n-1]=(un-qn*u[n-2])/(qn*y2[n-2]+1.0);
  for (k=n-2;k>=0;k--)
    y2[k]=y2[k]*y2[k+1]+u[k];
}

double SplineInterpolator::rawinterp(int jl, double x)
{
  int klo=jl,khi=jl+1;
  double y,h,b,a;
  h=xx[khi]-xx[klo];
  if (h == 0.0) Throw1WithMessage("Bad input to routine SplineInterpolator::rawinterp");
  a=(xx[khi]-x)/h;
  b=(x-xx[klo])/h;
  y=a*yy[klo]+b*yy[khi]+((a*a*a-a)*y2[klo]
			 +(b*b*b-b)*y2[khi])*(h*h)/6.0;
  return y;
}



std::vector<double> WaveformUtilities::SplineIntegral(const std::vector<double>& X1, const std::vector<double>& Y1) {
  SplineIntegrator I(X1, Y1);
  return I();
}

std::vector<double> WaveformUtilities::SplineIntegral(const std::vector<double>& X1, const std::vector<double>& Y1, const std::vector<double>& X2) {
  SplineIntegrator I(X1, Y1);
  return I(X2);
}

double WaveformUtilities::SplineCumulativeIntegral(const std::vector<double>& X1, const std::vector<double>& Y1) {
  SplineIntegrator I(X1, Y1);
  return I.CumulativeIntegral();
}

void SplineIntegrator::SetUpIntegrationCoefficients() {
  for(unsigned int j=0; j<xx.size()-1; ++j) {
    const double xxj = xx[j];
    const double xxjp1 = xx[j+1];
    const double yyj = yy[j];
    const double yyjp1 = yy[j+1];
    const double y2j = y2[j];
    const double y2jp1 = y2[j+1];
    const double dxj = xxjp1-xxj;
    
    IntegrationCoefficients1[j] = pow(xxj,2)*xxjp1*(12.*y2j - 12.*y2jp1) + pow(xxj,3)*(-4.*y2j + 4.*y2jp1) + pow(dxj,2)*(4.*xxj*y2j - 4.*xxjp1*y2j + 8.*xxj*y2jp1 - 8.*xxjp1*y2jp1) + xxjp1*(pow(xxjp1,2)*(4.*y2j - 4.*y2jp1) + 24.*yyj - 24.*yyjp1) + dxj*(12.*pow(xxj,2)*y2jp1 - 24.*xxj*xxjp1*y2jp1 + 12.*pow(xxjp1,2)*y2jp1 + 24.*yyjp1) + xxj*(pow(xxjp1,2)*(-12.*y2j + 12.*y2jp1) - 24.*yyj + 24.*yyjp1);
    IntegrationCoefficients2[j] = xxj*xxjp1*(12.*y2j - 12.*y2jp1) + dxj*(12.*xxj - 12.*xxjp1)*y2jp1 + pow(dxj,2)*(2.*y2j + 4.*y2jp1) + pow(xxj,2)*(-6.*y2j + 6.*y2jp1) + pow(xxjp1,2)*(-6.*y2j + 6.*y2jp1) - 12.*yyj + 12.*yyjp1;
    IntegrationCoefficients3[j] = 4*(-xxj*y2j + xxjp1*y2j + dxj*y2jp1 + xxj*y2jp1 - xxjp1*y2jp1);
    IntegrationCoefficients4[j] = y2jp1-y2j;
  }
  const unsigned int j=xx.size()-1;
  IntegrationCoefficients1[j] = IntegrationCoefficients1[j-1]; // This value should never be used...
  IntegrationCoefficients2[j] = IntegrationCoefficients2[j-1]; // This value should never be used...
  IntegrationCoefficients3[j] = IntegrationCoefficients3[j-1]; // This value should never be used...
  IntegrationCoefficients4[j] = IntegrationCoefficients4[j-1]; // This value should never be used...
  return;
}

void SplineIntegrator::SetUpIntegrationConstants() {
  IntegrationConstants[0] = 0.0;
  for(unsigned int j=1; j<y2.size(); ++j) {
    const double dxj = xx[j]-xx[j-1];
    IntegrationConstants[j] = IntegrationConstants[j-1]
      + (dxj*(yy[j-1] + yy[j]))/2. - (pow(dxj,3)*(y2[j-1] + y2[j]))/24.;
  }
  return;
}

std::vector<double> SplineIntegrator::operator()(const std::vector<double>& x) {
  std::vector<double> Integral(x.size());
  for(unsigned int i=0; i<x.size(); ++i) {
    Integral[i] = this->operator()(x[i]);
  }
  return Integral;
}

double SplineIntegrator::operator()(const double x) {
  const int j = cor ? hunt(x) : locate(x);
  if(j>=xx.size()-1) { return this->CumulativeIntegral(); }
  const double X = x-xx[j];
  return IntegrationConstants[j]
    + (X*(IntegrationCoefficients1[j]
	  + X*(IntegrationCoefficients2[j]
	       + X*(IntegrationCoefficients3[j]
		    + X*(IntegrationCoefficients4[j])
		    )
	       )
	  )
       ) / (24.*(xx[j+1]-xx[j]));
}

std::vector<double> SplineIntegrator::operator()() {
  return IntegrationConstants;
}

double SplineIntegrator::CumulativeIntegral() {
  return IntegrationConstants.back();
}



==> anc/GWFrames/Code/Interpolate.hpp <==
#ifndef INTERPOLATE_HPP
#define INTERPOLATE_HPP

#include <vector>

namespace WaveformUtilities {
  
  std::vector<double> Interpolate(const std::vector<double>& X1, const std::vector<double>& Y1, const std::vector<double>& X2);
  void Interpolate(const std::vector<double>& X1, const std::vector<double>& Y1, const std::vector<double>& X2, std::vector<double>& Y2);
  std::vector<double> Interpolate(const std::vector<double>& X1, const std::vector<double>& Y1, const std::vector<double>& X2, const double ExtrapVal);
  void Interpolate(const std::vector<double>& X1, const std::vector<double>& Y1, const std::vector<double>& X2, std::vector<double>& Y2, const double ExtrapVal);
  double Interpolate(const std::vector<double>& X1, const std::vector<double>& Y1, const double& X2);
  
  std::vector<double> SplineIntegral(const std::vector<double>& X1, const std::vector<double>& Y1);
  std::vector<double> SplineIntegral(const std::vector<double>& X1, const std::vector<double>& Y1, const std::vector<double>& X2);
  double SplineCumulativeIntegral(const std::vector<double>& X1, const std::vector<double>& Y1);
  
  class Interpolator {
  protected:
    int n, mm, jsav, cor, dj;
    const std::vector<double> &xx, &yy;
    
  public:
    Interpolator(const std::vector<double>& x, const std::vector<double>& y, int m);
    virtual ~Interpolator() { }//  delete[] xx; delete[] yy; }
    
    double interp(double x) {
      int jlo = cor ? hunt(x) : locate(x);
      return rawinterp(jlo,x);
    }
    
    int locate(const double x);
    int hunt(const double x);
    
    virtual double rawinterp(int jlo, double x) = 0;
  };
  
  
  class PolynomialInterpolator : public Interpolator {
    double dy;
    
  public:
    PolynomialInterpolator(const std::vector<double>& xv, const std::vector<double>& yv, int m)
      : Interpolator(xv,yv,m), dy(0.) { }
    double rawinterp(int jl, double x);
  };
  
  class SplineInterpolator : public Interpolator {
  protected:
    std::vector<double> y2;
    
  public:
    SplineInterpolator(const std::vector<double>& xv, const std::vector<double>& yv, double yp1=1.e99, double ypn=1.e99)
      : Interpolator(xv,yv,2), y2(xv.size())
    { sety2(xv,yv,yp1,ypn); }
    
    void sety2(const std::vector<double>& xv, const std::vector<double>& yv, double yp1, double ypn);
    double rawinterp(int jl, double xv);
  };
  
  class SplineIntegrator : public SplineInterpolator {
  private:
    std::vector<double> IntegrationConstants;
    std::vector<double> IntegrationCoefficients1, IntegrationCoefficients2,
      IntegrationCoefficients3, IntegrationCoefficients4;
    void SetUpIntegrationCoefficients();
    void SetUpIntegrationConstants();
    
  public:
    SplineIntegrator(const std::vector<double>& xv, const std::vector<double>& yv,
		     double yp1=1.e99, double ypn=1.e99)
      : SplineInterpolator(xv, yv, yp1, ypn),
	IntegrationConstants(xv.size()),
	IntegrationCoefficients1(xv.size()),
	IntegrationCoefficients2(xv.size()),
	IntegrationCoefficients3(xv.size()),
	IntegrationCoefficients4(xv.size())
    {
      SetUpIntegrationCoefficients();
      SetUpIntegrationConstants();
    }
    std::vector<double> operator()(const std::vector<double>& x); // Return integral at selected points
    double operator()(const double x); // Return integral at selected points
    std::vector<double> operator()(); // Return integral at all original data points
    double CumulativeIntegral(); // Return the total integral over all original data points
  };
  
} // namespace WaveformUtilities

#endif // INTERPOLATE_HPP


==> anc/GWFrames/Code/Makefile <==
##
## NOTE: When compiling python, this Makefile is only used to call the
## python build process.  No variables set in this file affect python.
## If the python build is having trouble, look in setup.py to fix it.
##



C_INCLUDE_PATH:='.'
LIBRARY_PATH:='.'

## See if GSL_HOME is set; if so, use it
ifdef GSL_HOME
	C_INCLUDE_PATH:=${C_INCLUDE_PATH}:${GSL_HOME}/include
	LIBRARY_PATH:=${LIBRARY_PATH}:${GSL_HOME}/lib
endif

## See if FFTW3_HOME is set; if so, use it
ifdef FFTW3_HOME
	C_INCLUDE_PATH:=${C_INCLUDE_PATH}:${FFTW3_HOME}/include
	LIBRARY_PATH:=${LIBRARY_PATH}:${FFTW3_HOME}/lib
endif

.DEFAULT_GOAL := build_message
build_message:
	@echo "The default make target has changed. If you want to build and install"
	@echo "the code, you should run"
	@echo "  python setup.py install --user"
	@echo "to build and install into the default user-local directory, or"
	@echo "  python setup.py install"
	@echo "to build and install into the system (or virtualenv) directory."
	@echo "Remaining options in this Makefile are just for general reference in"
	@echo "the event that build complications arise and they may be helpful."

install :
	python setup.py install

install_user :
	python setup.py install --user

spinsfast :
	build=build/config.mk $(MAKE) -C spinsfast
	cp spinsfast/lib/spinsfast.so $(shell python -c "from distutils.sysconfig import get_python_lib; print(get_python_lib())")/








############################################
## Flags for building only the c++ files: ##
############################################
# The compiler needs to be able to find the GSL (GNU Scientific
# Library) headers and libraries.  The following paths are the most
# common places for these to be installed.  If compilation doesn't
# work, correct these paths.
INCFLAGS = -I/opt/local/include -I/usr/local/include -Ispinsfast/include -IQuaternions -ISpacetimeAlgebra
LIBFLAGS = -L/opt/local/lib -L/usr/local/lib -Lspinsfast/lib
ifdef GSL_HOME
	INCFLAGS := -I${GSL_HOME}/include ${INCFLAGS}
	LIBFLAGS := -L${GSL_HOME}/lib ${LIBFLAGS}
endif
# Set compiler name and optimization flags here, if desired
C++ = g++
OPT = -O3 -Wall -Wno-deprecated
## DON'T USE -ffast-math in OPT


#############################################################################
## The following are pretty standard and probably won't need to be changed ##
#############################################################################

# Tell 'make' not to look for files with the following names
.PHONY : all cpp clean allclean realclean swig spinsfast SphericalFunctions

# If needed, we can also make object files to use in other C++ programs
cpp : Utilities.o Quaternions/Quaternions.o Waveforms.o PNWaveforms.o Scri.o SpacetimeAlgebra/SpacetimeAlgebra.o WaveformsAtAPointFT.o

# This is how to build those object files
%.o : %.cpp %.hpp Errors.hpp
	$(C++) $(OPT) -DCodeRevision=4 -c $(INCFLAGS) -DUSE_GSL $< -o $@

# The following are just handy targets for removing compiled stuff
clean :
	-/bin/rm -f *.o
	-/bin/rm -rf build spinsfast/python/build spinsfast/lib/* spinsfast/build/lib* spinsfast/build/temp.*
	-build=build/config.mk $(MAKE) -C spinsfast clean
allclean : clean
realclean : allclean

# This just runs SWIG, which can be handy for committing pre-swigged files
swig :
	swig -python -globals constants -c++ -builtin -outdir SWIG/ -DUSE_GSL -o SWIG/GWFrames_wrap.cpp SWIG/GWFrames.i


==> anc/GWFrames/Code/NoiseCurves.cpp <==
#include "NoiseCurves.hpp"

#include "Utilities.hpp"
#include "Errors.hpp"
#include "Interpolate.hpp"
#include <limits>

namespace WU = WaveformUtilities;
using std::vector;
using std::string;
using std::max;
using std::min;
using std::cerr;
using std::endl;
using std::numeric_limits;
using GWFrames::fabs;
using GWFrames::exp;
using GWFrames::log;
using GWFrames::pow;
using GWFrames::operator*;

vector<double> AdvLIGO_NSNSOptimal(const vector<double>& F, const bool Invert=false, const double NoiseFloor=0.0) {
  const double FMin = max(NoiseFloor, WU::AdvLIGOSeismicWall);
  const double FMax = 8192;
  vector<double> PSD(F.size(), 0.0);
  if(Invert) {
    for(unsigned int i=0; i<F.size(); ++i) {
      if(fabs(F[i])<FMin || fabs(F[i])>FMax) { PSD[i] = 0.0; }
      else {
	PSD[i] = 1.0e49 / (pow(10, -4*(fabs(F[i])-7.9)*(fabs(F[i])-7.9)+16)
			+ 2.4e-62*pow(fabs(F[i])/215.0,-50)
			+ 0.08*pow(fabs(F[i])/215.0,-4.69)
			+ 123.35*(1.0 - 0.23*(fabs(F[i])/215)*(fabs(F[i])/215) + 0.0764*(fabs(F[i])/215)*(fabs(F[i])/215)*(fabs(F[i])/215)*(fabs(F[i])/215)) / (1.0 + 0.17*(fabs(F[i])/215)*(fabs(F[i])/215)) );
      }
    }
  } else {
    for(unsigned int i=0; i<F.size(); ++i) {
      if(fabs(F[i])<FMin || fabs(F[i])>FMax) { PSD[i] = numeric_limits<double>::infinity(); }
      else {
	PSD[i] = 1.0e-49*(pow(10, -4*(fabs(F[i])-7.9)*(fabs(F[i])-7.9)+16)
			  + 2.4e-62*pow(fabs(F[i])/215.0,-50)
			  + 0.08*pow(fabs(F[i])/215.0,-4.69)
			  + 123.35*(1.0-0.23*(fabs(F[i])/215)*(fabs(F[i])/215)+ 0.0764*(fabs(F[i])/215)*(fabs(F[i])/215)*(fabs(F[i])/215)*(fabs(F[i])/215)) / (1.0 +0.17*(fabs(F[i])/215)*(fabs(F[i])/215)));
      }
    }
  }
  return PSD;
}

vector<double> AdvLIGO_ZeroDet_HighP(const vector<double>& F, const bool Invert=false, const double NoiseFloor=0.0) {
  #include "NoiseCurves/AdvLIGO_ZeroDet_HighP.ipp"
  vector<double> LogPSD;
  LogPSD = WU::Interpolate(ZERO_DET_high_PLogF, ZERO_DET_high_PLogPSD, log(fabs(F)));
  const double MinFreq(max(NoiseFloor, WU::AdvLIGOSeismicWall));
  for(unsigned int i=0; i<LogPSD.size(); ++i) if(fabs(F[i])<MinFreq) { LogPSD[i] = 500.0; }
  if(Invert) { return exp(-1.0*LogPSD); }
  return exp(LogPSD);
}
vector<double> AdvLIGO_ZeroDet_LowP(const vector<double>& F, const bool Invert=false, const double NoiseFloor=0.0) {
  #include "NoiseCurves/AdvLIGO_ZeroDet_LowP.ipp"
  vector<double> LogPSD(WU::Interpolate(ZERO_DET_low_PLogF, ZERO_DET_low_PLogPSD, log(fabs(F))));
  const double MinFreq(max(NoiseFloor, WU::AdvLIGOSeismicWall));
  for(unsigned int i=0; i<LogPSD.size(); ++i) if(fabs(F[i])<MinFreq) { LogPSD[i] = 500.0; }
  if(Invert) { return exp(-1.0*LogPSD); }
  return exp(LogPSD);
}

vector<double> IniLIGO_Approx(const vector<double>& F, const bool Invert=false, const double NoiseFloor=0.0) {
  const double FMin = max(NoiseFloor, WU::IniLIGOSeismicWall);
  const double FMax = WU::IniLIGOSamplingFreq;
  vector<double> PSD(F.size(), 0.0);
  if(Invert) {
    for(unsigned int i=0; i<F.size(); ++i) {
      const double f = fabs(F[i]);
      if(f<FMin || f>FMax) { PSD[i] = 0.0; }
      else {
 	const double x = f / 150.0;
	//PSD[i] = 1.0 / (9e-46 * (pow(4.49*x, -56) + 0.16*pow(x, -4.52) + 0.32*pow(x,2) + 0.52)); // Table IV of PRD 63 044023
	PSD[i] = 1.0 / (3.136e-46 * (pow(4.49*x, -56) + 0.16*pow(x, -4.52) + 0.32*pow(x,2) + 0.52)); // Eq. (10) of CQG 26 (2009) 114006
      }
    }
  } else {
    for(unsigned int i=0; i<F.size(); ++i) {
      const double f = fabs(F[i]);
      if(f<FMin || f>FMax) { PSD[i] = numeric_limits<double>::infinity(); }
      else {
 	const double x = f / 150.0;
	//PSD[i] = 9e-46 * (pow(4.49*x, -56) + 0.16*pow(x, -4.52) + 0.32*pow(x,2) + 0.52); // Table IV of PRD 63 044023
	PSD[i] = 3.136e-46 * (pow(4.49*x, -56) + 0.16*pow(x, -4.52) + 0.32*pow(x,2) + 0.52); // Eq. (10) of CQG 26 (2009) 114006
      }
    }
  }
  return PSD;
}

vector<double> WU::NoiseCurve(const vector<double>& F, const string& Detector, const bool Invert, const double NoiseFloor) {
  if(Detector.compare("AdvLIGO_NSNSOptimal")==0) {
    return AdvLIGO_NSNSOptimal(F, Invert, NoiseFloor);
  } else if(Detector.compare("AdvLIGO_ZeroDet_HighP")==0) {
    return AdvLIGO_ZeroDet_HighP(F, Invert, NoiseFloor);
  } else if(Detector.compare("AdvLIGO_ZeroDet_LowP")==0) {
    return AdvLIGO_ZeroDet_LowP(F, Invert, NoiseFloor);
  } else if(Detector.compare("IniLIGO_Approx")==0) {
    return IniLIGO_Approx(F, Invert, NoiseFloor);
  } else {
    cerr << "\nUnknown Detector type: '" << Detector << "'" << endl;
    throw(GWFrames_UnknownDetector);
  }
}

vector<double> WU::InverseNoiseCurve(const vector<double>& F, const string& Detector, const double NoiseFloor) {
  return NoiseCurve(F, Detector, true, NoiseFloor);
}


==> anc/GWFrames/Code/NoiseCurves.hpp <==
#ifndef NOISECURVES_HPP
#define NOISECURVES_HPP

#include <vector>
#include <string>

namespace WaveformUtilities {

  /// These functions return various noise curves as described e.g.,
  /// in LIGO-T0900288-v3, and fit by Collin Capano.
  /// Noise curves implemented thus far are:
  ///   IniLIGO_Approx -- The Initial LIGO design goal
  ///   AdvLIGO_ZeroDet_HighP -- LIGO-T0900288-v3
  ///   AdvLIGO_ZeroDet_LowP -- LIGO-T0900288-v3
  ///   AdvLIGO_NSNSOptimal -- Collin Capano's fit for the NS-NS optimized noise curve
  std::vector<double> NoiseCurve(const std::vector<double>& F,
                                 const std::string& Detector="AdvLIGO_ZeroDet_HighP",
                                 const bool Invert=false,
                                 const double NoiseFloor=0.0);
  std::vector<double> InverseNoiseCurve(const std::vector<double>& F,
                                        const std::string& Detector="AdvLIGO_ZeroDet_HighP",
                                        const double NoiseFloor=0.0);

  /// These constants are reported in the Advanced LIGO design study http://www.ligo.caltech.edu/docs/T/T010075-00.pdf
  /// Note that the sampling rate is frequently cut down by data analysts to 1/2 or 1/4 before any data is processed.
  /// Also note that a more realistic seismic wall early in Adv. LIGO's life will be more like 20Hz.
  const double AdvLIGOSeismicWall = 10.0; // Units of Hz
  const double AdvLIGOSamplingFreq = 16384.0; // Units of Hz

  const double IniLIGOSeismicWall = 40.0; // Units of Hz
  const double IniLIGOSamplingFreq = 8192.0; // Units of Hz

  const double VirgoSeismicWall = 10.0; // Units of Hz
  const double VirgoSamplingFreq = 16384.0; // Units of Hz

}

#endif // NOISECURVES_HPP


==> anc/GWFrames/Code/NoiseCurves/AdvLIGO_ZeroDet_HighP.ipp <==
// This file is included within a function in NoiseCurves.cpp

// The data are derived from the official LIGO design curve:
// <https://dcc.ligo.org/public/0002/T0900288/003/ZERO_DET_high_P.txt>.
// In particular, the data sets in this file are (1) the natural
// logarithm of the (first) frequency column and (2) the natural
// logarithm of the square of the (second) amplitude column.  The
// reason for taking the logarithms is so that interpolation can be
// done in log-log space, where the functions are smoothest.  The
// reason for taking the square is that we want the *power* spectral
// density; the quantity usually plotted and the quantity given in
// that LIGO data set are the *square-root power* spectral density
// (which is not the same as the *amplitude* spectral density).

static const double ZERO_DET_high_PLogFArray[] =
  {
    2.19722457733622,
    2.19949656425517,
    2.20176855117413,
    2.20404053809308,
    2.20631252501204,
    2.20858451193099,
    2.21085649884994,
    2.2131284857689,
    2.21540047268785,
    2.2176724596068,
    2.21994444652576,
    2.22221643344471,
    2.22448842036367,
    2.22676040728262,
    2.22903239420158,
    2.23130438112053,
    2.23357636803948,
    2.23584835495844,
    2.23812034187739,
    2.24039232879635,
    2.2426643157153,
    2.24493630263425,
    2.24720828955321,
    2.24948027647216,
    2.25175226339112,
    2.25402425031007,
    2.25629623722902,
    2.25856822414798,
    2.26084021106693,
    2.26311219798589,
    2.26538418490484,
    2.26765617182379,
    2.26992815874275,
    2.2722001456617,
    2.27447213258066,
    2.27674411949961,
    2.27901610641856,
    2.28128809333752,
    2.28356008025647,
    2.28583206717543,
    2.28810405409438,
    2.29037604101333,
    2.29264802793229,
    2.29492001485124,
    2.2971920017702,
    2.29946398868915,
    2.3017359756081,
    2.30400796252706,
    2.30627994944601,
    2.30855193636497,
    2.31082392328392,
    2.31309591020287,
    2.31536789712183,
    2.31763988404078,
    2.31991187095974,
    2.32218385787869,
    2.32445584479764,
    2.3267278317166,
    2.32899981863555,
    2.33127180555451,
    2.33354379247346,
    2.33581577939241,
    2.33808776631137,
    2.34035975323032,
    2.34263174014928,
    2.34490372706823,
    2.34717571398718,
    2.34944770090614,
    2.35171968782509,
    2.35399167474405,
    2.356263661663,
    2.35853564858195,
    2.36080763550091,
    2.36307962241986,
    2.36535160933882,
    2.36762359625777,
    2.36989558317672,
    2.37216757009568,
    2.37443955701463,
    2.37671154393359,
    2.37898353085254,
    2.38125551777149,
    2.38352750469045,
    2.3857994916094,
    2.38807147852836,
    2.39034346544731,
    2.39261545236626,
    2.39488743928522,
    2.39715942620417,
    2.39943141312313,
    2.40170340004208,
    2.40397538696103,
    2.40624737387999,
    2.40851936079894,
    2.4107913477179,
    2.41306333463685,
    2.4153353215558,
    2.41760730847476,
    2.41987929539371,
    2.42215128231267,
    2.42442326923162,
    2.42669525615057,
    2.42896724306953,
    2.43123922998848,
    2.43351121690744,
    2.43578320382639,
    2.43805519074534,
    2.4403271776643,
    2.44259916458325,
    2.44487115150221,
    2.44714313842116,
    2.44941512534011,
    2.45168711225907,
    2.45395909917802,
    2.45623108609698,
    2.45850307301593,
    2.46077505993488,
    2.46304704685384,
    2.46531903377279,
    2.46759102069175,
    2.4698630076107,
    2.47213499452965,
    2.47440698144861,
    2.47667896836756,
    2.47895095528652,
    2.48122294220547,
    2.48349492912442,
    2.48576691604338,
    2.48803890296233,
    2.49031088988129,
    2.49258287680024,
    2.49485486371919,
    2.49712685063815,
    2.4993988375571,
    2.50167082447606,
    2.50394281139501,
    2.50621479831396,
    2.50848678523292,
    2.51075877215187,
    2.51303075907083,
    2.51530274598978,
    2.51757473290873,
    2.51984671982769,
    2.52211870674664,
    2.5243906936656,
    2.52666268058455,
    2.5289346675035,
    2.53120665442246,
    2.53347864134141,
    2.53575062826037,
    2.53802261517932,
    2.54029460209827,
    2.54256658901723,
    2.54483857593618,
    2.54711056285514,
    2.54938254977409,
    2.55165453669304,
    2.553926523612,
    2.55619851053095,
    2.55847049744991,
    2.56074248436886,
    2.56301447128781,
    2.56528645820677,
    2.56755844512572,
    2.56983043204468,
    2.57210241896363,
    2.57437440588258,
    2.57664639280154,
    2.57891837972049,
    2.58119036663945,
    2.5834623535584,
    2.58573434047735,
    2.58800632739631,
    2.59027831431526,
    2.59255030123422,
    2.59482228815317,
    2.59709427507212,
    2.59936626199108,
    2.60163824891003,
    2.60391023582899,
    2.60618222274794,
    2.60845420966689,
    2.61072619658585,
    2.6129981835048,
    2.61527017042376,
    2.61754215734271,
    2.61981414426166,
    2.62208613118062,
    2.62435811809957,
    2.62663010501853,
    2.62890209193748,
    2.63117407885643,
    2.63344606577539,
    2.63571805269434,
    2.6379900396133,
    2.64026202653225,
    2.6425340134512,
    2.64480600037016,
    2.64707798728911,
    2.64934997420807,
    2.65162196112702,
    2.65389394804597,
    2.65616593496493,
    2.65843792188388,
    2.66070990880284,
    2.66298189572179,
    2.66525388264074,
    2.6675258695597,
    2.66979785647865,
    2.67206984339761,
    2.67434183031656,
    2.67661381723551,
    2.67888580415447,
    2.68115779107342,
    2.68342977799238,
    2.68570176491133,
    2.68797375183029,
    2.69024573874924,
    2.69251772566819,
    2.69478971258715,
    2.6970616995061,
    2.69933368642505,
    2.70160567334401,
    2.70387766026296,
    2.70614964718192,
    2.70842163410087,
    2.71069362101982,
    2.71296560793878,
    2.71523759485773,
    2.71750958177669,
    2.71978156869564,
    2.7220535556146,
    2.72432554253355,
    2.7265975294525,
    2.72886951637146,
    2.73114150329041,
    2.73341349020936,
    2.73568547712832,
    2.73795746404727,
    2.74022945096623,
    2.74250143788518,
    2.74477342480413,
    2.74704541172309,
    2.74931739864204,
    2.751589385561,
    2.75386137247995,
    2.75613335939891,
    2.75840534631786,
    2.76067733323681,
    2.76294932015577,
    2.76522130707472,
    2.76749329399368,
    2.76976528091263,
    2.77203726783158,
    2.77430925475054,
    2.77658124166949,
    2.77885322858845,
    2.7811252155074,
    2.78339720242635,
    2.78566918934531,
    2.78794117626426,
    2.79021316318321,
    2.79248515010217,
    2.79475713702112,
    2.79702912394008,
    2.79930111085903,
    2.80157309777799,
    2.80384508469694,
    2.80611707161589,
    2.80838905853485,
    2.8106610454538,
    2.81293303237276,
    2.81520501929171,
    2.81747700621066,
    2.81974899312962,
    2.82202098004857,
    2.82429296696752,
    2.82656495388648,
    2.82883694080543,
    2.83110892772439,
    2.83338091464334,
    2.8356529015623,
    2.83792488848125,
    2.8401968754002,
    2.84246886231916,
    2.84474084923811,
    2.84701283615707,
    2.84928482307602,
    2.85155680999497,
    2.85382879691393,
    2.85610078383288,
    2.85837277075184,
    2.86064475767079,
    2.86291674458974,
    2.8651887315087,
    2.86746071842765,
    2.86973270534661,
    2.87200469226556,
    2.87427667918451,
    2.87654866610347,
    2.87882065302242,
    2.88109263994138,
    2.88336462686033,
    2.88563661377928,
    2.88790860069824,
    2.89018058761719,
    2.89245257453615,
    2.8947245614551,
    2.89699654837405,
    2.89926853529301,
    2.90154052221196,
    2.90381250913092,
    2.90608449604987,
    2.90835648296882,
    2.91062846988778,
    2.91290045680673,
    2.91517244372569,
    2.91744443064464,
    2.91971641756359,
    2.92198840448255,
    2.9242603914015,
    2.92653237832046,
    2.92880436523941,
    2.93107635215836,
    2.93334833907732,
    2.93562032599627,
    2.93789231291523,
    2.94016429983418,
    2.94243628675313,
    2.94470827367209,
    2.94698026059104,
    2.94925224751,
    2.95152423442895,
    2.9537962213479,
    2.95606820826686,
    2.95834019518581,
    2.96061218210477,
    2.96288416902372,
    2.96515615594267,
    2.96742814286163,
    2.96970012978058,
    2.97197211669954,
    2.97424410361849,
    2.97651609053744,
    2.9787880774564,
    2.98106006437535,
    2.98333205129431,
    2.98560403821326,
    2.98787602513221,
    2.99014801205117,
    2.99241999897012,
    2.99469198588908,
    2.99696397280803,
    2.99923595972698,
    3.00150794664594,
    3.00377993356489,
    3.00605192048385,
    3.0083239074028,
    3.01059589432175,
    3.01286788124071,
    3.01513986815966,
    3.01741185507862,
    3.01968384199757,
    3.02195582891652,
    3.02422781583548,
    3.02649980275443,
    3.02877178967339,
    3.03104377659234,
    3.03331576351129,
    3.03558775043025,
    3.0378597373492,
    3.04013172426816,
    3.04240371118711,
    3.04467569810606,
    3.04694768502502,
    3.04921967194397,
    3.05149165886293,
    3.05376364578188,
    3.05603563270083,
    3.05830761961979,
    3.06057960653874,
    3.0628515934577,
    3.06512358037665,
    3.0673955672956,
    3.06966755421456,
    3.07193954113351,
    3.07421152805247,
    3.07648351497142,
    3.07875550189037,
    3.08102748880933,
    3.08329947572828,
    3.08557146264724,
    3.08784344956619,
    3.09011543648514,
    3.0923874234041,
    3.09465941032305,
    3.09693139724201,
    3.09920338416096,
    3.10147537107991,
    3.10374735799887,
    3.10601934491782,
    3.10829133183678,
    3.11056331875573,
    3.11283530567468,
    3.11510729259364,
    3.11737927951259,
    3.11965126643155,
    3.1219232533505,
    3.12419524026945,
    3.12646722718841,
    3.12873921410736,
    3.13101120102632,
    3.13328318794527,
    3.13555517486422,
    3.13782716178318,
    3.14009914870213,
    3.14237113562109,
    3.14464312254004,
    3.14691510945899,
    3.14918709637795,
    3.1514590832969,
    3.15373107021586,
    3.15600305713481,
    3.15827504405376,
    3.16054703097272,
    3.16281901789167,
    3.16509100481063,
    3.16736299172958,
    3.16963497864853,
    3.17190696556749,
    3.17417895248644,
    3.1764509394054,
    3.17872292632435,
    3.1809949132433,
    3.18326690016226,
    3.18553888708121,
    3.18781087400017,
    3.19008286091912,
    3.19235484783807,
    3.19462683475703,
    3.19689882167598,
    3.19917080859494,
    3.20144279551389,
    3.20371478243284,
    3.2059867693518,
    3.20825875627075,
    3.21053074318971,
    3.21280273010866,
    3.21507471702761,
    3.21734670394657,
    3.21961869086552,
    3.22189067778448,
    3.22416266470343,
    3.22643465162238,
    3.22870663854134,
    3.23097862546029,
    3.23325061237925,
    3.2355225992982,
    3.23779458621715,
    3.24006657313611,
    3.24233856005506,
    3.24461054697402,
    3.24688253389297,
    3.24915452081193,
    3.25142650773088,
    3.25369849464983,
    3.25597048156879,
    3.25824246848774,
    3.2605144554067,
    3.26278644232565,
    3.2650584292446,
    3.26733041616356,
    3.26960240308251,
    3.27187439000146,
    3.27414637692042,
    3.27641836383937,
    3.27869035075833,
    3.28096233767728,
    3.28323432459623,
    3.28550631151519,
    3.28777829843414,
    3.2900502853531,
    3.29232227227205,
    3.29459425919101,
    3.29686624610996,
    3.29913823302891,
    3.30141021994787,
    3.30368220686682,
    3.30595419378577,
    3.30822618070473,
    3.31049816762368,
    3.31277015454264,
    3.31504214146159,
    3.31731412838054,
    3.3195861152995,
    3.32185810221845,
    3.32413008913741,
    3.32640207605636,
    3.32867406297532,
    3.33094604989427,
    3.33321803681322,
    3.33549002373218,
    3.33776201065113,
    3.34003399757009,
    3.34230598448904,
    3.34457797140799,
    3.34684995832695,
    3.3491219452459,
    3.35139393216486,
    3.35366591908381,
    3.35593790600276,
    3.35820989292172,
    3.36048187984067,
    3.36275386675963,
    3.36502585367858,
    3.36729784059753,
    3.36956982751649,
    3.37184181443544,
    3.3741138013544,
    3.37638578827335,
    3.3786577751923,
    3.38092976211126,
    3.38320174903021,
    3.38547373594916,
    3.38774572286812,
    3.39001770978707,
    3.39228969670603,
    3.39456168362498,
    3.39683367054394,
    3.39910565746289,
    3.40137764438184,
    3.4036496313008,
    3.40592161821975,
    3.40819360513871,
    3.41046559205766,
    3.41273757897661,
    3.41500956589557,
    3.41728155281452,
    3.41955353973348,
    3.42182552665243,
    3.42409751357138,
    3.42636950049034,
    3.42864148740929,
    3.43091347432825,
    3.4331854612472,
    3.43545744816615,
    3.43772943508511,
    3.44000142200406,
    3.44227340892302,
    3.44454539584197,
    3.44681738276092,
    3.44908936967988,
    3.45136135659883,
    3.45363334351779,
    3.45590533043674,
    3.45817731735569,
    3.46044930427465,
    3.4627212911936,
    3.46499327811256,
    3.46726526503151,
    3.46953725195046,
    3.47180923886942,
    3.47408122578837,
    3.47635321270733,
    3.47862519962628,
    3.48089718654523,
    3.48316917346419,
    3.48544116038314,
    3.4877131473021,
    3.48998513422105,
    3.49225712114,
    3.49452910805896,
    3.49680109497791,
    3.49907308189687,
    3.50134506881582,
    3.50361705573477,
    3.50588904265373,
    3.50816102957268,
    3.51043301649164,
    3.51270500341059,
    3.51497699032954,
    3.5172489772485,
    3.51952096416745,
    3.52179295108641,
    3.52406493800536,
    3.52633692492431,
    3.52860891184327,
    3.53088089876222,
    3.53315288568118,
    3.53542487260013,
    3.53769685951908,
    3.53996884643804,
    3.54224083335699,
    3.54451282027595,
    3.5467848071949,
    3.54905679411385,
    3.55132878103281,
    3.55360076795176,
    3.55587275487072,
    3.55814474178967,
    3.56041672870862,
    3.56268871562758,
    3.56496070254653,
    3.56723268946549,
    3.56950467638444,
    3.57177666330339,
    3.57404865022235,
    3.5763206371413,
    3.57859262406026,
    3.58086461097921,
    3.58313659789816,
    3.58540858481712,
    3.58768057173607,
    3.58995255865503,
    3.59222454557398,
    3.59449653249293,
    3.59676851941189,
    3.59904050633084,
    3.6013124932498,
    3.60358448016875,
    3.6058564670877,
    3.60812845400666,
    3.61040044092561,
    3.61267242784457,
    3.61494441476352,
    3.61721640168247,
    3.61948838860143,
    3.62176037552038,
    3.62403236243934,
    3.62630434935829,
    3.62857633627724,
    3.6308483231962,
    3.63312031011515,
    3.63539229703411,
    3.63766428395306,
    3.63993627087201,
    3.64220825779097,
    3.64448024470992,
    3.64675223162888,
    3.64902421854783,
    3.65129620546678,
    3.65356819238574,
    3.65584017930469,
    3.65811216622365,
    3.6603841531426,
    3.66265614006155,
    3.66492812698051,
    3.66720011389946,
    3.66947210081842,
    3.67174408773737,
    3.67401607465632,
    3.67628806157528,
    3.67856004849423,
    3.68083203541319,
    3.68310402233214,
    3.68537600925109,
    3.68764799617005,
    3.689919983089,
    3.69219197000796,
    3.69446395692691,
    3.69673594384586,
    3.69900793076482,
    3.70127991768377,
    3.70355190460273,
    3.70582389152168,
    3.70809587844063,
    3.71036786535959,
    3.71263985227854,
    3.7149118391975,
    3.71718382611645,
    3.7194558130354,
    3.72172779995436,
    3.72399978687331,
    3.72627177379227,
    3.72854376071122,
    3.73081574763017,
    3.73308773454913,
    3.73535972146808,
    3.73763170838704,
    3.73990369530599,
    3.74217568222494,
    3.7444476691439,
    3.74671965606285,
    3.74899164298181,
    3.75126362990076,
    3.75353561681971,
    3.75580760373867,
    3.75807959065762,
    3.76035157757658,
    3.76262356449553,
    3.76489555141448,
    3.76716753833344,
    3.76943952525239,
    3.77171151217135,
    3.7739834990903,
    3.77625548600925,
    3.77852747292821,
    3.78079945984716,
    3.78307144676612,
    3.78534343368507,
    3.78761542060402,
    3.78988740752298,
    3.79215939444193,
    3.79443138136089,
    3.79670336827984,
    3.79897535519879,
    3.80124734211775,
    3.8035193290367,
    3.80579131595566,
    3.80806330287461,
    3.81033528979356,
    3.81260727671252,
    3.81487926363147,
    3.81715125055043,
    3.81942323746938,
    3.82169522438834,
    3.82396721130729,
    3.82623919822624,
    3.8285111851452,
    3.83078317206415,
    3.8330551589831,
    3.83532714590206,
    3.83759913282101,
    3.83987111973997,
    3.84214310665892,
    3.84441509357787,
    3.84668708049683,
    3.84895906741578,
    3.85123105433474,
    3.85350304125369,
    3.85577502817264,
    3.8580470150916,
    3.86031900201055,
    3.86259098892951,
    3.86486297584846,
    3.86713496276742,
    3.86940694968637,
    3.87167893660532,
    3.87395092352428,
    3.87622291044323,
    3.87849489736218,
    3.88076688428114,
    3.88303887120009,
    3.88531085811905,
    3.887582845038,
    3.88985483195696,
    3.89212681887591,
    3.89439880579486,
    3.89667079271382,
    3.89894277963277,
    3.90121476655172,
    3.90348675347068,
    3.90575874038963,
    3.90803072730859,
    3.91030271422754,
    3.9125747011465,
    3.91484668806545,
    3.9171186749844,
    3.91939066190336,
    3.92166264882231,
    3.92393463574127,
    3.92620662266022,
    3.92847860957917,
    3.93075059649813,
    3.93302258341708,
    3.93529457033604,
    3.93756655725499,
    3.93983854417394,
    3.9421105310929,
    3.94438251801185,
    3.94665450493081,
    3.94892649184976,
    3.95119847876871,
    3.95347046568767,
    3.95574245260662,
    3.95801443952558,
    3.96028642644453,
    3.96255841336348,
    3.96483040028244,
    3.96710238720139,
    3.96937437412035,
    3.9716463610393,
    3.97391834795825,
    3.97619033487721,
    3.97846232179616,
    3.98073430871512,
    3.98300629563407,
    3.98527828255302,
    3.98755026947198,
    3.98982225639093,
    3.99209424330989,
    3.99436623022884,
    3.99663821714779,
    3.99891020406675,
    4.0011821909857,
    4.00345417790466,
    4.00572616482361,
    4.00799815174256,
    4.01027013866152,
    4.01254212558047,
    4.01481411249943,
    4.01708609941838,
    4.01935808633733,
    4.02163007325629,
    4.02390206017524,
    4.0261740470942,
    4.02844603401315,
    4.0307180209321,
    4.03299000785106,
    4.03526199477001,
    4.03753398168897,
    4.03980596860792,
    4.04207795552687,
    4.04434994244583,
    4.04662192936478,
    4.04889391628374,
    4.05116590320269,
    4.05343789012164,
    4.0557098770406,
    4.05798186395955,
    4.0602538508785,
    4.06252583779746,
    4.06479782471641,
    4.06706981163537,
    4.06934179855432,
    4.07161378547328,
    4.07388577239223,
    4.07615775931118,
    4.07842974623014,
    4.08070173314909,
    4.08297372006805,
    4.085245706987,
    4.08751769390595,
    4.08978968082491,
    4.09206166774386,
    4.09433365466282,
    4.09660564158177,
    4.09887762850072,
    4.10114961541968,
    4.10342160233863,
    4.10569358925759,
    4.10796557617654,
    4.11023756309549,
    4.11250955001445,
    4.1147815369334,
    4.11705352385236,
    4.11932551077131,
    4.12159749769026,
    4.12386948460922,
    4.12614147152817,
    4.12841345844713,
    4.13068544536608,
    4.13295743228503,
    4.13522941920399,
    4.13750140612294,
    4.1397733930419,
    4.14204537996085,
    4.1443173668798,
    4.14658935379876,
    4.14886134071771,
    4.15113332763667,
    4.15340531455562,
    4.15567730147457,
    4.15794928839353,
    4.16022127531248,
    4.16249326223144,
    4.16476524915039,
    4.16703723606934,
    4.1693092229883,
    4.17158120990725,
    4.17385319682621,
    4.17612518374516,
    4.17839717066411,
    4.18066915758307,
    4.18294114450202,
    4.18521313142098,
    4.18748511833993,
    4.18975710525888,
    4.19202909217784,
    4.19430107909679,
    4.19657306601575,
    4.1988450529347,
    4.20111703985365,
    4.20338902677261,
    4.20566101369156,
    4.20793300061052,
    4.21020498752947,
    4.21247697444842,
    4.21474896136738,
    4.21702094828633,
    4.21929293520529,
    4.22156492212424,
    4.22383690904319,
    4.22610889596215,
    4.2283808828811,
    4.23065286980006,
    4.23292485671901,
    4.23519684363796,
    4.23746883055692,
    4.23974081747587,
    4.24201280439483,
    4.24428479131378,
    4.24655677823273,
    4.24882876515169,
    4.25110075207064,
    4.2533727389896,
    4.25564472590855,
    4.2579167128275,
    4.26018869974646,
    4.26246068666541,
    4.26473267358437,
    4.26700466050332,
    4.26927664742227,
    4.27154863434123,
    4.27382062126018,
    4.27609260817914,
    4.27836459509809,
    4.28063658201704,
    4.282908568936,
    4.28518055585495,
    4.28745254277391,
    4.28972452969286,
    4.29199651661181,
    4.29426850353077,
    4.29654049044972,
    4.29881247736868,
    4.30108446428763,
    4.30335645120658,
    4.30562843812554,
    4.30790042504449,
    4.31017241196345,
    4.3124443988824,
    4.31471638580136,
    4.31698837272031,
    4.31926035963926,
    4.32153234655822,
    4.32380433347717,
    4.32607632039612,
    4.32834830731508,
    4.33062029423403,
    4.33289228115299,
    4.33516426807194,
    4.3374362549909,
    4.33970824190985,
    4.3419802288288,
    4.34425221574776,
    4.34652420266671,
    4.34879618958566,
    4.35106817650462,
    4.35334016342357,
    4.35561215034253,
    4.35788413726148,
    4.36015612418043,
    4.36242811109939,
    4.36470009801834,
    4.3669720849373,
    4.36924407185625,
    4.3715160587752,
    4.37378804569416,
    4.37606003261311,
    4.37833201953207,
    4.38060400645102,
    4.38287599336997,
    4.38514798028893,
    4.38741996720788,
    4.38969195412684,
    4.39196394104579,
    4.39423592796475,
    4.3965079148837,
    4.39877990180265,
    4.40105188872161,
    4.40332387564056,
    4.40559586255952,
    4.40786784947847,
    4.41013983639742,
    4.41241182331638,
    4.41468381023533,
    4.41695579715429,
    4.41922778407324,
    4.42149977099219,
    4.42377175791115,
    4.4260437448301,
    4.42831573174905,
    4.43058771866801,
    4.43285970558696,
    4.43513169250592,
    4.43740367942487,
    4.43967566634382,
    4.44194765326278,
    4.44421964018173,
    4.44649162710069,
    4.44876361401964,
    4.45103560093859,
    4.45330758785755,
    4.4555795747765,
    4.45785156169546,
    4.46012354861441,
    4.46239553553337,
    4.46466752245232,
    4.46693950937127,
    4.46921149629023,
    4.47148348320918,
    4.47375547012814,
    4.47602745704709,
    4.47829944396604,
    4.480571430885,
    4.48284341780395,
    4.48511540472291,
    4.48738739164186,
    4.48965937856081,
    4.49193136547977,
    4.49420335239872,
    4.49647533931768,
    4.49874732623663,
    4.50101931315558,
    4.50329130007454,
    4.50556328699349,
    4.50783527391245,
    4.5101072608314,
    4.51237924775035,
    4.51465123466931,
    4.51692322158826,
    4.51919520850721,
    4.52146719542617,
    4.52373918234512,
    4.52601116926408,
    4.52828315618303,
    4.53055514310199,
    4.53282713002094,
    4.53509911693989,
    4.53737110385885,
    4.5396430907778,
    4.54191507769676,
    4.54418706461571,
    4.54645905153466,
    4.54873103845362,
    4.55100302537257,
    4.55327501229153,
    4.55554699921048,
    4.55781898612943,
    4.56009097304839,
    4.56236295996734,
    4.5646349468863,
    4.56690693380525,
    4.5691789207242,
    4.57145090764316,
    4.57372289456211,
    4.57599488148107,
    4.57826686840002,
    4.58053885531897,
    4.58281084223793,
    4.58508282915688,
    4.58735481607583,
    4.58962680299479,
    4.59189878991374,
    4.5941707768327,
    4.59644276375165,
    4.5987147506706,
    4.60098673758956,
    4.60325872450851,
    4.60553071142747,
    4.60780269834642,
    4.61007468526538,
    4.61234667218433,
    4.61461865910328,
    4.61689064602224,
    4.61916263294119,
    4.62143461986015,
    4.6237066067791,
    4.62597859369805,
    4.62825058061701,
    4.63052256753596,
    4.63279455445492,
    4.63506654137387,
    4.63733852829282,
    4.63961051521178,
    4.64188250213073,
    4.64415448904969,
    4.64642647596864,
    4.64869846288759,
    4.65097044980655,
    4.6532424367255,
    4.65551442364446,
    4.65778641056341,
    4.66005839748236,
    4.66233038440132,
    4.66460237132027,
    4.66687435823923,
    4.66914634515818,
    4.67141833207713,
    4.67369031899609,
    4.67596230591504,
    4.678234292834,
    4.68050627975295,
    4.6827782666719,
    4.68505025359086,
    4.68732224050981,
    4.68959422742877,
    4.69186621434772,
    4.69413820126667,
    4.69641018818563,
    4.69868217510458,
    4.70095416202354,
    4.70322614894249,
    4.70549813586144,
    4.7077701227804,
    4.71004210969935,
    4.71231409661831,
    4.71458608353726,
    4.71685807045621,
    4.71913005737517,
    4.72140204429412,
    4.72367403121308,
    4.72594601813203,
    4.72821800505098,
    4.73048999196994,
    4.73276197888889,
    4.73503396580785,
    4.7373059527268,
    4.73957793964575,
    4.74184992656471,
    4.74412191348366,
    4.74639390040262,
    4.74866588732157,
    4.75093787424052,
    4.75320986115948,
    4.75548184807843,
    4.75775383499739,
    4.76002582191634,
    4.76229780883529,
    4.76456979575425,
    4.7668417826732,
    4.76911376959216,
    4.77138575651111,
    4.77365774343007,
    4.77592973034902,
    4.77820171726797,
    4.78047370418693,
    4.78274569110588,
    4.78501767802483,
    4.78728966494379,
    4.78956165186274,
    4.7918336387817,
    4.79410562570065,
    4.7963776126196,
    4.79864959953856,
    4.80092158645751,
    4.80319357337647,
    4.80546556029542,
    4.80773754721437,
    4.81000953413333,
    4.81228152105228,
    4.81455350797124,
    4.81682549489019,
    4.81909748180914,
    4.8213694687281,
    4.82364145564705,
    4.82591344256601,
    4.82818542948496,
    4.83045741640391,
    4.83272940332287,
    4.83500139024182,
    4.83727337716078,
    4.83954536407973,
    4.84181735099868,
    4.84408933791764,
    4.84636132483659,
    4.84863331175555,
    4.8509052986745,
    4.85317728559345,
    4.85544927251241,
    4.85772125943136,
    4.85999324635032,
    4.86226523326927,
    4.86453722018822,
    4.86680920710718,
    4.86908119402613,
    4.87135318094509,
    4.87362516786404,
    4.87589715478299,
    4.87816914170195,
    4.8804411286209,
    4.88271311553986,
    4.88498510245881,
    4.88725708937776,
    4.88952907629672,
    4.89180106321567,
    4.89407305013463,
    4.89634503705358,
    4.89861702397253,
    4.90088901089149,
    4.90316099781044,
    4.9054329847294,
    4.90770497164835,
    4.9099769585673,
    4.91224894548626,
    4.91452093240521,
    4.91679291932417,
    4.91906490624312,
    4.92133689316208,
    4.92360888008103,
    4.92588086699998,
    4.92815285391894,
    4.93042484083789,
    4.93269682775685,
    4.9349688146758,
    4.93724080159475,
    4.93951278851371,
    4.94178477543266,
    4.94405676235162,
    4.94632874927057,
    4.94860073618952,
    4.95087272310848,
    4.95314471002743,
    4.95541669694638,
    4.95768868386534,
    4.95996067078429,
    4.96223265770325,
    4.9645046446222,
    4.96677663154115,
    4.96904861846011,
    4.97132060537906,
    4.97359259229802,
    4.97586457921697,
    4.97813656613592,
    4.98040855305488,
    4.98268053997383,
    4.98495252689279,
    4.98722451381174,
    4.98949650073069,
    4.99176848764965,
    4.9940404745686,
    4.99631246148756,
    4.99858444840651,
    5.00085643532546,
    5.00312842224442,
    5.00540040916337,
    5.00767239608233,
    5.00994438300128,
    5.01221636992023,
    5.01448835683919,
    5.01676034375814,
    5.0190323306771,
    5.02130431759605,
    5.023576304515,
    5.02584829143396,
    5.02812027835291,
    5.03039226527187,
    5.03266425219082,
    5.03493623910977,
    5.03720822602873,
    5.03948021294768,
    5.04175219986664,
    5.04402418678559,
    5.04629617370454,
    5.0485681606235,
    5.05084014754245,
    5.05311213446141,
    5.05538412138036,
    5.05765610829932,
    5.05992809521827,
    5.06220008213722,
    5.06447206905618,
    5.06674405597513,
    5.06901604289409,
    5.07128802981304,
    5.07356001673199,
    5.07583200365095,
    5.0781039905699,
    5.08037597748886,
    5.08264796440781,
    5.08491995132676,
    5.08719193824572,
    5.08946392516467,
    5.09173591208363,
    5.09400789900258,
    5.09627988592153,
    5.09855187284049,
    5.10082385975944,
    5.1030958466784,
    5.10536783359735,
    5.1076398205163,
    5.10991180743526,
    5.11218379435421,
    5.11445578127316,
    5.11672776819212,
    5.11899975511107,
    5.12127174203003,
    5.12354372894898,
    5.12581571586793,
    5.12808770278689,
    5.13035968970584,
    5.1326316766248,
    5.13490366354375,
    5.13717565046271,
    5.13944763738166,
    5.14171962430061,
    5.14399161121957,
    5.14626359813852,
    5.14853558505748,
    5.15080757197643,
    5.15307955889538,
    5.15535154581434,
    5.15762353273329,
    5.15989551965225,
    5.1621675065712,
    5.16443949349015,
    5.16671148040911,
    5.16898346732806,
    5.17125545424701,
    5.17352744116597,
    5.17579942808492,
    5.17807141500388,
    5.18034340192283,
    5.18261538884178,
    5.18488737576074,
    5.18715936267969,
    5.18943134959865,
    5.1917033365176,
    5.19397532343655,
    5.19624731035551,
    5.19851929727446,
    5.20079128419342,
    5.20306327111237,
    5.20533525803133,
    5.20760724495028,
    5.20987923186923,
    5.21215121878819,
    5.21442320570714,
    5.2166951926261,
    5.21896717954505,
    5.221239166464,
    5.22351115338296,
    5.22578314030191,
    5.22805512722087,
    5.23032711413982,
    5.23259910105877,
    5.23487108797773,
    5.23714307489668,
    5.23941506181564,
    5.24168704873459,
    5.24395903565354,
    5.2462310225725,
    5.24850300949145,
    5.25077499641041,
    5.25304698332936,
    5.25531897024831,
    5.25759095716727,
    5.25986294408622,
    5.26213493100518,
    5.26440691792413,
    5.26667890484308,
    5.26895089176204,
    5.27122287868099,
    5.27349486559995,
    5.2757668525189,
    5.27803883943785,
    5.28031082635681,
    5.28258281327576,
    5.28485480019472,
    5.28712678711367,
    5.28939877403262,
    5.29167076095158,
    5.29394274787053,
    5.29621473478949,
    5.29848672170844,
    5.30075870862739,
    5.30303069554635,
    5.3053026824653,
    5.30757466938426,
    5.30984665630321,
    5.31211864322216,
    5.31439063014112,
    5.31666261706007,
    5.31893460397903,
    5.32120659089798,
    5.32347857781693,
    5.32575056473589,
    5.32802255165484,
    5.3302945385738,
    5.33256652549275,
    5.3348385124117,
    5.33711049933066,
    5.33938248624961,
    5.34165447316857,
    5.34392646008752,
    5.34619844700647,
    5.34847043392543,
    5.35074242084438,
    5.35301440776334,
    5.35528639468229,
    5.35755838160124,
    5.3598303685202,
    5.36210235543915,
    5.36437434235811,
    5.36664632927706,
    5.36891831619601,
    5.37119030311497,
    5.37346229003392,
    5.37573427695288,
    5.37800626387183,
    5.38027825079078,
    5.38255023770974,
    5.38482222462869,
    5.38709421154765,
    5.3893661984666,
    5.39163818538555,
    5.39391017230451,
    5.39618215922346,
    5.39845414614242,
    5.40072613306137,
    5.40299811998032,
    5.40527010689928,
    5.40754209381823,
    5.40981408073719,
    5.41208606765614,
    5.41435805457509,
    5.41663004149405,
    5.418902028413,
    5.42117401533196,
    5.42344600225091,
    5.42571798916986,
    5.42798997608882,
    5.43026196300777,
    5.43253394992673,
    5.43480593684568,
    5.43707792376463,
    5.43934991068359,
    5.44162189760254,
    5.4438938845215,
    5.44616587144045,
    5.4484378583594,
    5.45070984527836,
    5.45298183219731,
    5.45525381911627,
    5.45752580603522,
    5.45979779295417,
    5.46206977987313,
    5.46434176679208,
    5.46661375371104,
    5.46888574062999,
    5.47115772754894,
    5.4734297144679,
    5.47570170138685,
    5.47797368830581,
    5.48024567522476,
    5.48251766214371,
    5.48478964906267,
    5.48706163598162,
    5.48933362290058,
    5.49160560981953,
    5.49387759673848,
    5.49614958365744,
    5.49842157057639,
    5.50069355749535,
    5.5029655444143,
    5.50523753133325,
    5.50750951825221,
    5.50978150517116,
    5.51205349209012,
    5.51432547900907,
    5.51659746592802,
    5.51886945284698,
    5.52114143976593,
    5.52341342668489,
    5.52568541360384,
    5.5279574005228,
    5.53022938744175,
    5.5325013743607,
    5.53477336127966,
    5.53704534819861,
    5.53931733511756,
    5.54158932203652,
    5.54386130895547,
    5.54613329587443,
    5.54840528279338,
    5.55067726971233,
    5.55294925663129,
    5.55522124355024,
    5.5574932304692,
    5.55976521738815,
    5.5620372043071,
    5.56430919122606,
    5.56658117814501,
    5.56885316506397,
    5.57112515198292,
    5.57339713890187,
    5.57566912582083,
    5.57794111273978,
    5.58021309965874,
    5.58248508657769,
    5.58475707349664,
    5.5870290604156,
    5.58930104733455,
    5.59157303425351,
    5.59384502117246,
    5.59611700809141,
    5.59838899501037,
    5.60066098192932,
    5.60293296884828,
    5.60520495576723,
    5.60747694268618,
    5.60974892960514,
    5.61202091652409,
    5.61429290344305,
    5.616564890362,
    5.61883687728095,
    5.62110886419991,
    5.62338085111886,
    5.62565283803782,
    5.62792482495677,
    5.63019681187572,
    5.63246879879468,
    5.63474078571363,
    5.63701277263259,
    5.63928475955154,
    5.64155674647049,
    5.64382873338945,
    5.6461007203084,
    5.64837270722736,
    5.65064469414631,
    5.65291668106526,
    5.65518866798422,
    5.65746065490317,
    5.65973264182213,
    5.66200462874108,
    5.66427661566004,
    5.66654860257899,
    5.66882058949794,
    5.6710925764169,
    5.67336456333585,
    5.67563655025481,
    5.67790853717376,
    5.68018052409271,
    5.68245251101167,
    5.68472449793062,
    5.68699648484957,
    5.68926847176853,
    5.69154045868748,
    5.69381244560644,
    5.69608443252539,
    5.69835641944435,
    5.7006284063633,
    5.70290039328225,
    5.70517238020121,
    5.70744436712016,
    5.70971635403912,
    5.71198834095807,
    5.71426032787702,
    5.71653231479598,
    5.71880430171493,
    5.72107628863389,
    5.72334827555284,
    5.72562026247179,
    5.72789224939075,
    5.7301642363097,
    5.73243622322866,
    5.73470821014761,
    5.73698019706656,
    5.73925218398552,
    5.74152417090447,
    5.74379615782343,
    5.74606814474238,
    5.74834013166133,
    5.75061211858029,
    5.75288410549924,
    5.75515609241819,
    5.75742807933715,
    5.7597000662561,
    5.76197205317506,
    5.76424404009401,
    5.76651602701297,
    5.76878801393192,
    5.77106000085087,
    5.77333198776983,
    5.77560397468878,
    5.77787596160773,
    5.78014794852669,
    5.78241993544564,
    5.7846919223646,
    5.78696390928355,
    5.78923589620251,
    5.79150788312146,
    5.79377987004041,
    5.79605185695937,
    5.79832384387832,
    5.80059583079728,
    5.80286781771623,
    5.80513980463518,
    5.80741179155414,
    5.80968377847309,
    5.81195576539205,
    5.814227752311,
    5.81649973922995,
    5.81877172614891,
    5.82104371306786,
    5.82331569998682,
    5.82558768690577,
    5.82785967382472,
    5.83013166074368,
    5.83240364766263,
    5.83467563458159,
    5.83694762150054,
    5.83921960841949,
    5.84149159533845,
    5.8437635822574,
    5.84603556917636,
    5.84830755609531,
    5.85057954301426,
    5.85285152993322,
    5.85512351685217,
    5.85739550377113,
    5.85966749069008,
    5.86193947760903,
    5.86421146452799,
    5.86648345144694,
    5.8687554383659,
    5.87102742528485,
    5.8732994122038,
    5.87557139912276,
    5.87784338604171,
    5.88011537296067,
    5.88238735987962,
    5.88465934679857,
    5.88693133371753,
    5.88920332063648,
    5.89147530755544,
    5.89374729447439,
    5.89601928139334,
    5.8982912683123,
    5.90056325523125,
    5.90283524215021,
    5.90510722906916,
    5.90737921598811,
    5.90965120290707,
    5.91192318982602,
    5.91419517674498,
    5.91646716366393,
    5.91873915058289,
    5.92101113750184,
    5.92328312442079,
    5.92555511133975,
    5.9278270982587,
    5.93009908517765,
    5.93237107209661,
    5.93464305901556,
    5.93691504593452,
    5.93918703285347,
    5.94145901977242,
    5.94373100669138,
    5.94600299361033,
    5.94827498052929,
    5.95054696744824,
    5.95281895436719,
    5.95509094128615,
    5.9573629282051,
    5.95963491512406,
    5.96190690204301,
    5.96417888896196,
    5.96645087588092,
    5.96872286279987,
    5.97099484971883,
    5.97326683663778,
    5.97553882355673,
    5.97781081047569,
    5.98008279739464,
    5.9823547843136,
    5.98462677123255,
    5.9868987581515,
    5.98917074507046,
    5.99144273198941,
    5.99371471890837,
    5.99598670582732,
    5.99825869274627,
    6.00053067966523,
    6.00280266658418,
    6.00507465350314,
    6.00734664042209,
    6.00961862734104,
    6.01189061426,
    6.01416260117895,
    6.01643458809791,
    6.01870657501686,
    6.02097856193581,
    6.02325054885477,
    6.02552253577372,
    6.02779452269268,
    6.03006650961163,
    6.03233849653058,
    6.03461048344954,
    6.03688247036849,
    6.03915445728745,
    6.0414264442064,
    6.04369843112535,
    6.04597041804431,
    6.04824240496326,
    6.05051439188222,
    6.05278637880117,
    6.05505836572013,
    6.05733035263908,
    6.05960233955803,
    6.06187432647699,
    6.06414631339594,
    6.0664183003149,
    6.06869028723385,
    6.0709622741528,
    6.07323426107176,
    6.07550624799071,
    6.07777823490966,
    6.08005022182862,
    6.08232220874757,
    6.08459419566653,
    6.08686618258548,
    6.08913816950444,
    6.09141015642339,
    6.09368214334234,
    6.0959541302613,
    6.09822611718025,
    6.1004981040992,
    6.10277009101816,
    6.10504207793711,
    6.10731406485607,
    6.10958605177502,
    6.11185803869398,
    6.11413002561293,
    6.11640201253188,
    6.11867399945084,
    6.12094598636979,
    6.12321797328875,
    6.1254899602077,
    6.12776194712665,
    6.13003393404561,
    6.13230592096456,
    6.13457790788352,
    6.13684989480247,
    6.13912188172142,
    6.14139386864038,
    6.14366585555933,
    6.14593784247828,
    6.14820982939724,
    6.15048181631619,
    6.15275380323515,
    6.1550257901541,
    6.15729777707306,
    6.15956976399201,
    6.16184175091096,
    6.16411373782992,
    6.16638572474887,
    6.16865771166782,
    6.17092969858678,
    6.17320168550573,
    6.17547367242469,
    6.17774565934364,
    6.18001764626259,
    6.18228963318155,
    6.1845616201005,
    6.18683360701946,
    6.18910559393841,
    6.19137758085737,
    6.19364956777632,
    6.19592155469527,
    6.19819354161423,
    6.20046552853318,
    6.20273751545214,
    6.20500950237109,
    6.20728148929004,
    6.209553476209,
    6.21182546312795,
    6.21409745004691,
    6.21636943696586,
    6.21864142388481,
    6.22091341080377,
    6.22318539772272,
    6.22545738464168,
    6.22772937156063,
    6.23000135847958,
    6.23227334539854,
    6.23454533231749,
    6.23681731923645,
    6.2390893061554,
    6.24136129307435,
    6.24363327999331,
    6.24590526691226,
    6.24817725383122,
    6.25044924075017,
    6.25272122766912,
    6.25499321458808,
    6.25726520150703,
    6.25953718842599,
    6.26180917534494,
    6.26408116226389,
    6.26635314918285,
    6.2686251361018,
    6.27089712302076,
    6.27316910993971,
    6.27544109685866,
    6.27771308377762,
    6.27998507069657,
    6.28225705761553,
    6.28452904453448,
    6.28680103145343,
    6.28907301837239,
    6.29134500529134,
    6.2936169922103,
    6.29588897912925,
    6.2981609660482,
    6.30043295296716,
    6.30270493988611,
    6.30497692680507,
    6.30724891372402,
    6.30952090064297,
    6.31179288756193,
    6.31406487448088,
    6.31633686139983,
    6.31860884831879,
    6.32088083523774,
    6.3231528221567,
    6.32542480907565,
    6.32769679599461,
    6.32996878291356,
    6.33224076983251,
    6.33451275675147,
    6.33678474367042,
    6.33905673058938,
    6.34132871750833,
    6.34360070442728,
    6.34587269134624,
    6.34814467826519,
    6.35041666518415,
    6.3526886521031,
    6.35496063902205,
    6.35723262594101,
    6.35950461285996,
    6.36177659977892,
    6.36404858669787,
    6.36632057361682,
    6.36859256053578,
    6.37086454745473,
    6.37313653437369,
    6.37540852129264,
    6.37768050821159,
    6.37995249513055,
    6.3822244820495,
    6.38449646896846,
    6.38676845588741,
    6.38904044280636,
    6.39131242972532,
    6.39358441664427,
    6.39585640356323,
    6.39812839048218,
    6.40040037740113,
    6.40267236432009,
    6.40494435123904,
    6.407216338158,
    6.40948832507695,
    6.4117603119959,
    6.41403229891486,
    6.41630428583381,
    6.41857627275277,
    6.42084825967172,
    6.42312024659067,
    6.42539223350963,
    6.42766422042858,
    6.42993620734754,
    6.43220819426649,
    6.43448018118544,
    6.4367521681044,
    6.43902415502335,
    6.44129614194231,
    6.44356812886126,
    6.44584011578021,
    6.44811210269917,
    6.45038408961812,
    6.45265607653708,
    6.45492806345603,
    6.45720005037498,
    6.45947203729394,
    6.46174402421289,
    6.46401601113185,
    6.4662879980508,
    6.46855998496975,
    6.47083197188871,
    6.47310395880766,
    6.47537594572662,
    6.47764793264557,
    6.47991991956452,
    6.48219190648348,
    6.48446389340243,
    6.48673588032139,
    6.48900786724034,
    6.49127985415929,
    6.49355184107825,
    6.4958238279972,
    6.49809581491616,
    6.50036780183511,
    6.50263978875407,
    6.50491177567302,
    6.50718376259197,
    6.50945574951093,
    6.51172773642988,
    6.51399972334883,
    6.51627171026779,
    6.51854369718674,
    6.5208156841057,
    6.52308767102465,
    6.5253596579436,
    6.52763164486256,
    6.52990363178151,
    6.53217561870047,
    6.53444760561942,
    6.53671959253837,
    6.53899157945733,
    6.54126356637628,
    6.54353555329524,
    6.54580754021419,
    6.54807952713314,
    6.5503515140521,
    6.55262350097105,
    6.55489548789001,
    6.55716747480896,
    6.55943946172791,
    6.56171144864687,
    6.56398343556582,
    6.56625542248478,
    6.56852740940373,
    6.57079939632268,
    6.57307138324164,
    6.57534337016059,
    6.57761535707955,
    6.5798873439985,
    6.58215933091745,
    6.58443131783641,
    6.58670330475536,
    6.58897529167432,
    6.59124727859327,
    6.59351926551222,
    6.59579125243118,
    6.59806323935013,
    6.60033522626909,
    6.60260721318804,
    6.60487920010699,
    6.60715118702595,
    6.6094231739449,
    6.61169516086386,
    6.61396714778281,
    6.61623913470176,
    6.61851112162072,
    6.62078310853967,
    6.62305509545863,
    6.62532708237758,
    6.62759906929653,
    6.62987105621549,
    6.63214304313444,
    6.6344150300534,
    6.63668701697235,
    6.6389590038913,
    6.64123099081026,
    6.64350297772921,
    6.64577496464817,
    6.64804695156712,
    6.65031893848608,
    6.65259092540503,
    6.65486291232398,
    6.65713489924294,
    6.65940688616189,
    6.66167887308084,
    6.6639508599998,
    6.66622284691875,
    6.66849483383771,
    6.67076682075666,
    6.67303880767562,
    6.67531079459457,
    6.67758278151352,
    6.67985476843248,
    6.68212675535143,
    6.68439874227038,
    6.68667072918934,
    6.68894271610829,
    6.69121470302725,
    6.6934866899462,
    6.69575867686515,
    6.69803066378411,
    6.70030265070306,
    6.70257463762202,
    6.70484662454097,
    6.70711861145992,
    6.70939059837888,
    6.71166258529783,
    6.71393457221679,
    6.71620655913574,
    6.71847854605469,
    6.72075053297365,
    6.7230225198926,
    6.72529450681156,
    6.72756649373051,
    6.72983848064946,
    6.73211046756842,
    6.73438245448737,
    6.73665444140633,
    6.73892642832528,
    6.74119841524424,
    6.74347040216319,
    6.74574238908214,
    6.7480143760011,
    6.75028636292005,
    6.752558349839,
    6.75483033675796,
    6.75710232367691,
    6.75937431059587,
    6.76164629751482,
    6.76391828443377,
    6.76619027135273,
    6.76846225827168,
    6.77073424519064,
    6.77300623210959,
    6.77527821902854,
    6.7775502059475,
    6.77982219286645,
    6.78209417978541,
    6.78436616670436,
    6.78663815362331,
    6.78891014054227,
    6.79118212746122,
    6.79345411438018,
    6.79572610129913,
    6.79799808821809,
    6.80027007513704,
    6.80254206205599,
    6.80481404897495,
    6.8070860358939,
    6.80935802281285,
    6.81163000973181,
    6.81390199665076,
    6.81617398356972,
    6.81844597048867,
    6.82071795740763,
    6.82298994432658,
    6.82526193124553,
    6.82753391816449,
    6.82980590508344,
    6.83207789200239,
    6.83434987892135,
    6.8366218658403,
    6.83889385275926,
    6.84116583967821,
    6.84343782659717,
    6.84570981351612,
    6.84798180043507,
    6.85025378735403,
    6.85252577427298,
    6.85479776119193,
    6.85706974811089,
    6.85934173502984,
    6.8616137219488,
    6.86388570886775,
    6.8661576957867,
    6.86842968270566,
    6.87070166962461,
    6.87297365654357,
    6.87524564346252,
    6.87751763038148,
    6.87978961730043,
    6.88206160421938,
    6.88433359113834,
    6.88660557805729,
    6.88887756497625,
    6.8911495518952,
    6.89342153881415,
    6.89569352573311,
    6.89796551265206,
    6.90023749957102,
    6.90250948648997,
    6.90478147340892,
    6.90705346032788,
    6.90932544724683,
    6.91159743416579,
    6.91386942108474,
    6.91614140800369,
    6.91841339492265,
    6.9206853818416,
    6.92295736876055,
    6.92522935567951,
    6.92750134259846,
    6.92977332951742,
    6.93204531643637,
    6.93431730335532,
    6.93658929027428,
    6.93886127719323,
    6.94113326411219,
    6.94340525103114,
    6.9456772379501,
    6.94794922486905,
    6.950221211788,
    6.95249319870696,
    6.95476518562591,
    6.95703717254487,
    6.95930915946382,
    6.96158114638277,
    6.96385313330173,
    6.96612512022068,
    6.96839710713964,
    6.97066909405859,
    6.97294108097754,
    6.9752130678965,
    6.97748505481545,
    6.97975704173441,
    6.98202902865336,
    6.98430101557231,
    6.98657300249127,
    6.98884498941022,
    6.99111697632918,
    6.99338896324813,
    6.99566095016708,
    6.99793293708604,
    7.00020492400499,
    7.00247691092394,
    7.0047488978429,
    7.00702088476185,
    7.00929287168081,
    7.01156485859976,
    7.01383684551872,
    7.01610883243767,
    7.01838081935662,
    7.02065280627558,
    7.02292479319453,
    7.02519678011349,
    7.02746876703244,
    7.02974075395139,
    7.03201274087035,
    7.0342847277893,
    7.03655671470826,
    7.03882870162721,
    7.04110068854616,
    7.04337267546512,
    7.04564466238407,
    7.04791664930303,
    7.05018863622198,
    7.05246062314093,
    7.05473261005989,
    7.05700459697884,
    7.0592765838978,
    7.06154857081675,
    7.0638205577357,
    7.06609254465466,
    7.06836453157361,
    7.07063651849257,
    7.07290850541152,
    7.07518049233047,
    7.07745247924943,
    7.07972446616838,
    7.08199645308734,
    7.08426844000629,
    7.08654042692524,
    7.0888124138442,
    7.09108440076315,
    7.09335638768211,
    7.09562837460106,
    7.09790036152001,
    7.10017234843897,
    7.10244433535792,
    7.10471632227688,
    7.10698830919583,
    7.10926029611478,
    7.11153228303374,
    7.11380426995269,
    7.11607625687165,
    7.1183482437906,
    7.12062023070955,
    7.12289221762851,
    7.12516420454746,
    7.12743619146642,
    7.12970817838537,
    7.13198016530432,
    7.13425215222328,
    7.13652413914223,
    7.13879612606119,
    7.14106811298014,
    7.14334009989909,
    7.14561208681805,
    7.147884073737,
    7.15015606065596,
    7.15242804757491,
    7.15470003449386,
    7.15697202141282,
    7.15924400833177,
    7.16151599525073,
    7.16378798216968,
    7.16605996908863,
    7.16833195600759,
    7.17060394292654,
    7.1728759298455,
    7.17514791676445,
    7.1774199036834,
    7.17969189060236,
    7.18196387752131,
    7.18423586444027,
    7.18650785135922,
    7.18877983827817,
    7.19105182519713,
    7.19332381211608,
    7.19559579903504,
    7.19786778595399,
    7.20013977287294,
    7.2024117597919,
    7.20468374671085,
    7.20695573362981,
    7.20922772054876,
    7.21149970746771,
    7.21377169438667,
    7.21604368130562,
    7.21831566822458,
    7.22058765514353,
    7.22285964206248,
    7.22513162898144,
    7.22740361590039,
    7.22967560281935,
    7.2319475897383,
    7.23421957665725,
    7.23649156357621,
    7.23876355049516,
    7.24103553741412,
    7.24330752433307,
    7.24557951125202,
    7.24785149817098,
    7.25012348508993,
    7.25239547200889,
    7.25466745892784,
    7.25693944584679,
    7.25921143276575,
    7.2614834196847,
    7.26375540660366,
    7.26602739352261,
    7.26829938044156,
    7.27057136736052,
    7.27284335427947,
    7.27511534119843,
    7.27738732811738,
    7.27965931503633,
    7.28193130195529,
    7.28420328887424,
    7.2864752757932,
    7.28874726271215,
    7.29101924963111,
    7.29329123655006,
    7.29556322346901,
    7.29783521038797,
    7.30010719730692,
    7.30237918422587,
    7.30465117114483,
    7.30692315806378,
    7.30919514498274,
    7.31146713190169,
    7.31373911882064,
    7.3160111057396,
    7.31828309265855,
    7.32055507957751,
    7.32282706649646,
    7.32509905341541,
    7.32737104033437,
    7.32964302725332,
    7.33191501417228,
    7.33418700109123,
    7.33645898801019,
    7.33873097492914,
    7.34100296184809,
    7.34327494876705,
    7.345546935686,
    7.34781892260495,
    7.35009090952391,
    7.35236289644286,
    7.35463488336182,
    7.35690687028077,
    7.35917885719972,
    7.36145084411868,
    7.36372283103763,
    7.36599481795659,
    7.36826680487554,
    7.3705387917945,
    7.37281077871345,
    7.3750827656324,
    7.37735475255136,
    7.37962673947031,
    7.38189872638927,
    7.38417071330822,
    7.38644270022717,
    7.38871468714613,
    7.39098667406508,
    7.39325866098403,
    7.39553064790299,
    7.39780263482194,
    7.4000746217409,
    7.40234660865985,
    7.40461859557881,
    7.40689058249776,
    7.40916256941671,
    7.41143455633567,
    7.41370654325462,
    7.41597853017358,
    7.41825051709253,
    7.42052250401148,
    7.42279449093044,
    7.42506647784939,
    7.42733846476835,
    7.4296104516873,
    7.43188243860625,
    7.43415442552521,
    7.43642641244416,
    7.43869839936312,
    7.44097038628207,
    7.44324237320102,
    7.44551436011998,
    7.44778634703893,
    7.45005833395789,
    7.45233032087684,
    7.45460230779579,
    7.45687429471475,
    7.4591462816337,
    7.46141826855266,
    7.46369025547161,
    7.46596224239056,
    7.46823422930952,
    7.47050621622847,
    7.47277820314743,
    7.47505019006638,
    7.47732217698533,
    7.47959416390429,
    7.48186615082324,
    7.4841381377422,
    7.48641012466115,
    7.4886821115801,
    7.49095409849906,
    7.49322608541801,
    7.49549807233697,
    7.49777005925592,
    7.50004204617487,
    7.50231403309383,
    7.50458602001278,
    7.50685800693174,
    7.50912999385069,
    7.51140198076964,
    7.5136739676886,
    7.51594595460755,
    7.51821794152651,
    7.52048992844546,
    7.52276191536441,
    7.52503390228337,
    7.52730588920232,
    7.52957787612128,
    7.53184986304023,
    7.53412184995918,
    7.53639383687814,
    7.53866582379709,
    7.54093781071605,
    7.543209797635,
    7.54548178455395,
    7.54775377147291,
    7.55002575839186,
    7.55229774531082,
    7.55456973222977,
    7.55684171914872,
    7.55911370606768,
    7.56138569298663,
    7.56365767990559,
    7.56592966682454,
    7.56820165374349,
    7.57047364066245,
    7.5727456275814,
    7.57501761450036,
    7.57728960141931,
    7.57956158833826,
    7.58183357525722,
    7.58410556217617,
    7.58637754909513,
    7.58864953601408,
    7.59092152293303,
    7.59319350985199,
    7.59546549677094,
    7.5977374836899,
    7.60000947060885,
    7.6022814575278,
    7.60455344444676,
    7.60682543136571,
    7.60909741828467,
    7.61136940520362,
    7.61364139212257,
    7.61591337904153,
    7.61818536596048,
    7.62045735287944,
    7.62272933979839,
    7.62500132671734,
    7.6272733136363,
    7.62954530055525,
    7.63181728747421,
    7.63408927439316,
    7.63636126131211,
    7.63863324823107,
    7.64090523515002,
    7.64317722206898,
    7.64544920898793,
    7.64772119590688,
    7.64999318282584,
    7.65226516974479,
    7.65453715666375,
    7.6568091435827,
    7.65908113050165,
    7.66135311742061,
    7.66362510433956,
    7.66589709125852,
    7.66816907817747,
    7.67044106509642,
    7.67271305201538,
    7.67498503893433,
    7.67725702585329,
    7.67952901277224,
    7.68180099969119,
    7.68407298661015,
    7.6863449735291,
    7.68861696044806,
    7.69088894736701,
    7.69316093428596,
    7.69543292120492,
    7.69770490812387,
    7.69997689504283,
    7.70224888196178,
    7.70452086888073,
    7.70679285579969,
    7.70906484271864,
    7.7113368296376,
    7.71360881655655,
    7.71588080347551,
    7.71815279039446,
    7.72042477731341,
    7.72269676423237,
    7.72496875115132,
    7.72724073807027,
    7.72951272498923,
    7.73178471190818,
    7.73405669882714,
    7.73632868574609,
    7.73860067266504,
    7.740872659584,
    7.74314464650295,
    7.74541663342191,
    7.74768862034086,
    7.74996060725981,
    7.75223259417877,
    7.75450458109772,
    7.75677656801668,
    7.75904855493563,
    7.76132054185458,
    7.76359252877354,
    7.76586451569249,
    7.76813650261145,
    7.7704084895304,
    7.77268047644935,
    7.77495246336831,
    7.77722445028726,
    7.77949643720622,
    7.78176842412517,
    7.78404041104412,
    7.78631239796308,
    7.78858438488203,
    7.79085637180099,
    7.79312835871994,
    7.7954003456389,
    7.79767233255785,
    7.7999443194768,
    7.80221630639576,
    7.80448829331471,
    7.80676028023366,
    7.80903226715262,
    7.81130425407157,
    7.81357624099053,
    7.81584822790948,
    7.81812021482843,
    7.82039220174739,
    7.82266418866634,
    7.8249361755853,
    7.82720816250425,
    7.8294801494232,
    7.83175213634216,
    7.83402412326111,
    7.83629611018007,
    7.83856809709902,
    7.84084008401797,
    7.84311207093693,
    7.84538405785588,
    7.84765604477484,
    7.84992803169379,
    7.85220001861274,
    7.8544720055317,
    7.85674399245065,
    7.85901597936961,
    7.86128796628856,
    7.86355995320752,
    7.86583194012647,
    7.86810392704542,
    7.87037591396438,
    7.87264790088333,
    7.87491988780229,
    7.87719187472124,
    7.87946386164019,
    7.88173584855915,
    7.8840078354781,
    7.88627982239706,
    7.88855180931601,
    7.89082379623496,
    7.89309578315392,
    7.89536777007287,
    7.89763975699182,
    7.89991174391078,
    7.90218373082973,
    7.90445571774869,
    7.90672770466764,
    7.90899969158659,
    7.91127167850555,
    7.9135436654245,
    7.91581565234346,
    7.91808763926241,
    7.92035962618136,
    7.92263161310032,
    7.92490360001927,
    7.92717558693823,
    7.92944757385718,
    7.93171956077614,
    7.93399154769509,
    7.93626353461404,
    7.938535521533,
    7.94080750845195,
    7.94307949537091,
    7.94535148228986,
    7.94762346920881,
    7.94989545612777,
    7.95216744304672,
    7.95443942996568,
    7.95671141688463,
    7.95898340380358,
    7.96125539072254,
    7.96352737764149,
    7.96579936456045,
    7.9680713514794,
    7.97034333839835,
    7.97261532531731,
    7.97488731223626,
    7.97715929915521,
    7.97943128607417,
    7.98170327299312,
    7.98397525991208,
    7.98624724683103,
    7.98851923374999,
    7.99079122066894,
    7.99306320758789,
    7.99533519450685,
    7.9976071814258,
    7.99987916834475,
    8.00215115526371,
    8.00442314218266,
    8.00669512910162,
    8.00896711602057,
    8.01123910293953,
    8.01351108985848,
    8.01578307677743,
    8.01805506369639,
    8.02032705061534,
    8.0225990375343,
    8.02487102445325,
    8.0271430113722,
    8.02941499829116,
    8.03168698521011,
    8.03395897212907,
    8.03623095904802,
    8.03850294596697,
    8.04077493288593,
    8.04304691980488,
    8.04531890672384,
    8.04759089364279,
    8.04986288056174,
    8.0521348674807,
    8.05440685439965,
    8.05667884131861,
    8.05895082823756,
    8.06122281515651,
    8.06349480207547,
    8.06576678899442,
    8.06803877591338,
    8.07031076283233,
    8.07258274975128,
    8.07485473667024,
    8.07712672358919,
    8.07939871050815,
    8.0816706974271,
    8.08394268434605,
    8.08621467126501,
    8.08848665818396,
    8.09075864510292,
    8.09303063202187,
    8.09530261894082,
    8.09757460585978,
    8.09984659277873,
    8.10211857969769,
    8.10439056661664,
    8.10666255353559,
    8.10893454045455,
    8.1112065273735,
    8.11347851429246,
    8.11575050121141,
    8.11802248813036,
    8.12029447504932,
    8.12256646196827,
    8.12483844888723,
    8.12711043580618,
    8.12938242272513,
    8.13165440964409,
    8.13392639656304,
    8.136198383482,
    8.13847037040095,
    8.1407423573199,
    8.14301434423886,
    8.14528633115781,
    8.14755831807677,
    8.14983030499572,
    8.15210229191467,
    8.15437427883363,
    8.15664626575258,
    8.15891825267154,
    8.16119023959049,
    8.16346222650944,
    8.1657342134284,
    8.16800620034735,
    8.17027818726631,
    8.17255017418526,
    8.17482216110421,
    8.17709414802317,
    8.17936613494212,
    8.18163812186108,
    8.18391010878003,
    8.18618209569898,
    8.18845408261794,
    8.19072606953689,
    8.19299805645585,
    8.1952700433748,
    8.19754203029375,
    8.19981401721271,
    8.20208600413166,
    8.20435799105062,
    8.20662997796957,
    8.20890196488852,
    8.21117395180748,
    8.21344593872643,
    8.21571792564539,
    8.21798991256434,
    8.22026189948329,
    8.22253388640225,
    8.2248058733212,
    8.22707786024016,
    8.22934984715911,
    8.23162183407806,
    8.23389382099702,
    8.23616580791597,
    8.23843779483493,
    8.24070978175388,
    8.24298176867283,
    8.24525375559179,
    8.24752574251074,
    8.2497977294297,
    8.25206971634865,
    8.2543417032676,
    8.25661369018656,
    8.25888567710551,
    8.26115766402447,
    8.26342965094342,
    8.26570163786237,
    8.26797362478133,
    8.27024561170028,
    8.27251759861924,
    8.27478958553819,
    8.27706157245714,
    8.2793335593761,
    8.28160554629505,
    8.28387753321401,
    8.28614952013296,
    8.28842150705191,
    8.29069349397087,
    8.29296548088982,
    8.29523746780878,
    8.29750945472773,
    8.29978144164668,
    8.30205342856564,
    8.30432541548459,
    8.30659740240355,
    8.3088693893225,
    8.31114137624145,
    8.31341336316041,
    8.31568535007936,
    8.31795733699832,
    8.32022932391727,
    8.32250131083623,
    8.32477329775518,
    8.32704528467413,
    8.32931727159309,
    8.33158925851204,
    8.333861245431,
    8.33613323234995,
    8.3384052192689,
    8.34067720618786,
    8.34294919310681,
    8.34522118002577,
    8.34749316694472,
    8.34976515386367,
    8.35203714078263,
    8.35430912770158,
    8.35658111462054,
    8.35885310153949,
    8.36112508845844,
    8.3633970753774,
    8.36566906229635,
    8.3679410492153,
    8.37021303613426,
    8.37248502305321,
    8.37475700997217,
    8.37702899689112,
    8.37930098381008,
    8.38157297072903,
    8.38384495764798,
    8.38611694456694,
    8.38838893148589,
    8.39066091840484,
    8.3929329053238,
    8.39520489224275,
    8.39747687916171,
    8.39974886608066,
    8.40202085299961,
    8.40429283991857,
    8.40656482683752,
    8.40883681375648,
    8.41110880067543,
    8.41338078759438,
    8.41565277451334,
    8.41792476143229,
    8.42019674835125,
    8.4224687352702,
    8.42474072218915,
    8.42701270910811,
    8.42928469602706,
    8.43155668294602,
    8.43382866986497,
    8.43610065678392,
    8.43837264370288,
    8.44064463062183,
    8.44291661754079,
    8.44518860445974,
    8.44746059137869,
    8.44973257829765,
    8.4520045652166,
    8.45427655213556,
    8.45654853905451,
    8.45882052597347,
    8.46109251289242,
    8.46336449981137,
    8.46563648673033,
    8.46790847364928,
    8.47018046056824,
    8.47245244748719,
    8.47472443440614,
    8.4769964213251,
    8.47926840824405,
    8.48154039516301,
    8.48381238208196,
    8.48608436900091,
    8.48835635591987,
    8.49062834283882,
    8.49290032975778,
    8.49517231667673,
    8.49744430359568,
    8.49971629051464,
    8.50198827743359,
    8.50426026435254,
    8.5065322512715,
    8.50880423819045,
    8.51107622510941,
    8.51334821202836,
    8.51562019894732,
    8.51789218586627,
    8.52016417278522,
    8.52243615970418,
    8.52470814662313,
    8.52698013354209,
    8.52925212046104,
    8.53152410737999,
    8.53379609429895,
    8.5360680812179,
    8.53834006813685,
    8.54061205505581,
    8.54288404197476,
    8.54515602889372,
    8.54742801581267,
    8.54970000273162,
    8.55197198965058,
    8.55424397656953,
    8.55651596348849,
    8.55878795040744,
    8.5610599373264,
    8.56333192424535,
    8.5656039111643,
    8.56787589808326,
    8.57014788500221,
    8.57241987192116,
    8.57469185884012,
    8.57696384575907,
    8.57923583267803,
    8.58150781959698,
    8.58377980651593,
    8.58605179343489,
    8.58832378035384,
    8.5905957672728,
    8.59286775419175,
    8.5951397411107,
    8.59741172802966,
    8.59968371494861,
    8.60195570186757,
    8.60422768878652,
    8.60649967570548,
    8.60877166262443,
    8.61104364954338,
    8.61331563646234,
    8.61558762338129,
    8.61785961030025,
    8.6201315972192,
    8.62240358413815,
    8.62467557105711,
    8.62694755797606,
    8.62921954489502,
    8.63149153181397,
    8.63376351873292,
    8.63603550565188,
    8.63830749257083,
    8.64057947948979,
    8.64285146640874,
    8.64512345332769,
    8.64739544024665,
    8.6496674271656,
    8.65193941408456,
    8.65421140100351,
    8.65648338792246,
    8.65875537484142,
    8.66102736176037,
    8.66329934867933,
    8.66557133559828,
    8.66784332251723,
    8.67011530943619,
    8.67238729635514,
    8.6746592832741,
    8.67693127019305,
    8.679203257112,
    8.68147524403096,
    8.68374723094991,
    8.68601921786887,
    8.68829120478782,
    8.69056319170677,
    8.69283517862573,
    8.69510716554468,
    8.69737915246363,
    8.69965113938259,
    8.70192312630154,
    8.7041951132205,
    8.70646710013945,
    8.70873908705841,
    8.71101107397736,
    8.71328306089631,
    8.71555504781527,
    8.71782703473422,
    8.72009902165318,
    8.72237100857213,
    8.72464299549108,
    8.72691498241004,
    8.72918696932899,
    8.73145895624794,
    8.7337309431669,
    8.73600293008585,
    8.73827491700481,
    8.74054690392376,
    8.74281889084271,
    8.74509087776167,
    8.74736286468062,
    8.74963485159958,
    8.75190683851853,
    8.75417882543749,
    8.75645081235644,
    8.75872279927539,
    8.76099478619435,
    8.7632667731133,
    8.76553876003226,
    8.76781074695121,
    8.77008273387017,
    8.77235472078912,
    8.77462670770807,
    8.77689869462703,
    8.77917068154598,
    8.78144266846493,
    8.78371465538389,
    8.78598664230284,
    8.7882586292218,
    8.79053061614075,
    8.7928026030597,
    8.79507458997866,
    8.79734657689761,
    8.79961856381657,
    8.80189055073552,
    8.80416253765448,
    8.80643452457343,
    8.80870651149238,
    8.81097849841134,
    8.81325048533029,
    8.81552247224924,
    8.8177944591682,
    8.82006644608715,
    8.82233843300611,
    8.82461041992506,
    8.82688240684401,
    8.82915439376297,
    8.83142638068192,
    8.83369836760088,
    8.83597035451983,
    8.83824234143878,
    8.84051432835774,
    8.84278631527669,
    8.84505830219565,
    8.8473302891146,
    8.84960227603355,
    8.85187426295251,
    8.85414624987146,
    8.85641823679042,
    8.85869022370937,
    8.86096221062832,
    8.86323419754728,
    8.86550618446623,
    8.86777817138519,
    8.87005015830414,
    8.87232214522309,
    8.87459413214205,
    8.876866119061,
    8.87913810597996,
    8.88141009289891,
    8.88368207981786,
    8.88595406673682,
    8.88822605365577,
    8.89049804057472,
    8.89277002749368,
    8.89504201441263,
    8.89731400133159,
    8.89958598825054,
    8.9018579751695,
    8.90412996208845,
    8.9064019490074,
    8.90867393592636,
    8.91094592284531,
    8.91321790976427,
    8.91548989668322,
    8.91776188360218,
    8.92003387052113,
    8.92230585744008,
    8.92457784435904,
    8.92684983127799,
    8.92912181819694,
    8.9313938051159,
    8.93366579203485,
    8.93593777895381,
    8.93820976587276,
    8.94048175279171,
    8.94275373971067,
    8.94502572662962,
    8.94729771354858,
    8.94956970046753,
    8.95184168738649,
    8.95411367430544,
    8.95638566122439,
    8.95865764814335,
    8.9609296350623,
    8.96320162198126,
    8.96547360890021,
    8.96774559581916,
    8.97001758273812,
    8.97228956965707,
    8.97456155657602,
    8.97683354349498,
    8.97910553041393,
    8.98137751733289,
    8.98364950425184,
    8.98592149117079,
    8.98819347808975,
    8.9904654650087,
    8.99273745192766,
    8.99500943884661,
    8.99728142576557,
    8.99955341268452,
    9.00182539960347,
    9.00409738652243,
    9.00636937344138,
    9.00864136036033,
    9.01091334727929
  };

static const double ZERO_DET_high_PLogPSDArray[] =
  {
    -95.6041717228077,
    -95.1558819265615,
    -94.5628399358963,
    -93.6944481032798,
    -92.0780405954541,
    -89.437744273718,
    -92.9632241617125,
    -94.1854261733547,
    -94.9485892178082,
    -95.5069544510597,
    -95.9485958514408,
    -96.3146055335922,
    -96.6275152836965,
    -96.9010248374459,
    -97.1440890066881,
    -97.3628840877288,
    -97.5618507260477,
    -97.7442892951978,
    -97.912720136006,
    -98.0691120467623,
    -98.2150327974079,
    -98.3517516405848,
    -98.4803110654486,
    -98.6015781560965,
    -98.7162824373393,
    -98.8250439360559,
    -98.9283944494132,
    -99.0267939187387,
    -99.1206430972668,
    -99.2102936226048,
    -99.2960562102217,
    -99.3782069759427,
    -99.4569926576361,
    -99.5326348665335,
    -99.6053334371327,
    -99.6752696614611,
    -99.7426086461384,
    -99.8075013060934,
    -99.8700860887722,
    -99.9304903468566,
    -99.9888315850251,
    -100.045218730022,
    -100.099752935477,
    -100.152528372953,
    -100.20363293952,
    -100.253148953616,
    -100.301153241935,
    -100.347717833487,
    -100.392910440576,
    -100.436794818044,
    -100.479431266283,
    -100.520876973916,
    -100.561185816534,
    -100.600408783254,
    -100.638594181923,
    -100.675787817929,
    -100.712033144888,
    -100.747371478272,
    -100.781842093908,
    -100.81548234006,
    -100.848327750786,
    -100.880412108572,
    -100.91176755249,
    -100.942424765189,
    -100.972412988047,
    -101.001760096447,
    -101.030492665155,
    -101.058635978925,
    -101.086214203955,
    -101.113250417993,
    -101.139766645784,
    -101.165783910478,
    -101.191322255604,
    -101.216400797595,
    -101.24103783403,
    -101.265250840105,
    -101.289056506438,
    -101.312470772301,
    -101.335508825875,
    -101.35818520442,
    -101.380513808744,
    -101.402507920751,
    -101.424180231778,
    -101.445542854348,
    -101.46660735112,
    -101.487384798394,
    -101.507885783081,
    -101.528120424377,
    -101.548098393165,
    -101.567828912724,
    -101.587320815724,
    -101.606582553524,
    -101.625622206643,
    -101.644447501554,
    -101.663065818641,
    -101.681484208814,
    -101.699709429736,
    -101.717747945392,
    -101.735605939101,
    -101.753289325368,
    -101.77080375183,
    -101.788154630419,
    -101.805347143976,
    -101.822386253052,
    -101.839276706067,
    -101.856023045039,
    -101.872629615248,
    -101.889100585154,
    -101.905439947602,
    -101.921651527719,
    -101.937738990231,
    -101.953705841883,
    -101.969555447786,
    -101.985291036126,
    -102.000915702712,
    -102.016432417113,
    -102.031844026747,
    -102.047153262522,
    -102.06236274934,
    -102.077475007884,
    -102.092492459402,
    -102.107417430178,
    -102.122252153825,
    -102.136998779444,
    -102.151659374882,
    -102.166235929752,
    -102.180730359108,
    -102.19514450625,
    -102.209480146014,
    -102.223738990018,
    -102.237922688413,
    -102.252032832724,
    -102.266070958545,
    -102.280038547402,
    -102.293937030562,
    -102.307767791187,
    -102.32153216631,
    -102.335231448978,
    -102.348866890115,
    -102.362439700406,
    -102.375951052725,
    -102.389402083567,
    -102.402793894708,
    -102.416127554779,
    -102.429404100658,
    -102.442624539045,
    -102.455789847842,
    -102.4689009774,
    -102.481958851747,
    -102.494964369771,
    -102.507918406293,
    -102.520821813027,
    -102.533675419666,
    -102.546480034816,
    -102.559236446896,
    -102.571945425119,
    -102.584607719993,
    -102.597224064166,
    -102.609795173211,
    -102.622321746305,
    -102.634804466965,
    -102.647244003651,
    -102.659641010022,
    -102.671996125714,
    -102.684309976861,
    -102.696583176597,
    -102.708816325726,
    -102.72101001275,
    -102.733164814381,
    -102.74528129603,
    -102.75736001218,
    -102.76940150684,
    -102.78140631388,
    -102.793374956999,
    -102.80530795026,
    -102.817205798384,
    -102.829068997032,
    -102.840898033258,
    -102.852693385369,
    -102.864455523233,
    -102.876184908592,
    -102.887881995267,
    -102.899547229447,
    -102.911181049887,
    -102.922783887766,
    -102.934356167069,
    -102.945898304755,
    -102.957410710924,
    -102.968893789128,
    -102.980347936198,
    -102.991773542438,
    -103.003170991832,
    -103.014540662167,
    -103.025882925223,
    -103.037198146898,
    -103.048486687063,
    -103.059748899827,
    -103.070985133651,
    -103.082195731451,
    -103.093381030818,
    -103.104541363871,
    -103.115677057385,
    -103.126788432938,
    -103.137875806994,
    -103.148939491034,
    -103.159979791648,
    -103.170997010411,
    -103.181991444083,
    -103.192963384689,
    -103.203913119587,
    -103.214840931639,
    -103.225747099098,
    -103.236631895697,
    -103.247495590768,
    -103.258338449296,
    -103.269160732022,
    -103.279962695515,
    -103.290744592082,
    -103.30150666992,
    -103.312249173177,
    -103.32297234201,
    -103.33367641271,
    -103.344361617632,
    -103.355028185262,
    -103.365676340308,
    -103.376306303749,
    -103.386918292917,
    -103.397512521551,
    -103.408089199747,
    -103.418648534069,
    -103.429190727603,
    -103.439715980005,
    -103.4502244876,
    -103.460716443338,
    -103.471192036853,
    -103.481651454533,
    -103.492094879567,
    -103.502522492003,
    -103.512934468805,
    -103.523330983821,
    -103.533712207869,
    -103.544078308782,
    -103.554429451458,
    -103.564765797927,
    -103.575087507337,
    -103.585394735999,
    -103.595687637445,
    -103.605966362469,
    -103.616231059179,
    -103.626481873037,
    -103.636718946852,
    -103.646942420845,
    -103.657152432686,
    -103.667349117538,
    -103.677532608114,
    -103.687703034667,
    -103.697860525038,
    -103.708005204698,
    -103.71813719678,
    -103.728256622129,
    -103.738363599335,
    -103.748458244731,
    -103.758540672447,
    -103.768610994445,
    -103.778669320549,
    -103.788715758495,
    -103.798750413933,
    -103.80877339046,
    -103.818784789657,
    -103.82878471112,
    -103.838773252497,
    -103.848750509516,
    -103.85871657599,
    -103.868671543862,
    -103.878615503228,
    -103.88854854237,
    -103.898470747792,
    -103.908382204226,
    -103.918282994658,
    -103.928173200362,
    -103.938052900925,
    -103.947922174272,
    -103.957781096699,
    -103.96762974287,
    -103.977468185861,
    -103.987296497176,
    -103.997114746772,
    -104.006923003091,
    -104.016721333066,
    -104.026509802143,
    -104.036288474309,
    -104.046057412112,
    -104.055816676679,
    -104.065566327747,
    -104.075306423662,
    -104.08503702141,
    -104.094758176635,
    -104.104469943655,
    -104.114172375493,
    -104.123865523879,
    -104.133549439267,
    -104.143224170864,
    -104.152889766637,
    -104.162546273336,
    -104.172193736514,
    -104.181832200528,
    -104.191461708566,
    -104.201082302657,
    -104.210694023693,
    -104.220296911438,
    -104.229891004547,
    -104.239476340573,
    -104.249052955983,
    -104.258620886177,
    -104.268180165497,
    -104.277730827245,
    -104.287272903686,
    -104.296806426068,
    -104.306331424633,
    -104.315847928628,
    -104.325355966319,
    -104.334855565001,
    -104.344346751009,
    -104.353829549726,
    -104.363303985601,
    -104.372770082155,
    -104.382227861993,
    -104.391677346814,
    -104.401118557418,
    -104.410551513719,
    -104.419976234753,
    -104.429392738692,
    -104.438801042846,
    -104.448201163677,
    -104.457593116803,
    -104.466976917014,
    -104.476352578272,
    -104.485720113727,
    -104.495079535721,
    -104.504430855792,
    -104.513774084691,
    -104.523109232381,
    -104.532436308051,
    -104.54175532012,
    -104.551066276241,
    -104.560369183314,
    -104.569664047489,
    -104.578950874174,
    -104.588229668042,
    -104.597500433037,
    -104.606763172375,
    -104.616017888561,
    -104.625264583385,
    -104.634503257934,
    -104.643733912593,
    -104.652956547056,
    -104.662171160325,
    -104.671377750721,
    -104.680576315887,
    -104.689766852793,
    -104.698949357742,
    -104.708123826373,
    -104.717290253669,
    -104.726448633956,
    -104.735598960918,
    -104.744741227589,
    -104.753875426367,
    -104.763001549014,
    -104.77211958666,
    -104.781229529812,
    -104.790331368351,
    -104.799425091543,
    -104.808510688036,
    -104.817588145871,
    -104.826657452481,
    -104.835718594697,
    -104.844771558751,
    -104.853816330278,
    -104.862852894323,
    -104.871881235343,
    -104.88090133721,
    -104.889913183214,
    -104.898916756068,
    -104.90791203791,
    -104.916899010306,
    -104.925877654256,
    -104.934847950194,
    -104.943809877991,
    -104.952763416961,
    -104.961708545863,
    -104.970645242902,
    -104.979573485733,
    -104.988493251466,
    -104.997404516667,
    -105.00630725736,
    -105.015201449034,
    -105.024087066638,
    -105.032964084594,
    -105.041832476791,
    -105.050692216594,
    -105.05954327684,
    -105.06838562985,
    -105.077219247422,
    -105.086044100841,
    -105.094860160877,
    -105.103667397791,
    -105.112465781336,
    -105.121255280758,
    -105.130035864803,
    -105.138807501717,
    -105.147570159246,
    -105.156323804645,
    -105.165068404673,
    -105.173803925604,
    -105.182530333221,
    -105.191247592827,
    -105.19995566924,
    -105.208654526801,
    -105.217344129374,
    -105.22602444035,
    -105.234695422648,
    -105.243357038721,
    -105.252009250554,
    -105.260652019669,
    -105.269285307129,
    -105.27790907354,
    -105.286523279052,
    -105.295127883363,
    -105.303722845721,
    -105.31230812493,
    -105.320883679347,
    -105.32944946689,
    -105.338005445039,
    -105.346551570838,
    -105.355087800899,
    -105.363614091404,
    -105.372130398109,
    -105.380636676347,
    -105.389132881028,
    -105.397618966649,
    -105.406094887288,
    -105.414560596614,
    -105.423016047885,
    -105.431461193958,
    -105.439895987285,
    -105.44832037992,
    -105.456734323522,
    -105.465137769356,
    -105.4735306683,
    -105.481912970845,
    -105.490284627101,
    -105.498645586799,
    -105.506995799294,
    -105.515335213569,
    -105.52366377824,
    -105.531981441559,
    -105.540288151414,
    -105.548583855338,
    -105.556868500511,
    -105.565142033762,
    -105.573404401574,
    -105.581655550088,
    -105.589895425109,
    -105.598123972104,
    -105.606341136213,
    -105.614546862249,
    -105.622741094702,
    -105.630923777747,
    -105.639094855242,
    -105.647254270738,
    -105.655401967481,
    -105.663537888414,
    -105.671661976188,
    -105.679774173158,
    -105.687874421396,
    -105.695962662688,
    -105.704038838544,
    -105.712102890201,
    -105.720154758626,
    -105.728194384524,
    -105.736221708341,
    -105.74423667027,
    -105.752239210252,
    -105.760229267989,
    -105.768206782942,
    -105.776171694337,
    -105.784123941174,
    -105.792063462231,
    -105.799990196065,
    -105.807904081025,
    -105.815805055249,
    -105.823693056677,
    -105.831568023054,
    -105.83942989193,
    -105.847278600678,
    -105.855114086486,
    -105.862936286373,
    -105.870745137191,
    -105.87854057563,
    -105.886322538226,
    -105.894090961365,
    -105.901845781293,
    -105.909586934116,
    -105.917314355814,
    -105.925027982238,
    -105.932727749126,
    -105.940413592103,
    -105.948085446689,
    -105.955743248306,
    -105.963386932285,
    -105.971016433871,
    -105.978631688233,
    -105.986232630466,
    -105.993819195603,
    -106.001391318616,
    -106.00894893443,
    -106.016491977923,
    -106.024020383938,
    -106.031534087287,
    -106.039033022761,
    -106.046517125135,
    -106.053986329175,
    -106.061440569648,
    -106.068879781325,
    -106.076303898995,
    -106.083712857464,
    -106.091106591569,
    -106.098485036183,
    -106.105848126225,
    -106.113195796662,
    -106.120527982523,
    -106.127844618904,
    -106.135145640974,
    -106.142430983987,
    -106.149700583286,
    -106.156954374312,
    -106.164192292615,
    -106.171414273855,
    -106.178620253818,
    -106.185810168418,
    -106.192983953709,
    -106.200141545891,
    -106.207282881316,
    -106.214407896504,
    -106.221516528141,
    -106.228608713094,
    -106.235684388419,
    -106.242743491365,
    -106.249785959386,
    -106.256811730149,
    -106.26382074154,
    -106.270812931675,
    -106.277788238907,
    -106.284746601836,
    -106.291687959312,
    -106.298612250453,
    -106.305519414644,
    -106.312409391549,
    -106.319282121123,
    -106.326137543613,
    -106.332975599575,
    -106.339796229874,
    -106.346599375699,
    -106.353384978567,
    -106.360152980336,
    -106.366903323207,
    -106.373635949739,
    -106.380350802853,
    -106.387047825844,
    -106.393726962385,
    -106.400388156538,
    -106.407031352764,
    -106.413656495926,
    -106.420263531305,
    -106.426852404599,
    -106.433423061941,
    -106.439975449899,
    -106.446509515488,
    -106.45302520618,
    -106.459522469909,
    -106.466001255077,
    -106.47246151057,
    -106.478903185758,
    -106.485326230507,
    -106.491730595186,
    -106.498116230674,
    -106.504483088371,
    -106.510831120201,
    -106.517160278623,
    -106.52347051664,
    -106.529761787802,
    -106.536034046218,
    -106.542287246561,
    -106.548521344074,
    -106.554736294584,
    -106.560932054502,
    -106.567108580832,
    -106.573265831182,
    -106.579403763768,
    -106.585522337418,
    -106.591621511586,
    -106.597701246355,
    -106.603761502441,
    -106.609802241207,
    -106.615823424661,
    -106.621825015469,
    -106.62780697696,
    -106.633769273129,
    -106.63971186865,
    -106.645634728873,
    -106.65153781984,
    -106.657421108283,
    -106.663284561633,
    -106.669128148027,
    -106.674951836312,
    -106.68075559605,
    -106.686539397526,
    -106.69230321175,
    -106.698047010465,
    -106.703770766151,
    -106.70947445203,
    -106.71515804207,
    -106.720821510992,
    -106.726464834272,
    -106.732087988149,
    -106.737690949625,
    -106.743273696472,
    -106.748836207238,
    -106.754378461245,
    -106.759900438599,
    -106.765402120192,
    -106.770883487703,
    -106.776344523606,
    -106.781785211168,
    -106.787205534459,
    -106.792605478347,
    -106.797985028509,
    -106.803344171428,
    -106.8086828944,
    -106.814001185532,
    -106.819299033748,
    -106.824576428791,
    -106.829833361223,
    -106.835069822429,
    -106.840285804619,
    -106.845481300827,
    -106.850656304917,
    -106.85581081158,
    -106.860944816339,
    -106.866058315547,
    -106.87115130639,
    -106.876223786889,
    -106.881275755895,
    -106.886307213098,
    -106.891318159022,
    -106.896308595024,
    -106.901278523301,
    -106.90622794688,
    -106.911156869629,
    -106.916065296248,
    -106.920953232272,
    -106.925820684071,
    -106.930667658847,
    -106.935494164638,
    -106.940300210308,
    -106.945085805557,
    -106.949850960912,
    -106.954595687725,
    -106.95931999818,
    -106.964023905279,
    -106.968707422852,
    -106.973370565546,
    -106.978013348828,
    -106.982635788982,
    -106.987237903104,
    -106.991819709102,
    -106.996381225694,
    -107.0009224724,
    -107.005443469548,
    -107.009944238261,
    -107.014424800462,
    -107.018885178865,
    -107.023325396976,
    -107.027745479084,
    -107.032145450265,
    -107.036525336369,
    -107.040885164023,
    -107.045224960625,
    -107.049544754339,
    -107.053844574089,
    -107.058124449561,
    -107.06238441119,
    -107.06662449016,
    -107.070844718402,
    -107.075045128582,
    -107.079225754101,
    -107.083386629089,
    -107.087527788399,
    -107.091649267603,
    -107.095751102984,
    -107.099833331533,
    -107.103895990944,
    -107.107939119604,
    -107.111962756592,
    -107.115966941671,
    -107.119951715281,
    -107.123917118535,
    -107.127863193212,
    -107.13178998175,
    -107.13569752724,
    -107.139585873422,
    -107.143455064673,
    -107.147305146005,
    -107.15113616306,
    -107.154948162096,
    -107.158741189987,
    -107.162515294214,
    -107.166270522857,
    -107.170006924589,
    -107.173724548668,
    -107.177423444932,
    -107.18110366379,
    -107.184765256214,
    -107.188408273736,
    -107.192032768435,
    -107.195638792932,
    -107.199226400385,
    -107.202795644478,
    -107.206346579414,
    -107.209879259911,
    -107.213393741187,
    -107.216890078963,
    -107.220368329444,
    -107.223828549319,
    -107.227270795752,
    -107.230695126371,
    -107.234101599264,
    -107.237490272968,
    -107.240861206463,
    -107.244214459166,
    -107.247550090919,
    -107.250868161982,
    -107.254168733029,
    -107.257451865135,
    -107.260717619773,
    -107.2639660588,
    -107.267197244455,
    -107.270411239347,
    -107.273608106451,
    -107.276787909094,
    -107.279950710954,
    -107.283096576048,
    -107.286225568723,
    -107.289337753652,
    -107.292433195823,
    -107.295511960533,
    -107.298574113378,
    -107.301619720247,
    -107.304648847314,
    -107.307661561028,
    -107.310657928109,
    -107.313638015535,
    -107.316601890541,
    -107.319549620605,
    -107.322481273442,
    -107.325396916999,
    -107.328296619444,
    -107.331180449161,
    -107.334048474739,
    -107.336900764968,
    -107.33973738883,
    -107.342558415491,
    -107.345363914294,
    -107.348153954751,
    -107.350928606537,
    -107.35368793948,
    -107.356432023559,
    -107.359160928888,
    -107.36187472572,
    -107.364573484428,
    -107.367257275507,
    -107.369926169564,
    -107.372580237307,
    -107.375219549545,
    -107.377844177176,
    -107.380454191182,
    -107.383049662622,
    -107.385630662624,
    -107.388197262381,
    -107.390749533142,
    -107.393287546205,
    -107.395811372913,
    -107.398321084646,
    -107.400816752814,
    -107.40329844885,
    -107.405766244207,
    -107.408220210349,
    -107.410660418744,
    -107.413086940861,
    -107.415499848163,
    -107.417899212096,
    -107.420285104092,
    -107.422657595555,
    -107.425016757862,
    -107.427362662349,
    -107.429695380315,
    -107.432014983007,
    -107.434321541624,
    -107.436615127301,
    -107.438895811113,
    -107.441163664063,
    -107.443418757082,
    -107.445661161018,
    -107.447890946637,
    -107.450108184612,
    -107.452312945523,
    -107.454505299849,
    -107.456685317965,
    -107.458853070134,
    -107.461008626506,
    -107.463152057112,
    -107.465283431859,
    -107.467402820525,
    -107.469510292755,
    -107.471605918057,
    -107.473689765799,
    -107.4757619052,
    -107.477822405331,
    -107.479871335108,
    -107.481908763291,
    -107.483934758473,
    -107.485949389085,
    -107.487952723387,
    -107.489944829464,
    -107.491925775224,
    -107.493895628394,
    -107.495854456516,
    -107.497802326943,
    -107.499739306838,
    -107.501665463166,
    -107.503580862697,
    -107.505485571995,
    -107.507379657423,
    -107.509263185133,
    -107.511136221068,
    -107.512998830955,
    -107.514851080304,
    -107.516693034406,
    -107.518524758329,
    -107.520346316915,
    -107.522157774777,
    -107.523959196299,
    -107.52575064563,
    -107.527532186683,
    -107.529303883134,
    -107.531065798417,
    -107.532817995723,
    -107.534560537998,
    -107.53629348794,
    -107.538016907998,
    -107.539730860368,
    -107.541435406994,
    -107.543130609561,
    -107.544816529501,
    -107.546493227982,
    -107.548160765912,
    -107.549819203937,
    -107.551468602437,
    -107.553109021526,
    -107.55474052105,
    -107.556363160584,
    -107.557976999434,
    -107.559582096632,
    -107.561178510936,
    -107.56276630083,
    -107.56434552452,
    -107.565916239935,
    -107.567478504725,
    -107.569032376261,
    -107.57057791163,
    -107.572115167639,
    -107.573644200811,
    -107.575165067386,
    -107.576677823316,
    -107.578182524271,
    -107.579679225631,
    -107.58116798249,
    -107.582648849653,
    -107.584121881638,
    -107.585587132671,
    -107.587044656688,
    -107.588494507337,
    -107.589936737971,
    -107.591371401655,
    -107.592798551158,
    -107.594218238959,
    -107.595630517244,
    -107.597035437905,
    -107.59843305254,
    -107.599823412454,
    -107.601206568659,
    -107.602582571869,
    -107.603951472509,
    -107.605313320705,
    -107.606668166291,
    -107.608016058805,
    -107.609357047492,
    -107.610691181301,
    -107.612018508886,
    -107.61333907861,
    -107.614652938536,
    -107.615960136439,
    -107.617260719795,
    -107.61855473579,
    -107.619842231313,
    -107.621123252961,
    -107.62239784704,
    -107.62366605956,
    -107.62492793624,
    -107.626183522509,
    -107.627432863501,
    -107.62867600406,
    -107.62991298874,
    -107.631143861804,
    -107.632368667225,
    -107.633587448688,
    -107.634800249587,
    -107.63600711303,
    -107.637208081835,
    -107.638403198535,
    -107.639592505376,
    -107.640776044317,
    -107.641953857034,
    -107.643125984917,
    -107.644292469072,
    -107.645453350322,
    -107.64660866921,
    -107.647758465994,
    -107.648902780654,
    -107.650041652887,
    -107.651175122114,
    -107.652303227475,
    -107.653426007835,
    -107.654543501779,
    -107.655655747619,
    -107.656762783391,
    -107.657864646856,
    -107.658961375503,
    -107.660053006549,
    -107.661139576938,
    -107.662221123345,
    -107.663297682175,
    -107.664369289565,
    -107.665435981384,
    -107.666497793235,
    -107.667554760454,
    -107.668606918116,
    -107.669654301027,
    -107.670696943737,
    -107.671734880529,
    -107.67276814543,
    -107.673796772204,
    -107.674820794359,
    -107.675840245147,
    -107.67685515756,
    -107.677865564339,
    -107.67887149797,
    -107.679872990684,
    -107.680870074463,
    -107.681862781039,
    -107.682851141892,
    -107.683835188255,
    -107.684814951114,
    -107.68579046121,
    -107.686761749038,
    -107.687728844849,
    -107.688691778652,
    -107.689650580215,
    -107.690605279065,
    -107.691555904492,
    -107.692502485546,
    -107.693445051042,
    -107.694383629557,
    -107.695318249437,
    -107.696248938793,
    -107.697175725505,
    -107.698098637222,
    -107.699017701362,
    -107.699932945118,
    -107.700844395453,
    -107.701752079106,
    -107.70265602259,
    -107.703556252196,
    -107.704452793991,
    -107.705345673823,
    -107.706234917318,
    -107.707120549886,
    -107.708002596716,
    -107.708881082785,
    -107.709756032852,
    -107.710627471463,
    -107.711495422952,
    -107.712359911441,
    -107.713220960843,
    -107.714078594861,
    -107.714932836991,
    -107.715783710521,
    -107.716631238536,
    -107.717475443915,
    -107.718316349335,
    -107.719153977272,
    -107.719988350001,
    -107.720819489596,
    -107.721647417936,
    -107.722472156701,
    -107.723293727376,
    -107.724112151251,
    -107.724927449424,
    -107.7257396428,
    -107.726548752093,
    -107.727354797828,
    -107.728157800341,
    -107.728957779779,
    -107.729754756107,
    -107.7305487491,
    -107.731339778353,
    -107.732127863277,
    -107.7329130231,
    -107.733695276873,
    -107.734474643464,
    -107.735251141566,
    -107.736024789693,
    -107.736795606185,
    -107.737563609206,
    -107.738328816747,
    -107.739091246628,
    -107.739850916495,
    -107.740607843825,
    -107.741362045928,
    -107.742113539945,
    -107.742862342848,
    -107.743608471447,
    -107.744351942385,
    -107.745092772143,
    -107.745830977039,
    -107.746566573229,
    -107.747299576711,
    -107.748030003322,
    -107.748757868742,
    -107.749483188495,
    -107.750205977946,
    -107.750926252309,
    -107.751644026641,
    -107.75235931585,
    -107.753072134689,
    -107.753782497762,
    -107.754490419524,
    -107.755195914281,
    -107.755898996191,
    -107.756599679266,
    -107.757297977372,
    -107.757993904233,
    -107.758687473427,
    -107.759378698391,
    -107.76006759242,
    -107.760754168669,
    -107.761438440153,
    -107.76212041975,
    -107.762800120199,
    -107.763477554105,
    -107.764152733933,
    -107.764825672019,
    -107.765496380562,
    -107.766164871629,
    -107.766831157156,
    -107.767495248948,
    -107.768157158681,
    -107.768816897899,
    -107.769474478023,
    -107.770129910344,
    -107.770783206027,
    -107.771434376112,
    -107.772083431517,
    -107.772730383033,
    -107.773375241331,
    -107.774018016959,
    -107.774658720347,
    -107.775297361802,
    -107.775933951515,
    -107.776568499555,
    -107.777201015879,
    -107.777831510323,
    -107.77845999261,
    -107.779086472348,
    -107.779710959031,
    -107.78033346204,
    -107.780953990645,
    -107.781572554002,
    -107.78218916116,
    -107.782803821055,
    -107.783416542518,
    -107.784027334267,
    -107.784636204917,
    -107.785243162976,
    -107.785848216843,
    -107.786451374816,
    -107.787052645087,
    -107.787652035745,
    -107.788249554777,
    -107.788845210067,
    -107.789439009399,
    -107.790030960456,
    -107.790621070823,
    -107.791209347983,
    -107.791795799324,
    -107.792380432136,
    -107.792963253612,
    -107.793544270848,
    -107.794123490846,
    -107.794700920514,
    -107.795276566666,
    -107.795850436021,
    -107.796422535209,
    -107.796992870765,
    -107.797561449136,
    -107.798128276675,
    -107.79869335965,
    -107.799256704236,
    -107.799818316521,
    -107.800378202506,
    -107.800936368105,
    -107.801492819145,
    -107.802047561367,
    -107.802600600428,
    -107.803151941899,
    -107.80370159127,
    -107.804249553944,
    -107.804795835245,
    -107.805340440412,
    -107.805883374606,
    -107.806424642903,
    -107.806964250304,
    -107.807502201726,
    -107.80803850201,
    -107.808573155916,
    -107.80910616813,
    -107.809637543256,
    -107.810167285825,
    -107.810695400292,
    -107.811221891033,
    -107.811746762354,
    -107.812270018482,
    -107.812791663574,
    -107.813311701711,
    -107.813830136902,
    -107.814346973085,
    -107.814862214125,
    -107.815375863816,
    -107.815887925883,
    -107.816398403978,
    -107.816907301686,
    -107.817414622522,
    -107.817920369932,
    -107.818424547294,
    -107.81892715792,
    -107.819428205054,
    -107.819927691871,
    -107.820425621485,
    -107.820921996939,
    -107.821416821215,
    -107.821910097228,
    -107.822401827831,
    -107.82289201581,
    -107.823380663891,
    -107.823867774736,
    -107.824353350943,
    -107.824837395051,
    -107.825319909536,
    -107.825800896813,
    -107.826280359237,
    -107.826758299102,
    -107.827234718643,
    -107.827709620036,
    -107.828183005397,
    -107.828654876785,
    -107.829125236201,
    -107.829594085586,
    -107.830061426826,
    -107.83052726175,
    -107.830991592131,
    -107.831454419684,
    -107.831915746071,
    -107.832375572896,
    -107.832833901712,
    -107.833290734013,
    -107.833746071243,
    -107.83419991479,
    -107.834652265989,
    -107.835103126123,
    -107.83555249642,
    -107.83600037806,
    -107.836446772167,
    -107.836891679816,
    -107.83733510203,
    -107.83777703978,
    -107.83821749399,
    -107.83865646553,
    -107.839093955223,
    -107.83952996384,
    -107.839964492107,
    -107.840397540696,
    -107.840829110234,
    -107.8412592013,
    -107.841687814424,
    -107.842114950088,
    -107.842540608728,
    -107.842964790733,
    -107.843387496446,
    -107.843808726161,
    -107.844228480129,
    -107.844646758555,
    -107.845063561598,
    -107.845478889371,
    -107.845892741943,
    -107.846305119341,
    -107.846716021543,
    -107.847125448487,
    -107.847533400065,
    -107.847939876128,
    -107.848344876482,
    -107.848748400891,
    -107.849150449075,
    -107.849551020714,
    -107.849950115444,
    -107.850347732862,
    -107.850743872519,
    -107.85113853393,
    -107.851531716565,
    -107.851923419854,
    -107.852313643189,
    -107.852702385918,
    -107.853089647352,
    -107.853475426761,
    -107.853859723375,
    -107.854242536386,
    -107.854623864945,
    -107.855003708167,
    -107.855382065125,
    -107.855758934856,
    -107.856134316359,
    -107.856508208593,
    -107.856880610481,
    -107.857251520908,
    -107.85762093872,
    -107.85798886273,
    -107.858355291711,
    -107.858720224398,
    -107.859083659494,
    -107.859445595661,
    -107.859806031529,
    -107.860164965689,
    -107.860522396698,
    -107.860878323076,
    -107.86123274331,
    -107.86158565585,
    -107.861937059112,
    -107.862286951476,
    -107.862635331289,
    -107.862982196863,
    -107.863327546475,
    -107.86367137837,
    -107.864013690756,
    -107.864354481811,
    -107.864693749677,
    -107.865031492462,
    -107.865367708244,
    -107.865702395064,
    -107.866035550934,
    -107.866367173831,
    -107.866697261699,
    -107.867025812452,
    -107.867352823969,
    -107.8676782941,
    -107.868002220659,
    -107.868324601432,
    -107.868645434172,
    -107.8689647166,
    -107.869282446406,
    -107.869598621249,
    -107.869913238758,
    -107.870226296528,
    -107.870537792126,
    -107.870847723088,
    -107.871156086918,
    -107.871462881091,
    -107.871768103052,
    -107.872071750215,
    -107.872373819964,
    -107.872674309653,
    -107.872973216608,
    -107.873270538122,
    -107.873566271463,
    -107.873860413865,
    -107.874152962536,
    -107.874443914654,
    -107.874733267367,
    -107.875021017796,
    -107.87530716303,
    -107.875591700133,
    -107.875874626139,
    -107.876155938053,
    -107.876435632851,
    -107.876713707482,
    -107.876990158867,
    -107.877264983899,
    -107.877538179442,
    -107.877809742332,
    -107.878079669379,
    -107.878347957364,
    -107.878614603041,
    -107.878879603135,
    -107.879142954346,
    -107.879404653346,
    -107.879664696779,
    -107.879923081262,
    -107.880179803385,
    -107.880434859713,
    -107.880688246781,
    -107.880939961101,
    -107.881189999154,
    -107.881438357397,
    -107.881685032261,
    -107.881930020149,
    -107.88217331744,
    -107.882414920483,
    -107.882654825604,
    -107.882893029102,
    -107.883129527249,
    -107.883364316293,
    -107.883597392455,
    -107.883828751929,
    -107.884058390886,
    -107.884286305469,
    -107.884512491796,
    -107.88473694596,
    -107.884959664029,
    -107.885180642043,
    -107.885399876021,
    -107.885617361952,
    -107.885833095804,
    -107.886047073517,
    -107.886259291007,
    -107.886469744164,
    -107.886678428856,
    -107.886885340923,
    -107.88709047618,
    -107.887293830421,
    -107.88749539941,
    -107.887695178891,
    -107.887893164582,
    -107.888089352174,
    -107.888283737336,
    -107.888476315713,
    -107.888667082925,
    -107.888856034565,
    -107.889043166206,
    -107.889228473394,
    -107.889411951652,
    -107.889593596479,
    -107.889773403348,
    -107.88995136771,
    -107.890127484992,
    -107.890301750595,
    -107.8904741599,
    -107.890644708259,
    -107.890813391004,
    -107.890980203443,
    -107.891145140858,
    -107.89130819851,
    -107.891469371634,
    -107.891628655443,
    -107.891786045126,
    -107.891941535848,
    -107.892095122752,
    -107.892246800956,
    -107.892396565554,
    -107.89254441162,
    -107.892690334201,
    -107.892834328323,
    -107.892976388987,
    -107.893116511173,
    -107.893254689836,
    -107.893390919908,
    -107.8935251963,
    -107.893657513896,
    -107.893787867562,
    -107.893916252136,
    -107.894042662437,
    -107.894167093258,
    -107.894289539372,
    -107.894409995528,
    -107.89452845645,
    -107.894644916842,
    -107.894759371385,
    -107.894871814736,
    -107.89498224153,
    -107.89509064638,
    -107.895197023874,
    -107.895301368581,
    -107.895403675044,
    -107.895503937785,
    -107.895602151304,
    -107.895698310078,
    -107.895792408561,
    -107.895884441185,
    -107.895974402361,
    -107.896062286474,
    -107.89614808789,
    -107.896231800953,
    -107.896313419981,
    -107.896392939274,
    -107.896470353106,
    -107.896545655732,
    -107.896618841384,
    -107.89668990427,
    -107.896758838578,
    -107.896825638472,
    -107.896890298097,
    -107.896952811573,
    -107.897013172999,
    -107.897071376452,
    -107.897127415987,
    -107.897181285638,
    -107.897232979415,
    -107.897282491308,
    -107.897329815285,
    -107.897374945291,
    -107.897417875251,
    -107.897458599066,
    -107.897497110616,
    -107.897533403761,
    -107.897567472338,
    -107.897599310161,
    -107.897628911025,
    -107.897656268702,
    -107.897681376942,
    -107.897704229474,
    -107.897724820005,
    -107.897743142222,
    -107.897759189789,
    -107.897772956349,
    -107.897784435523,
    -107.897793620912,
    -107.897800506095,
    -107.897805084629,
    -107.89780735005,
    -107.897807295873,
    -107.897804915592,
    -107.89780020268,
    -107.897793150587,
    -107.897783752744,
    -107.897772002559,
    -107.897757893421,
    -107.897741418697,
    -107.897722571731,
    -107.897701345848,
    -107.897677734353,
    -107.897651730529,
    -107.897623327636,
    -107.897592518916,
    -107.897559297589,
    -107.897523656854,
    -107.89748558989,
    -107.897445089854,
    -107.897402149884,
    -107.897356763094,
    -107.897308922582,
    -107.897258621422,
    -107.897205852668,
    -107.897150609354,
    -107.897092884494,
    -107.897032671079,
    -107.896969962083,
    -107.896904750456,
    -107.896837029131,
    -107.896766791019,
    -107.896694029009,
    -107.896618735974,
    -107.896540904762,
    -107.896460528205,
    -107.896377599111,
    -107.89629211027,
    -107.896204054453,
    -107.896113424408,
    -107.896020212866,
    -107.895924412535,
    -107.895826016105,
    -107.895725016247,
    -107.89562140561,
    -107.895515176823,
    -107.895406322498,
    -107.895294835226,
    -107.895180707576,
    -107.8950639321,
    -107.89494450133,
    -107.894822407778,
    -107.894697643937,
    -107.89457020228,
    -107.894440075261,
    -107.894307255313,
    -107.894171734854,
    -107.894033506277,
    -107.89389256196,
    -107.89374889426,
    -107.893602495516,
    -107.893453358047,
    -107.893301474154,
    -107.893146836117,
    -107.892989436199,
    -107.892829266644,
    -107.892666319677,
    -107.892500587503,
    -107.89233206231,
    -107.892160736266,
    -107.891986601522,
    -107.89180965021,
    -107.891629874442,
    -107.891447266313,
    -107.891261817899,
    -107.89107352126,
    -107.890882368433,
    -107.890688351442,
    -107.89049146229,
    -107.890291692961,
    -107.890089035425,
    -107.889883481629,
    -107.889675023507,
    -107.889463652971,
    -107.889249361918,
    -107.889032142227,
    -107.888811985759,
    -107.888588884356,
    -107.888362829845,
    -107.888133814034,
    -107.887901828714,
    -107.887666865659,
    -107.887428916625,
    -107.887187973353,
    -107.886944027565,
    -107.886697070966,
    -107.886447095244,
    -107.886194092071,
    -107.885938053103,
    -107.885678969977,
    -107.885416834315,
    -107.885151637722,
    -107.884883371786,
    -107.884612028079,
    -107.884337598158,
    -107.884060073561,
    -107.883779445812,
    -107.883495706418,
    -107.883208846871,
    -107.882918858645,
    -107.8826257332,
    -107.882329461979,
    -107.882030036411,
    -107.881727447907,
    -107.881421687863,
    -107.881112747662,
    -107.880800618669,
    -107.880485292233,
    -107.880166759691,
    -107.879845012362,
    -107.879520041551,
    -107.879191838548,
    -107.878860394627,
    -107.87852570105,
    -107.878187749061,
    -107.87784652989,
    -107.877502034755,
    -107.877154254856,
    -107.87680318138,
    -107.876448805501,
    -107.876091118376,
    -107.875730111149,
    -107.875365774951,
    -107.874998100898,
    -107.874627080091,
    -107.874252703618,
    -107.873874962555,
    -107.87349384796,
    -107.873109350882,
    -107.872721462352,
    -107.872330173392,
    -107.871935475006,
    -107.871537358187,
    -107.871135813915,
    -107.870730833157,
    -107.870322406863,
    -107.869910525976,
    -107.86949518142,
    -107.869076364109,
    -107.868654064944,
    -107.868228274813,
    -107.86779898459,
    -107.867366185136,
    -107.866929867302,
    -107.866490021922,
    -107.866046639821,
    -107.865599711809,
    -107.865149228684,
    -107.864695181232,
    -107.864237560225,
    -107.863776356423,
    -107.863311560573,
    -107.862843163411,
    -107.862371155658,
    -107.861895528023,
    -107.861416271203,
    -107.860933375882,
    -107.860446832732,
    -107.859956632409,
    -107.85946276556,
    -107.858965222816,
    -107.858463994797,
    -107.857959072109,
    -107.857450445345,
    -107.856938105084,
    -107.856422041891,
    -107.855902246319,
    -107.855378708906,
    -107.854851420176,
    -107.854320370639,
    -107.85378555079,
    -107.853246951109,
    -107.852704562062,
    -107.852158374099,
    -107.851608377654,
    -107.851054563145,
    -107.850496920974,
    -107.849935441526,
    -107.849370115168,
    -107.848800932249,
    -107.8482278831,
    -107.847650958034,
    -107.847070147341,
    -107.846485441294,
    -107.845896830143,
    -107.845304304117,
    -107.84470785342,
    -107.844107468234,
    -107.843503138715,
    -107.842894854994,
    -107.842282607173,
    -107.841666385326,
    -107.841046179497,
    -107.840421979698,
    -107.839793775908,
    -107.83916155807,
    -107.838525316089,
    -107.837885039833,
    -107.837240719125,
    -107.836592343746,
    -107.835939903429,
    -107.835283387856,
    -107.834622786657,
    -107.833958089404,
    -107.833289285609,
    -107.832616364717,
    -107.831939316106,
    -107.831258129077,
    -107.830572792853,
    -107.829883296568,
    -107.829189629266,
    -107.82849177989,
    -107.827789737275,
    -107.827083490142,
    -107.826373027083,
    -107.825658336557,
    -107.824939406874,
    -107.824216226186,
    -107.823488782469,
    -107.822757063511,
    -107.822021056896,
    -107.821280749981,
    -107.82053612988,
    -107.819787183438,
    -107.819033897206,
    -107.818276257415,
    -107.81751424994,
    -107.816747860269,
    -107.815977073461,
    -107.815201874101,
    -107.814422246252,
    -107.813638173397,
    -107.812849638377,
    -107.81205662332,
    -107.811259109556,
    -107.81045707753,
    -107.809650506695,
    -107.808839375392,
    -107.808023660714,
    -107.807203338347,
    -107.806378382395,
    -107.805548765167,
    -107.804714456939,
    -107.803875425675,
    -107.803031636701,
    -107.802183052328,
    -107.801329631405,
    -107.800471328796,
    -107.799608094763,
    -107.798739874232,
    -107.797866605917,
    -107.796988221278,
    -107.796104643258,
    -107.795215784763,
    -107.794321546814,
    -107.793421816283,
    -107.792516463115,
    -107.791605336883,
    -107.790688262497,
    -107.789765034818,
    -107.788835411839,
    -107.787899105987,
    -107.786955772926,
    -107.786004996995,
    -107.78504627209,
    -107.784078976256,
    -107.783102337529,
    -107.78211538738,
    -107.781116896325,
    -107.780105283456,
    -107.779078487014,
    -107.778033775586,
    -107.776967466543,
    -107.775874495639,
    -107.774747740391,
    -107.773576921797,
    -107.772346754477,
    -107.771033693467,
    -107.769599912985,
    -107.767981454258,
    -107.766063061139,
    -107.76361939348,
    -107.760159419662,
    -107.75443746469,
    -107.74247355494,
    -107.705285684774,
    -107.413463028892,
    -107.048699291235,
    -107.684666446727,
    -107.734303833488,
    -107.746591569377,
    -107.750867111333,
    -107.752448858597,
    -107.752877680186,
    -107.752731319439,
    -107.752265481143,
    -107.751607324318,
    -107.750825809033,
    -107.749960930134,
    -107.749037160572,
    -107.748070145959,
    -107.747070260204,
    -107.746044597308,
    -107.74499813828,
    -107.743934461438,
    -107.742856189313,
    -107.741765278058,
    -107.740663209693,
    -107.739551122725,
    -107.738429902701,
    -107.737300246147,
    -107.73616270644,
    -107.735017727241,
    -107.733865667168,
    -107.732706818255,
    -107.731541419909,
    -107.730369669581,
    -107.729191731001,
    -107.728007740595,
    -107.726817812529,
    -107.725622042697,
    -107.724420511911,
    -107.723213288456,
    -107.722000430158,
    -107.720781986075,
    -107.719557997866,
    -107.718328500929,
    -107.71709352534,
    -107.715853096629,
    -107.714607236433,
    -107.713355963042,
    -107.712099291857,
    -107.710837235783,
    -107.709569805554,
    -107.708297010019,
    -107.70701885638,
    -107.705735350399,
    -107.704446496577,
    -107.703152298305,
    -107.701852758,
    -107.700547877217,
    -107.699237656751,
    -107.697922096727,
    -107.696601196673,
    -107.69527495559,
    -107.693943372009,
    -107.692606444047,
    -107.69126416945,
    -107.689916545634,
    -107.688563569723,
    -107.68720523858,
    -107.685841548837,
    -107.684472496919,
    -107.683098079069,
    -107.681718291366,
    -107.680333129745,
    -107.678942590014,
    -107.67754666787,
    -107.676145358908,
    -107.674738658638,
    -107.673326562494,
    -107.671909065844,
    -107.670486163998,
    -107.66905785222,
    -107.667624125732,
    -107.66618497972,
    -107.664740409346,
    -107.663290409746,
    -107.661834976041,
    -107.660374103342,
    -107.658907786748,
    -107.657436021357,
    -107.655958802268,
    -107.654476124583,
    -107.652987983408,
    -107.651494373864,
    -107.64999529108,
    -107.648490730202,
    -107.646980686394,
    -107.645465154838,
    -107.643944130738,
    -107.642417609324,
    -107.640885585847,
    -107.639348055588,
    -107.637805013855,
    -107.636256455987,
    -107.634702377355,
    -107.633142773359,
    -107.631577639436,
    -107.630006971056,
    -107.628430763728,
    -107.626849012994,
    -107.625261714436,
    -107.623668863674,
    -107.622070456368,
    -107.620466488219,
    -107.618856954968,
    -107.617241852399,
    -107.615621176336,
    -107.613994922651,
    -107.612363087254,
    -107.610725666105,
    -107.609082655205,
    -107.607434050602,
    -107.605779848391,
    -107.604120044711,
    -107.602454635751,
    -107.600783617745,
    -107.599106986976,
    -107.597424739776,
    -107.595736872525,
    -107.594043381652,
    -107.592344263636,
    -107.590639515004,
    -107.588929132336,
    -107.587213112261,
    -107.58549145146,
    -107.583764146663,
    -107.582031194652,
    -107.580292592264,
    -107.578548336384,
    -107.576798423951,
    -107.575042851956,
    -107.573281617445,
    -107.571514717513,
    -107.569742149313,
    -107.567963910048,
    -107.566179996977,
    -107.564390407411,
    -107.562595138717,
    -107.560794188315,
    -107.558987553682,
    -107.557175232346,
    -107.555357221894,
    -107.553533519965,
    -107.551704124256,
    -107.549869032518,
    -107.548028242557,
    -107.546181752237,
    -107.544329559477,
    -107.542471662252,
    -107.540608058594,
    -107.538738746589,
    -107.536863724384,
    -107.534982990178,
    -107.533096542232,
    -107.531204378859,
    -107.529306498433,
    -107.527402899382,
    -107.525493580195,
    -107.523578539416,
    -107.521657775646,
    -107.519731287546,
    -107.517799073834,
    -107.515861133285,
    -107.513917464732,
    -107.511968067069,
    -107.510012939243,
    -107.508052080264,
    -107.506085489199,
    -107.504113165171,
    -107.502135107365,
    -107.500151315023,
    -107.498161787444,
    -107.496166523989,
    -107.494165524076,
    -107.492158787181,
    -107.49014631284,
    -107.488128100648,
    -107.486104150259,
    -107.484074461384,
    -107.482039033797,
    -107.479997867327,
    -107.477950961864,
    -107.475898317358,
    -107.473839933816,
    -107.471775811307,
    -107.469705949956,
    -107.46763034995,
    -107.465549011533,
    -107.463461935011,
    -107.461369120745,
    -107.459270569161,
    -107.457166280739,
    -107.455056256021,
    -107.452940495608,
    -107.45081900016,
    -107.448691770397,
    -107.446558807095,
    -107.444420111094,
    -107.442275683291,
    -107.44012552464,
    -107.437969636158,
    -107.435808018919,
    -107.433640674055,
    -107.431467602761,
    -107.429288806286,
    -107.427104285941,
    -107.424914043096,
    -107.422718079178,
    -107.420516395674,
    -107.41830899413,
    -107.41609587615,
    -107.413877043397,
    -107.411652497591,
    -107.409422240512,
    -107.407186273999,
    -107.404944599948,
    -107.402697220312,
    -107.400444137103,
    -107.398185352393,
    -107.395920868309,
    -107.393650687037,
    -107.391374810819,
    -107.389093241957,
    -107.386805982808,
    -107.384513035787,
    -107.382214403365,
    -107.379910088073,
    -107.377600092494,
    -107.37528441927,
    -107.372963071098,
    -107.370636050734,
    -107.368303360985,
    -107.365965004716,
    -107.363620984847,
    -107.361271304354,
    -107.358915966265,
    -107.356554973664,
    -107.354188329688,
    -107.351816037528,
    -107.349438100427,
    -107.347054521682,
    -107.344665304642,
    -107.342270452705,
    -107.339869969322,
    -107.337463857994,
    -107.33505212227,
    -107.332634765749,
    -107.330211792076,
    -107.327783204945,
    -107.325349008091,
    -107.322909205297,
    -107.320463800387,
    -107.318012797224,
    -107.315556199713,
    -107.313094011793,
    -107.310626237438,
    -107.308152880653,
    -107.30567394547,
    -107.303189435944,
    -107.300699356153,
    -107.298203710184,
    -107.295702502133,
    -107.293195736099,
    -107.290683416167,
    -107.288165546406,
    -107.285642130853,
    -107.283113173495,
    -107.280578678258,
    -107.278038648974,
    -107.275493089364,
    -107.272942002996,
    -107.270385393246,
    -107.267823263245,
    -107.265255615809,
    -107.262682453358,
    -107.2601037778,
    -107.257519590391,
    -107.254929891549,
    -107.252334680602,
    -107.249733955452,
    -107.247127712125,
    -107.24451594414,
    -107.241898641626,
    -107.239275790062,
    -107.236647368447,
    -107.234013346566,
    -107.23137368083,
    -107.228728307741,
    -107.226077133321,
    -107.223420015355,
    -107.220756732266,
    -107.218086925727,
    -107.2154099882,
    -107.212724825417,
    -107.21002930505,
    -107.207318808748,
    -107.204581727146,
    -107.201781447199,
    -107.198746264861,
    -107.193349400829,
    -107.177189657465,
    -107.190258490315,
    -107.188150164473,
    -107.185568482996,
    -107.182890531623,
    -107.180177911817,
    -107.17744772365,
    -107.174706230631,
    -107.171956166038,
    -107.169198877786,
    -107.166435094122,
    -107.163665237687,
    -107.160889568539,
    -107.15810825482,
    -107.155321410055,
    -107.152529113943,
    -107.149731424478,
    -107.146928385304,
    -107.144120030326,
    -107.141306386686,
    -107.138487476737,
    -107.13566331938,
    -107.132833930987,
    -107.129999326055,
    -107.127159517672,
    -107.124314517854,
    -107.121464337802,
    -107.118608988081,
    -107.115748478765,
    -107.112882819543,
    -107.110012019805,
    -107.107136088702,
    -107.104255035201,
    -107.10136886812,
    -107.098477596164,
    -107.095581227949,
    -107.092679772021,
    -107.089773236875,
    -107.086861630968,
    -107.083944962728,
    -107.081023240565,
    -107.078096472879,
    -107.075164668064,
    -107.072227834517,
    -107.069285980636,
    -107.066339114832,
    -107.063387245523,
    -107.060430381144,
    -107.057468530145,
    -107.054501700994,
    -107.051529902177,
    -107.048553142204,
    -107.045571429602,
    -107.042584772923,
    -107.039593180744,
    -107.036596661661,
    -107.033595224298,
    -107.030588877303,
    -107.027577629348,
    -107.02456148913,
    -107.021540465372,
    -107.018514566821,
    -107.015483802252,
    -107.012448180464,
    -107.009407710281,
    -107.006362400552,
    -107.003312260155,
    -107.000257297988,
    -106.997197522978,
    -106.994132944076,
    -106.991063570258,
    -106.987989410524,
    -106.9849104739,
    -106.981826769435,
    -106.978738306203,
    -106.975645093301,
    -106.972547139853,
    -106.969444455002,
    -106.966337047917,
    -106.963224927791,
    -106.960108103838,
    -106.956986585295,
    -106.953860381422,
    -106.950729501501,
    -106.947593954836,
    -106.944453750753,
    -106.941308898598,
    -106.93815940774,
    -106.935005287568,
    -106.931846547491,
    -106.928683196941,
    -106.925515245366,
    -106.922342702237,
    -106.919165577044,
    -106.915983879296,
    -106.91279761852,
    -106.909606804264,
    -106.906411446093,
    -106.90321155359,
    -106.900007136357,
    -106.896798204013,
    -106.893584766195,
    -106.890366832556,
    -106.887144412767,
    -106.883917516515,
    -106.880686153504,
    -106.877450333453,
    -106.874210066097,
    -106.870965361188,
    -106.86771622849,
    -106.864462677785,
    -106.861204718869,
    -106.857942361551,
    -106.854675615655,
    -106.851404491018,
    -106.848128997493,
    -106.844849144944,
    -106.841564943247,
    -106.838276402293,
    -106.834983531985,
    -106.831686342237,
    -106.828384842976,
    -106.825079044139,
    -106.821768955675,
    -106.818454587544,
    -106.815135949717,
    -106.811813052175,
    -106.808485904908,
    -106.805154517918,
    -106.801818901213,
    -106.798479064812,
    -106.795135018743,
    -106.791786773042,
    -106.788434337752,
    -106.785077722923,
    -106.781716938615,
    -106.778351994891,
    -106.774982901823,
    -106.771609669487,
    -106.768232307964,
    -106.76485082734,
    -106.761465237706,
    -106.758075549153,
    -106.754681771776,
    -106.751283915672,
    -106.747881990935,
    -106.744476007661,
    -106.74106597594,
    -106.737651905858,
    -106.734233807496,
    -106.73081169092,
    -106.727385566188,
    -106.723955443334,
    -106.720521332374,
    -106.717083243288,
    -106.713641186019,
    -106.710195170457,
    -106.706745206423,
    -106.703291303647,
    -106.69983347174,
    -106.696371720151,
    -106.692906058108,
    -106.689436494537,
    -106.685963037931,
    -106.682485696171,
    -106.679004476229,
    -106.675519383714,
    -106.672030422105,
    -106.668537591445,
    -106.665040885995,
    -106.661540289759,
    -106.658035767386,
    -106.654527244008,
    -106.651014555458,
    -106.647497306118,
    -106.643974369743,
    -106.640441462791,
    -106.636869068686,
    -106.630020272383,
    -106.629749985553,
    -106.62630659619,
    -106.622779355263,
    -106.619238744429,
    -106.615691857424,
    -106.612140321069,
    -106.608584675353,
    -106.605025145231,
    -106.601461841238,
    -106.597894825494,
    -106.594324137219,
    -106.590749803847,
    -106.587171846319,
    -106.5835902818,
    -106.580005125154,
    -106.576416389793,
    -106.572824088175,
    -106.569228232119,
    -106.565628832999,
    -106.562025901878,
    -106.558419449591,
    -106.554809486806,
    -106.551196024066,
    -106.547579071819,
    -106.543958640437,
    -106.540334740232,
    -106.536707381471,
    -106.533076574379,
    -106.529442329149,
    -106.525804655948,
    -106.522163564916,
    -106.518519066175,
    -106.514871169827,
    -106.511219885955,
    -106.507565224628,
    -106.503907195902,
    -106.500245809817,
    -106.4965810764,
    -106.492913005667,
    -106.489241607619,
    -106.485566892249,
    -106.481888869535,
    -106.478207549445,
    -106.474522941935,
    -106.470835056951,
    -106.467143904426,
    -106.463449494283,
    -106.459751836433,
    -106.456050940776,
    -106.452346817201,
    -106.448639475585,
    -106.444928925793,
    -106.441215177681,
    -106.43749824109,
    -106.433778125851,
    -106.430054841784,
    -106.426328398695,
    -106.42259880638,
    -106.418866074621,
    -106.415130213189,
    -106.411391231842,
    -106.407649140326,
    -106.403903948374,
    -106.400155665706,
    -106.396404302031,
    -106.392649867042,
    -106.388892370422,
    -106.385131821838,
    -106.381368230946,
    -106.377601607388,
    -106.373831960791,
    -106.370059300769,
    -106.366283636925,
    -106.362504978843,
    -106.358723336098,
    -106.354938718247,
    -106.351151134834,
    -106.347360595391,
    -106.343567109431,
    -106.339770686457,
    -106.335971335953,
    -106.332169067391,
    -106.328363890228,
    -106.324555813904,
    -106.320744847845,
    -106.316931001462,
    -106.31311428415,
    -106.309294705287,
    -106.305472274238,
    -106.30164700035,
    -106.297818892955,
    -106.293987961367,
    -106.290154214885,
    -106.286317662791,
    -106.28247831435,
    -106.27863617881,
    -106.274791265402,
    -106.270943583337,
    -106.267093141809,
    -106.263239949995,
    -106.259384017049,
    -106.255525352107,
    -106.251663964284,
    -106.247799862671,
    -106.243933056335,
    -106.240063554317,
    -106.23619136563,
    -106.23231649925,
    -106.228438964117,
    -106.224558769122,
    -106.220675923097,
    -106.216790434798,
    -106.212902312878,
    -106.209011565845,
    -106.205118201998,
    -106.201222229311,
    -106.197323655244,
    -106.193422486381,
    -106.189518727738,
    -106.185612381304,
    -106.181703442683,
    -106.177791892394,
    -106.173877669232,
    -106.169960566475,
    -106.166039626727,
    -106.162104433445,
    -106.157986971102,
    -106.154264101344,
    -106.150339811269,
    -106.146409370412,
    -106.1424757898,
    -106.1385395353,
    -106.134600738474,
    -106.130659452087,
    -106.126715703717,
    -106.122769511182,
    -106.118820887961,
    -106.1148698454,
    -106.110916393709,
    -106.106960542452,
    -106.103002300798,
    -106.099041677669,
    -106.095078681819,
    -106.091113321887,
    -106.087145606426,
    -106.083175543924,
    -106.079203142818,
    -106.075228411499,
    -106.071251358325,
    -106.067271991619,
    -106.063290319678,
    -106.059306350767,
    -106.05532009313,
    -106.051331554986,
    -106.047340744528,
    -106.043347669929,
    -106.03935233934,
    -106.035354760889,
    -106.031354942683,
    -106.027352892809,
    -106.023348619331,
    -106.019342130294,
    -106.015333433721,
    -106.011322537616,
    -106.007309449961,
    -106.003294178718,
    -105.999276731829,
    -105.995257117214,
    -105.991235342775,
    -105.98721141639,
    -105.983185345922,
    -105.979157139208,
    -105.975126804068,
    -105.971094348301,
    -105.967059779685,
    -105.963023105978,
    -105.958984334918,
    -105.954943474221,
    -105.950900531583,
    -105.946855514683,
    -105.942808431174,
    -105.938759288693,
    -105.934708094854,
    -105.930654857251,
    -105.926599583459,
    -105.922542281031,
    -105.918482957499,
    -105.914421620376,
    -105.910358277153,
    -105.906292935302,
    -105.902225602273,
    -105.898156285496,
    -105.894084992379,
    -105.890011730312,
    -105.885936506663,
    -105.881859328777,
    -105.877780203982,
    -105.873699139582,
    -105.869616142861,
    -105.865531221082,
    -105.861444381488,
    -105.857355631297,
    -105.853264977707,
    -105.849172427896,
    -105.845077989016,
    -105.840981668197,
    -105.836883472543,
    -105.832783409136,
    -105.828681485025,
    -105.824577707233,
    -105.820472082744,
    -105.816364618502,
    -105.812255321395,
    -105.808144198239,
    -105.804031255746,
    -105.799916500463,
    -105.795799938658,
    -105.791681576089,
    -105.787561417474,
    -105.783439465165,
    -105.779315715245,
    -105.775190143231,
    -105.771062629302,
    -105.7669321514,
    -105.683166489599,
    -105.758669011463,
    -105.754536207343,
    -105.750400514567,
    -105.746262927456,
    -105.742123574459,
    -105.737982492206,
    -105.733839697557,
    -105.729695201373,
    -105.725549012259,
    -105.721401137833,
    -105.717251585229,
    -105.713100361322,
    -105.708947472828,
    -105.70479292637,
    -105.700636728497,
    -105.69647888571,
    -105.692319404471,
    -105.688158291205,
    -105.683995552311,
    -105.679831194159,
    -105.675665223096,
    -105.671497645444,
    -105.667328467503,
    -105.663157695551,
    -105.658985335845,
    -105.654811394621,
    -105.650635878094,
    -105.646458792457,
    -105.642280143886,
    -105.638099938533,
    -105.633918182532,
    -105.629734881997,
    -105.625550043021,
    -105.621363671677,
    -105.61717577402,
    -105.612986356082,
    -105.608795423879,
    -105.604602983405,
    -105.600409040634,
    -105.596213601522,
    -105.592016672004,
    -105.587818257996,
    -105.583618365394,
    -105.579417000076,
    -105.575214167898,
    -105.5710098747,
    -105.566804126298,
    -105.562596928494,
    -105.558388287065,
    -105.554178207774,
    -105.549966696361,
    -105.545753758548,
    -105.541539400038,
    -105.537323626514,
    -105.53310644364,
    -105.528887857061,
    -105.524667872403,
    -105.520446495271,
    -105.516223731253,
    -105.511999585915,
    -105.507774064806,
    -105.503547173453,
    -105.499318917364,
    -105.495089302027,
    -105.490858332907,
    -105.486626015449,
    -105.482392355071,
    -105.478157357169,
    -105.473921027105,
    -105.469683370204,
    -105.465444391741,
    -105.461204096917,
    -105.456962490804,
    -105.452719578245,
    -105.448475363579,
    -105.444229849895,
    -105.439983036448,
    -105.435734906531,
    -105.431485325267,
    -105.42722659453,
    -105.422982268582,
    -105.418729803306,
    -105.414475476045,
    -105.410219831239,
    -105.405962921769,
    -105.40170476317,
    -105.397445363858,
    -105.393184730224,
    -105.38892286792,
    -105.384659782284,
    -105.380395478491,
    -105.376129961629,
    -105.371863236728,
    -105.367595308777,
    -105.363326182732,
    -105.359055863527,
    -105.354784356069,
    -105.350511665244,
    -105.34623779592,
    -105.341962752944,
    -105.337686541143,
    -105.33340916533,
    -105.329130630295,
    -105.324850940814,
    -105.320570101643,
    -105.316288117521,
    -105.312004993171,
    -105.307720733296,
    -105.303435342584,
    -105.299148825706,
    -105.294861187313,
    -105.290572432043,
    -105.286282564514,
    -105.281991589328,
    -105.27769951107,
    -105.273406334308,
    -105.269112063595,
    -105.264816703464,
    -105.260520258434,
    -105.256222733006,
    -105.251924131665,
    -105.247624458878,
    -105.243323719099,
    -105.23902191676,
    -105.234719056282,
    -105.230415142066,
    -105.226110178497,
    -105.221804169946,
    -105.217497120763,
    -105.213189035286,
    -105.208879917834,
    -105.20456977271,
    -105.200258604199,
    -105.195946416571,
    -105.191633214077,
    -105.187319000949,
    -105.1830037814,
    -105.178687559619,
    -105.174370339771,
    -105.170052125984,
    -105.165732922332,
    -105.161412732799,
    -105.157091561179,
    -105.152769410795,
    -105.148446283493,
    -105.144122174609,
    -105.13979702402,
    -105.135452326097,
    -105.131143983709,
    -105.126816203704,
    -105.122487353971,
    -105.118157543413,
    -105.113826787545,
    -105.109495093051,
    -105.105162464785,
    -105.100828907049,
    -105.096494423937,
    -105.092159019439,
    -105.087822697495,
    -105.083485462005,
    -105.079147316846,
    -105.074808265873,
    -105.07046831292,
    -105.066127461806,
    -105.061785716333,
    -105.057443080286,
    -105.053099557437,
    -105.048755151541,
    -105.044409866339,
    -105.040063705556,
    -105.035716672904,
    -105.03136877208,
    -105.027020006766,
    -105.02267038063,
    -105.018319897325,
    -105.01396856049,
    -105.009616373751,
    -105.005263340719,
    -105.000909464991,
    -104.996554750148,
    -104.992199199761,
    -104.987842817383,
    -104.983485606555,
    -104.979127570805,
    -104.974768713645,
    -104.970409038575,
    -104.96604854908,
    -104.961687248631,
    -104.957325140686,
    -104.95296222869,
    -104.948598516073,
    -104.944234006251,
    -104.939868702627,
    -104.935502608588,
    -104.93113572751,
    -104.926768062751,
    -104.922399617654,
    -104.918030395544,
    -104.913660399725,
    -104.909289633471,
    -104.90491810001,
    -104.900545802477,
    -104.896172743783,
    -104.891798926094,
    -104.887424347961,
    -104.883048967759,
    -104.878669870156,
    -104.874296124223,
    -104.869918603709,
    -104.865540320256,
    -104.861161297818,
    -104.856781542483,
    -104.852401058158,
    -104.848019848245,
    -104.843637915975,
    -104.839255264511,
    -104.834871896976,
    -104.830487816467,
    -104.826103026063,
    -104.821717528827,
    -104.817331327809,
    -104.812944426042,
    -104.808556826548,
    -104.804168532337,
    -104.799779546406,
    -104.795389871738,
    -104.790999511305,
    -104.786608468068,
    -104.782216744974,
    -104.777824344959,
    -104.773431270947,
    -104.76903752585,
    -104.764643112567,
    -104.760248033988,
    -104.755852292989,
    -104.751455892435,
    -104.747058835179,
    -104.742661124063,
    -104.738262761917,
    -104.733863751559,
    -104.729464095796,
    -104.725063797424,
    -104.720662859226,
    -104.716261283976,
    -104.711859074434,
    -104.707456233348,
    -104.703052763458,
    -104.698648667489,
    -104.694243948153,
    -104.689838608151,
    -104.685432650169,
    -104.681026076873,
    -104.676618890903,
    -104.67221109485,
    -104.667802691189,
    -104.663393682005,
    -104.658984067337,
    -104.654573818226,
    -104.650162786645,
    -104.645751646868,
    -104.641339664832,
    -104.636927086452,
    -104.632513920195,
    -104.62810016957,
    -104.623685837385,
    -104.619270926271,
    -104.61485543879,
    -104.610439377477,
    -104.606022744844,
    -104.60160554339,
    -104.597187775598,
    -104.592769443944,
    -104.588350550888,
    -104.583931098882,
    -104.579511090369,
    -104.575090527777,
    -104.570669413528,
    -104.566247750033,
    -104.561825539691,
    -104.557402784893,
    -104.552979488019,
    -104.548555651439,
    -104.544131277513,
    -104.539706368593,
    -104.535280927019,
    -104.530854955122,
    -104.526428455223,
    -104.522001429633,
    -104.517573880655,
    -104.513145810581,
    -104.508717221691,
    -104.50428811626,
    -104.49985849655,
    -104.495428364813,
    -104.49099772329,
    -104.48656657421,
    -104.482134919784,
    -104.477702762175,
    -104.473270103287,
    -104.468836930344,
    -104.464403291161,
    -104.459969144342,
    -104.455534503141,
    -104.451099366299,
    -104.446662020001,
    -104.44222764179,
    -104.437791064511,
    -104.433353997632,
    -104.428916450338,
    -104.424478425526,
    -104.420039925484,
    -104.415600952362,
    -104.411161508269,
    -104.406721595289,
    -104.402281215492,
    -104.397840370935,
    -104.393399063667,
    -104.388957295727,
    -104.384515069144,
    -104.380072385939,
    -104.375629248125,
    -104.371185657705,
    -104.366741616673,
    -104.362297127016,
    -104.357852190712,
    -104.35340680973,
    -104.348960986032,
    -104.34451472157,
    -104.340068018289,
    -104.335620878125,
    -104.331173303005,
    -104.326725294851,
    -104.322276855572,
    -104.317827987073,
    -104.313378691248,
    -104.308928969985,
    -104.304478825162,
    -104.300028258649,
    -104.295577272309,
    -104.291125867992,
    -104.286674047542,
    -104.282221812786,
    -104.277769165526,
    -104.273316107503,
    -104.268862640201,
    -104.264408762833,
    -104.259948262255,
    -104.255499801413,
    -104.25104472189,
    -104.246589239011,
    -104.24213335756,
    -104.237677079657,
    -104.233220407144,
    -104.228763341798,
    -104.22430588537,
    -104.219848039599,
    -104.215389806213,
    -104.210931186933,
    -104.206472183468,
    -104.202012797523,
    -104.197553030793,
    -104.193092884969,
    -104.18863236173,
    -104.184171462752,
    -104.179710189701,
    -104.175248544237,
    -104.170786528012,
    -104.166324142672,
    -104.161861389856,
    -104.157398271193,
    -104.152934788309,
    -104.148470942822,
    -104.14400673634,
    -104.139542170467,
    -104.1350772468,
    -104.130611966927,
    -104.126146332431,
    -104.121680344886,
    -104.117214005858,
    -104.112747316906,
    -104.108280279572,
    -104.103812895375,
    -104.099345165748,
    -104.094877091567,
    -104.09040865144,
    -104.085939915786,
    -104.081470825818,
    -104.077001393628,
    -104.072531624865,
    -104.068061521342,
    -104.063591084614,
    -104.059120316186,
    -104.054649217542,
    -104.050177790157,
    -104.045706035496,
    -104.041233955019,
    -104.036761550176,
    -104.032288822415,
    -104.027815773173,
    -104.023342403883,
    -104.018868715973,
    -104.014394710862,
    -104.009920389963,
    -104.005445754686,
    -104.000970806431,
    -103.996495546595,
    -103.992019976567,
    -103.98754409773,
    -103.983067911462,
    -103.978591419134,
    -103.974114622112,
    -103.969637521754,
    -103.965160119414,
    -103.960682416439,
    -103.956204414168,
    -103.951726113932,
    -103.947247517047,
    -103.942768624795,
    -103.93828943827,
    -103.933809955089,
    -103.929330182119,
    -103.924850129062,
    -103.920369780575,
    -103.915889144261,
    -103.911408221683,
    -103.90692701417,
    -103.902445523009,
    -103.897963749475,
    -103.893481694831,
    -103.888999360336,
    -103.884516747242,
    -103.880033856795,
    -103.875550690235,
    -103.871067248798,
    -103.866583533713,
    -103.862099546205,
    -103.857615287491,
    -103.853130758787,
    -103.848645961299,
    -103.844160896231,
    -103.83967556478,
    -103.835189968139,
    -103.830704107494,
    -103.826217984028,
    -103.821731598917,
    -103.817244953331,
    -103.812758048437,
    -103.808270885394,
    -103.803783465354,
    -103.799295789456,
    -103.794807858803,
    -103.790319674235,
    -103.785831209,
    -103.781342549277,
    -103.776853612364,
    -103.772364425527,
    -103.767874990666,
    -103.763385308967,
    -103.758895381557,
    -103.754405209541,
    -103.749914794019,
    -103.745424136084,
    -103.740933236823,
    -103.736442097319,
    -103.731950718651,
    -103.727459101889,
    -103.722967248104,
    -103.718475158359,
    -103.713982833711,
    -103.709490275216,
    -103.704997483922,
    -103.700504460875,
    -103.696011207114,
    -103.691517723675,
    -103.687024011589,
    -103.682530071882,
    -103.678035905576,
    -103.673541513688,
    -103.669046897227,
    -103.6645520572,
    -103.660056994592,
    -103.655561710325,
    -103.65106620402,
    -103.646570479064,
    -103.642074538541,
    -103.637578378269,
    -103.633082001253,
    -103.628585408562,
    -103.624088601181,
    -103.61959158008,
    -103.615094346223,
    -103.610596900565,
    -103.606099244059,
    -103.601601377654,
    -103.597103302293,
    -103.592605018917,
    -103.588106528459,
    -103.583607831852,
    -103.579108930023,
    -103.574609823895,
    -103.570110514386,
    -103.565611002412,
    -103.561111288883,
    -103.556611374705,
    -103.552111260782,
    -103.547610948011,
    -103.543110437288,
    -103.538609729499,
    -103.534108825528,
    -103.529607726232,
    -103.525106432286,
    -103.520604820585,
    -103.516103265312,
    -103.511601393875,
    -103.507099331325,
    -103.502597078672,
    -103.498094636791,
    -103.49359200654,
    -103.489089188768,
    -103.484586184321,
    -103.48008299404,
    -103.475579618762,
    -103.47107605932,
    -103.466572316544,
    -103.462068391261,
    -103.457564284292,
    -103.453059996456,
    -103.448555528567,
    -103.444050881439,
    -103.439546055877,
    -103.435041052686,
    -103.430535872666,
    -103.426030516615,
    -103.421524985324,
    -103.417019279583,
    -103.412513400172,
    -103.408007347847,
    -103.403501123012,
    -103.398994726281,
    -103.394488161501
  };

static const std::vector<double> ZERO_DET_high_PLogF(ZERO_DET_high_PLogFArray, ZERO_DET_high_PLogFArray+3000);
static const std::vector<double> ZERO_DET_high_PLogPSD(ZERO_DET_high_PLogPSDArray, ZERO_DET_high_PLogPSDArray+3000);


==> anc/GWFrames/Code/NoiseCurves/AdvLIGO_ZeroDet_LowP.ipp <==
// This file is included within a function in NoiseCurves.cpp

// The data are derived from the official LIGO design curve:
// <https://dcc.ligo.org/public/0002/T0900288/003/ZERO_DET_low_P.txt>.
// In particular, the data sets in this file are (1) the natural
// logarithm of the (first) frequency column and (2) the natural
// logarithm of the square of the (second) amplitude column.  The
// reason for taking the logarithms is so that interpolation can be
// done in log-log space, where the functions are smoothest.  The
// reason for taking the square is that we want the *power* spectral
// density; the quantity usually plotted and the quantity given in
// that LIGO data set are the *square-root power* spectral density
// (which is not the same as the *amplitude* spectral density).

static const double ZERO_DET_low_PLogFArray[] =
  {
    2.19722457733622,
    2.19949656425517,
    2.20176855117413,
    2.20404053809308,
    2.20631252501204,
    2.20858451193099,
    2.21085649884994,
    2.2131284857689,
    2.21540047268785,
    2.2176724596068,
    2.21994444652576,
    2.22221643344471,
    2.22448842036367,
    2.22676040728262,
    2.22903239420158,
    2.23130438112053,
    2.23357636803948,
    2.23584835495844,
    2.23812034187739,
    2.24039232879635,
    2.2426643157153,
    2.24493630263425,
    2.24720828955321,
    2.24948027647216,
    2.25175226339112,
    2.25402425031007,
    2.25629623722902,
    2.25856822414798,
    2.26084021106693,
    2.26311219798589,
    2.26538418490484,
    2.26765617182379,
    2.26992815874275,
    2.2722001456617,
    2.27447213258066,
    2.27674411949961,
    2.27901610641856,
    2.28128809333752,
    2.28356008025647,
    2.28583206717543,
    2.28810405409438,
    2.29037604101333,
    2.29264802793229,
    2.29492001485124,
    2.2971920017702,
    2.29946398868915,
    2.3017359756081,
    2.30400796252706,
    2.30627994944601,
    2.30855193636497,
    2.31082392328392,
    2.31309591020287,
    2.31536789712183,
    2.31763988404078,
    2.31991187095974,
    2.32218385787869,
    2.32445584479764,
    2.3267278317166,
    2.32899981863555,
    2.33127180555451,
    2.33354379247346,
    2.33581577939241,
    2.33808776631137,
    2.34035975323032,
    2.34263174014928,
    2.34490372706823,
    2.34717571398718,
    2.34944770090614,
    2.35171968782509,
    2.35399167474405,
    2.356263661663,
    2.35853564858195,
    2.36080763550091,
    2.36307962241986,
    2.36535160933882,
    2.36762359625777,
    2.36989558317672,
    2.37216757009568,
    2.37443955701463,
    2.37671154393359,
    2.37898353085254,
    2.38125551777149,
    2.38352750469045,
    2.3857994916094,
    2.38807147852836,
    2.39034346544731,
    2.39261545236626,
    2.39488743928522,
    2.39715942620417,
    2.39943141312313,
    2.40170340004208,
    2.40397538696103,
    2.40624737387999,
    2.40851936079894,
    2.4107913477179,
    2.41306333463685,
    2.4153353215558,
    2.41760730847476,
    2.41987929539371,
    2.42215128231267,
    2.42442326923162,
    2.42669525615057,
    2.42896724306953,
    2.43123922998848,
    2.43351121690744,
    2.43578320382639,
    2.43805519074534,
    2.4403271776643,
    2.44259916458325,
    2.44487115150221,
    2.44714313842116,
    2.44941512534011,
    2.45168711225907,
    2.45395909917802,
    2.45623108609698,
    2.45850307301593,
    2.46077505993488,
    2.46304704685384,
    2.46531903377279,
    2.46759102069175,
    2.4698630076107,
    2.47213499452965,
    2.47440698144861,
    2.47667896836756,
    2.47895095528652,
    2.48122294220547,
    2.48349492912442,
    2.48576691604338,
    2.48803890296233,
    2.49031088988129,
    2.49258287680024,
    2.49485486371919,
    2.49712685063815,
    2.4993988375571,
    2.50167082447606,
    2.50394281139501,
    2.50621479831396,
    2.50848678523292,
    2.51075877215187,
    2.51303075907083,
    2.51530274598978,
    2.51757473290873,
    2.51984671982769,
    2.52211870674664,
    2.5243906936656,
    2.52666268058455,
    2.5289346675035,
    2.53120665442246,
    2.53347864134141,
    2.53575062826037,
    2.53802261517932,
    2.54029460209827,
    2.54256658901723,
    2.54483857593618,
    2.54711056285514,
    2.54938254977409,
    2.55165453669304,
    2.553926523612,
    2.55619851053095,
    2.55847049744991,
    2.56074248436886,
    2.56301447128781,
    2.56528645820677,
    2.56755844512572,
    2.56983043204468,
    2.57210241896363,
    2.57437440588258,
    2.57664639280154,
    2.57891837972049,
    2.58119036663945,
    2.5834623535584,
    2.58573434047735,
    2.58800632739631,
    2.59027831431526,
    2.59255030123422,
    2.59482228815317,
    2.59709427507212,
    2.59936626199108,
    2.60163824891003,
    2.60391023582899,
    2.60618222274794,
    2.60845420966689,
    2.61072619658585,
    2.6129981835048,
    2.61527017042376,
    2.61754215734271,
    2.61981414426166,
    2.62208613118062,
    2.62435811809957,
    2.62663010501853,
    2.62890209193748,
    2.63117407885643,
    2.63344606577539,
    2.63571805269434,
    2.6379900396133,
    2.64026202653225,
    2.6425340134512,
    2.64480600037016,
    2.64707798728911,
    2.64934997420807,
    2.65162196112702,
    2.65389394804597,
    2.65616593496493,
    2.65843792188388,
    2.66070990880284,
    2.66298189572179,
    2.66525388264074,
    2.6675258695597,
    2.66979785647865,
    2.67206984339761,
    2.67434183031656,
    2.67661381723551,
    2.67888580415447,
    2.68115779107342,
    2.68342977799238,
    2.68570176491133,
    2.68797375183029,
    2.69024573874924,
    2.69251772566819,
    2.69478971258715,
    2.6970616995061,
    2.69933368642505,
    2.70160567334401,
    2.70387766026296,
    2.70614964718192,
    2.70842163410087,
    2.71069362101982,
    2.71296560793878,
    2.71523759485773,
    2.71750958177669,
    2.71978156869564,
    2.7220535556146,
    2.72432554253355,
    2.7265975294525,
    2.72886951637146,
    2.73114150329041,
    2.73341349020936,
    2.73568547712832,
    2.73795746404727,
    2.74022945096623,
    2.74250143788518,
    2.74477342480413,
    2.74704541172309,
    2.74931739864204,
    2.751589385561,
    2.75386137247995,
    2.75613335939891,
    2.75840534631786,
    2.76067733323681,
    2.76294932015577,
    2.76522130707472,
    2.76749329399368,
    2.76976528091263,
    2.77203726783158,
    2.77430925475054,
    2.77658124166949,
    2.77885322858845,
    2.7811252155074,
    2.78339720242635,
    2.78566918934531,
    2.78794117626426,
    2.79021316318321,
    2.79248515010217,
    2.79475713702112,
    2.79702912394008,
    2.79930111085903,
    2.80157309777799,
    2.80384508469694,
    2.80611707161589,
    2.80838905853485,
    2.8106610454538,
    2.81293303237276,
    2.81520501929171,
    2.81747700621066,
    2.81974899312962,
    2.82202098004857,
    2.82429296696752,
    2.82656495388648,
    2.82883694080543,
    2.83110892772439,
    2.83338091464334,
    2.8356529015623,
    2.83792488848125,
    2.8401968754002,
    2.84246886231916,
    2.84474084923811,
    2.84701283615707,
    2.84928482307602,
    2.85155680999497,
    2.85382879691393,
    2.85610078383288,
    2.85837277075184,
    2.86064475767079,
    2.86291674458974,
    2.8651887315087,
    2.86746071842765,
    2.86973270534661,
    2.87200469226556,
    2.87427667918451,
    2.87654866610347,
    2.87882065302242,
    2.88109263994138,
    2.88336462686033,
    2.88563661377928,
    2.88790860069824,
    2.89018058761719,
    2.89245257453615,
    2.8947245614551,
    2.89699654837405,
    2.89926853529301,
    2.90154052221196,
    2.90381250913092,
    2.90608449604987,
    2.90835648296882,
    2.91062846988778,
    2.91290045680673,
    2.91517244372569,
    2.91744443064464,
    2.91971641756359,
    2.92198840448255,
    2.9242603914015,
    2.92653237832046,
    2.92880436523941,
    2.93107635215836,
    2.93334833907732,
    2.93562032599627,
    2.93789231291523,
    2.94016429983418,
    2.94243628675313,
    2.94470827367209,
    2.94698026059104,
    2.94925224751,
    2.95152423442895,
    2.9537962213479,
    2.95606820826686,
    2.95834019518581,
    2.96061218210477,
    2.96288416902372,
    2.96515615594267,
    2.96742814286163,
    2.96970012978058,
    2.97197211669954,
    2.97424410361849,
    2.97651609053744,
    2.9787880774564,
    2.98106006437535,
    2.98333205129431,
    2.98560403821326,
    2.98787602513221,
    2.99014801205117,
    2.99241999897012,
    2.99469198588908,
    2.99696397280803,
    2.99923595972698,
    3.00150794664594,
    3.00377993356489,
    3.00605192048385,
    3.0083239074028,
    3.01059589432175,
    3.01286788124071,
    3.01513986815966,
    3.01741185507862,
    3.01968384199757,
    3.02195582891652,
    3.02422781583548,
    3.02649980275443,
    3.02877178967339,
    3.03104377659234,
    3.03331576351129,
    3.03558775043025,
    3.0378597373492,
    3.04013172426816,
    3.04240371118711,
    3.04467569810606,
    3.04694768502502,
    3.04921967194397,
    3.05149165886293,
    3.05376364578188,
    3.05603563270083,
    3.05830761961979,
    3.06057960653874,
    3.0628515934577,
    3.06512358037665,
    3.0673955672956,
    3.06966755421456,
    3.07193954113351,
    3.07421152805247,
    3.07648351497142,
    3.07875550189037,
    3.08102748880933,
    3.08329947572828,
    3.08557146264724,
    3.08784344956619,
    3.09011543648514,
    3.0923874234041,
    3.09465941032305,
    3.09693139724201,
    3.09920338416096,
    3.10147537107991,
    3.10374735799887,
    3.10601934491782,
    3.10829133183678,
    3.11056331875573,
    3.11283530567468,
    3.11510729259364,
    3.11737927951259,
    3.11965126643155,
    3.1219232533505,
    3.12419524026945,
    3.12646722718841,
    3.12873921410736,
    3.13101120102632,
    3.13328318794527,
    3.13555517486422,
    3.13782716178318,
    3.14009914870213,
    3.14237113562109,
    3.14464312254004,
    3.14691510945899,
    3.14918709637795,
    3.1514590832969,
    3.15373107021586,
    3.15600305713481,
    3.15827504405376,
    3.16054703097272,
    3.16281901789167,
    3.16509100481063,
    3.16736299172958,
    3.16963497864853,
    3.17190696556749,
    3.17417895248644,
    3.1764509394054,
    3.17872292632435,
    3.1809949132433,
    3.18326690016226,
    3.18553888708121,
    3.18781087400017,
    3.19008286091912,
    3.19235484783807,
    3.19462683475703,
    3.19689882167598,
    3.19917080859494,
    3.20144279551389,
    3.20371478243284,
    3.2059867693518,
    3.20825875627075,
    3.21053074318971,
    3.21280273010866,
    3.21507471702761,
    3.21734670394657,
    3.21961869086552,
    3.22189067778448,
    3.22416266470343,
    3.22643465162238,
    3.22870663854134,
    3.23097862546029,
    3.23325061237925,
    3.2355225992982,
    3.23779458621715,
    3.24006657313611,
    3.24233856005506,
    3.24461054697402,
    3.24688253389297,
    3.24915452081193,
    3.25142650773088,
    3.25369849464983,
    3.25597048156879,
    3.25824246848774,
    3.2605144554067,
    3.26278644232565,
    3.2650584292446,
    3.26733041616356,
    3.26960240308251,
    3.27187439000146,
    3.27414637692042,
    3.27641836383937,
    3.27869035075833,
    3.28096233767728,
    3.28323432459623,
    3.28550631151519,
    3.28777829843414,
    3.2900502853531,
    3.29232227227205,
    3.29459425919101,
    3.29686624610996,
    3.29913823302891,
    3.30141021994787,
    3.30368220686682,
    3.30595419378577,
    3.30822618070473,
    3.31049816762368,
    3.31277015454264,
    3.31504214146159,
    3.31731412838054,
    3.3195861152995,
    3.32185810221845,
    3.32413008913741,
    3.32640207605636,
    3.32867406297532,
    3.33094604989427,
    3.33321803681322,
    3.33549002373218,
    3.33776201065113,
    3.34003399757009,
    3.34230598448904,
    3.34457797140799,
    3.34684995832695,
    3.3491219452459,
    3.35139393216486,
    3.35366591908381,
    3.35593790600276,
    3.35820989292172,
    3.36048187984067,
    3.36275386675963,
    3.36502585367858,
    3.36729784059753,
    3.36956982751649,
    3.37184181443544,
    3.3741138013544,
    3.37638578827335,
    3.3786577751923,
    3.38092976211126,
    3.38320174903021,
    3.38547373594916,
    3.38774572286812,
    3.39001770978707,
    3.39228969670603,
    3.39456168362498,
    3.39683367054394,
    3.39910565746289,
    3.40137764438184,
    3.4036496313008,
    3.40592161821975,
    3.40819360513871,
    3.41046559205766,
    3.41273757897661,
    3.41500956589557,
    3.41728155281452,
    3.41955353973348,
    3.42182552665243,
    3.42409751357138,
    3.42636950049034,
    3.42864148740929,
    3.43091347432825,
    3.4331854612472,
    3.43545744816615,
    3.43772943508511,
    3.44000142200406,
    3.44227340892302,
    3.44454539584197,
    3.44681738276092,
    3.44908936967988,
    3.45136135659883,
    3.45363334351779,
    3.45590533043674,
    3.45817731735569,
    3.46044930427465,
    3.4627212911936,
    3.46499327811256,
    3.46726526503151,
    3.46953725195046,
    3.47180923886942,
    3.47408122578837,
    3.47635321270733,
    3.47862519962628,
    3.48089718654523,
    3.48316917346419,
    3.48544116038314,
    3.4877131473021,
    3.48998513422105,
    3.49225712114,
    3.49452910805896,
    3.49680109497791,
    3.49907308189687,
    3.50134506881582,
    3.50361705573477,
    3.50588904265373,
    3.50816102957268,
    3.51043301649164,
    3.51270500341059,
    3.51497699032954,
    3.5172489772485,
    3.51952096416745,
    3.52179295108641,
    3.52406493800536,
    3.52633692492431,
    3.52860891184327,
    3.53088089876222,
    3.53315288568118,
    3.53542487260013,
    3.53769685951908,
    3.53996884643804,
    3.54224083335699,
    3.54451282027595,
    3.5467848071949,
    3.54905679411385,
    3.55132878103281,
    3.55360076795176,
    3.55587275487072,
    3.55814474178967,
    3.56041672870862,
    3.56268871562758,
    3.56496070254653,
    3.56723268946549,
    3.56950467638444,
    3.57177666330339,
    3.57404865022235,
    3.5763206371413,
    3.57859262406026,
    3.58086461097921,
    3.58313659789816,
    3.58540858481712,
    3.58768057173607,
    3.58995255865503,
    3.59222454557398,
    3.59449653249293,
    3.59676851941189,
    3.59904050633084,
    3.6013124932498,
    3.60358448016875,
    3.6058564670877,
    3.60812845400666,
    3.61040044092561,
    3.61267242784457,
    3.61494441476352,
    3.61721640168247,
    3.61948838860143,
    3.62176037552038,
    3.62403236243934,
    3.62630434935829,
    3.62857633627724,
    3.6308483231962,
    3.63312031011515,
    3.63539229703411,
    3.63766428395306,
    3.63993627087201,
    3.64220825779097,
    3.64448024470992,
    3.64675223162888,
    3.64902421854783,
    3.65129620546678,
    3.65356819238574,
    3.65584017930469,
    3.65811216622365,
    3.6603841531426,
    3.66265614006155,
    3.66492812698051,
    3.66720011389946,
    3.66947210081842,
    3.67174408773737,
    3.67401607465632,
    3.67628806157528,
    3.67856004849423,
    3.68083203541319,
    3.68310402233214,
    3.68537600925109,
    3.68764799617005,
    3.689919983089,
    3.69219197000796,
    3.69446395692691,
    3.69673594384586,
    3.69900793076482,
    3.70127991768377,
    3.70355190460273,
    3.70582389152168,
    3.70809587844063,
    3.71036786535959,
    3.71263985227854,
    3.7149118391975,
    3.71718382611645,
    3.7194558130354,
    3.72172779995436,
    3.72399978687331,
    3.72627177379227,
    3.72854376071122,
    3.73081574763017,
    3.73308773454913,
    3.73535972146808,
    3.73763170838704,
    3.73990369530599,
    3.74217568222494,
    3.7444476691439,
    3.74671965606285,
    3.74899164298181,
    3.75126362990076,
    3.75353561681971,
    3.75580760373867,
    3.75807959065762,
    3.76035157757658,
    3.76262356449553,
    3.76489555141448,
    3.76716753833344,
    3.76943952525239,
    3.77171151217135,
    3.7739834990903,
    3.77625548600925,
    3.77852747292821,
    3.78079945984716,
    3.78307144676612,
    3.78534343368507,
    3.78761542060402,
    3.78988740752298,
    3.79215939444193,
    3.79443138136089,
    3.79670336827984,
    3.79897535519879,
    3.80124734211775,
    3.8035193290367,
    3.80579131595566,
    3.80806330287461,
    3.81033528979356,
    3.81260727671252,
    3.81487926363147,
    3.81715125055043,
    3.81942323746938,
    3.82169522438834,
    3.82396721130729,
    3.82623919822624,
    3.8285111851452,
    3.83078317206415,
    3.8330551589831,
    3.83532714590206,
    3.83759913282101,
    3.83987111973997,
    3.84214310665892,
    3.84441509357787,
    3.84668708049683,
    3.84895906741578,
    3.85123105433474,
    3.85350304125369,
    3.85577502817264,
    3.8580470150916,
    3.86031900201055,
    3.86259098892951,
    3.86486297584846,
    3.86713496276742,
    3.86940694968637,
    3.87167893660532,
    3.87395092352428,
    3.87622291044323,
    3.87849489736218,
    3.88076688428114,
    3.88303887120009,
    3.88531085811905,
    3.887582845038,
    3.88985483195696,
    3.89212681887591,
    3.89439880579486,
    3.89667079271382,
    3.89894277963277,
    3.90121476655172,
    3.90348675347068,
    3.90575874038963,
    3.90803072730859,
    3.91030271422754,
    3.9125747011465,
    3.91484668806545,
    3.9171186749844,
    3.91939066190336,
    3.92166264882231,
    3.92393463574127,
    3.92620662266022,
    3.92847860957917,
    3.93075059649813,
    3.93302258341708,
    3.93529457033604,
    3.93756655725499,
    3.93983854417394,
    3.9421105310929,
    3.94438251801185,
    3.94665450493081,
    3.94892649184976,
    3.95119847876871,
    3.95347046568767,
    3.95574245260662,
    3.95801443952558,
    3.96028642644453,
    3.96255841336348,
    3.96483040028244,
    3.96710238720139,
    3.96937437412035,
    3.9716463610393,
    3.97391834795825,
    3.97619033487721,
    3.97846232179616,
    3.98073430871512,
    3.98300629563407,
    3.98527828255302,
    3.98755026947198,
    3.98982225639093,
    3.99209424330989,
    3.99436623022884,
    3.99663821714779,
    3.99891020406675,
    4.0011821909857,
    4.00345417790466,
    4.00572616482361,
    4.00799815174256,
    4.01027013866152,
    4.01254212558047,
    4.01481411249943,
    4.01708609941838,
    4.01935808633733,
    4.02163007325629,
    4.02390206017524,
    4.0261740470942,
    4.02844603401315,
    4.0307180209321,
    4.03299000785106,
    4.03526199477001,
    4.03753398168897,
    4.03980596860792,
    4.04207795552687,
    4.04434994244583,
    4.04662192936478,
    4.04889391628374,
    4.05116590320269,
    4.05343789012164,
    4.0557098770406,
    4.05798186395955,
    4.0602538508785,
    4.06252583779746,
    4.06479782471641,
    4.06706981163537,
    4.06934179855432,
    4.07161378547328,
    4.07388577239223,
    4.07615775931118,
    4.07842974623014,
    4.08070173314909,
    4.08297372006805,
    4.085245706987,
    4.08751769390595,
    4.08978968082491,
    4.09206166774386,
    4.09433365466282,
    4.09660564158177,
    4.09887762850072,
    4.10114961541968,
    4.10342160233863,
    4.10569358925759,
    4.10796557617654,
    4.11023756309549,
    4.11250955001445,
    4.1147815369334,
    4.11705352385236,
    4.11932551077131,
    4.12159749769026,
    4.12386948460922,
    4.12614147152817,
    4.12841345844713,
    4.13068544536608,
    4.13295743228503,
    4.13522941920399,
    4.13750140612294,
    4.1397733930419,
    4.14204537996085,
    4.1443173668798,
    4.14658935379876,
    4.14886134071771,
    4.15113332763667,
    4.15340531455562,
    4.15567730147457,
    4.15794928839353,
    4.16022127531248,
    4.16249326223144,
    4.16476524915039,
    4.16703723606934,
    4.1693092229883,
    4.17158120990725,
    4.17385319682621,
    4.17612518374516,
    4.17839717066411,
    4.18066915758307,
    4.18294114450202,
    4.18521313142098,
    4.18748511833993,
    4.18975710525888,
    4.19202909217784,
    4.19430107909679,
    4.19657306601575,
    4.1988450529347,
    4.20111703985365,
    4.20338902677261,
    4.20566101369156,
    4.20793300061052,
    4.21020498752947,
    4.21247697444842,
    4.21474896136738,
    4.21702094828633,
    4.21929293520529,
    4.22156492212424,
    4.22383690904319,
    4.22610889596215,
    4.2283808828811,
    4.23065286980006,
    4.23292485671901,
    4.23519684363796,
    4.23746883055692,
    4.23974081747587,
    4.24201280439483,
    4.24428479131378,
    4.24655677823273,
    4.24882876515169,
    4.25110075207064,
    4.2533727389896,
    4.25564472590855,
    4.2579167128275,
    4.26018869974646,
    4.26246068666541,
    4.26473267358437,
    4.26700466050332,
    4.26927664742227,
    4.27154863434123,
    4.27382062126018,
    4.27609260817914,
    4.27836459509809,
    4.28063658201704,
    4.282908568936,
    4.28518055585495,
    4.28745254277391,
    4.28972452969286,
    4.29199651661181,
    4.29426850353077,
    4.29654049044972,
    4.29881247736868,
    4.30108446428763,
    4.30335645120658,
    4.30562843812554,
    4.30790042504449,
    4.31017241196345,
    4.3124443988824,
    4.31471638580136,
    4.31698837272031,
    4.31926035963926,
    4.32153234655822,
    4.32380433347717,
    4.32607632039612,
    4.32834830731508,
    4.33062029423403,
    4.33289228115299,
    4.33516426807194,
    4.3374362549909,
    4.33970824190985,
    4.3419802288288,
    4.34425221574776,
    4.34652420266671,
    4.34879618958566,
    4.35106817650462,
    4.35334016342357,
    4.35561215034253,
    4.35788413726148,
    4.36015612418043,
    4.36242811109939,
    4.36470009801834,
    4.3669720849373,
    4.36924407185625,
    4.3715160587752,
    4.37378804569416,
    4.37606003261311,
    4.37833201953207,
    4.38060400645102,
    4.38287599336997,
    4.38514798028893,
    4.38741996720788,
    4.38969195412684,
    4.39196394104579,
    4.39423592796475,
    4.3965079148837,
    4.39877990180265,
    4.40105188872161,
    4.40332387564056,
    4.40559586255952,
    4.40786784947847,
    4.41013983639742,
    4.41241182331638,
    4.41468381023533,
    4.41695579715429,
    4.41922778407324,
    4.42149977099219,
    4.42377175791115,
    4.4260437448301,
    4.42831573174905,
    4.43058771866801,
    4.43285970558696,
    4.43513169250592,
    4.43740367942487,
    4.43967566634382,
    4.44194765326278,
    4.44421964018173,
    4.44649162710069,
    4.44876361401964,
    4.45103560093859,
    4.45330758785755,
    4.4555795747765,
    4.45785156169546,
    4.46012354861441,
    4.46239553553337,
    4.46466752245232,
    4.46693950937127,
    4.46921149629023,
    4.47148348320918,
    4.47375547012814,
    4.47602745704709,
    4.47829944396604,
    4.480571430885,
    4.48284341780395,
    4.48511540472291,
    4.48738739164186,
    4.48965937856081,
    4.49193136547977,
    4.49420335239872,
    4.49647533931768,
    4.49874732623663,
    4.50101931315558,
    4.50329130007454,
    4.50556328699349,
    4.50783527391245,
    4.5101072608314,
    4.51237924775035,
    4.51465123466931,
    4.51692322158826,
    4.51919520850721,
    4.52146719542617,
    4.52373918234512,
    4.52601116926408,
    4.52828315618303,
    4.53055514310199,
    4.53282713002094,
    4.53509911693989,
    4.53737110385885,
    4.5396430907778,
    4.54191507769676,
    4.54418706461571,
    4.54645905153466,
    4.54873103845362,
    4.55100302537257,
    4.55327501229153,
    4.55554699921048,
    4.55781898612943,
    4.56009097304839,
    4.56236295996734,
    4.5646349468863,
    4.56690693380525,
    4.5691789207242,
    4.57145090764316,
    4.57372289456211,
    4.57599488148107,
    4.57826686840002,
    4.58053885531897,
    4.58281084223793,
    4.58508282915688,
    4.58735481607583,
    4.58962680299479,
    4.59189878991374,
    4.5941707768327,
    4.59644276375165,
    4.5987147506706,
    4.60098673758956,
    4.60325872450851,
    4.60553071142747,
    4.60780269834642,
    4.61007468526538,
    4.61234667218433,
    4.61461865910328,
    4.61689064602224,
    4.61916263294119,
    4.62143461986015,
    4.6237066067791,
    4.62597859369805,
    4.62825058061701,
    4.63052256753596,
    4.63279455445492,
    4.63506654137387,
    4.63733852829282,
    4.63961051521178,
    4.64188250213073,
    4.64415448904969,
    4.64642647596864,
    4.64869846288759,
    4.65097044980655,
    4.6532424367255,
    4.65551442364446,
    4.65778641056341,
    4.66005839748236,
    4.66233038440132,
    4.66460237132027,
    4.66687435823923,
    4.66914634515818,
    4.67141833207713,
    4.67369031899609,
    4.67596230591504,
    4.678234292834,
    4.68050627975295,
    4.6827782666719,
    4.68505025359086,
    4.68732224050981,
    4.68959422742877,
    4.69186621434772,
    4.69413820126667,
    4.69641018818563,
    4.69868217510458,
    4.70095416202354,
    4.70322614894249,
    4.70549813586144,
    4.7077701227804,
    4.71004210969935,
    4.71231409661831,
    4.71458608353726,
    4.71685807045621,
    4.71913005737517,
    4.72140204429412,
    4.72367403121308,
    4.72594601813203,
    4.72821800505098,
    4.73048999196994,
    4.73276197888889,
    4.73503396580785,
    4.7373059527268,
    4.73957793964575,
    4.74184992656471,
    4.74412191348366,
    4.74639390040262,
    4.74866588732157,
    4.75093787424052,
    4.75320986115948,
    4.75548184807843,
    4.75775383499739,
    4.76002582191634,
    4.76229780883529,
    4.76456979575425,
    4.7668417826732,
    4.76911376959216,
    4.77138575651111,
    4.77365774343007,
    4.77592973034902,
    4.77820171726797,
    4.78047370418693,
    4.78274569110588,
    4.78501767802483,
    4.78728966494379,
    4.78956165186274,
    4.7918336387817,
    4.79410562570065,
    4.7963776126196,
    4.79864959953856,
    4.80092158645751,
    4.80319357337647,
    4.80546556029542,
    4.80773754721437,
    4.81000953413333,
    4.81228152105228,
    4.81455350797124,
    4.81682549489019,
    4.81909748180914,
    4.8213694687281,
    4.82364145564705,
    4.82591344256601,
    4.82818542948496,
    4.83045741640391,
    4.83272940332287,
    4.83500139024182,
    4.83727337716078,
    4.83954536407973,
    4.84181735099868,
    4.84408933791764,
    4.84636132483659,
    4.84863331175555,
    4.8509052986745,
    4.85317728559345,
    4.85544927251241,
    4.85772125943136,
    4.85999324635032,
    4.86226523326927,
    4.86453722018822,
    4.86680920710718,
    4.86908119402613,
    4.87135318094509,
    4.87362516786404,
    4.87589715478299,
    4.87816914170195,
    4.8804411286209,
    4.88271311553986,
    4.88498510245881,
    4.88725708937776,
    4.88952907629672,
    4.89180106321567,
    4.89407305013463,
    4.89634503705358,
    4.89861702397253,
    4.90088901089149,
    4.90316099781044,
    4.9054329847294,
    4.90770497164835,
    4.9099769585673,
    4.91224894548626,
    4.91452093240521,
    4.91679291932417,
    4.91906490624312,
    4.92133689316208,
    4.92360888008103,
    4.92588086699998,
    4.92815285391894,
    4.93042484083789,
    4.93269682775685,
    4.9349688146758,
    4.93724080159475,
    4.93951278851371,
    4.94178477543266,
    4.94405676235162,
    4.94632874927057,
    4.94860073618952,
    4.95087272310848,
    4.95314471002743,
    4.95541669694638,
    4.95768868386534,
    4.95996067078429,
    4.96223265770325,
    4.9645046446222,
    4.96677663154115,
    4.96904861846011,
    4.97132060537906,
    4.97359259229802,
    4.97586457921697,
    4.97813656613592,
    4.98040855305488,
    4.98268053997383,
    4.98495252689279,
    4.98722451381174,
    4.98949650073069,
    4.99176848764965,
    4.9940404745686,
    4.99631246148756,
    4.99858444840651,
    5.00085643532546,
    5.00312842224442,
    5.00540040916337,
    5.00767239608233,
    5.00994438300128,
    5.01221636992023,
    5.01448835683919,
    5.01676034375814,
    5.0190323306771,
    5.02130431759605,
    5.023576304515,
    5.02584829143396,
    5.02812027835291,
    5.03039226527187,
    5.03266425219082,
    5.03493623910977,
    5.03720822602873,
    5.03948021294768,
    5.04175219986664,
    5.04402418678559,
    5.04629617370454,
    5.0485681606235,
    5.05084014754245,
    5.05311213446141,
    5.05538412138036,
    5.05765610829932,
    5.05992809521827,
    5.06220008213722,
    5.06447206905618,
    5.06674405597513,
    5.06901604289409,
    5.07128802981304,
    5.07356001673199,
    5.07583200365095,
    5.0781039905699,
    5.08037597748886,
    5.08264796440781,
    5.08491995132676,
    5.08719193824572,
    5.08946392516467,
    5.09173591208363,
    5.09400789900258,
    5.09627988592153,
    5.09855187284049,
    5.10082385975944,
    5.1030958466784,
    5.10536783359735,
    5.1076398205163,
    5.10991180743526,
    5.11218379435421,
    5.11445578127316,
    5.11672776819212,
    5.11899975511107,
    5.12127174203003,
    5.12354372894898,
    5.12581571586793,
    5.12808770278689,
    5.13035968970584,
    5.1326316766248,
    5.13490366354375,
    5.13717565046271,
    5.13944763738166,
    5.14171962430061,
    5.14399161121957,
    5.14626359813852,
    5.14853558505748,
    5.15080757197643,
    5.15307955889538,
    5.15535154581434,
    5.15762353273329,
    5.15989551965225,
    5.1621675065712,
    5.16443949349015,
    5.16671148040911,
    5.16898346732806,
    5.17125545424701,
    5.17352744116597,
    5.17579942808492,
    5.17807141500388,
    5.18034340192283,
    5.18261538884178,
    5.18488737576074,
    5.18715936267969,
    5.18943134959865,
    5.1917033365176,
    5.19397532343655,
    5.19624731035551,
    5.19851929727446,
    5.20079128419342,
    5.20306327111237,
    5.20533525803133,
    5.20760724495028,
    5.20987923186923,
    5.21215121878819,
    5.21442320570714,
    5.2166951926261,
    5.21896717954505,
    5.221239166464,
    5.22351115338296,
    5.22578314030191,
    5.22805512722087,
    5.23032711413982,
    5.23259910105877,
    5.23487108797773,
    5.23714307489668,
    5.23941506181564,
    5.24168704873459,
    5.24395903565354,
    5.2462310225725,
    5.24850300949145,
    5.25077499641041,
    5.25304698332936,
    5.25531897024831,
    5.25759095716727,
    5.25986294408622,
    5.26213493100518,
    5.26440691792413,
    5.26667890484308,
    5.26895089176204,
    5.27122287868099,
    5.27349486559995,
    5.2757668525189,
    5.27803883943785,
    5.28031082635681,
    5.28258281327576,
    5.28485480019472,
    5.28712678711367,
    5.28939877403262,
    5.29167076095158,
    5.29394274787053,
    5.29621473478949,
    5.29848672170844,
    5.30075870862739,
    5.30303069554635,
    5.3053026824653,
    5.30757466938426,
    5.30984665630321,
    5.31211864322216,
    5.31439063014112,
    5.31666261706007,
    5.31893460397903,
    5.32120659089798,
    5.32347857781693,
    5.32575056473589,
    5.32802255165484,
    5.3302945385738,
    5.33256652549275,
    5.3348385124117,
    5.33711049933066,
    5.33938248624961,
    5.34165447316857,
    5.34392646008752,
    5.34619844700647,
    5.34847043392543,
    5.35074242084438,
    5.35301440776334,
    5.35528639468229,
    5.35755838160124,
    5.3598303685202,
    5.36210235543915,
    5.36437434235811,
    5.36664632927706,
    5.36891831619601,
    5.37119030311497,
    5.37346229003392,
    5.37573427695288,
    5.37800626387183,
    5.38027825079078,
    5.38255023770974,
    5.38482222462869,
    5.38709421154765,
    5.3893661984666,
    5.39163818538555,
    5.39391017230451,
    5.39618215922346,
    5.39845414614242,
    5.40072613306137,
    5.40299811998032,
    5.40527010689928,
    5.40754209381823,
    5.40981408073719,
    5.41208606765614,
    5.41435805457509,
    5.41663004149405,
    5.418902028413,
    5.42117401533196,
    5.42344600225091,
    5.42571798916986,
    5.42798997608882,
    5.43026196300777,
    5.43253394992673,
    5.43480593684568,
    5.43707792376463,
    5.43934991068359,
    5.44162189760254,
    5.4438938845215,
    5.44616587144045,
    5.4484378583594,
    5.45070984527836,
    5.45298183219731,
    5.45525381911627,
    5.45752580603522,
    5.45979779295417,
    5.46206977987313,
    5.46434176679208,
    5.46661375371104,
    5.46888574062999,
    5.47115772754894,
    5.4734297144679,
    5.47570170138685,
    5.47797368830581,
    5.48024567522476,
    5.48251766214371,
    5.48478964906267,
    5.48706163598162,
    5.48933362290058,
    5.49160560981953,
    5.49387759673848,
    5.49614958365744,
    5.49842157057639,
    5.50069355749535,
    5.5029655444143,
    5.50523753133325,
    5.50750951825221,
    5.50978150517116,
    5.51205349209012,
    5.51432547900907,
    5.51659746592802,
    5.51886945284698,
    5.52114143976593,
    5.52341342668489,
    5.52568541360384,
    5.5279574005228,
    5.53022938744175,
    5.5325013743607,
    5.53477336127966,
    5.53704534819861,
    5.53931733511756,
    5.54158932203652,
    5.54386130895547,
    5.54613329587443,
    5.54840528279338,
    5.55067726971233,
    5.55294925663129,
    5.55522124355024,
    5.5574932304692,
    5.55976521738815,
    5.5620372043071,
    5.56430919122606,
    5.56658117814501,
    5.56885316506397,
    5.57112515198292,
    5.57339713890187,
    5.57566912582083,
    5.57794111273978,
    5.58021309965874,
    5.58248508657769,
    5.58475707349664,
    5.5870290604156,
    5.58930104733455,
    5.59157303425351,
    5.59384502117246,
    5.59611700809141,
    5.59838899501037,
    5.60066098192932,
    5.60293296884828,
    5.60520495576723,
    5.60747694268618,
    5.60974892960514,
    5.61202091652409,
    5.61429290344305,
    5.616564890362,
    5.61883687728095,
    5.62110886419991,
    5.62338085111886,
    5.62565283803782,
    5.62792482495677,
    5.63019681187572,
    5.63246879879468,
    5.63474078571363,
    5.63701277263259,
    5.63928475955154,
    5.64155674647049,
    5.64382873338945,
    5.6461007203084,
    5.64837270722736,
    5.65064469414631,
    5.65291668106526,
    5.65518866798422,
    5.65746065490317,
    5.65973264182213,
    5.66200462874108,
    5.66427661566004,
    5.66654860257899,
    5.66882058949794,
    5.6710925764169,
    5.67336456333585,
    5.67563655025481,
    5.67790853717376,
    5.68018052409271,
    5.68245251101167,
    5.68472449793062,
    5.68699648484957,
    5.68926847176853,
    5.69154045868748,
    5.69381244560644,
    5.69608443252539,
    5.69835641944435,
    5.7006284063633,
    5.70290039328225,
    5.70517238020121,
    5.70744436712016,
    5.70971635403912,
    5.71198834095807,
    5.71426032787702,
    5.71653231479598,
    5.71880430171493,
    5.72107628863389,
    5.72334827555284,
    5.72562026247179,
    5.72789224939075,
    5.7301642363097,
    5.73243622322866,
    5.73470821014761,
    5.73698019706656,
    5.73925218398552,
    5.74152417090447,
    5.74379615782343,
    5.74606814474238,
    5.74834013166133,
    5.75061211858029,
    5.75288410549924,
    5.75515609241819,
    5.75742807933715,
    5.7597000662561,
    5.76197205317506,
    5.76424404009401,
    5.76651602701297,
    5.76878801393192,
    5.77106000085087,
    5.77333198776983,
    5.77560397468878,
    5.77787596160773,
    5.78014794852669,
    5.78241993544564,
    5.7846919223646,
    5.78696390928355,
    5.78923589620251,
    5.79150788312146,
    5.79377987004041,
    5.79605185695937,
    5.79832384387832,
    5.80059583079728,
    5.80286781771623,
    5.80513980463518,
    5.80741179155414,
    5.80968377847309,
    5.81195576539205,
    5.814227752311,
    5.81649973922995,
    5.81877172614891,
    5.82104371306786,
    5.82331569998682,
    5.82558768690577,
    5.82785967382472,
    5.83013166074368,
    5.83240364766263,
    5.83467563458159,
    5.83694762150054,
    5.83921960841949,
    5.84149159533845,
    5.8437635822574,
    5.84603556917636,
    5.84830755609531,
    5.85057954301426,
    5.85285152993322,
    5.85512351685217,
    5.85739550377113,
    5.85966749069008,
    5.86193947760903,
    5.86421146452799,
    5.86648345144694,
    5.8687554383659,
    5.87102742528485,
    5.8732994122038,
    5.87557139912276,
    5.87784338604171,
    5.88011537296067,
    5.88238735987962,
    5.88465934679857,
    5.88693133371753,
    5.88920332063648,
    5.89147530755544,
    5.89374729447439,
    5.89601928139334,
    5.8982912683123,
    5.90056325523125,
    5.90283524215021,
    5.90510722906916,
    5.90737921598811,
    5.90965120290707,
    5.91192318982602,
    5.91419517674498,
    5.91646716366393,
    5.91873915058289,
    5.92101113750184,
    5.92328312442079,
    5.92555511133975,
    5.9278270982587,
    5.93009908517765,
    5.93237107209661,
    5.93464305901556,
    5.93691504593452,
    5.93918703285347,
    5.94145901977242,
    5.94373100669138,
    5.94600299361033,
    5.94827498052929,
    5.95054696744824,
    5.95281895436719,
    5.95509094128615,
    5.9573629282051,
    5.95963491512406,
    5.96190690204301,
    5.96417888896196,
    5.96645087588092,
    5.96872286279987,
    5.97099484971883,
    5.97326683663778,
    5.97553882355673,
    5.97781081047569,
    5.98008279739464,
    5.9823547843136,
    5.98462677123255,
    5.9868987581515,
    5.98917074507046,
    5.99144273198941,
    5.99371471890837,
    5.99598670582732,
    5.99825869274627,
    6.00053067966523,
    6.00280266658418,
    6.00507465350314,
    6.00734664042209,
    6.00961862734104,
    6.01189061426,
    6.01416260117895,
    6.01643458809791,
    6.01870657501686,
    6.02097856193581,
    6.02325054885477,
    6.02552253577372,
    6.02779452269268,
    6.03006650961163,
    6.03233849653058,
    6.03461048344954,
    6.03688247036849,
    6.03915445728745,
    6.0414264442064,
    6.04369843112535,
    6.04597041804431,
    6.04824240496326,
    6.05051439188222,
    6.05278637880117,
    6.05505836572013,
    6.05733035263908,
    6.05960233955803,
    6.06187432647699,
    6.06414631339594,
    6.0664183003149,
    6.06869028723385,
    6.0709622741528,
    6.07323426107176,
    6.07550624799071,
    6.07777823490966,
    6.08005022182862,
    6.08232220874757,
    6.08459419566653,
    6.08686618258548,
    6.08913816950444,
    6.09141015642339,
    6.09368214334234,
    6.0959541302613,
    6.09822611718025,
    6.1004981040992,
    6.10277009101816,
    6.10504207793711,
    6.10731406485607,
    6.10958605177502,
    6.11185803869398,
    6.11413002561293,
    6.11640201253188,
    6.11867399945084,
    6.12094598636979,
    6.12321797328875,
    6.1254899602077,
    6.12776194712665,
    6.13003393404561,
    6.13230592096456,
    6.13457790788352,
    6.13684989480247,
    6.13912188172142,
    6.14139386864038,
    6.14366585555933,
    6.14593784247828,
    6.14820982939724,
    6.15048181631619,
    6.15275380323515,
    6.1550257901541,
    6.15729777707306,
    6.15956976399201,
    6.16184175091096,
    6.16411373782992,
    6.16638572474887,
    6.16865771166782,
    6.17092969858678,
    6.17320168550573,
    6.17547367242469,
    6.17774565934364,
    6.18001764626259,
    6.18228963318155,
    6.1845616201005,
    6.18683360701946,
    6.18910559393841,
    6.19137758085737,
    6.19364956777632,
    6.19592155469527,
    6.19819354161423,
    6.20046552853318,
    6.20273751545214,
    6.20500950237109,
    6.20728148929004,
    6.209553476209,
    6.21182546312795,
    6.21409745004691,
    6.21636943696586,
    6.21864142388481,
    6.22091341080377,
    6.22318539772272,
    6.22545738464168,
    6.22772937156063,
    6.23000135847958,
    6.23227334539854,
    6.23454533231749,
    6.23681731923645,
    6.2390893061554,
    6.24136129307435,
    6.24363327999331,
    6.24590526691226,
    6.24817725383122,
    6.25044924075017,
    6.25272122766912,
    6.25499321458808,
    6.25726520150703,
    6.25953718842599,
    6.26180917534494,
    6.26408116226389,
    6.26635314918285,
    6.2686251361018,
    6.27089712302076,
    6.27316910993971,
    6.27544109685866,
    6.27771308377762,
    6.27998507069657,
    6.28225705761553,
    6.28452904453448,
    6.28680103145343,
    6.28907301837239,
    6.29134500529134,
    6.2936169922103,
    6.29588897912925,
    6.2981609660482,
    6.30043295296716,
    6.30270493988611,
    6.30497692680507,
    6.30724891372402,
    6.30952090064297,
    6.31179288756193,
    6.31406487448088,
    6.31633686139983,
    6.31860884831879,
    6.32088083523774,
    6.3231528221567,
    6.32542480907565,
    6.32769679599461,
    6.32996878291356,
    6.33224076983251,
    6.33451275675147,
    6.33678474367042,
    6.33905673058938,
    6.34132871750833,
    6.34360070442728,
    6.34587269134624,
    6.34814467826519,
    6.35041666518415,
    6.3526886521031,
    6.35496063902205,
    6.35723262594101,
    6.35950461285996,
    6.36177659977892,
    6.36404858669787,
    6.36632057361682,
    6.36859256053578,
    6.37086454745473,
    6.37313653437369,
    6.37540852129264,
    6.37768050821159,
    6.37995249513055,
    6.3822244820495,
    6.38449646896846,
    6.38676845588741,
    6.38904044280636,
    6.39131242972532,
    6.39358441664427,
    6.39585640356323,
    6.39812839048218,
    6.40040037740113,
    6.40267236432009,
    6.40494435123904,
    6.407216338158,
    6.40948832507695,
    6.4117603119959,
    6.41403229891486,
    6.41630428583381,
    6.41857627275277,
    6.42084825967172,
    6.42312024659067,
    6.42539223350963,
    6.42766422042858,
    6.42993620734754,
    6.43220819426649,
    6.43448018118544,
    6.4367521681044,
    6.43902415502335,
    6.44129614194231,
    6.44356812886126,
    6.44584011578021,
    6.44811210269917,
    6.45038408961812,
    6.45265607653708,
    6.45492806345603,
    6.45720005037498,
    6.45947203729394,
    6.46174402421289,
    6.46401601113185,
    6.4662879980508,
    6.46855998496975,
    6.47083197188871,
    6.47310395880766,
    6.47537594572662,
    6.47764793264557,
    6.47991991956452,
    6.48219190648348,
    6.48446389340243,
    6.48673588032139,
    6.48900786724034,
    6.49127985415929,
    6.49355184107825,
    6.4958238279972,
    6.49809581491616,
    6.50036780183511,
    6.50263978875407,
    6.50491177567302,
    6.50718376259197,
    6.50945574951093,
    6.51172773642988,
    6.51399972334883,
    6.51627171026779,
    6.51854369718674,
    6.5208156841057,
    6.52308767102465,
    6.5253596579436,
    6.52763164486256,
    6.52990363178151,
    6.53217561870047,
    6.53444760561942,
    6.53671959253837,
    6.53899157945733,
    6.54126356637628,
    6.54353555329524,
    6.54580754021419,
    6.54807952713314,
    6.5503515140521,
    6.55262350097105,
    6.55489548789001,
    6.55716747480896,
    6.55943946172791,
    6.56171144864687,
    6.56398343556582,
    6.56625542248478,
    6.56852740940373,
    6.57079939632268,
    6.57307138324164,
    6.57534337016059,
    6.57761535707955,
    6.5798873439985,
    6.58215933091745,
    6.58443131783641,
    6.58670330475536,
    6.58897529167432,
    6.59124727859327,
    6.59351926551222,
    6.59579125243118,
    6.59806323935013,
    6.60033522626909,
    6.60260721318804,
    6.60487920010699,
    6.60715118702595,
    6.6094231739449,
    6.61169516086386,
    6.61396714778281,
    6.61623913470176,
    6.61851112162072,
    6.62078310853967,
    6.62305509545863,
    6.62532708237758,
    6.62759906929653,
    6.62987105621549,
    6.63214304313444,
    6.6344150300534,
    6.63668701697235,
    6.6389590038913,
    6.64123099081026,
    6.64350297772921,
    6.64577496464817,
    6.64804695156712,
    6.65031893848608,
    6.65259092540503,
    6.65486291232398,
    6.65713489924294,
    6.65940688616189,
    6.66167887308084,
    6.6639508599998,
    6.66622284691875,
    6.66849483383771,
    6.67076682075666,
    6.67303880767562,
    6.67531079459457,
    6.67758278151352,
    6.67985476843248,
    6.68212675535143,
    6.68439874227038,
    6.68667072918934,
    6.68894271610829,
    6.69121470302725,
    6.6934866899462,
    6.69575867686515,
    6.69803066378411,
    6.70030265070306,
    6.70257463762202,
    6.70484662454097,
    6.70711861145992,
    6.70939059837888,
    6.71166258529783,
    6.71393457221679,
    6.71620655913574,
    6.71847854605469,
    6.72075053297365,
    6.7230225198926,
    6.72529450681156,
    6.72756649373051,
    6.72983848064946,
    6.73211046756842,
    6.73438245448737,
    6.73665444140633,
    6.73892642832528,
    6.74119841524424,
    6.74347040216319,
    6.74574238908214,
    6.7480143760011,
    6.75028636292005,
    6.752558349839,
    6.75483033675796,
    6.75710232367691,
    6.75937431059587,
    6.76164629751482,
    6.76391828443377,
    6.76619027135273,
    6.76846225827168,
    6.77073424519064,
    6.77300623210959,
    6.77527821902854,
    6.7775502059475,
    6.77982219286645,
    6.78209417978541,
    6.78436616670436,
    6.78663815362331,
    6.78891014054227,
    6.79118212746122,
    6.79345411438018,
    6.79572610129913,
    6.79799808821809,
    6.80027007513704,
    6.80254206205599,
    6.80481404897495,
    6.8070860358939,
    6.80935802281285,
    6.81163000973181,
    6.81390199665076,
    6.81617398356972,
    6.81844597048867,
    6.82071795740763,
    6.82298994432658,
    6.82526193124553,
    6.82753391816449,
    6.82980590508344,
    6.83207789200239,
    6.83434987892135,
    6.8366218658403,
    6.83889385275926,
    6.84116583967821,
    6.84343782659717,
    6.84570981351612,
    6.84798180043507,
    6.85025378735403,
    6.85252577427298,
    6.85479776119193,
    6.85706974811089,
    6.85934173502984,
    6.8616137219488,
    6.86388570886775,
    6.8661576957867,
    6.86842968270566,
    6.87070166962461,
    6.87297365654357,
    6.87524564346252,
    6.87751763038148,
    6.87978961730043,
    6.88206160421938,
    6.88433359113834,
    6.88660557805729,
    6.88887756497625,
    6.8911495518952,
    6.89342153881415,
    6.89569352573311,
    6.89796551265206,
    6.90023749957102,
    6.90250948648997,
    6.90478147340892,
    6.90705346032788,
    6.90932544724683,
    6.91159743416579,
    6.91386942108474,
    6.91614140800369,
    6.91841339492265,
    6.9206853818416,
    6.92295736876055,
    6.92522935567951,
    6.92750134259846,
    6.92977332951742,
    6.93204531643637,
    6.93431730335532,
    6.93658929027428,
    6.93886127719323,
    6.94113326411219,
    6.94340525103114,
    6.9456772379501,
    6.94794922486905,
    6.950221211788,
    6.95249319870696,
    6.95476518562591,
    6.95703717254487,
    6.95930915946382,
    6.96158114638277,
    6.96385313330173,
    6.96612512022068,
    6.96839710713964,
    6.97066909405859,
    6.97294108097754,
    6.9752130678965,
    6.97748505481545,
    6.97975704173441,
    6.98202902865336,
    6.98430101557231,
    6.98657300249127,
    6.98884498941022,
    6.99111697632918,
    6.99338896324813,
    6.99566095016708,
    6.99793293708604,
    7.00020492400499,
    7.00247691092394,
    7.0047488978429,
    7.00702088476185,
    7.00929287168081,
    7.01156485859976,
    7.01383684551872,
    7.01610883243767,
    7.01838081935662,
    7.02065280627558,
    7.02292479319453,
    7.02519678011349,
    7.02746876703244,
    7.02974075395139,
    7.03201274087035,
    7.0342847277893,
    7.03655671470826,
    7.03882870162721,
    7.04110068854616,
    7.04337267546512,
    7.04564466238407,
    7.04791664930303,
    7.05018863622198,
    7.05246062314093,
    7.05473261005989,
    7.05700459697884,
    7.0592765838978,
    7.06154857081675,
    7.0638205577357,
    7.06609254465466,
    7.06836453157361,
    7.07063651849257,
    7.07290850541152,
    7.07518049233047,
    7.07745247924943,
    7.07972446616838,
    7.08199645308734,
    7.08426844000629,
    7.08654042692524,
    7.0888124138442,
    7.09108440076315,
    7.09335638768211,
    7.09562837460106,
    7.09790036152001,
    7.10017234843897,
    7.10244433535792,
    7.10471632227688,
    7.10698830919583,
    7.10926029611478,
    7.11153228303374,
    7.11380426995269,
    7.11607625687165,
    7.1183482437906,
    7.12062023070955,
    7.12289221762851,
    7.12516420454746,
    7.12743619146642,
    7.12970817838537,
    7.13198016530432,
    7.13425215222328,
    7.13652413914223,
    7.13879612606119,
    7.14106811298014,
    7.14334009989909,
    7.14561208681805,
    7.147884073737,
    7.15015606065596,
    7.15242804757491,
    7.15470003449386,
    7.15697202141282,
    7.15924400833177,
    7.16151599525073,
    7.16378798216968,
    7.16605996908863,
    7.16833195600759,
    7.17060394292654,
    7.1728759298455,
    7.17514791676445,
    7.1774199036834,
    7.17969189060236,
    7.18196387752131,
    7.18423586444027,
    7.18650785135922,
    7.18877983827817,
    7.19105182519713,
    7.19332381211608,
    7.19559579903504,
    7.19786778595399,
    7.20013977287294,
    7.2024117597919,
    7.20468374671085,
    7.20695573362981,
    7.20922772054876,
    7.21149970746771,
    7.21377169438667,
    7.21604368130562,
    7.21831566822458,
    7.22058765514353,
    7.22285964206248,
    7.22513162898144,
    7.22740361590039,
    7.22967560281935,
    7.2319475897383,
    7.23421957665725,
    7.23649156357621,
    7.23876355049516,
    7.24103553741412,
    7.24330752433307,
    7.24557951125202,
    7.24785149817098,
    7.25012348508993,
    7.25239547200889,
    7.25466745892784,
    7.25693944584679,
    7.25921143276575,
    7.2614834196847,
    7.26375540660366,
    7.26602739352261,
    7.26829938044156,
    7.27057136736052,
    7.27284335427947,
    7.27511534119843,
    7.27738732811738,
    7.27965931503633,
    7.28193130195529,
    7.28420328887424,
    7.2864752757932,
    7.28874726271215,
    7.29101924963111,
    7.29329123655006,
    7.29556322346901,
    7.29783521038797,
    7.30010719730692,
    7.30237918422587,
    7.30465117114483,
    7.30692315806378,
    7.30919514498274,
    7.31146713190169,
    7.31373911882064,
    7.3160111057396,
    7.31828309265855,
    7.32055507957751,
    7.32282706649646,
    7.32509905341541,
    7.32737104033437,
    7.32964302725332,
    7.33191501417228,
    7.33418700109123,
    7.33645898801019,
    7.33873097492914,
    7.34100296184809,
    7.34327494876705,
    7.345546935686,
    7.34781892260495,
    7.35009090952391,
    7.35236289644286,
    7.35463488336182,
    7.35690687028077,
    7.35917885719972,
    7.36145084411868,
    7.36372283103763,
    7.36599481795659,
    7.36826680487554,
    7.3705387917945,
    7.37281077871345,
    7.3750827656324,
    7.37735475255136,
    7.37962673947031,
    7.38189872638927,
    7.38417071330822,
    7.38644270022717,
    7.38871468714613,
    7.39098667406508,
    7.39325866098403,
    7.39553064790299,
    7.39780263482194,
    7.4000746217409,
    7.40234660865985,
    7.40461859557881,
    7.40689058249776,
    7.40916256941671,
    7.41143455633567,
    7.41370654325462,
    7.41597853017358,
    7.41825051709253,
    7.42052250401148,
    7.42279449093044,
    7.42506647784939,
    7.42733846476835,
    7.4296104516873,
    7.43188243860625,
    7.43415442552521,
    7.43642641244416,
    7.43869839936312,
    7.44097038628207,
    7.44324237320102,
    7.44551436011998,
    7.44778634703893,
    7.45005833395789,
    7.45233032087684,
    7.45460230779579,
    7.45687429471475,
    7.4591462816337,
    7.46141826855266,
    7.46369025547161,
    7.46596224239056,
    7.46823422930952,
    7.47050621622847,
    7.47277820314743,
    7.47505019006638,
    7.47732217698533,
    7.47959416390429,
    7.48186615082324,
    7.4841381377422,
    7.48641012466115,
    7.4886821115801,
    7.49095409849906,
    7.49322608541801,
    7.49549807233697,
    7.49777005925592,
    7.50004204617487,
    7.50231403309383,
    7.50458602001278,
    7.50685800693174,
    7.50912999385069,
    7.51140198076964,
    7.5136739676886,
    7.51594595460755,
    7.51821794152651,
    7.52048992844546,
    7.52276191536441,
    7.52503390228337,
    7.52730588920232,
    7.52957787612128,
    7.53184986304023,
    7.53412184995918,
    7.53639383687814,
    7.53866582379709,
    7.54093781071605,
    7.543209797635,
    7.54548178455395,
    7.54775377147291,
    7.55002575839186,
    7.55229774531082,
    7.55456973222977,
    7.55684171914872,
    7.55911370606768,
    7.56138569298663,
    7.56365767990559,
    7.56592966682454,
    7.56820165374349,
    7.57047364066245,
    7.5727456275814,
    7.57501761450036,
    7.57728960141931,
    7.57956158833826,
    7.58183357525722,
    7.58410556217617,
    7.58637754909513,
    7.58864953601408,
    7.59092152293303,
    7.59319350985199,
    7.59546549677094,
    7.5977374836899,
    7.60000947060885,
    7.6022814575278,
    7.60455344444676,
    7.60682543136571,
    7.60909741828467,
    7.61136940520362,
    7.61364139212257,
    7.61591337904153,
    7.61818536596048,
    7.62045735287944,
    7.62272933979839,
    7.62500132671734,
    7.6272733136363,
    7.62954530055525,
    7.63181728747421,
    7.63408927439316,
    7.63636126131211,
    7.63863324823107,
    7.64090523515002,
    7.64317722206898,
    7.64544920898793,
    7.64772119590688,
    7.64999318282584,
    7.65226516974479,
    7.65453715666375,
    7.6568091435827,
    7.65908113050165,
    7.66135311742061,
    7.66362510433956,
    7.66589709125852,
    7.66816907817747,
    7.67044106509642,
    7.67271305201538,
    7.67498503893433,
    7.67725702585329,
    7.67952901277224,
    7.68180099969119,
    7.68407298661015,
    7.6863449735291,
    7.68861696044806,
    7.69088894736701,
    7.69316093428596,
    7.69543292120492,
    7.69770490812387,
    7.69997689504283,
    7.70224888196178,
    7.70452086888073,
    7.70679285579969,
    7.70906484271864,
    7.7113368296376,
    7.71360881655655,
    7.71588080347551,
    7.71815279039446,
    7.72042477731341,
    7.72269676423237,
    7.72496875115132,
    7.72724073807027,
    7.72951272498923,
    7.73178471190818,
    7.73405669882714,
    7.73632868574609,
    7.73860067266504,
    7.740872659584,
    7.74314464650295,
    7.74541663342191,
    7.74768862034086,
    7.74996060725981,
    7.75223259417877,
    7.75450458109772,
    7.75677656801668,
    7.75904855493563,
    7.76132054185458,
    7.76359252877354,
    7.76586451569249,
    7.76813650261145,
    7.7704084895304,
    7.77268047644935,
    7.77495246336831,
    7.77722445028726,
    7.77949643720622,
    7.78176842412517,
    7.78404041104412,
    7.78631239796308,
    7.78858438488203,
    7.79085637180099,
    7.79312835871994,
    7.7954003456389,
    7.79767233255785,
    7.7999443194768,
    7.80221630639576,
    7.80448829331471,
    7.80676028023366,
    7.80903226715262,
    7.81130425407157,
    7.81357624099053,
    7.81584822790948,
    7.81812021482843,
    7.82039220174739,
    7.82266418866634,
    7.8249361755853,
    7.82720816250425,
    7.8294801494232,
    7.83175213634216,
    7.83402412326111,
    7.83629611018007,
    7.83856809709902,
    7.84084008401797,
    7.84311207093693,
    7.84538405785588,
    7.84765604477484,
    7.84992803169379,
    7.85220001861274,
    7.8544720055317,
    7.85674399245065,
    7.85901597936961,
    7.86128796628856,
    7.86355995320752,
    7.86583194012647,
    7.86810392704542,
    7.87037591396438,
    7.87264790088333,
    7.87491988780229,
    7.87719187472124,
    7.87946386164019,
    7.88173584855915,
    7.8840078354781,
    7.88627982239706,
    7.88855180931601,
    7.89082379623496,
    7.89309578315392,
    7.89536777007287,
    7.89763975699182,
    7.89991174391078,
    7.90218373082973,
    7.90445571774869,
    7.90672770466764,
    7.90899969158659,
    7.91127167850555,
    7.9135436654245,
    7.91581565234346,
    7.91808763926241,
    7.92035962618136,
    7.92263161310032,
    7.92490360001927,
    7.92717558693823,
    7.92944757385718,
    7.93171956077614,
    7.93399154769509,
    7.93626353461404,
    7.938535521533,
    7.94080750845195,
    7.94307949537091,
    7.94535148228986,
    7.94762346920881,
    7.94989545612777,
    7.95216744304672,
    7.95443942996568,
    7.95671141688463,
    7.95898340380358,
    7.96125539072254,
    7.96352737764149,
    7.96579936456045,
    7.9680713514794,
    7.97034333839835,
    7.97261532531731,
    7.97488731223626,
    7.97715929915521,
    7.97943128607417,
    7.98170327299312,
    7.98397525991208,
    7.98624724683103,
    7.98851923374999,
    7.99079122066894,
    7.99306320758789,
    7.99533519450685,
    7.9976071814258,
    7.99987916834475,
    8.00215115526371,
    8.00442314218266,
    8.00669512910162,
    8.00896711602057,
    8.01123910293953,
    8.01351108985848,
    8.01578307677743,
    8.01805506369639,
    8.02032705061534,
    8.0225990375343,
    8.02487102445325,
    8.0271430113722,
    8.02941499829116,
    8.03168698521011,
    8.03395897212907,
    8.03623095904802,
    8.03850294596697,
    8.04077493288593,
    8.04304691980488,
    8.04531890672384,
    8.04759089364279,
    8.04986288056174,
    8.0521348674807,
    8.05440685439965,
    8.05667884131861,
    8.05895082823756,
    8.06122281515651,
    8.06349480207547,
    8.06576678899442,
    8.06803877591338,
    8.07031076283233,
    8.07258274975128,
    8.07485473667024,
    8.07712672358919,
    8.07939871050815,
    8.0816706974271,
    8.08394268434605,
    8.08621467126501,
    8.08848665818396,
    8.09075864510292,
    8.09303063202187,
    8.09530261894082,
    8.09757460585978,
    8.09984659277873,
    8.10211857969769,
    8.10439056661664,
    8.10666255353559,
    8.10893454045455,
    8.1112065273735,
    8.11347851429246,
    8.11575050121141,
    8.11802248813036,
    8.12029447504932,
    8.12256646196827,
    8.12483844888723,
    8.12711043580618,
    8.12938242272513,
    8.13165440964409,
    8.13392639656304,
    8.136198383482,
    8.13847037040095,
    8.1407423573199,
    8.14301434423886,
    8.14528633115781,
    8.14755831807677,
    8.14983030499572,
    8.15210229191467,
    8.15437427883363,
    8.15664626575258,
    8.15891825267154,
    8.16119023959049,
    8.16346222650944,
    8.1657342134284,
    8.16800620034735,
    8.17027818726631,
    8.17255017418526,
    8.17482216110421,
    8.17709414802317,
    8.17936613494212,
    8.18163812186108,
    8.18391010878003,
    8.18618209569898,
    8.18845408261794,
    8.19072606953689,
    8.19299805645585,
    8.1952700433748,
    8.19754203029375,
    8.19981401721271,
    8.20208600413166,
    8.20435799105062,
    8.20662997796957,
    8.20890196488852,
    8.21117395180748,
    8.21344593872643,
    8.21571792564539,
    8.21798991256434,
    8.22026189948329,
    8.22253388640225,
    8.2248058733212,
    8.22707786024016,
    8.22934984715911,
    8.23162183407806,
    8.23389382099702,
    8.23616580791597,
    8.23843779483493,
    8.24070978175388,
    8.24298176867283,
    8.24525375559179,
    8.24752574251074,
    8.2497977294297,
    8.25206971634865,
    8.2543417032676,
    8.25661369018656,
    8.25888567710551,
    8.26115766402447,
    8.26342965094342,
    8.26570163786237,
    8.26797362478133,
    8.27024561170028,
    8.27251759861924,
    8.27478958553819,
    8.27706157245714,
    8.2793335593761,
    8.28160554629505,
    8.28387753321401,
    8.28614952013296,
    8.28842150705191,
    8.29069349397087,
    8.29296548088982,
    8.29523746780878,
    8.29750945472773,
    8.29978144164668,
    8.30205342856564,
    8.30432541548459,
    8.30659740240355,
    8.3088693893225,
    8.31114137624145,
    8.31341336316041,
    8.31568535007936,
    8.31795733699832,
    8.32022932391727,
    8.32250131083623,
    8.32477329775518,
    8.32704528467413,
    8.32931727159309,
    8.33158925851204,
    8.333861245431,
    8.33613323234995,
    8.3384052192689,
    8.34067720618786,
    8.34294919310681,
    8.34522118002577,
    8.34749316694472,
    8.34976515386367,
    8.35203714078263,
    8.35430912770158,
    8.35658111462054,
    8.35885310153949,
    8.36112508845844,
    8.3633970753774,
    8.36566906229635,
    8.3679410492153,
    8.37021303613426,
    8.37248502305321,
    8.37475700997217,
    8.37702899689112,
    8.37930098381008,
    8.38157297072903,
    8.38384495764798,
    8.38611694456694,
    8.38838893148589,
    8.39066091840484,
    8.3929329053238,
    8.39520489224275,
    8.39747687916171,
    8.39974886608066,
    8.40202085299961,
    8.40429283991857,
    8.40656482683752,
    8.40883681375648,
    8.41110880067543,
    8.41338078759438,
    8.41565277451334,
    8.41792476143229,
    8.42019674835125,
    8.4224687352702,
    8.42474072218915,
    8.42701270910811,
    8.42928469602706,
    8.43155668294602,
    8.43382866986497,
    8.43610065678392,
    8.43837264370288,
    8.44064463062183,
    8.44291661754079,
    8.44518860445974,
    8.44746059137869,
    8.44973257829765,
    8.4520045652166,
    8.45427655213556,
    8.45654853905451,
    8.45882052597347,
    8.46109251289242,
    8.46336449981137,
    8.46563648673033,
    8.46790847364928,
    8.47018046056824,
    8.47245244748719,
    8.47472443440614,
    8.4769964213251,
    8.47926840824405,
    8.48154039516301,
    8.48381238208196,
    8.48608436900091,
    8.48835635591987,
    8.49062834283882,
    8.49290032975778,
    8.49517231667673,
    8.49744430359568,
    8.49971629051464,
    8.50198827743359,
    8.50426026435254,
    8.5065322512715,
    8.50880423819045,
    8.51107622510941,
    8.51334821202836,
    8.51562019894732,
    8.51789218586627,
    8.52016417278522,
    8.52243615970418,
    8.52470814662313,
    8.52698013354209,
    8.52925212046104,
    8.53152410737999,
    8.53379609429895,
    8.5360680812179,
    8.53834006813685,
    8.54061205505581,
    8.54288404197476,
    8.54515602889372,
    8.54742801581267,
    8.54970000273162,
    8.55197198965058,
    8.55424397656953,
    8.55651596348849,
    8.55878795040744,
    8.5610599373264,
    8.56333192424535,
    8.5656039111643,
    8.56787589808326,
    8.57014788500221,
    8.57241987192116,
    8.57469185884012,
    8.57696384575907,
    8.57923583267803,
    8.58150781959698,
    8.58377980651593,
    8.58605179343489,
    8.58832378035384,
    8.5905957672728,
    8.59286775419175,
    8.5951397411107,
    8.59741172802966,
    8.59968371494861,
    8.60195570186757,
    8.60422768878652,
    8.60649967570548,
    8.60877166262443,
    8.61104364954338,
    8.61331563646234,
    8.61558762338129,
    8.61785961030025,
    8.6201315972192,
    8.62240358413815,
    8.62467557105711,
    8.62694755797606,
    8.62921954489502,
    8.63149153181397,
    8.63376351873292,
    8.63603550565188,
    8.63830749257083,
    8.64057947948979,
    8.64285146640874,
    8.64512345332769,
    8.64739544024665,
    8.6496674271656,
    8.65193941408456,
    8.65421140100351,
    8.65648338792246,
    8.65875537484142,
    8.66102736176037,
    8.66329934867933,
    8.66557133559828,
    8.66784332251723,
    8.67011530943619,
    8.67238729635514,
    8.6746592832741,
    8.67693127019305,
    8.679203257112,
    8.68147524403096,
    8.68374723094991,
    8.68601921786887,
    8.68829120478782,
    8.69056319170677,
    8.69283517862573,
    8.69510716554468,
    8.69737915246363,
    8.69965113938259,
    8.70192312630154,
    8.7041951132205,
    8.70646710013945,
    8.70873908705841,
    8.71101107397736,
    8.71328306089631,
    8.71555504781527,
    8.71782703473422,
    8.72009902165318,
    8.72237100857213,
    8.72464299549108,
    8.72691498241004,
    8.72918696932899,
    8.73145895624794,
    8.7337309431669,
    8.73600293008585,
    8.73827491700481,
    8.74054690392376,
    8.74281889084271,
    8.74509087776167,
    8.74736286468062,
    8.74963485159958,
    8.75190683851853,
    8.75417882543749,
    8.75645081235644,
    8.75872279927539,
    8.76099478619435,
    8.7632667731133,
    8.76553876003226,
    8.76781074695121,
    8.77008273387017,
    8.77235472078912,
    8.77462670770807,
    8.77689869462703,
    8.77917068154598,
    8.78144266846493,
    8.78371465538389,
    8.78598664230284,
    8.7882586292218,
    8.79053061614075,
    8.7928026030597,
    8.79507458997866,
    8.79734657689761,
    8.79961856381657,
    8.80189055073552,
    8.80416253765448,
    8.80643452457343,
    8.80870651149238,
    8.81097849841134,
    8.81325048533029,
    8.81552247224924,
    8.8177944591682,
    8.82006644608715,
    8.82233843300611,
    8.82461041992506,
    8.82688240684401,
    8.82915439376297,
    8.83142638068192,
    8.83369836760088,
    8.83597035451983,
    8.83824234143878,
    8.84051432835774,
    8.84278631527669,
    8.84505830219565,
    8.8473302891146,
    8.84960227603355,
    8.85187426295251,
    8.85414624987146,
    8.85641823679042,
    8.85869022370937,
    8.86096221062832,
    8.86323419754728,
    8.86550618446623,
    8.86777817138519,
    8.87005015830414,
    8.87232214522309,
    8.87459413214205,
    8.876866119061,
    8.87913810597996,
    8.88141009289891,
    8.88368207981786,
    8.88595406673682,
    8.88822605365577,
    8.89049804057472,
    8.89277002749368,
    8.89504201441263,
    8.89731400133159,
    8.89958598825054,
    8.9018579751695,
    8.90412996208845,
    8.9064019490074,
    8.90867393592636,
    8.91094592284531,
    8.91321790976427,
    8.91548989668322,
    8.91776188360218,
    8.92003387052113,
    8.92230585744008,
    8.92457784435904,
    8.92684983127799,
    8.92912181819694,
    8.9313938051159,
    8.93366579203485,
    8.93593777895381,
    8.93820976587276,
    8.94048175279171,
    8.94275373971067,
    8.94502572662962,
    8.94729771354858,
    8.94956970046753,
    8.95184168738649,
    8.95411367430544,
    8.95638566122439,
    8.95865764814335,
    8.9609296350623,
    8.96320162198126,
    8.96547360890021,
    8.96774559581916,
    8.97001758273812,
    8.97228956965707,
    8.97456155657602,
    8.97683354349498,
    8.97910553041393,
    8.98137751733289,
    8.98364950425184,
    8.98592149117079,
    8.98819347808975,
    8.9904654650087,
    8.99273745192766,
    8.99500943884661,
    8.99728142576557,
    8.99955341268452,
    9.00182539960347,
    9.00409738652243,
    9.00636937344138,
    9.00864136036033,
    9.01091334727929
  };

static const double ZERO_DET_low_PLogPSDArray[] =
  {
    -95.605735499112,
    -95.1568713435511,
    -94.5633816201249,
    -93.6946732980387,
    -92.0780849093989,
    -89.4377474061619,
    -92.9633296051624,
    -94.1857808941321,
    -94.9493433158567,
    -95.5082608003046,
    -95.9506097223264,
    -96.3174841996669,
    -96.631417614267,
    -96.9061108786827,
    -97.1505195536822,
    -97.3708202501421,
    -97.5714534901566,
    -97.7557190848161,
    -97.9261363752327,
    -98.0846727285663,
    -98.2328940599416,
    -98.3720673543719,
    -98.5032324339469,
    -98.6272533297625,
    -98.7448561496612,
    -98.8566571601974,
    -98.9631840772513,
    -99.0648924645813,
    -99.1621784240379,
    -99.2553886947023,
    -99.3448288825837,
    -99.4307698079388,
    -99.5134527561614,
    -99.5930937571913,
    -99.6698869528751,
    -99.7440078781695,
    -99.8156158429685,
    -99.8848559499294,
    -99.951860844534,
    -100.016752104277,
    -100.079641506345,
    -100.140632337223,
    -100.199820208325,
    -100.257293865076,
    -100.313135913259,
    -100.367423541917,
    -100.420228571228,
    -100.471618180245,
    -100.52165540564,
    -100.570399508928,
    -100.617906513355,
    -100.664229565924,
    -100.709418674143,
    -100.753521162186,
    -100.796581877254,
    -100.838643367354,
    -100.879746027819,
    -100.919928324052,
    -100.959226880745,
    -100.997676587697,
    -101.035310708235,
    -101.07216092754,
    -101.108257456235,
    -101.143629232011,
    -101.178303914684,
    -101.212307954257,
    -101.245666647762,
    -101.278404128698,
    -101.310543556888,
    -101.342107135364,
    -101.373116134009,
    -101.403590933719,
    -101.43355103401,
    -101.463015099728,
    -101.492001080496,
    -101.520526188942,
    -101.548606931866,
    -101.576259136264,
    -101.603497932943,
    -101.630337870967,
    -101.656792922107,
    -101.682876489571,
    -101.708601431397,
    -101.733980062435,
    -101.759024179574,
    -101.783745134226,
    -101.808153816848,
    -101.832260674761,
    -101.856075727448,
    -101.879608556857,
    -101.90286837484,
    -101.925864026662,
    -101.948603996369,
    -101.971096421212,
    -101.993349094252,
    -102.015369479294,
    -102.037164753775,
    -102.058741801186,
    -102.080107222444,
    -102.101267346003,
    -102.122228224235,
    -102.142995671549,
    -102.163575268283,
    -102.183972365081,
    -102.204192092292,
    -102.224239363287,
    -102.244118883646,
    -102.263835175545,
    -102.283392575421,
    -102.302795241465,
    -102.322047160511,
    -102.341152147912,
    -102.360113868085,
    -102.37893583827,
    -102.39762143218,
    -102.416173886173,
    -102.434596302513,
    -102.452891655107,
    -102.471062802706,
    -102.489112489254,
    -102.507043348811,
    -102.524857910164,
    -102.542558598222,
    -102.560147744459,
    -102.577627590058,
    -102.595000288795,
    -102.612267911004,
    -102.629432446322,
    -102.646495807229,
    -102.663459835759,
    -102.680326304872,
    -102.6970969216,
    -102.71377333003,
    -102.730357113068,
    -102.746849797296,
    -102.76325285534,
    -102.779567707995,
    -102.79579572668,
    -102.811938235502,
    -102.827996513398,
    -102.843971797201,
    -102.859865283171,
    -102.875678128925,
    -102.891411455281,
    -102.907066347838,
    -102.9226438589,
    -102.938145009104,
    -102.953570788889,
    -102.968922159951,
    -102.984200056663,
    -102.999405387329,
    -103.014539035304,
    -103.029601860319,
    -103.044594699602,
    -103.059518368957,
    -103.07437366399,
    -103.089161360582,
    -103.103882215926,
    -103.1185369695,
    -103.133126343868,
    -103.147651045603,
    -103.162111765995,
    -103.176509181199,
    -103.190843953261,
    -103.205116730728,
    -103.219328149244,
    -103.233478832433,
    -103.247569391719,
    -103.261600426952,
    -103.275572527031,
    -103.289486270314,
    -103.303342225188,
    -103.317140950454,
    -103.330882995064,
    -103.344568898855,
    -103.358199192876,
    -103.371774399686,
    -103.385295033969,
    -103.39876160213,
    -103.412174602654,
    -103.425534526495,
    -103.438841857274,
    -103.452097071632,
    -103.465300639423,
    -103.478453023332,
    -103.491554679392,
    -103.504606057143,
    -103.517607599789,
    -103.53055974461,
    -103.543462922536,
    -103.556317558357,
    -103.569124070961,
    -103.581882873439,
    -103.594594373291,
    -103.607258972538,
    -103.619877067347,
    -103.632449048397,
    -103.644975300961,
    -103.657456204984,
    -103.669892135374,
    -103.682283461634,
    -103.694630547989,
    -103.706933753546,
    -103.719193432348,
    -103.731409933508,
    -103.743583601286,
    -103.755714774769,
    -103.767803788147,
    -103.779850970752,
    -103.791856647112,
    -103.80382113716,
    -103.815744755953,
    -103.827627813748,
    -103.839470616136,
    -103.851273464061,
    -103.863036653929,
    -103.874760477663,
    -103.886445222464,
    -103.898091171013,
    -103.909698601515,
    -103.921267787726,
    -103.932798999122,
    -103.944292500695,
    -103.955748553016,
    -103.967167412334,
    -103.978549330605,
    -103.98989455557,
    -104.001203330813,
    -104.012475895589,
    -104.023712484987,
    -104.034913329961,
    -104.046078657371,
    -104.057208690106,
    -104.068303646954,
    -104.079363742658,
    -104.090389187992,
    -104.101380189804,
    -104.112336951075,
    -104.123259670974,
    -104.134148544753,
    -104.145003763867,
    -104.155825516015,
    -104.16661398518,
    -104.177369351725,
    -104.188091792321,
    -104.198781479994,
    -104.209438584194,
    -104.220063270834,
    -104.230655702351,
    -104.241216037752,
    -104.251744432558,
    -104.262241038897,
    -104.272706005548,
    -104.283139477978,
    -104.293541598431,
    -104.30391250588,
    -104.314252336078,
    -104.32456122162,
    -104.334839291979,
    -104.345086673561,
    -104.355303489757,
    -104.365489860905,
    -104.375645904376,
    -104.385771734611,
    -104.395867463165,
    -104.405933198773,
    -104.415969047335,
    -104.425975111961,
    -104.435951493025,
    -104.445898288201,
    -104.455815592518,
    -104.465703498396,
    -104.475562095646,
    -104.485391471527,
    -104.495191710792,
    -104.504962895724,
    -104.514705106195,
    -104.524418419666,
    -104.534102911228,
    -104.543758653648,
    -104.553385717414,
    -104.562984170765,
    -104.572554079748,
    -104.582095508207,
    -104.591608517849,
    -104.601093168277,
    -104.610549517026,
    -104.619977619613,
    -104.629377529549,
    -104.638749298375,
    -104.648092975704,
    -104.657408609257,
    -104.666696244901,
    -104.675955926688,
    -104.685187696865,
    -104.694391595925,
    -104.703567662633,
    -104.712715934069,
    -104.721836445666,
    -104.730929231227,
    -104.739994322957,
    -104.749031751505,
    -104.758041545992,
    -104.767023734047,
    -104.775978341845,
    -104.784905394118,
    -104.793804914197,
    -104.802676924043,
    -104.811521444284,
    -104.820338494239,
    -104.829128091952,
    -104.837890254213,
    -104.846624996593,
    -104.855332333478,
    -104.864012278095,
    -104.872664842545,
    -104.881290037825,
    -104.889887873857,
    -104.898458359519,
    -104.907001502677,
    -104.915517310212,
    -104.924005788044,
    -104.932466941156,
    -104.940900773631,
    -104.949307288671,
    -104.957686488632,
    -104.966038375048,
    -104.974362948651,
    -104.982660209404,
    -104.990930156523,
    -104.999172788507,
    -105.007388103167,
    -105.015576097641,
    -105.023736768427,
    -105.031870111403,
    -105.039976121857,
    -105.04805479451,
    -105.056106123541,
    -105.06413010261,
    -105.072126724881,
    -105.080095983048,
    -105.088037869358,
    -105.095952375637,
    -105.103839493311,
    -105.111699213428,
    -105.119531526681,
    -105.127336423433,
    -105.135113893741,
    -105.142863927377,
    -105.150586513845,
    -105.158281642411,
    -105.165949302118,
    -105.173589481815,
    -105.181202170172,
    -105.188787355707,
    -105.196345026801,
    -105.20387517172,
    -105.211377778642,
    -105.218852835673,
    -105.226300330865,
    -105.233720252241,
    -105.241112587812,
    -105.248477325598,
    -105.255814453647,
    -105.263123960056,
    -105.270405832989,
    -105.277660060694,
    -105.284886631528,
    -105.29208553397,
    -105.299256756638,
    -105.306400288318,
    -105.313516117969,
    -105.32060423475,
    -105.327664628034,
    -105.334697287423,
    -105.341702202774,
    -105.348679364209,
    -105.355628762131,
    -105.362550387247,
    -105.36944423058,
    -105.376310283484,
    -105.383148537669,
    -105.389958985207,
    -105.396741618548,
    -105.403496430546,
    -105.410223414462,
    -105.41692256399,
    -105.423593873261,
    -105.430237336869,
    -105.436852949874,
    -105.443440707827,
    -105.450000606777,
    -105.456532643289,
    -105.463036814455,
    -105.469513117906,
    -105.475961551833,
    -105.48238211499,
    -105.488774806713,
    -105.495139626933,
    -105.501476576182,
    -105.507785655614,
    -105.514066867008,
    -105.520320212788,
    -105.526545696027,
    -105.532743320464,
    -105.538913090511,
    -105.545055011267,
    -105.551169088523,
    -105.55725532878,
    -105.563313739254,
    -105.569344327883,
    -105.575347103346,
    -105.581322075061,
    -105.587269253202,
    -105.593188648706,
    -105.599080273277,
    -105.604944139403,
    -105.610780260355,
    -105.616588650199,
    -105.622369323806,
    -105.628122296854,
    -105.633847585837,
    -105.639545208074,
    -105.645215181714,
    -105.65085752574,
    -105.656472259978,
    -105.662059405102,
    -105.66761898264,
    -105.673151014975,
    -105.678655525357,
    -105.684132537902,
    -105.6895820776,
    -105.695004170317,
    -105.700398842798,
    -105.705766122676,
    -105.711106038468,
    -105.716418619585,
    -105.721703896329,
    -105.726961899899,
    -105.732192662395,
    -105.737396216818,
    -105.742572597069,
    -105.747721837954,
    -105.752843975188,
    -105.75793904539,
    -105.763007086088,
    -105.76804813572,
    -105.773062233629,
    -105.778049420072,
    -105.783009736211,
    -105.787943224119,
    -105.792849926776,
    -105.797729888069,
    -105.802583152792,
    -105.807409766643,
    -105.812209776225,
    -105.816983229039,
    -105.821730173488,
    -105.826450658873,
    -105.831144735386,
    -105.835812454115,
    -105.840453867034,
    -105.845069027006,
    -105.849657987773,
    -105.854220803958,
    -105.85875753106,
    -105.863268225447,
    -105.867752944354,
    -105.872211745881,
    -105.876644688983,
    -105.881051833469,
    -105.885433239995,
    -105.889788970062,
    -105.894119086005,
    -105.898423650994,
    -105.902702729022,
    -105.906956384903,
    -105.911184684264,
    -105.91538769354,
    -105.919565479966,
    -105.923718111573,
    -105.927845657176,
    -105.931948186371,
    -105.93602576953,
    -105.940078477785,
    -105.944106383032,
    -105.948109557913,
    -105.952088075814,
    -105.956042010855,
    -105.959971437886,
    -105.96387643247,
    -105.967757070882,
    -105.971613430102,
    -105.975445587796,
    -105.979253622321,
    -105.983037612704,
    -105.986797638641,
    -105.990533780484,
    -105.994246119235,
    -105.99793473653,
    -106.001599714641,
    -106.005241136454,
    -106.008859085467,
    -106.012453645781,
    -106.016024902084,
    -106.019572939648,
    -106.023097844313,
    -106.026599702484,
    -106.030078601113,
    -106.033534627695,
    -106.036967870257,
    -106.040378417341,
    -106.043766358007,
    -106.047131781809,
    -106.050474778791,
    -106.053795439479,
    -106.057093854864,
    -106.060370116398,
    -106.063624315977,
    -106.066856545937,
    -106.070066899038,
    -106.073255468457,
    -106.076422347775,
    -106.079567630968,
    -106.082691412395,
    -106.085793786789,
    -106.088874849242,
    -106.091934695201,
    -106.094973420453,
    -106.097991121113,
    -106.100987893619,
    -106.103963834715,
    -106.106919041443,
    -106.109853611134,
    -106.112767641395,
    -106.115661230099,
    -106.118534475375,
    -106.121387475596,
    -106.124220329371,
    -106.127033135533,
    -106.129825993126,
    -106.132599001401,
    -106.135352259798,
    -106.138085867941,
    -106.140799925628,
    -106.143494532816,
    -106.146169789616,
    -106.148825796277,
    -106.151462653184,
    -106.154080460841,
    -106.156679319863,
    -106.159259330968,
    -106.161820594964,
    -106.164363212743,
    -106.166887285267,
    -106.169392913564,
    -106.171880198712,
    -106.174349241832,
    -106.176800144083,
    -106.179233006643,
    -106.181647930713,
    -106.184045017493,
    -106.186424368184,
    -106.188786083976,
    -106.191130266035,
    -106.193457015501,
    -106.195766433473,
    -106.198058621004,
    -106.200333679091,
    -106.202591708668,
    -106.204832810596,
    -106.207057085654,
    -106.209264634533,
    -106.211455557827,
    -106.213629956025,
    -106.215787929501,
    -106.217929578511,
    -106.220055003179,
    -106.222164303497,
    -106.224257579308,
    -106.226334930308,
    -106.228396456031,
    -106.230442255848,
    -106.232472428956,
    -106.234487074371,
    -106.236486290922,
    -106.238470177246,
    -106.240438831778,
    -106.242392352745,
    -106.244330838164,
    -106.246254385827,
    -106.248163093303,
    -106.250057057927,
    -106.251936376796,
    -106.253801146761,
    -106.255651464425,
    -106.257487426131,
    -106.259309127963,
    -106.261116665735,
    -106.26291013499,
    -106.264689630991,
    -106.266455248717,
    -106.26820708286,
    -106.269945227814,
    -106.271669777679,
    -106.273380826246,
    -106.275078467003,
    -106.276762793119,
    -106.278433897449,
    -106.280091872525,
    -106.28173681055,
    -106.283368803399,
    -106.28498794261,
    -106.286594319383,
    -106.288188024574,
    -106.289769148693,
    -106.291337781898,
    -106.292894013993,
    -106.294437934425,
    -106.295969632278,
    -106.297489196271,
    -106.298996714758,
    -106.300492275717,
    -106.301975966754,
    -106.303447875098,
    -106.304908087596,
    -106.306356690713,
    -106.307793770527,
    -106.309219412729,
    -106.310633702616,
    -106.312036725094,
    -106.31342856467,
    -106.314809305456,
    -106.316179031161,
    -106.317537825092,
    -106.318885770149,
    -106.32022294883,
    -106.321549443218,
    -106.322865334991,
    -106.324170705411,
    -106.325465635328,
    -106.326750205175,
    -106.328024494969,
    -106.329288584307,
    -106.330542552368,
    -106.331786477909,
    -106.333020439264,
    -106.334244514344,
    -106.335458780636,
    -106.3366633152,
    -106.33785819467,
    -106.339043495253,
    -106.340219292728,
    -106.341385662443,
    -106.342542679319,
    -106.343690417845,
    -106.344828952081,
    -106.345958355653,
    -106.347078701757,
    -106.348190063157,
    -106.349292512186,
    -106.35038612074,
    -106.351470960287,
    -106.35254710186,
    -106.353614616058,
    -106.35467357305,
    -106.355724042568,
    -106.356766093915,
    -106.357799795959,
    -106.358825217136,
    -106.35984242545,
    -106.360851488473,
    -106.361852473344,
    -106.362845446772,
    -106.363830475036,
    -106.364807623982,
    -106.365776959029,
    -106.366738545165,
    -106.367692446949,
    -106.368638728514,
    -106.369577453563,
    -106.370508685374,
    -106.371432486799,
    -106.372348920266,
    -106.373258047776,
    -106.374159930909,
    -106.375054630822,
    -106.375942208252,
    -106.376822723512,
    -106.3776962365,
    -106.378562806692,
    -106.379422493148,
    -106.380275354514,
    -106.381121449018,
    -106.381960834476,
    -106.382793568291,
    -106.383619707454,
    -106.384439308547,
    -106.385252427743,
    -106.386059120807,
    -106.386859443099,
    -106.387653449573,
    -106.388441194781,
    -106.389222732873,
    -106.389998117596,
    -106.390767402303,
    -106.391530639945,
    -106.392287883079,
    -106.393039183867,
    -106.39378459408,
    -106.394524165095,
    -106.3952579479,
    -106.395985993097,
    -106.3967083509,
    -106.397425071137,
    -106.398136203254,
    -106.398841796316,
    -106.399541899009,
    -106.400236559637,
    -106.400925826133,
    -106.401609746051,
    -106.402288366574,
    -106.402961734514,
    -106.403629896314,
    -106.404292898047,
    -106.404950785424,
    -106.405603603788,
    -106.406251398123,
    -106.406894213051,
    -106.407532092836,
    -106.408165081385,
    -106.408793222251,
    -106.409416558634,
    -106.410035133381,
    -106.410648988992,
    -106.411258167619,
    -106.411862711068,
    -106.412462660802,
    -106.413058057942,
    -106.413648943269,
    -106.414235357227,
    -106.414817339923,
    -106.415394931131,
    -106.415968170292,
    -106.416537096517,
    -106.417101748589,
    -106.417662164964,
    -106.418218383775,
    -106.41877044283,
    -106.419318379619,
    -106.419862231312,
    -106.420402034762,
    -106.420937826509,
    -106.421469642777,
    -106.421997519482,
    -106.422521492231,
    -106.42304159632,
    -106.423557866746,
    -106.424070338197,
    -106.424579045064,
    -106.425084021436,
    -106.425585301106,
    -106.42608291757,
    -106.426576904033,
    -106.427067293406,
    -106.427554118312,
    -106.428037411083,
    -106.428517203769,
    -106.428993528134,
    -106.42946641566,
    -106.429935897549,
    -106.430402004725,
    -106.430864767835,
    -106.431324217251,
    -106.431780383073,
    -106.432233295131,
    -106.432682982985,
    -106.433129475928,
    -106.433572802988,
    -106.43401299293,
    -106.434450074256,
    -106.434884075211,
    -106.435315023781,
    -106.435742947694,
    -106.436167874426,
    -106.436589831201,
    -106.437008844992,
    -106.437424942522,
    -106.437838150269,
    -106.438248494464,
    -106.438656001097,
    -106.439060695914,
    -106.439462604422,
    -106.439861751892,
    -106.440258163356,
    -106.440651863612,
    -106.441042877227,
    -106.441431228536,
    -106.441816941643,
    -106.442200040426,
    -106.442580548538,
    -106.442958489407,
    -106.443333886238,
    -106.443706762015,
    -106.444077139504,
    -106.444445041254,
    -106.444810489596,
    -106.445173506649,
    -106.445534114318,
    -106.445892334299,
    -106.446248188078,
    -106.446601696932,
    -106.446952881934,
    -106.447301763952,
    -106.447648363652,
    -106.447992701496,
    -106.44833479775,
    -106.448674672481,
    -106.449012345558,
    -106.449347836656,
    -106.449681165257,
    -106.450012350651,
    -106.450341411938,
    -106.450668368029,
    -106.450993237648,
    -106.451316039332,
    -106.451636791435,
    -106.451955512128,
    -106.452272219401,
    -106.452586931063,
    -106.452899664746,
    -106.453210437904,
    -106.453519267816,
    -106.453826171588,
    -106.45413116615,
    -106.454434268264,
    -106.454735494522,
    -106.455034861345,
    -106.45533238499,
    -106.455628081546,
    -106.455921966939,
    -106.456214056931,
    -106.456504367124,
    -106.456792912959,
    -106.457079709716,
    -106.457364772521,
    -106.45764811634,
    -106.457929755987,
    -106.458209706121,
    -106.458487981249,
    -106.458764595725,
    -106.459039563757,
    -106.459312899399,
    -106.459584616563,
    -106.459854729011,
    -106.460123250363,
    -106.460390194092,
    -106.460655573532,
    -106.460919401873,
    -106.461181692167,
    -106.461442457326,
    -106.461701710124,
    -106.461959463199,
    -106.462215729053,
    -106.462470520057,
    -106.462723848443,
    -106.462975726317,
    -106.46322616565,
    -106.463475178286,
    -106.463722775939,
    -106.463968970196,
    -106.464213772518,
    -106.46445719424,
    -106.464699246572,
    -106.464939940604,
    -106.465179287301,
    -106.465417297508,
    -106.46565398195,
    -106.465889351233,
    -106.466123415846,
    -106.466356186159,
    -106.466587672429,
    -106.466817884796,
    -106.467046833286,
    -106.467274527814,
    -106.467500978182,
    -106.467726194081,
    -106.467950185093,
    -106.468172960689,
    -106.468394530234,
    -106.468614902986,
    -106.468834088095,
    -106.469052094607,
    -106.469268931464,
    -106.469484607504,
    -106.469699131464,
    -106.469912511977,
    -106.470124757576,
    -106.470335876696,
    -106.470545877672,
    -106.47075476874,
    -106.470962558041,
    -106.471169253617,
    -106.471374863416,
    -106.471579395292,
    -106.471782857005,
    -106.47198525622,
    -106.472186600513,
    -106.472386897366,
    -106.472586154172,
    -106.472784378234,
    -106.472981576766,
    -106.473177756893,
    -106.473372925654,
    -106.473567090001,
    -106.4737602568,
    -106.473952432832,
    -106.474143624794,
    -106.474333839298,
    -106.474523082876,
    -106.474711361975,
    -106.474898682963,
    -106.475085052125,
    -106.475270475668,
    -106.475454959719,
    -106.475638510328,
    -106.475821133464,
    -106.476002835022,
    -106.476183620818,
    -106.476363496596,
    -106.47654246802,
    -106.476720540684,
    -106.476897720105,
    -106.477074011729,
    -106.477249420929,
    -106.477423953006,
    -106.47759761319,
    -106.47777040664,
    -106.477942338445,
    -106.478113413627,
    -106.478283637136,
    -106.478453013856,
    -106.478621548603,
    -106.478789246126,
    -106.478956111109,
    -106.479122148168,
    -106.479287361856,
    -106.47945175666,
    -106.479615337005,
    -106.47977810725,
    -106.479940071693,
    -106.480101234569,
    -106.480261600053,
    -106.480421172257,
    -106.480579955232,
    -106.48073795297,
    -106.480895169405,
    -106.481051608408,
    -106.481207273794,
    -106.481362169321,
    -106.481516298688,
    -106.481669665537,
    -106.481822273454,
    -106.481974125969,
    -106.482125226557,
    -106.482275578636,
    -106.482425185573,
    -106.482574050677,
    -106.482722177207,
    -106.482869568367,
    -106.483016227309,
    -106.483162157131,
    -106.483307360883,
    -106.483451841561,
    -106.483595602111,
    -106.483738645429,
    -106.483880974359,
    -106.4840225917,
    -106.484163500197,
    -106.484303702549,
    -106.484443201407,
    -106.484581999373,
    -106.484720099003,
    -106.484857502805,
    -106.48499421324,
    -106.485130232725,
    -106.48526556363,
    -106.485400208279,
    -106.485534168952,
    -106.485667447883,
    -106.485800047264,
    -106.485931969243,
    -106.486063215922,
    -106.486193789362,
    -106.486323691582,
    -106.486452924557,
    -106.486581490221,
    -106.486709390466,
    -106.486836627143,
    -106.486963202062,
    -106.487089116992,
    -106.487214373663,
    -106.487338973764,
    -106.487462918944,
    -106.487586210816,
    -106.48770885095,
    -106.487830840879,
    -106.4879521821,
    -106.488072876068,
    -106.488192924205,
    -106.488312327891,
    -106.488431088472,
    -106.488549207258,
    -106.488666685521,
    -106.488783524496,
    -106.488899725385,
    -106.489015289353,
    -106.48913021753,
    -106.48924451101,
    -106.489358170856,
    -106.489471198092,
    -106.489583593712,
    -106.489695358673,
    -106.489806493901,
    -106.489917000288,
    -106.490026878692,
    -106.49013612994,
    -106.490244754825,
    -106.49035275411,
    -106.490460128524,
    -106.490566878766,
    -106.490673005502,
    -106.490778509367,
    -106.490883390967,
    -106.490987650876,
    -106.491091289638,
    -106.491194307765,
    -106.491296705742,
    -106.491398484023,
    -106.491499643032,
    -106.491600183165,
    -106.491700104787,
    -106.491799408235,
    -106.49189809382,
    -106.491996161821,
    -106.492093612491,
    -106.492190446054,
    -106.492286662707,
    -106.49238226262,
    -106.492477245933,
    -106.492571612762,
    -106.492665363195,
    -106.492758497293,
    -106.492851015091,
    -106.492942916597,
    -106.493034201794,
    -106.493124870638,
    -106.493214923059,
    -106.493304358964,
    -106.493393178231,
    -106.493481380716,
    -106.493568966247,
    -106.493655934631,
    -106.493742285646,
    -106.493828019048,
    -106.49391313457,
    -106.493997631917,
    -106.494081510774,
    -106.4941647708,
    -106.494247411631,
    -106.494329432879,
    -106.494410834133,
    -106.494491614959,
    -106.494571774899,
    -106.494651313475,
    -106.494730230184,
    -106.494808524499,
    -106.494886195874,
    -106.494963243739,
    -106.495039667502,
    -106.495115466548,
    -106.495190640243,
    -106.495265187929,
    -106.495339108927,
    -106.495412402536,
    -106.495485068036,
    -106.495557104682,
    -106.495628511712,
    -106.495699288341,
    -106.495769433764,
    -106.495838947153,
    -106.495907827664,
    -106.495976074429,
    -106.496043686561,
    -106.496110663152,
    -106.496177003276,
    -106.496242705985,
    -106.496307770312,
    -106.49637219527,
    -106.496435979854,
    -106.496499123037,
    -106.496561623775,
    -106.496623481003,
    -106.496684693638,
    -106.496745260578,
    -106.496805180701,
    -106.496864452866,
    -106.496923075916,
    -106.496981048673,
    -106.49703836994,
    -106.497095038503,
    -106.49715105313,
    -106.497206412569,
    -106.497261115552,
    -106.49731516079,
    -106.497368546979,
    -106.497421272796,
    -106.497473336901,
    -106.497524737933,
    -106.497575474518,
    -106.497625545261,
    -106.497674948751,
    -106.497723683561,
    -106.497771748243,
    -106.497819141335,
    -106.497865861357,
    -106.497911906811,
    -106.497957276183,
    -106.498001967942,
    -106.498045980541,
    -106.498089312413,
    -106.498131961978,
    -106.498173927637,
    -106.498215207776,
    -106.498255800764,
    -106.498295704952,
    -106.498334918678,
    -106.49837344026,
    -106.498411268002,
    -106.498448400191,
    -106.498484835098,
    -106.498520570979,
    -106.498555606072,
    -106.498589938601,
    -106.498623566772,
    -106.498656488778,
    -106.498688702793,
    -106.498720206977,
    -106.498750999475,
    -106.498781078415,
    -106.49881044191,
    -106.498839088058,
    -106.49886701494,
    -106.498894220622,
    -106.498920703157,
    -106.498946460579,
    -106.49897149091,
    -106.498995792154,
    -106.499019362301,
    -106.499042199327,
    -106.49906430119,
    -106.499085665836,
    -106.499106291193,
    -106.499126175178,
    -106.499145315688,
    -106.499163710609,
    -106.49918135781,
    -106.499198255147,
    -106.499214400458,
    -106.49922979157,
    -106.499244426293,
    -106.499258302423,
    -106.49927141774,
    -106.49928377001,
    -106.499295356987,
    -106.499306176405,
    -106.499316225989,
    -106.499325503446,
    -106.499334006469,
    -106.499341732737,
    -106.499348679915,
    -106.499354845652,
    -106.499360227583,
    -106.499364823331,
    -106.499368630501,
    -106.499371646686,
    -106.499373869463,
    -106.499375296397,
    -106.499375925037,
    -106.499375752917,
    -106.499374777558,
    -106.499372996467,
    -106.499370407136,
    -106.499367007043,
    -106.499362793651,
    -106.499357764411,
    -106.499351916757,
    -106.499345248111,
    -106.499337755881,
    -106.499329437457,
    -106.499320290221,
    -106.499310311536,
    -106.499299498752,
    -106.499287849207,
    -106.499275360223,
    -106.499262029107,
    -106.499247853155,
    -106.499232829646,
    -106.499216955846,
    -106.499200229007,
    -106.499182646368,
    -106.499164205152,
    -106.499144902569,
    -106.499124735815,
    -106.499103702072,
    -106.499081798508,
    -106.499059022276,
    -106.499035370516,
    -106.499010840354,
    -106.498985428902,
    -106.498959133257,
    -106.498931950503,
    -106.498903877709,
    -106.498874911932,
    -106.498845050213,
    -106.498814289579,
    -106.498782627045,
    -106.498750059609,
    -106.498716584257,
    -106.498682197961,
    -106.498646897678,
    -106.498610680351,
    -106.498573542911,
    -106.498535482271,
    -106.498496495334,
    -106.498456578987,
    -106.498415730103,
    -106.49837394554,
    -106.498331222145,
    -106.498287556747,
    -106.498242946164,
    -106.498197387198,
    -106.498150876637,
    -106.498103411257,
    -106.498054987818,
    -106.498005603065,
    -106.497955253731,
    -106.497903936533,
    -106.497851648176,
    -106.497798385348,
    -106.497744144725,
    -106.497688922969,
    -106.497632716725,
    -106.497575522627,
    -106.497517337293,
    -106.497458157327,
    -106.497397979319,
    -106.497336799844,
    -106.497274615464,
    -106.497211422725,
    -106.497147218161,
    -106.497081998289,
    -106.497015759614,
    -106.496948498624,
    -106.496880211795,
    -106.496810895588,
    -106.496740546449,
    -106.496669160809,
    -106.496596735087,
    -106.496523265685,
    -106.496448748991,
    -106.496373181379,
    -106.496296559209,
    -106.496218878825,
    -106.496140136558,
    -106.496060328723,
    -106.495979451622,
    -106.495897501541,
    -106.495814474751,
    -106.495730367509,
    -106.495645176059,
    -106.495558896627,
    -106.495471525427,
    -106.495383058657,
    -106.495293492501,
    -106.495202823126,
    -106.495111046688,
    -106.495018159325,
    -106.494924157161,
    -106.494829036306,
    -106.494732792854,
    -106.494635422884,
    -106.494536922462,
    -106.494437287636,
    -106.494336514442,
    -106.494234598899,
    -106.494131537011,
    -106.494027324769,
    -106.493921958146,
    -106.493815433103,
    -106.493707745583,
    -106.493598891515,
    -106.493488866814,
    -106.493377667378,
    -106.493265289091,
    -106.493151727821,
    -106.493036979421,
    -106.492921039729,
    -106.492803904567,
    -106.492685569742,
    -106.492566031047,
    -106.492445284257,
    -106.492323325134,
    -106.492200149423,
    -106.492075752854,
    -106.491950131142,
    -106.491823279986,
    -106.491695195069,
    -106.491565872059,
    -106.49143530661,
    -106.491303494357,
    -106.491170430921,
    -106.491036111909,
    -106.49090053291,
    -106.490763689499,
    -106.490625577233,
    -106.490486191655,
    -106.490345528292,
    -106.490203582656,
    -106.490060350241,
    -106.489915826527,
    -106.489770006977,
    -106.489622887039,
    -106.489474462145,
    -106.489324727709,
    -106.489173679132,
    -106.489021311798,
    -106.488867621074,
    -106.488712602311,
    -106.488556250846,
    -106.488398561997,
    -106.488239531068,
    -106.488079153345,
    -106.487917424101,
    -106.487754338588,
    -106.487589892047,
    -106.487424079698,
    -106.487256896748,
    -106.487088338387,
    -106.486918399787,
    -106.486747076106,
    -106.486574362484,
    -106.486400254044,
    -106.486224745896,
    -106.486047833129,
    -106.485869510819,
    -106.485689774023,
    -106.485508617784,
    -106.485326037127,
    -106.485142027059,
    -106.484956582573,
    -106.484769698645,
    -106.484581370232,
    -106.484391592277,
    -106.484200359705,
    -106.484007667424,
    -106.483813510327,
    -106.483617883288,
    -106.483420781166,
    -106.483222198802,
    -106.48302213102,
    -106.482820572629,
    -106.482617518418,
    -106.482412963163,
    -106.48220690162,
    -106.481999328529,
    -106.481790238613,
    -106.481579626579,
    -106.481367487115,
    -106.481153814894,
    -106.480938604571,
    -106.480721850783,
    -106.480503548151,
    -106.48028369128,
    -106.480062274756,
    -106.479839293147,
    -106.479614741008,
    -106.479388612872,
    -106.479160903258,
    -106.478931606666,
    -106.47870071758,
    -106.478468230466,
    -106.478234139772,
    -106.477998439931,
    -106.477761125357,
    -106.477522190446,
    -106.477281629579,
    -106.477039437116,
    -106.476795607404,
    -106.47655013477,
    -106.476303013523,
    -106.476054237957,
    -106.475803802346,
    -106.475551700948,
    -106.475297928003,
    -106.475042477734,
    -106.474785344347,
    -106.474526522028,
    -106.474266004948,
    -106.47400378726,
    -106.473739863098,
    -106.47347422658,
    -106.473206871806,
    -106.472937792859,
    -106.472666983802,
    -106.472394438683,
    -106.472120151532,
    -106.47184411636,
    -106.471566327161,
    -106.471286777912,
    -106.471005462571,
    -106.47072237508,
    -106.470437509363,
    -106.470150859324,
    -106.469862418853,
    -106.469572181818,
    -106.469280142074,
    -106.468986293455,
    -106.468690629777,
    -106.468393144842,
    -106.468093832429,
    -106.467792686304,
    -106.467489700212,
    -106.467184867881,
    -106.466878183024,
    -106.466569639332,
    -106.46625923048,
    -106.465946950127,
    -106.465632791911,
    -106.465316749455,
    -106.464998816362,
    -106.46467898622,
    -106.464357252596,
    -106.464033609041,
    -106.463708049089,
    -106.463380566255,
    -106.463051154036,
    -106.462719805912,
    -106.462386515344,
    -106.462051275778,
    -106.461714080639,
    -106.461374923337,
    -106.461033797262,
    -106.460690695788,
    -106.460345612269,
    -106.459998540045,
    -106.459649472434,
    -106.45929840274,
    -106.458945324247,
    -106.458590230222,
    -106.458233113914,
    -106.457873968555,
    -106.457512787359,
    -106.457149563522,
    -106.456784290223,
    -106.456416960622,
    -106.456047567865,
    -106.455676105075,
    -106.455302565362,
    -106.454926941816,
    -106.45454922751,
    -106.4541694155,
    -106.453787498824,
    -106.453403470503,
    -106.453017323539,
    -106.452629050918,
    -106.452238645609,
    -106.451846100562,
    -106.45145140871,
    -106.451054562969,
    -106.450655556238,
    -106.450254381398,
    -106.449851031313,
    -106.44944549883,
    -106.449037776778,
    -106.448627857968,
    -106.448215735196,
    -106.44780140124,
    -106.447384848859,
    -106.446966070797,
    -106.446545059781,
    -106.44612180852,
    -106.445696309705,
    -106.445268556012,
    -106.444838540098,
    -106.444406254605,
    -106.443971692157,
    -106.443534845362,
    -106.443095706809,
    -106.442654269072,
    -106.442210524708,
    -106.441764466257,
    -106.441316086243,
    -106.440865377172,
    -106.440412331533,
    -106.439956941802,
    -106.439499200433,
    -106.439039099868,
    -106.43857663253,
    -106.438111790828,
    -106.437644567151,
    -106.437174953874,
    -106.436702943357,
    -106.43622852794,
    -106.435751699951,
    -106.435272451698,
    -106.434790775475,
    -106.434306663561,
    -106.433820108215,
    -106.433331101685,
    -106.432839636199,
    -106.432345703972,
    -106.431849297201,
    -106.431350408068,
    -106.430849028741,
    -106.43034515137,
    -106.429838768091,
    -106.429329871023,
    -106.42881845227,
    -106.428304503921,
    -106.427788018051,
    -106.427268986716,
    -106.426747401961,
    -106.426223255813,
    -106.425696540285,
    -106.425167247375,
    -106.424635369064,
    -106.424100897322,
    -106.423563824101,
    -106.423024141339,
    -106.42248184096,
    -106.421936914872,
    -106.42138935497,
    -106.420839153134,
    -106.420286301229,
    -106.419730791107,
    -106.419172614603,
    -106.418611763541,
    -106.418048229728,
    -106.41748200496,
    -106.416913081016,
    -106.416341449663,
    -106.415767102655,
    -106.415190031729,
    -106.414610228611,
    -106.414027685013,
    -106.413442392633,
    -106.412854343156,
    -106.412263528254,
    -106.411669939585,
    -106.411073568793,
    -106.410474407511,
    -106.409872447359,
    -106.409267679942,
    -106.408660096854,
    -106.408049689675,
    -106.407436449974,
    -106.406820369306,
    -106.406201439215,
    -106.405579651232,
    -106.404954996874,
    -106.404327467649,
    -106.40369705505,
    -106.403063750562,
    -106.402427545653,
    -106.401788431783,
    -106.4011464004,
    -106.400501442939,
    -106.399853550824,
    -106.399202715468,
    -106.398548928274,
    -106.397892180631,
    -106.397232463919,
    -106.396569769507,
    -106.395904088752,
    -106.395235413002,
    -106.394563733594,
    -106.393889041853,
    -106.393211329094,
    -106.392530586624,
    -106.391846805738,
    -106.39115997772,
    -106.390470093846,
    -106.389777145382,
    -106.389081123582,
    -106.388382019694,
    -106.387679824954,
    -106.386974530588,
    -106.386266127816,
    -106.385554607846,
    -106.384839961877,
    -106.384122181101,
    -106.3834012567,
    -106.382677179847,
    -106.381949941708,
    -106.381219533438,
    -106.380485946187,
    -106.379749171093,
    -106.379009199289,
    -106.378266021899,
    -106.377519630038,
    -106.376770014816,
    -106.376017167333,
    -106.375261078682,
    -106.374501739949,
    -106.373739142212,
    -106.372973276543,
    -106.372204134007,
    -106.371431705661,
    -106.370655982555,
    -106.369876955734,
    -106.369094616234,
    -106.368308955088,
    -106.367519963318,
    -106.366727631945,
    -106.365931951979,
    -106.365132914427,
    -106.36433051029,
    -106.36352473056,
    -106.362715566228,
    -106.361903008275,
    -106.361087047679,
    -106.360267675412,
    -106.35944488244,
    -106.358618659724,
    -106.357788998221,
    -106.35695588888,
    -106.356119322648,
    -106.355279290465,
    -106.354435783266,
    -106.353588791982,
    -106.352738307539,
    -106.351884320858,
    -106.351026822854,
    -106.350165804439,
    -106.349301256518,
    -106.348433169995,
    -106.347561535764,
    -106.346686344719,
    -106.345807587745,
    -106.344925255726,
    -106.344039339537,
    -106.343149830051,
    -106.342256718135,
    -106.341359994649,
    -106.34045965045,
    -106.339555676388,
    -106.338648063307,
    -106.337736802045,
    -106.336821883435,
    -106.335903298301,
    -106.334981037463,
    -106.334055091732,
    -106.33312545191,
    -106.332192108794,
    -106.33125505317,
    -106.330314275816,
    -106.3293697675,
    -106.328421518978,
    -106.327469520997,
    -106.326513764291,
    -106.325554239581,
    -106.324590937574,
    -106.323623848961,
    -106.322652964418,
    -106.321678274601,
    -106.32069977015,
    -106.31971744168,
    -106.318731279786,
    -106.317741275037,
    -106.316747417975,
    -106.31574969911,
    -106.314748108922,
    -106.313742637853,
    -106.312733276307,
    -106.311720014645,
    -106.310702843178,
    -106.309681752166,
    -106.308656731813,
    -106.307627772255,
    -106.306594863561,
    -106.30555799572,
    -106.304517158635,
    -106.303472342112,
    -106.302423535852,
    -106.301370729436,
    -106.300313912313,
    -106.299253073782,
    -106.29818820298,
    -106.297119288857,
    -106.296046320154,
    -106.294969285381,
    -106.293888172782,
    -106.292802970306,
    -106.291713665564,
    -106.290620245786,
    -106.289522697769,
    -106.288421007817,
    -106.287315161666,
    -106.286205144408,
    -106.285090940391,
    -106.283972533106,
    -106.28284990505,
    -106.281723037571,
    -106.280591910675,
    -106.2794565028,
    -106.278316790539,
    -106.277172748316,
    -106.276024347974,
    -106.274871558292,
    -106.273714344374,
    -106.272552666902,
    -106.271386481203,
    -106.270215736075,
    -106.269040372304,
    -106.267860320772,
    -106.266675500017,
    -106.265485813068,
    -106.264291143278,
    -106.263091348798,
    -106.261886255139,
    -106.260675645036,
    -106.259459244429,
    -106.258236702761,
    -106.257007564794,
    -106.255771229479,
    -106.254526888621,
    -106.253273433079,
    -106.252009305286,
    -106.250732259751,
    -106.249438959485,
    -106.248124265834,
    -106.246779922997,
    -106.245391965797,
    -106.243935207518,
    -106.24236033426,
    -106.24055962623,
    -106.238258620547,
    -106.234572522218,
    -106.225178009581,
    -106.149906788265,
    -106.031778357861,
    -106.217313962677,
    -106.227476907147,
    -106.229116793052,
    -106.228977748608,
    -106.228243767752,
    -106.227254242597,
    -106.22613578868,
    -106.224944285322,
    -106.223707469278,
    -106.222440362225,
    -106.221151666537,
    -106.219846701622,
    -106.218528864433,
    -106.217200404508,
    -106.215862857829,
    -106.214517300865,
    -106.213164505151,
    -106.211805034497,
    -106.210439307927,
    -106.209067641477,
    -106.207690276587,
    -106.206307399778,
    -106.204919156546,
    -106.203525661329,
    -106.202127004766,
    -106.200723259059,
    -106.19931448198,
    -106.197900719904,
    -106.196482010123,
    -106.195058382635,
    -106.193629861539,
    -106.192196466128,
    -106.190758211754,
    -106.189315110522,
    -106.187867171847,
    -106.186414402897,
    -106.184956808965,
    -106.183494393763,
    -106.182027159673,
    -106.180555107946,
    -106.179078238874,
    -106.177596551931,
    -106.176110045891,
    -106.174618718927,
    -106.1731225687,
    -106.171621592424,
    -106.170115786932,
    -106.168605148727,
    -106.167089674028,
    -106.165569358807,
    -106.164044198822,
    -106.162514189649,
    -106.160979326704,
    -106.159439605268,
    -106.157895020501,
    -106.156345567466,
    -106.154791241139,
    -106.153232036422,
    -106.151667948157,
    -106.150098971133,
    -106.1485251001,
    -106.14694632977,
    -106.145362654831,
    -106.143774069949,
    -106.142180569776,
    -106.140582148953,
    -106.138978802118,
    -106.137370523906,
    -106.135757308956,
    -106.134139151912,
    -106.13251604743,
    -106.130887990176,
    -106.129254974831,
    -106.127616996093,
    -106.12597404868,
    -106.124326127331,
    -106.122673226806,
    -106.121015341893,
    -106.119352467402,
    -106.117684598175,
    -106.116011729078,
    -106.11433385501,
    -106.112650970901,
    -106.110963071711,
    -106.109270152436,
    -106.107572208104,
    -106.105869233778,
    -106.104161224556,
    -106.102448175575,
    -106.100730082005,
    -106.099006939057,
    -106.097278741979,
    -106.095545486058,
    -106.09380716662,
    -106.092063779032,
    -106.090315318699,
    -106.088561781071,
    -106.086803161635,
    -106.085039455923,
    -106.083270659507,
    -106.081496768004,
    -106.079717777072,
    -106.077933682412,
    -106.07614447977,
    -106.074350164937,
    -106.072550733745,
    -106.070746182074,
    -106.068936505847,
    -106.067121701032,
    -106.065301763644,
    -106.063476689743,
    -106.061646475436,
    -106.059811116874,
    -106.057970610256,
    -106.056124951829,
    -106.054274137885,
    -106.052418164763,
    -106.050557028852,
    -106.048690726587,
    -106.04681925445,
    -106.044942608973,
    -106.043060786735,
    -106.041173784363,
    -106.039281598536,
    -106.037384225977,
    -106.035481663461,
    -106.033573907812,
    -106.031660955904,
    -106.029742804657,
    -106.027819451046,
    -106.025890892091,
    -106.023957124866,
    -106.022018146491,
    -106.020073954141,
    -106.018124545038,
    -106.016169916456,
    -106.014210065719,
    -106.012244990203,
    -106.010274687334,
    -106.00829915459,
    -106.0063183895,
    -106.004332389643,
    -106.002341152652,
    -106.00034467621,
    -105.998342958052,
    -105.996335995966,
    -105.99432378779,
    -105.992306331415,
    -105.990283624784,
    -105.988255665894,
    -105.986222452792,
    -105.984183983579,
    -105.982140256408,
    -105.980091269484,
    -105.978037021066,
    -105.975977509465,
    -105.973912733046,
    -105.971842690226,
    -105.969767379475,
    -105.967686799317,
    -105.965600948328,
    -105.963509825139,
    -105.961413428433,
    -105.959311756947,
    -105.957204809471,
    -105.95509258485,
    -105.952975081981,
    -105.950852299815,
    -105.948724237357,
    -105.946590893667,
    -105.944452267857,
    -105.942308359092,
    -105.940159166595,
    -105.93800468964,
    -105.935844927554,
    -105.93367987972,
    -105.931509545575,
    -105.92933392461,
    -105.927153016369,
    -105.924966820451,
    -105.92277533651,
    -105.920578564254,
    -105.918376503442,
    -105.916169153892,
    -105.913956515474,
    -105.911738588112,
    -105.909515371785,
    -105.907286866526,
    -105.905053072421,
    -105.902813989614,
    -105.900569618299,
    -105.898319958727,
    -105.896065011203,
    -105.893804776084,
    -105.891539253786,
    -105.889268444773,
    -105.88699234957,
    -105.88471096875,
    -105.882424302945,
    -105.880132352838,
    -105.877835119169,
    -105.875532602729,
    -105.873224804366,
    -105.87091172498,
    -105.868593365526,
    -105.866269727013,
    -105.863940810504,
    -105.861606617116,
    -105.859267148019,
    -105.856922404438,
    -105.854572387653,
    -105.852217098993,
    -105.849856539846,
    -105.847490711652,
    -105.845119615902,
    -105.842743254144,
    -105.840361627978,
    -105.837974739056,
    -105.835582589087,
    -105.83318517983,
    -105.830782513098,
    -105.828374590758,
    -105.825961414728,
    -105.823542986982,
    -105.821119309544,
    -105.818690384492,
    -105.816256213957,
    -105.813816800121,
    -105.811372145221,
    -105.808922251544,
    -105.806467121431,
    -105.804006757273,
    -105.801541161516,
    -105.799070336655,
    -105.796594285239,
    -105.794113009868,
    -105.791626513192,
    -105.789134797914,
    -105.786637866789,
    -105.784135722621,
    -105.781628368267,
    -105.779115806632,
    -105.776598040675,
    -105.774075073403,
    -105.771546907874,
    -105.769013547196,
    -105.766474994528,
    -105.763931253075,
    -105.761382326096,
    -105.758828216896,
    -105.756268928829,
    -105.753704465299,
    -105.751134829758,
    -105.748560025703,
    -105.745980056683,
    -105.74339492629,
    -105.740804638165,
    -105.738209195995,
    -105.735608603511,
    -105.733002864489,
    -105.730391982751,
    -105.72777596216,
    -105.725154806623,
    -105.722528520089,
    -105.719897106544,
    -105.717260570016,
    -105.714618914567,
    -105.711972144298,
    -105.709320263339,
    -105.706663275852,
    -105.704001186026,
    -105.701333998071,
    -105.698661716217,
    -105.695984344706,
    -105.693301887785,
    -105.690614349697,
    -105.687921734671,
    -105.685224046906,
    -105.682521290555,
    -105.679813469702,
    -105.677100588333,
    -105.674382650295,
    -105.671659659246,
    -105.668931618588,
    -105.666198531371,
    -105.663460400163,
    -105.660717226873,
    -105.657969012488,
    -105.655215756697,
    -105.652457457332,
    -105.649694109511,
    -105.646925704299,
    -105.644152226533,
    -105.641373651179,
    -105.638589936938,
    -105.635801014466,
    -105.633006763275,
    -105.630206962966,
    -105.627401180018,
    -105.624588470464,
    -105.621766454794,
    -105.618927618763,
    -105.616036699528,
    -105.612656290574,
    -105.607041695301,
    -105.607467874934,
    -105.604751994156,
    -105.601935077723,
    -105.599094585724,
    -105.596243170809,
    -105.593384348135,
    -105.59051940816,
    -105.587648916685,
    -105.584773155171,
    -105.581892277913,
    -105.579006376514,
    -105.576115509235,
    -105.573219715501,
    -105.570319023559,
    -105.567413454742,
    -105.564503025958,
    -105.561587751198,
    -105.558667642482,
    -105.555742710474,
    -105.552812964879,
    -105.549878414723,
    -105.546939068543,
    -105.543994934515,
    -105.541046020555,
    -105.538092334388,
    -105.535133883595,
    -105.532170675656,
    -105.529202717976,
    -105.526230017906,
    -105.523252582764,
    -105.520270419844,
    -105.517283536428,
    -105.514291939792,
    -105.511295637216,
    -105.508294635987,
    -105.505288943401,
    -105.502278566769,
    -105.49926351342,
    -105.4962437907,
    -105.493219405977,
    -105.490190366639,
    -105.487156680099,
    -105.484118353792,
    -105.48107539518,
    -105.478027811747,
    -105.474975611004,
    -105.471918800489,
    -105.468857387763,
    -105.465791380416,
    -105.462720786062,
    -105.459645612345,
    -105.45656586693,
    -105.453481557513,
    -105.450392691815,
    -105.447299277582,
    -105.444201322587,
    -105.44109883463,
    -105.437991821535,
    -105.434880291154,
    -105.431764251362,
    -105.428643710061,
    -105.425518675179,
    -105.422389154667,
    -105.419255156502,
    -105.416116688686,
    -105.412973759244,
    -105.409826376227,
    -105.406674547709,
    -105.403518281788,
    -105.400357586586,
    -105.397192470247,
    -105.394022940939,
    -105.390849006853,
    -105.387670676203,
    -105.384487957225,
    -105.381300858176,
    -105.378109387337,
    -105.374913553008,
    -105.371713363514,
    -105.368508827198,
    -105.365299952426,
    -105.362086747583,
    -105.358869221076,
    -105.355647381331,
    -105.352421236795,
    -105.349190795935,
    -105.345956067235,
    -105.342717059201,
    -105.339473780357,
    -105.336226239245,
    -105.332974444427,
    -105.329718404482,
    -105.326458128007,
    -105.323193623618,
    -105.319924899946,
    -105.316651965643,
    -105.313374829374,
    -105.310093499823,
    -105.306807985691,
    -105.303518295693,
    -105.300224438563,
    -105.296926423048,
    -105.293624257911,
    -105.290317951933,
    -105.287007513906,
    -105.28369295264,
    -105.280374276957,
    -105.277051495695,
    -105.273724617707,
    -105.270393651856,
    -105.267058607023,
    -105.263719492099,
    -105.26037631599,
    -105.257029087613,
    -105.2536778159,
    -105.250322509794,
    -105.24696317825,
    -105.243599830235,
    -105.240232474727,
    -105.236861120717,
    -105.233485777205,
    -105.230106453204,
    -105.226723157737,
    -105.223335899836,
    -105.219944688544,
    -105.216549532916,
    -105.213150442013,
    -105.209747424909,
    -105.206340490683,
    -105.202929648428,
    -105.199514907241,
    -105.196096276231,
    -105.192673764513,
    -105.189247381211,
    -105.185817135455,
    -105.182383036385,
    -105.178945093147,
    -105.175503314893,
    -105.172057710782,
    -105.16860828998,
    -105.165155061658,
    -105.161698034994,
    -105.158237219169,
    -105.154772623371,
    -105.151304256792,
    -105.147832128628,
    -105.144356248077,
    -105.140876624343,
    -105.137393266629,
    -105.133906184144,
    -105.130415386092,
    -105.126920881683,
    -105.123422680119,
    -105.119920790604,
    -105.116415222335,
    -105.112905984499,
    -105.109393086275,
    -105.105876536824,
    -105.102356345286,
    -105.098832520769,
    -105.095305072339,
    -105.091774009004,
    -105.088239339684,
    -105.084701073177,
    -105.081159218101,
    -105.077613782795,
    -105.074064775171,
    -105.070512202449,
    -105.066956070676,
    -105.063396383829,
    -105.05983314197,
    -105.056266337173,
    -105.052695943454,
    -105.049121888035,
    -105.045543950409,
    -105.041961271706,
    -105.038367891157,
    -105.034108463543,
    -105.031178204522,
    -105.02760279607,
    -105.024007745132,
    -105.020407309253,
    -105.016802929785,
    -105.013194942818,
    -105.009583464719,
    -105.005968548164,
    -105.002350222693,
    -104.998728508061,
    -104.995103419388,
    -104.99147496941,
    -104.987843169549,
    -104.98420803046,
    -104.98056956233,
    -104.976927775051,
    -104.973282678316,
    -104.969634281689,
    -104.96598259464,
    -104.962327626572,
    -104.958669386838,
    -104.955007884755,
    -104.951343129609,
    -104.947675130666,
    -104.944003897169,
    -104.940329438347,
    -104.936651763414,
    -104.932970881574,
    -104.929286802017,
    -104.925599533924,
    -104.921909086466,
    -104.918215468806,
    -104.914518690096,
    -104.910818759482,
    -104.9071156861,
    -104.903409479077,
    -104.899700147534,
    -104.895987700583,
    -104.892272147325,
    -104.888553496857,
    -104.884831758266,
    -104.881106940628,
    -104.877379053015,
    -104.873648104488,
    -104.869914104098,
    -104.866177060891,
    -104.8624369839,
    -104.858693882153,
    -104.854947764666,
    -104.851198640446,
    -104.847446518493,
    -104.843691407796,
    -104.839933317334,
    -104.836172256076,
    -104.832408232984,
    -104.828641257008,
    -104.824871337087,
    -104.821098482152,
    -104.817322701122,
    -104.813544002908,
    -104.809762396408,
    -104.805977890511,
    -104.802190494094,
    -104.798400216025,
    -104.794607065158,
    -104.79081105034,
    -104.787012180405,
    -104.783210464173,
    -104.779405910457,
    -104.775598528056,
    -104.771788325757,
    -104.767975312338,
    -104.764159496562,
    -104.760340887182,
    -104.756519492938,
    -104.752695322559,
    -104.74886838476,
    -104.745038688244,
    -104.741206241704,
    -104.737371053817,
    -104.733533133249,
    -104.729692488653,
    -104.725849128669,
    -104.722003061926,
    -104.718154297035,
    -104.714302842599,
    -104.710448707205,
    -104.706591899428,
    -104.702732427827,
    -104.69887030095,
    -104.69500552733,
    -104.691138115487,
    -104.687268073927,
    -104.683395411141,
    -104.679520135607,
    -104.675642255787,
    -104.671761780132,
    -104.667878717074,
    -104.663993075034,
    -104.660104862417,
    -104.656214087611,
    -104.652320758992,
    -104.648424884919,
    -104.644526473734,
    -104.640625533765,
    -104.636722073321,
    -104.632816100695,
    -104.628907624162,
    -104.624996651976,
    -104.621083192372,
    -104.617167253558,
    -104.613248843719,
    -104.609327971004,
    -104.605404643523,
    -104.601478869331,
    -104.597550656407,
    -104.593620012612,
    -104.589686945623,
    -104.585751462784,
    -104.581813570823,
    -104.57787327517,
    -104.573930578207,
    -104.569985473917,
    -104.566037927006,
    -104.562087751211,
    -104.558132858088,
    -104.554139464797,
    -104.550223587544,
    -104.546265371223,
    -104.542304091895,
    -104.538340361224,
    -104.534374279066,
    -104.530405878038,
    -104.526435174902,
    -104.522462181341,
    -104.518486907063,
    -104.51450936089,
    -104.510529551202,
    -104.50654748614,
    -104.502563173698,
    -104.498576621782,
    -104.494587838231,
    -104.49059683084,
    -104.486603607367,
    -104.482608175539,
    -104.478610543056,
    -104.474610717597,
    -104.470608706816,
    -104.466604518347,
    -104.462598159807,
    -104.458589638789,
    -104.454578962872,
    -104.450566139611,
    -104.446551176548,
    -104.442534081204,
    -104.438514861083,
    -104.434493523668,
    -104.430470076429,
    -104.426444526815,
    -104.422416882257,
    -104.418387150169,
    -104.414355337947,
    -104.410321452969,
    -104.406285502596,
    -104.40224749417,
    -104.398207435015,
    -104.394165332438,
    -104.390121193728,
    -104.386075026154,
    -104.382026836971,
    -104.377976633412,
    -104.373924422695,
    -104.369870212018,
    -104.365814008563,
    -104.361755819492,
    -104.357695651949,
    -104.353633513062,
    -104.349569409939,
    -104.34550334967,
    -104.341435339329,
    -104.337365385968,
    -104.333293496625,
    -104.329219678317,
    -104.325143938043,
    -104.321066282787,
    -104.31698671951,
    -104.312905255158,
    -104.308821896659,
    -104.30473665092,
    -104.300649524832,
    -104.296560525268,
    -104.292469659081,
    -104.288376933107,
    -104.284282354163,
    -104.280185929049,
    -104.276087664544,
    -104.271987567411,
    -104.267885644395,
    -104.263781902219,
    -104.259676347593,
    -104.255568987203,
    -104.251459827721,
    -104.247348875798,
    -104.243236138066,
    -104.239121621139,
    -104.235005331614,
    -104.230887276065,
    -104.226767461049,
    -104.222645893104,
    -104.218522578746,
    -104.21439752447,
    -104.210270736748,
    -104.206142222028,
    -104.202011986728,
    -104.197880037232,
    -104.193746379876,
    -104.189611020926,
    -104.18547396653,
    -104.181335222617,
    -104.177194794624,
    -104.173052686716,
    -104.16890889892,
    -104.164763412119,
    -104.160616026173,
    -104.139974183486,
    -104.152316922172,
    -104.148165185337,
    -104.144011583968,
    -104.139856322384,
    -104.135699431178,
    -104.13154092251,
    -104.127380804557,
    -104.123219084281,
    -104.119055768176,
    -104.114890862523,
    -104.110724373494,
    -104.106556307193,
    -104.102386669679,
    -104.098215466978,
    -104.094042705088,
    -104.089868389981,
    -104.08569252761,
    -104.081515123905,
    -104.077336184777,
    -104.073155716117,
    -104.068973723797,
    -104.064790213671,
    -104.060605191575,
    -104.056418663325,
    -104.05223063472,
    -104.04804111154,
    -104.043850099548,
    -104.039657604489,
    -104.035463632088,
    -104.031268188054,
    -104.027071278079,
    -104.022872907834,
    -104.018673082974,
    -104.014471809137,
    -104.010269091942,
    -104.00606493699,
    -104.001859349865,
    -103.997652336134,
    -103.993443901345,
    -103.989234051029,
    -103.985022790699,
    -103.98081012585,
    -103.97659606196,
    -103.972380604491,
    -103.968163758885,
    -103.963945530567,
    -103.959725924945,
    -103.95550494741,
    -103.951282603335,
    -103.947058898075,
    -103.942833836969,
    -103.938607425338,
    -103.934379668484,
    -103.930150571695,
    -103.925920140239,
    -103.921688379368,
    -103.917455294316,
    -103.9132208903,
    -103.90898517252,
    -103.904748146158,
    -103.900509816381,
    -103.896270188336,
    -103.892029267153,
    -103.887787057947,
    -103.883543565814,
    -103.87929879583,
    -103.875052753058,
    -103.870805442538,
    -103.866556869294,
    -103.862307038326,
    -103.858055954615,
    -103.85380362311,
    -103.849550048724,
    -103.845295236309,
    -103.841039190605,
    -103.836781916087,
    -103.832523416449,
    -103.828263692174,
    -103.824002720052,
    -103.819738961262,
    -103.815477139631,
    -103.811212741322,
    -103.806947028021,
    -103.802680112581,
    -103.79841200934,
    -103.794142725138,
    -103.789872265378,
    -103.785600635042,
    -103.781327838953,
    -103.777053881858,
    -103.772778768459,
    -103.768502503427,
    -103.76422509141,
    -103.759946537034,
    -103.755666844908,
    -103.75138601962,
    -103.747104065746,
    -103.742820987839,
    -103.738536790442,
    -103.734251478077,
    -103.729965055251,
    -103.725677526457,
    -103.721388896169,
    -103.717099168848,
    -103.712808348937,
    -103.708516440865,
    -103.704223449044,
    -103.699929377871,
    -103.695634231727,
    -103.691338014978,
    -103.687040731975,
    -103.682742387051,
    -103.678442984526,
    -103.674142528704,
    -103.669841023874,
    -103.665538474309,
    -103.661234884266,
    -103.656930257988,
    -103.652624599703,
    -103.648317913623,
    -103.644010203945,
    -103.639701474851,
    -103.635391730507,
    -103.631080975066,
    -103.626769212665,
    -103.622456447426,
    -103.618142683455,
    -103.613827924844,
    -103.60951217567,
    -103.605195439997,
    -103.600877721871,
    -103.596559025324,
    -103.592239354376,
    -103.587918713027,
    -103.583597105267,
    -103.579274535067,
    -103.574951006387,
    -103.570626523166,
    -103.56630108933,
    -103.561974708785,
    -103.557647385417,
    -103.55331912308,
    -103.548989925581,
    -103.544659796619,
    -103.54032873959,
    -103.53599675657,
    -103.531663838523,
    -103.527326282482,
    -103.522995286594,
    -103.518659680632,
    -103.514323145928,
    -103.509985707236,
    -103.505647370601,
    -103.501308140286,
    -103.496968020176,
    -103.492627014038,
    -103.488285125584,
    -103.483942358494,
    -103.479598716429,
    -103.475254203031,
    -103.470908821926,
    -103.466562576726,
    -103.462215471025,
    -103.457867508409,
    -103.453518692445,
    -103.449169026689,
    -103.444818514682,
    -103.440467159953,
    -103.436114966017,
    -103.431761936374,
    -103.427408074514,
    -103.42305338391,
    -103.418697868026,
    -103.414341530309,
    -103.409984374195,
    -103.405626403106,
    -103.401267620451,
    -103.396908029628,
    -103.392547634019,
    -103.388186436994,
    -103.383824441912,
    -103.379461652118,
    -103.375098070942,
    -103.370733701705,
    -103.366368547713,
    -103.36200261226,
    -103.357635898627,
    -103.353268410082,
    -103.348900149881,
    -103.344531121268,
    -103.340161327474,
    -103.335790771716,
    -103.331419457201,
    -103.327047387123,
    -103.322674564661,
    -103.318300992984,
    -103.313926675247,
    -103.309551614592,
    -103.305175814149,
    -103.300799277029,
    -103.296422006327,
    -103.29204400511,
    -103.287665276389,
    -103.283285823016,
    -103.278905647114,
    -103.27452474275,
    -103.270142528719,
    -103.265760822868,
    -103.261377800659,
    -103.256994067334,
    -103.252609630041,
    -103.248224492345,
    -103.243838657366,
    -103.23945212811,
    -103.235064907544,
    -103.230676998611,
    -103.226288404234,
    -103.221899127326,
    -103.217509170786,
    -103.213118537499,
    -103.208727230342,
    -103.204335252176,
    -103.199942605855,
    -103.195549294217,
    -103.191155320092,
    -103.186760686299,
    -103.182365395643,
    -103.17796945092,
    -103.173572854914,
    -103.1691756104,
    -103.164777720139,
    -103.160379186882,
    -103.155980013371,
    -103.151580202334,
    -103.147179756491,
    -103.142778678549,
    -103.138376971206,
    -103.133974637147,
    -103.129571679049,
    -103.125168099577,
    -103.120763901384,
    -103.116359087115,
    -103.111953659403,
    -103.10754762087,
    -103.103140974128,
    -103.098733721779,
    -103.094325866414,
    -103.089917410613,
    -103.085508356947,
    -103.081098707974,
    -103.076688466242,
    -103.072277634289,
    -103.067866214636,
    -103.06345420979,
    -103.059041622224,
    -103.054628454326,
    -103.050214708067,
    -103.045800379607,
    -103.041385441268,
    -103.036970029932,
    -103.032554000623,
    -103.028137404479,
    -103.023720245111,
    -103.019302525129,
    -103.014884246997,
    -103.010465413134,
    -103.006046025938,
    -103.001626087794,
    -102.997205601075,
    -102.992784568145,
    -102.988362991354,
    -102.983940873046,
    -102.979518215555,
    -102.975095021203,
    -102.970671292304,
    -102.966247031162,
    -102.961822240073,
    -102.957396921323,
    -102.952971077186,
    -102.948544709932,
    -102.944117821816,
    -102.939690415088,
    -102.935262491987,
    -102.930834054743,
    -102.926405105577,
    -102.921975646702,
    -102.917545680319,
    -102.913115208622,
    -102.908684233797,
    -102.90425275802,
    -102.899820783457,
    -102.895388312265,
    -102.890955346595,
    -102.886521888586,
    -102.882087940369,
    -102.877653504065,
    -102.873218581786,
    -102.868783175626,
    -102.864347287622,
    -102.859910916863,
    -102.855474074562,
    -102.851036754068,
    -102.846598959661,
    -102.842160692711,
    -102.8377216119,
    -102.833282754859,
    -102.828843089244,
    -102.824402958714,
    -102.819962366694,
    -102.815521315348,
    -102.811079806706,
    -102.806637842769,
    -102.802195425521,
    -102.797752556934,
    -102.793309238971,
    -102.788865473588,
    -102.784421262732,
    -102.779976608339,
    -102.775531512341,
    -102.771085976659,
    -102.766640003208,
    -102.762193593892,
    -102.757746750611,
    -102.753299475254,
    -102.748851769704,
    -102.744403635834,
    -102.739955075512,
    -102.735506090595,
    -102.731056682936,
    -102.726606854377,
    -102.722156606755,
    -102.717705941896,
    -102.713254861621,
    -102.708803367742,
    -102.704351462066,
    -102.699899146388,
    -102.6954464225,
    -102.690993292182,
    -102.686539757211,
    -102.682085819353,
    -102.677631480367,
    -102.673176742003,
    -102.668721606001,
    -102.664266074083,
    -102.659810147913,
    -102.655353828694,
    -102.650895874679,
    -102.646440021237,
    -102.6419825366,
    -102.637524665648,
    -102.633066410671,
    -102.628607773422,
    -102.624148755591,
    -102.619689358851,
    -102.615229584863,
    -102.610769435282,
    -102.606308911752,
    -102.601848015914,
    -102.597386749398,
    -102.592925113831,
    -102.588463110828,
    -102.584000742002,
    -102.579538008957,
    -102.57507491329,
    -102.570611456592,
    -102.566147640448,
    -102.561683466433,
    -102.557218936119,
    -102.552754051069,
    -102.548288812841,
    -102.543823222986,
    -102.539357283048,
    -102.534890994564,
    -102.530424359065,
    -102.525957378076,
    -102.521490053114,
    -102.517022385692,
    -102.512554377314,
    -102.508086029478,
    -102.503617343677,
    -102.499148321393,
    -102.494678964101,
    -102.490209273251,
    -102.485739250181,
    -102.481268891763,
    -102.476798213239,
    -102.47232720399,
    -102.467855867578,
    -102.463384206268,
    -102.458912221553,
    -102.454439914871,
    -102.449967287643,
    -102.445494341285,
    -102.441021077201,
    -102.436547496793,
    -102.432073601454,
    -102.427599392573,
    -102.423124871532,
    -102.418650039706,
    -102.414174898467,
    -102.409699449179,
    -102.4052236932,
    -102.400747631883,
    -102.396271266576,
    -102.391794598618,
    -102.387317629346,
    -102.38284036009,
    -102.378362792173,
    -102.373884926915,
    -102.369406765626,
    -102.364928309616,
    -102.360449560184,
    -102.355970518627,
    -102.351491186236,
    -102.347011564293,
    -102.342531654078,
    -102.338051456862,
    -102.333570973904,
    -102.329090206422,
    -102.324609154935,
    -102.320127821807,
    -102.315646209964,
    -102.311164317319,
    -102.306682146373,
    -102.30219969841,
    -102.297716974665,
    -102.293233976363,
    -102.288750704719,
    -102.284267160943,
    -102.27978334624,
    -102.275299261809,
    -102.270814908843,
    -102.266330288533,
    -102.261845402062,
    -102.257360250608,
    -102.252874835345,
    -102.248389157442,
    -102.243903218061,
    -102.239417018362,
    -102.234930559498,
    -102.230443842617,
    -102.225956868863,
    -102.221469639374,
    -102.216982155284,
    -102.212494417721,
    -102.20800642781,
    -102.203518186668,
    -102.19902969541,
    -102.194540955145,
    -102.190051966974,
    -102.185562731988,
    -102.181073251222,
    -102.176583520188,
    -102.172093556984,
    -102.167603345922,
    -102.163112893308,
    -102.15862220037,
    -102.15413126819,
    -102.149640097835,
    -102.145148690362,
    -102.140657046825,
    -102.136165168273,
    -102.131673055749,
    -102.127180710294,
    -102.122688132941,
    -102.118195324722,
    -102.113702286662,
    -102.109209019782,
    -102.104715525099,
    -102.100221803627,
    -102.095727856372,
    -102.09123368434,
    -102.086739288528,
    -102.082244669933,
    -102.077749829544,
    -102.073254768348,
    -102.068759487328,
    -102.06426398746,
    -102.059768269718,
    -102.05527233507,
    -102.050776184479,
    -102.046279818889,
    -102.041783238981,
    -102.037286446189,
    -102.032789441879,
    -102.028292225964,
    -102.023794799788,
    -102.019297164307,
    -102.014799320456,
    -102.010301269164,
    -102.005803011355,
    -102.001304547949,
    -101.996805879862,
    -101.992307008006,
    -101.987807933288,
    -101.983308656612,
    -101.978809178879,
    -101.974309500983,
    -101.969809623818,
    -101.965309548271,
    -101.960809275227,
    -101.956308805565,
    -101.951808140163,
    -101.947307279892,
    -101.942806225623,
    -101.938304978219,
    -101.933803538542,
    -101.929301907449,
    -101.924800085793,
    -101.920298074419,
    -101.915795874132,
    -101.911293460975,
    -101.90679091046,
    -101.90228814872,
    -101.897785201427,
    -101.89328206944,
    -101.888778753586,
    -101.884275254687,
    -101.879771573561,
    -101.875267711021,
    -101.870763667877,
    -101.866259444936,
    -101.861755043,
    -101.857250462869,
    -101.852745705339,
    -101.848240771201,
    -101.843735661245,
    -101.839230376255,
    -101.834724917015,
    -101.830219284301,
    -101.82571347889,
    -101.821207501553,
    -101.816701353057,
    -101.812195034169,
    -101.807688545648,
    -101.803181888253,
    -101.798675062731,
    -101.794168069761,
    -101.789660910057,
    -101.785153584979};

static const std::vector<double> ZERO_DET_low_PLogF(ZERO_DET_low_PLogFArray, ZERO_DET_low_PLogFArray+3000);
static const std::vector<double> ZERO_DET_low_PLogPSD(ZERO_DET_low_PLogPSDArray, ZERO_DET_low_PLogPSDArray+3000);


==> anc/GWFrames/Code/NoiseCurves/BHBH_20deg.txt <==
   8.9999999999999982e+00   1.7364591396829546e-21
   9.0204711285328383e+00   2.1730295545747659e-21
   9.0409888200771658e+00   2.9233913036363271e-21
   9.0615531805438074e+00   4.5132244186319981e-21
   9.0821643160844836e+00   1.0127521257476576e-20
   9.1028223330923641e+00   3.7917551454717148e-20
   9.1235273382026243e+00   6.5055188620131402e-21
   9.1442794382929833e+00   3.5306889750182121e-21
   9.1650787404842617e+00   2.4104664718211289e-21
   9.1859253521409325e+00   1.8230507181587133e-21
   9.2068193808716821e+00   1.4615952503365654e-21
   9.2277609345299574e+00   1.2169225197798049e-21
   9.2487501212145204e+00   1.0404309206351607e-21
   9.2697870492700218e+00   9.0720007031004904e-22
   9.2908718272875390e+00   8.0313357062689476e-22
   9.3120045641051536e+00   7.1965796264202171e-22
   9.3331853688085094e+00   6.5125917041315472e-22
   9.3544143507313642e+00   5.9422961776772520e-22
   9.3756916194561732e+00   5.4598442823189178e-22
   9.3970172848146323e+00   5.0466634680616445e-22
   9.4183914568882727e+00   4.6890654503589069e-22
   9.4398142460090035e+00   4.3767395816169493e-22
   9.4612857627596885e+00   4.1017715336524713e-22
   9.4828061179747323e+00   3.8579855018564923e-22
   9.5043754227406279e+00   3.6404913724184093e-22
   9.5259937883965478e+00   3.4453666975974719e-22
   9.5476613265349144e+00   3.2694286259137234e-22
   9.5693781490019720e+00   3.1100674082386455e-22
   9.5911443678983694e+00   2.9651230791812189e-22
   9.6129600955797319e+00   2.8327925468041874e-22
   9.6348254446572508e+00   2.7115585663062718e-22
   9.6567405279982577e+00   2.6001353803126199e-22
   9.6787054587268049e+00   2.4974261983080567e-22
   9.7007203502242607e+00   2.4024897431423349e-22
   9.7227853161298814e+00   2.3145138468506306e-22
   9.7449004703414026e+00   2.2327937318042745e-22
   9.7670659270156346e+00   2.1567149083299017e-22
   9.7892818005690412e+00   2.0857392277746884e-22
   9.8115482056783350e+00   2.0193934033700024e-22
   9.8338652572810670e+00   1.9572596356619686e-22
   9.8562330705762271e+00   1.8989677463219114e-22
   9.8786517610248268e+00   1.8441884199948814e-22
   9.9011214443505029e+00   1.7926278309823194e-22
   9.9236422365401200e+00   1.7440230116133126e-22
   9.9462142538443583e+00   1.6981379092714442e-22
   9.9688376127783123e+00   1.6547599635991241e-22
   9.9915124301221141e+00   1.6136976356089411e-22
   1.0014238822921500e+01   1.5747777310936863e-22
   1.0037016908488457e+01   1.5378432225853913e-22
   1.0059846804401783e+01   1.5027514254309381e-22
   1.0082728628507734e+01   1.4693722709782999e-22
   1.0105662498920619e+01   1.4375868978842726e-22
   1.0128648534023384e+01   1.4072868084918432e-22
   1.0151686852468266e+01   1.3783726503267699e-22
   1.0174777573177384e+01   1.3507532880866542e-22
   1.0197920815343334e+01   1.3243449907475097e-22
   1.0221116698429849e+01   1.2990707211180488e-22
   1.0244365342172372e+01   1.2748594528158286e-22
   1.0267666866578701e+01   1.2516456323537331e-22
   1.0291021391929606e+01   1.2293686838432923e-22
   1.0314429038779426e+01   1.2079725596277905e-22
   1.0337889927956724e+01   1.1874053655287997e-22
   1.0361404180564900e+01   1.1676189912122056e-22
   1.0384971917982792e+01   1.1485687238921758e-22
   1.0408593261865342e+01   1.1302130026600389e-22
   1.0432268334144201e+01   1.1125131573027043e-22
   1.0455997257028347e+01   1.0954331753059761e-22
   1.0479780153004750e+01   1.0789395211108285e-22
   1.0503617144838984e+01   1.0630008754389623e-22
   1.0527508355575842e+01   1.0475879777277864e-22
   1.0551453908540012e+01   1.0326734780722416e-22
   1.0575453927336687e+01   1.0182317917101528e-22
   1.0599508535852200e+01   1.0042389812377570e-22
   1.0623617858254690e+01   9.9067263083659642e-23
   1.0647782018994699e+01   9.7751169917907729e-23
   1.0672001142805863e+01   9.6473644363700416e-23
   1.0696275354705532e+01   9.5232832784979911e-23
   1.0720604779995400e+01   9.4026993825535693e-23
   1.0744989544262182e+01   9.2854492381900714e-23
   1.0769429773378254e+01   9.1713788790355573e-23
   1.0793925593502276e+01   9.0603433143585740e-23
   1.0818477131079884e+01   8.9522059830497099e-23
   1.0843084512844325e+01   8.8468381889691094e-23
   1.0867747865817087e+01   8.7441186556017246e-23
   1.0892467317308601e+01   8.6439330238852154e-23
   1.0917242994918869e+01   8.5461732111827199e-23
   1.0942075026538115e+01   8.4507371325866987e-23
   1.0966963540347473e+01   8.3575283202891681e-23
   1.0991908664819634e+01   8.2664555763963928e-23
   1.1016910528719494e+01   8.1774327346778741e-23
   1.1041969261104850e+01   8.0903781717807827e-23
   1.1067084991327047e+01   8.0052145676110516e-23
   1.1092257849031636e+01   7.9218686737310344e-23
   1.1117487964159071e+01   7.8402710656304524e-23
   1.1142775466945363e+01   7.7603559485185421e-23
   1.1168120487922740e+01   7.6820609345330031e-23
   1.1193523157920357e+01   7.6053267439964728e-23
   1.1218983608064921e+01   7.5300970842763435e-23
   1.1244501969781421e+01   7.4563184758755578e-23
   1.1270078374793776e+01   7.3839400922922664e-23
   1.1295712955125506e+01   7.3129136507381018e-23
   1.1321405843100441e+01   7.2431931827280712e-23
   1.1347157171343396e+01   7.1747349202499193e-23
   1.1372967072780828e+01   7.1074971865004667e-23
   1.1398835680641564e+01   7.0414402777368464e-23
   1.1424763128457473e+01   6.9765263689978943e-23
   1.1450749550064126e+01   6.9127194078794268e-23
   1.1476795079601537e+01   6.8499849710329925e-23
   1.1502899851514830e+01   6.7882902032250030e-23
   1.1529064000554909e+01   6.7276037320531871e-23
   1.1555287661779207e+01   6.6678955886746658e-23
   1.1581570970552345e+01   6.6091371514754831e-23
   1.1607914062546831e+01   6.5513010369692953e-23
   1.1634317073743786e+01   6.4943610410311286e-23
   1.1660780140433609e+01   6.4382920832049427e-23
   1.1687303399216717e+01   6.3830701471099704e-23
   1.1713886987004233e+01   6.3286722311726653e-23
   1.1740531041018695e+01   6.2750762953725686e-23
   1.1767235698794748e+01   6.2222611916216732e-23
   1.1794001098179891e+01   6.1702066297841910e-23
   1.1820827377335142e+01   6.1188931338151879e-23
   1.1847714674735801e+01   6.0683020006820879e-23
   1.1874663129172131e+01   6.0184152689567648e-23
   1.1901672879750068e+01   5.9692156669983660e-23
   1.1928744065891975e+01   5.9206865809892364e-23
   1.1955876827337336e+01   5.8728120250110108e-23
   1.1983071304143470e+01   5.8255766098731300e-23
   1.2010327636686281e+01   5.7789655161417080e-23
   1.2037645965660964e+01   5.7329644664698285e-23
   1.2065026432082725e+01   5.6875596919289868e-23
   1.2092469177287532e+01   5.6427379118833928e-23
   1.2119974342932831e+01   5.5984863107216688e-23
   1.2147542070998261e+01   5.5547925159207043e-23
   1.2175172503786424e+01   5.5116445797174189e-23
   1.2202865783923595e+01   5.4690309547494854e-23
   1.2230622054360449e+01   5.4269404761435748e-23
   1.2258441458372831e+01   5.3853623448427201e-23
   1.2286324139562456e+01   5.3442861108936658e-23
   1.2314270241857688e+01   5.3037016582387626e-23
   1.2342279909514263e+01   5.2635991899311299e-23
   1.2370353287116039e+01   5.2239692120413211e-23
   1.2398490519575725e+01   5.1848025213398638e-23
   1.2426691752135666e+01   5.1460901926606858e-23
   1.2454957130368546e+01   5.1078235669117171e-23
   1.2483286800178188e+01   5.0699942400821619e-23
   1.2511680907800276e+01   5.0325940519713595e-23
   1.2540139599803101e+01   4.9956150759403458e-23
   1.2568663023088357e+01   4.9590496093491276e-23
   1.2597251324891872e+01   4.9228901643864516e-23
   1.2625904652784353e+01   4.8871294592933890e-23
   1.2654623154672187e+01   4.8517604102289738e-23
   1.2683406978798185e+01   4.8167761236826283e-23
   1.2712256273742327e+01   4.7821698887748159e-23
   1.2741171188422573e+01   4.7479351702119871e-23
   1.2770151872095584e+01   4.7140656015649317e-23
   1.2799198474357532e+01   4.6805549785167654e-23
   1.2828311145144852e+01   4.6473972537238533e-23
   1.2857490034735026e+01   4.6145865308136836e-23
   1.2886735293747330e+01   4.5821170587226402e-23
   1.2916047073143666e+01   4.5499832265132235e-23
   1.2945425524229279e+01   4.5181795581592690e-23
   1.2974870798653587e+01   4.4867007078958983e-23
   1.3004383048410951e+01   4.4555414566717645e-23
   1.3033962425841427e+01   4.4246967072125713e-23
   1.3063609083631603e+01   4.3941614799522226e-23
   1.3093323174815362e+01   4.3639309091232573e-23
   1.3123104852774654e+01   4.3340002384834561e-23
   1.3152954271240329e+01   4.3043648189745803e-23
   1.3182871584292903e+01   4.2750201050847124e-23
   1.3212856946363342e+01   4.2459616513511088e-23
   1.3242910512233898e+01   4.2171851093017868e-23
   1.3273032437038886e+01   4.1886862242362531e-23
   1.3303222876265458e+01   4.1604608324214179e-23
   1.3333481985754460e+01   4.1325048593867416e-23
   1.3363809921701208e+01   4.1048143166859467e-23
   1.3394206840656270e+01   4.0773852993998556e-23
   1.3424672899526332e+01   4.0502139837567726e-23
   1.3455208255574945e+01   4.0232966243227696e-23
   1.3485813066423386e+01   3.9966295528773446e-23
   1.3516487490051459e+01   3.9702091761080557e-23
   1.3547231684798273e+01   3.9440319733463816e-23
   1.3578045809363124e+01   3.9180944946417484e-23
   1.3608930022806268e+01   3.8923933586793335e-23
   1.3639884484549743e+01   3.8669252509671148e-23
   1.3670909354378217e+01   3.8416869229591555e-23
   1.3702004792439809e+01   3.8166751898395364e-23
   1.3733170959246877e+01   3.7918869289079737e-23
   1.3764408015676896e+01   3.7673190780152556e-23
   1.3795716122973275e+01   3.7429686336560755e-23
   1.3827095442746156e+01   3.7188326503417764e-23
   1.3858546136973299e+01   3.6949082390616941e-23
   1.3890068368000890e+01   3.6711925657374857e-23
   1.3921662298544362e+01   3.6476828499238575e-23
   1.3953328091689288e+01   3.6243763633878624e-23
   1.3985065910892159e+01   3.6012704288610611e-23
   1.4016875919981279e+01   3.5783624195026351e-23
   1.4048758283157589e+01   3.5556497573422238e-23
   1.4080713164995517e+01   3.5331299121601781e-23
   1.4112740730443813e+01   3.5108004003895961e-23
   1.4144841144826435e+01   3.4886587837744320e-23
   1.4177014573843358e+01   3.4667026689355262e-23
   1.4209261183571478e+01   3.4449297062938211e-23
   1.4241581140465435e+01   3.4233375889566535e-23
   1.4273974611358470e+01   3.4019240517913053e-23
   1.4306441763463313e+01   3.3806868704053040e-23
   1.4338982764373036e+01   3.3596238602323941e-23
   1.4371597782061883e+01   3.3387328761501190e-23
   1.4404286984886198e+01   3.3180118113413044e-23
   1.4437050541585261e+01   3.2974585964765648e-23
   1.4469888621282136e+01   3.2770711989104451e-23
   1.4502801393484601e+01   3.2568476216901241e-23
   1.4535789028085961e+01   3.2367859032156640e-23
   1.4568851695365980e+01   3.2168841164480227e-23
   1.4601989565991724e+01   3.1971403680695986e-23
   1.4635202811018463e+01   3.1775527978052627e-23
   1.4668491601890519e+01   3.1581195776506150e-23
   1.4701856110442211e+01   3.1388389111826186e-23
   1.4735296508898672e+01   3.1197090332434904e-23
   1.4768812969876800e+01   3.1007282090991260e-23
   1.4802405666386111e+01   3.0818947338052140e-23
   1.4836074771829653e+01   3.0632069316055441e-23
   1.4869820460004867e+01   3.0446631551849413e-23
   1.4903642905104538e+01   3.0262617853693263e-23
   1.4937542281717640e+01   3.0080012305276000e-23
   1.4971518764830279e+01   2.9898799259358552e-23
   1.5005572529826580e+01   2.9718963332442915e-23
   1.5039703752489570e+01   2.9540489398949010e-23
   1.5073912609002129e+01   2.9363362585792647e-23
   1.5108199275947875e+01   2.9187568269688561e-23
   1.5142563930312059e+01   2.9013092070756160e-23
   1.5177006749482519e+01   2.8839919847613827e-23
   1.5211527911250572e+01   2.8668037692667910e-23
   1.5246127593811913e+01   2.8497431926421479e-23
   1.5280805975767585e+01   2.8328089094838964e-23
   1.5315563236124841e+01   2.8159995964680487e-23
   1.5350399554298122e+01   2.7993139518635453e-23
   1.5385315110109950e+01   2.7827506951057630e-23
   1.5420310083791877e+01   2.7663085663528848e-23
   1.5455384655985380e+01   2.7499863260575936e-23
   1.5490539007742848e+01   2.7337827547259417e-23
   1.5525773320528453e+01   2.7176966524315028e-23
   1.5561087776219146e+01   2.7017268384347499e-23
   1.5596482557105572e+01   2.6858721507988023e-23
   1.5631957845892980e+01   2.6701314459664232e-23
   1.5667513825702224e+01   2.6545035985172447e-23
   1.5703150680070673e+01   2.6389875008079528e-23
   1.5738868592953146e+01   2.6235820625925746e-23
   1.5774667748722900e+01   2.6082862106854203e-23
   1.5810548332172567e+01   2.5930988886125971e-23
   1.5846510528515072e+01   2.5780190562756311e-23
   1.5882554523384659e+01   2.5630456897393059e-23
   1.5918680502837773e+01   2.5481777808632751e-23
   1.5954888653354081e+01   2.5334143369936252e-23
   1.5991179161837406e+01   2.5187543806692290e-23
   1.6027552215616705e+01   2.5041969492815922e-23
   1.6064008002447004e+01   2.4897410948773712e-23
   1.6100546710510415e+01   2.4753858838695618e-23
   1.6137168528417060e+01   2.4611303967407957e-23
   1.6173873645206093e+01   2.4469737277795684e-23
   1.6210662250346640e+01   2.4329149848043863e-23
   1.6247534533738790e+01   2.4189532888944732e-23
   1.6284490685714555e+01   2.4050877742152615e-23
   1.6321530897038905e+01   2.3913175877303015e-23
   1.6358655358910678e+01   2.3776418889567464e-23
   1.6395864262963642e+01   2.3640598497311546e-23
   1.6433157801267438e+01   2.3505706539510980e-23
   1.6470536166328568e+01   2.3371734973997881e-23
   1.6507999551091419e+01   2.3238675875242403e-23
   1.6545548148939254e+01   2.3106521432000910e-23
   1.6583182153695166e+01   2.2975263945233153e-23
   1.6620901759623138e+01   2.2844895825907337e-23
   1.6658707161429028e+01   2.2715409592929290e-23
   1.6696598554261531e+01   2.2586797871596943e-23
   1.6734576133713258e+01   2.2459053391394783e-23
   1.6772640095821682e+01   2.2332168984094526e-23
   1.6810790637070195e+01   2.2206137581834983e-23
   1.6849027954389094e+01   2.2080952215145785e-23
   1.6887352245156624e+01   2.1956606011482293e-23
   1.6925763707199945e+01   2.1833092193453976e-23
   1.6964262538796238e+01   2.1710404077011633e-23
   1.7002848938673626e+01   2.1588535069729284e-23
   1.7041523106012296e+01   2.1467478669162319e-23
   1.7080285240445463e+01   2.1347228461119617e-23
   1.7119135542060437e+01   2.1227778118454283e-23
   1.7158074211399615e+01   2.1109121399299702e-23
   1.7197101449461574e+01   2.0991252145544990e-23
   1.7236217457702040e+01   2.0874164281382060e-23
   1.7275422438034990e+01   2.0757851811691194e-23
   1.7314716592833676e+01   2.0642308820876424e-23
   1.7354100124931627e+01   2.0527529471419955e-23
   1.7393573237623762e+01   2.0413508002478945e-23
   1.7433136134667411e+01   2.0300238728527426e-23
   1.7472789020283326e+01   2.0187716038034021e-23
   1.7512532099156811e+01   2.0075934392118109e-23
   1.7552365576438742e+01   1.9964888323511438e-23
   1.7592289657746591e+01   1.9854572435216248e-23
   1.7632304549165561e+01   1.9744981399278463e-23
   1.7672410457249576e+01   1.9636109955616078e-23
   1.7712607589022401e+01   1.9527952910767119e-23
   1.7752896151978689e+01   1.9420505136911208e-23
   1.7793276354085066e+01   1.9313761570763893e-23
   1.7833748403781151e+01   1.9207717212395550e-23
   1.7874312509980726e+01   1.9102367124225233e-23
   1.7914968882072721e+01   1.8997706429901679e-23
   1.7955717729922355e+01   1.8893730313280298e-23
   1.7996559263872207e+01   1.8790434017550197e-23
   1.8037493694743272e+01   1.8687812844162469e-23
   1.8078521233836089e+01   1.8585862151884208e-23
   1.8119642092931819e+01   1.8484577355812874e-23
   1.8160856484293312e+01   1.8383953926455280e-23
   1.8202164620666245e+01   1.8283987388852706e-23
   1.8243566715280203e+01   1.8184673321704595e-23
   1.8285062981849748e+01   1.8086007356501853e-23
   1.8326653634575589e+01   1.7987985176607543e-23
   1.8368338888145612e+01   1.7890602516456897e-23
   1.8410118957736053e+01   1.7793855160679282e-23
   1.8451994059012570e+01   1.7697738943409429e-23
   1.8493964408131379e+01   1.7602249747413744e-23
   1.8536030221740337e+01   1.7507383503343483e-23
   1.8578191716980104e+01   1.7413136188935874e-23
   1.8620449111485215e+01   1.7319503828270827e-23
   1.8662802623385257e+01   1.7226482491061796e-23
   1.8705252471305961e+01   1.7134068291964857e-23
   1.8747798874370336e+01   1.7042257389819259e-23
   1.8790442052199783e+01   1.6951045986987397e-23
   1.8833182224915284e+01   1.6860430328636707e-23
   1.8876019613138464e+01   1.6770406702085013e-23
   1.8918954437992788e+01   1.6680971436179023e-23
   1.8961986921104696e+01   1.6592120900629008e-23
   1.9005117284604687e+01   1.6503851505397131e-23
   1.9048345751128554e+01   1.6416159700026783e-23
   1.9091672543818486e+01   1.6329041973041777e-23
   1.9135097886324193e+01   1.6242494851404832e-23
   1.9178622002804126e+01   1.6156514899869578e-23
   1.9222245117926594e+01   1.6071098720463655e-23
   1.9265967456870904e+01   1.5986242951851196e-23
   1.9309789245328588e+01   1.5901944268826751e-23
   1.9353710709504494e+01   1.5818199381718707e-23
   1.9397732076118007e+01   1.5735005035897184e-23
   1.9441853572404206e+01   1.5652358011237783e-23
   1.9486075426115026e+01   1.5570255121590586e-23
   1.9530397865520424e+01   1.5488693214254731e-23
   1.9574821119409606e+01   1.5407669169490396e-23
   1.9619345417092134e+01   1.5327179900014306e-23
   1.9663970988399182e+01   1.5247222350530146e-23
   1.9708698063684686e+01   1.5167793497239283e-23
   1.9753526873826537e+01   1.5088890347370791e-23
   1.9798457650227757e+01   1.5010509938703882e-23
   1.9843490624817740e+01   1.4932649339114466e-23
   1.9888626030053388e+01   1.4855305646138635e-23
   1.9933864098920363e+01   1.4778475986541307e-23
   1.9979205064934277e+01   1.4702157515842751e-23
   2.0024649162141856e+01   1.4626347417918947e-23
   2.0070196625122218e+01   1.4551042904554419e-23
   2.0115847688988019e+01   1.4476241215039585e-23
   2.0161602589386717e+01   1.4401939615770933e-23
   2.0207461562501756e+01   1.4328135399839952e-23
   2.0253424845053807e+01   1.4254825886615822e-23
   2.0299492674301948e+01   1.4182008421368065e-23
   2.0345665288044962e+01   1.4109680374871323e-23
   2.0391942924622484e+01   1.4037839143046740e-23
   2.0438325822916287e+01   1.3966482146537433e-23
   2.0484814222351503e+01   1.3895606830399443e-23
   2.0531408362897857e+01   1.3825210663675977e-23
   2.0578108485070864e+01   1.3755291139064318e-23
   2.0624914829933161e+01   1.3685845772555423e-23
   2.0671827639095646e+01   1.3616872103089452e-23
   2.0718847154718826e+01   1.3548367692183335e-23
   2.0765973619513993e+01   1.3480330123613430e-23
   2.0813207276744514e+01   1.3412757003065872e-23
   2.0860548370227050e+01   1.3345645957783247e-23
   2.0907997144332882e+01   1.3278994636259300e-23
   2.0955553843989090e+01   1.3212800707912164e-23
   2.1003218714679882e+01   1.3147061862737216e-23
   2.1050992002447838e+01   1.3081775811015225e-23
   2.1098873953895158e+01   1.3016940282963659e-23
   2.1146864816184973e+01   1.2952553028454380e-23
   2.1194964837042612e+01   1.2888611816692332e-23
   2.1243174264756846e+01   1.2825114435910904e-23
   2.1291493348181213e+01   1.2762058693074346e-23
   2.1339922336735299e+01   1.2699442413571441e-23
   2.1388461480405979e+01   1.2637263440912799e-23
   2.1437111029748770e+01   1.2575519636454362e-23
   2.1485871235889071e+01   1.2514208879120528e-23
   2.1534742350523505e+01   1.2453329065072077e-23
   2.1583724625921196e+01   1.2392878107466003e-23
   2.1632818314925043e+01   1.2332853936143583e-23
   2.1682023670953086e+01   1.2273254497383549e-23
   2.1731340947999776e+01   1.2214077753592018e-23
   2.1780770400637266e+01   1.2155321683063341e-23
   2.1830312284016788e+01   1.2096984279684713e-23
   2.1879966853869924e+01   1.2039063552674145e-23
   2.1929734366509901e+01   1.1981557526328723e-23
   2.1979615078833003e+01   1.1924464239734300e-23
   2.2029609248319794e+01   1.1867781746547874e-23
   2.2079717133036521e+01   1.1811508114685149e-23
   2.2129938991636422e+01   1.1755641426114598e-23
   2.2180275083361060e+01   1.1700179776569264e-23
   2.2230725668041639e+01   1.1645121275310997e-23
   2.2281291006100400e+01   1.1590464044879717e-23
   2.2331971358551893e+01   1.1536206220849073e-23
   2.2382766987004402e+01   1.1482345951567527e-23
   2.2433678153661241e+01   1.1428881397932478e-23
   2.2484705121322133e+01   1.1375810733138024e-23
   2.2535848153384528e+01   1.1323132142438122e-23
   2.2587107513845034e+01   1.1270843822912821e-23
   2.2638483467300695e+01   1.1218943983229151e-23
   2.2689976278950432e+01   1.1167430843413430e-23
   2.2741586214596374e+01   1.1116302634613754e-23
   2.2793313540645229e+01   1.1065557598859210e-23
   2.2845158524109657e+01   1.1015193988878578e-23
   2.2897121432609680e+01   1.0965210067808036e-23
   2.2949202534374010e+01   1.0915604109021309e-23
   2.3001402098241488e+01   1.0866374395874774e-23
   2.3053720393662445e+01   1.0817519221509467e-23
   2.3106157690700094e+01   1.0769036888618364e-23
   2.3158714260031914e+01   1.0720925709229943e-23
   2.3211390372951080e+01   1.0673184004507931e-23
   2.3264186301367808e+01   1.0625810104521200e-23
   2.3317102317810829e+01   1.0578802348027733e-23
   2.3370138695428757e+01   1.0532159082294200e-23
   2.3423295707991468e+01   1.0485878662859143e-23
   2.3476573629891575e+01   1.0439959453337515e-23
   2.3529972736145826e+01   1.0394399825223167e-23
   2.3583493302396473e+01   1.0349198157666600e-23
   2.3637135604912785e+01   1.0304352837301940e-23
   2.3690899920592372e+01   1.0259862258022281e-23
   2.3744786526962713e+01   1.0215724820793309e-23
   2.3798795702182531e+01   1.0171938933468329e-23
   2.3852927725043209e+01   1.0128503010576053e-23
   2.3907182874970307e+01   1.0085415473141154e-23
   2.3961561432024940e+01   1.0042674748483377e-23
   2.4016063676905215e+01   1.0000279270048668e-23
   2.4070689890947754e+01   9.9582274772056504e-24
   2.4125440356129054e+01   9.9165178150663274e-24
   2.4180315355067012e+01   9.8751487343102396e-24
   2.4235315171022364e+01   9.8341186909942561e-24
   2.4290440087900134e+01   9.7934261463809005e-24
   2.4345690390251093e+01   9.7530695667689186e-24
   2.4401066363273273e+01   9.7130474232963971e-24
   2.4456568292813369e+01   9.6733581917913677e-24
   2.4512196465368294e+01   9.6340003525943613e-24
   2.4567951168086598e+01   9.5949723903956556e-24
   2.4623832688769987e+01   9.5562727940461917e-24
   2.4679841315874757e+01   9.5179000564276808e-24
   2.4735977338513358e+01   9.4798526742694435e-24
   2.4792241046455814e+01   9.4421291479926735e-24
   2.4848632730131271e+01   9.4047279815574010e-24
   2.4905152680629470e+01   9.3676476823049580e-24
   2.4961801189702275e+01   9.3308867608063034e-24
   2.5018578549765113e+01   9.2944437307129552e-24
   2.5075485053898589e+01   9.2583171086033670e-24
   2.5132520995849880e+01   9.2225054138506667e-24
   2.5189686670034355e+01   9.1870071684621111e-24
   2.5246982371537044e+01   9.1518208969579300e-24
   2.5304408396114173e+01   9.1169451262106602e-24
   2.5361965040194647e+01   9.0823783853344340e-24
   2.5419652600881680e+01   9.0481192055347264e-24
   2.5477471375954210e+01   9.0141661199826726e-24
   2.5535421663868526e+01   8.9805176636913867e-24
   2.5593503763759792e+01   8.9471723733839673e-24
   2.5651717975443525e+01   8.9141287873788292e-24
   2.5710064599417240e+01   8.8813854454618258e-24
   2.5768543936861946e+01   8.8489408887807148e-24
   2.5827156289643678e+01   8.8167936597171012e-24
   2.5885901960315124e+01   8.7849423017858843e-24
   2.5944781252117142e+01   8.7533853595234207e-24
   2.6003794468980303e+01   8.7221213783818817e-24
   2.6062941915526540e+01   8.6911489046293283e-24
   2.6122223897070612e+01   8.6604664852382750e-24
   2.6181640719621779e+01   8.6300726678173683e-24
   2.6241192689885345e+01   8.5999660004764088e-24
   2.6300880115264192e+01   8.5701450317750871e-24
   2.6360703303860451e+01   8.5406083106109686e-24
   2.6420662564477059e+01   8.5113543861393037e-24
   2.6480758206619299e+01   8.4823818077061297e-24
   2.6540990540496487e+01   8.4536891247492973e-24
   2.6601359877023540e+01   8.4252748867336790e-24
   2.6661866527822522e+01   8.3971376430791758e-24
   2.6722510805224360e+01   8.3692759430950570e-24
   2.6783293022270350e+01   8.3416883359000591e-24
   2.6844213492713859e+01   8.3143733703804424e-24
   2.6905272531021893e+01   8.2873295951183962e-24
   2.6966470452376747e+01   8.2605555583288032e-24
   2.7027807572677592e+01   8.2340498078287998e-24
   2.7089284208542171e+01   8.2078108909663916e-24
   2.7150900677308357e+01   8.1818373545902061e-24
   2.7212657297035854e+01   8.1561277449921450e-24
   2.7274554386507823e+01   8.1306806078837597e-24
   2.7336592265232511e+01   8.1054944883422254e-24
   2.7398771253444885e+01   8.0805679307972021e-24
   2.7461091672108356e+01   8.0558994789836048e-24
   2.7523553842916332e+01   8.0314876759205914e-24
   2.7586158088293981e+01   8.0073310639005338e-24
   2.7648904731399831e+01   7.9834281844467777e-24
   2.7711794096127477e+01   7.9597775783161834e-24
   2.7774826507107186e+01   7.9363777854792935e-24
   2.7838002289707674e+01   7.9132273451085284e-24
   2.7901321770037679e+01   7.8903247955650497e-24
   2.7964785274947737e+01   7.8676686744211976e-24
   2.8028393132031827e+01   7.8452575184231986e-24
   2.8092145669629019e+01   7.8230898635217337e-24
   2.8156043216825264e+01   7.8011642448707459e-24
   2.8220086103455031e+01   7.7794791968270694e-24
   2.8284274660102987e+01   7.7580332529810795e-24
   2.8348609218105771e+01   7.7368249461552434e-24
   2.8413090109553679e+01   7.7158528084283770e-24
   2.8477717667292325e+01   7.6951153711606460e-24
   2.8542492224924452e+01   7.6746111650166068e-24
   2.8607414116811558e+01   7.6543387199881291e-24
   2.8672483678075711e+01   7.6342965654292901e-24
   2.8737701244601222e+01   7.6144832300967912e-24
   2.8803067153036405e+01   7.5948972421630629e-24
   2.8868581740795271e+01   7.5755371292834213e-24
   2.8934245346059349e+01   7.5564014186218212e-24
   2.9000058307779334e+01   7.5374886368967039e-24
   2.9066020965676927e+01   7.5187973104355850e-24
   2.9132133660246545e+01   7.5003259652119523e-24
   2.9198396732757082e+01   7.4820731269155307e-24
   2.9264810525253662e+01   7.4640373209889296e-24
   2.9331375380559400e+01   7.4462170727014393e-24
   2.9398091642277215e+01   7.4286109071988834e-24
   2.9464959654791574e+01   7.4112173495656615e-24
   2.9531979763270254e+01   7.3940349248979121e-24
   2.9599152313666167e+01   7.3770621583615714e-24
   2.9666477652719085e+01   7.3602975752672807e-24
   2.9733956127957459e+01   7.3437397011388555e-24
   2.9801588087700260e+01   7.3273870617896665e-24
   2.9869373881058706e+01   7.3112381833902599e-24
   2.9937313857938101e+01   7.2952915925602000e-24
   3.0005408369039660e+01   7.2795458164272925e-24
   3.0073657765862205e+01   7.2639993827297241e-24
   3.0142062400704155e+01   7.2486508198833235e-24
   3.0210622626665227e+01   7.2334986570750565e-24
   3.0279338797648286e+01   7.2185414243396940e-24
   3.0348211268361194e+01   7.2037776526645582e-24
   3.0417240394318583e+01   7.1892058740553200e-24
   3.0486426531843730e+01   7.1748246216462993e-24
   3.0555770038070428e+01   7.1606324297824154e-24
   3.0625271270944783e+01   7.1466278341141840e-24
   3.0694930589227067e+01   7.1328093716924300e-24
   3.0764748352493594e+01   7.1191755810643913e-24
   3.0834724921138534e+01   7.1057250023694015e-24
   3.0904860656375796e+01   7.0924561774335312e-24
   3.0975155920240919e+01   7.0793676498709296e-24
   3.1045611075592916e+01   7.0664579651873690e-24
   3.1116226486116147e+01   7.0537256708665965e-24
   3.1187002516322170e+01   7.0411693164836709e-24
   3.1257939531551695e+01   7.0287874538016739e-24
   3.1329037897976370e+01   7.0165786368725858e-24
   3.1400297982600776e+01   7.0045414221392107e-24
   3.1471720153264247e+01   6.9926743685381208e-24
   3.1543304778642817e+01   6.9809760376028702e-24
   3.1615052228251049e+01   6.9694449935637130e-24
   3.1686962872444056e+01   6.9580798034592562e-24
   3.1759037082419287e+01   6.9468790372265379e-24
   3.1831275230218552e+01   6.9358412678158806e-24
   3.1903677688729879e+01   6.9249650712887156e-24
   3.1976244831689474e+01   6.9142490269239110e-24
   3.2048977033683606e+01   6.9036917173160988e-24
   3.2121874670150554e+01   6.8932917284769350e-24
   3.2194938117382591e+01   6.8830476499493605e-24
   3.2268167752527894e+01   6.8729580748943792e-24
   3.2341563953592470e+01   6.8630216002064766e-24
   3.2415127099442152e+01   6.8532368266011839e-24
   3.2488857569804502e+01   6.8436023587254500e-24
   3.2562755745270785e+01   6.8341168052558047e-24
   3.2636822007297987e+01   6.8247787789937658e-24
   3.2711056738210736e+01   6.8155868969677858e-24
   3.2785460321203281e+01   6.8065397805326980e-24
   3.2860033140341493e+01   6.7976360554613356e-24
   3.2934775580564747e+01   6.7888743520427326e-24
   3.3009688027688071e+01   6.7802533051817088e-24
   3.3084770868404036e+01   6.7717715544869481e-24
   3.3160024490284769e+01   6.7634277443648454e-24
   3.3235449281783971e+01   6.7552205241161721e-24
   3.3311045632238880e+01   6.7471485480235637e-24
   3.3386813931872304e+01   6.7392104754402124e-24
   3.3462754571794669e+01   6.7314049708801535e-24
   3.3538867944006007e+01   6.7237307041070350e-24
   3.3615154441397969e+01   6.7161863502177590e-24
   3.3691614457755882e+01   6.7087705897248276e-24
   3.3768248387760735e+01   6.7014821086490811e-24
   3.3845056626991251e+01   6.6943195985894597e-24
   3.3922039571925957e+01   6.6872817568136605e-24
   3.3999197619945171e+01   6.6803672863304657e-24
   3.4076531169333109e+01   6.6735748959705781e-24
   3.4154040619279847e+01   6.6669033004621677e-24
   3.4231726369883539e+01   6.6603512205047113e-24
   3.4309588822152300e+01   6.6539173828450224e-24
   3.4387628378006418e+01   6.6476005203433389e-24
   3.4465845440280383e+01   6.6413993720456671e-24
   3.4544240412724946e+01   6.6353126832547380e-24
   3.4622813700009182e+01   6.6293392055943520e-24
   3.4701565707722693e+01   6.6234776970703725e-24
   3.4780496842377531e+01   6.6177269221403651e-24
   3.4859607511410445e+01   6.6120856517726267e-24
   3.4938898123184934e+01   6.6065526635026432e-24
   3.5018369086993339e+01   6.6011267414956598e-24
   3.5098020813058916e+01   6.5958066766038926e-24
   3.5177853712538081e+01   6.5905912664153614e-24
   3.5257868197522392e+01   6.5854793153123046e-24
   3.5338064681040763e+01   6.5804696345170180e-24
   3.5418443577061574e+01   6.5755610421475291e-24
   3.5499005300494829e+01   6.5707523632613897e-24
   3.5579750267194214e+01   6.5660424299020155e-24
   3.5660678893959329e+01   6.5614300811392763e-24
   3.5741791598537830e+01   6.5569141631228197e-24
   3.5823088799627563e+01   6.5524935291086129e-24
   3.5904570916878740e+01   6.5481670395082583e-24
   3.5986238370896075e+01   6.5439335619193227e-24
   3.6068091583240964e+01   6.5397919711672358e-24
   3.6150130976433708e+01   6.5357411493331500e-24
   3.6232356973955653e+01   6.5317799857881221e-24
   3.6314770000251379e+01   6.5279073772243953e-24
   3.6397370480730906e+01   6.5241222276806570e-24
   3.6480158841771853e+01   6.5204234485709149e-24
   3.6563135510721665e+01   6.5168099587118725e-24
   3.6646300915899836e+01   6.5132806843406640e-24
   3.6729655486600109e+01   6.5098345591418039e-24
   3.6813199653092674e+01   6.5064705242634680e-24
   3.6896933846626411e+01   6.5031875283387583e-24
   3.6980858499431086e+01   6.4999845275004413e-24
   3.7064974044719591e+01   6.4968604853966170e-24
   3.7149280916690238e+01   6.4938143732064757e-24
   3.7233779550528908e+01   6.4908451696481505e-24
   3.7318470382411398e+01   6.4879518609925575e-24
   3.7403353849505542e+01   6.4851334410709837e-24
   3.7488430389973608e+01   6.4823889112816838e-24
   3.7573700442974442e+01   6.4797172805989684e-24
   3.7659164448665834e+01   6.4771175655723931e-24
   3.7744822848206717e+01   6.4745887903355059e-24
   3.7830676083759492e+01   6.4721299866011674e-24
   3.7916724598492252e+01   6.4697401936683531e-24
   3.8002968836581154e+01   6.4674184584143910e-24
   3.8089409243212607e+01   6.4651638352967692e-24
   3.8176046264585686e+01   6.4629753863474963e-24
   3.8262880347914340e+01   6.4608521811678194e-24
   3.8349911941429781e+01   6.4587932969194959e-24
   3.8437141494382672e+01   6.4567978183212241e-24
   3.8524569457045629e+01   6.4548648376352066e-24
   3.8612196280715338e+01   6.4529934546568669e-24
   3.8700022417715083e+01   6.4511827767097367e-24
   3.8788048321396950e+01   6.4494319186220447e-24
   3.8876274446144222e+01   6.4477400027193129e-24
   3.8964701247373675e+01   6.4461061588088182e-24
   3.9053329181537961e+01   6.4445295241596368e-24
   3.9142158706128022e+01   6.4430092434919908e-24
   3.9231190279675346e+01   6.4415444689489021e-24
   3.9320424361754412e+01   6.4401343600856430e-24
   3.9409861412984995e+01   6.4387780838457020e-24
   3.9499501895034633e+01   6.4374748145357328e-24
   3.9589346270620894e+01   6.4362237338103652e-24
   3.9679395003513882e+01   6.4350240306410849e-24
   3.9769648558538570e+01   6.4338749012975878e-24
   3.9860107401577217e+01   6.4327755493183706e-24
   3.9950771999571728e+01   6.4317251854862225e-24
   4.0041642820526107e+01   6.4307230278026038e-24
   4.0132720333508878e+01   6.4297683014561473e-24
   4.0224005008655510e+01   6.4288602387959110e-24
   4.0315497317170816e+01   6.4279980793028188e-24
   4.0407197731331401e+01   6.4271810695574091e-24
   4.0499106724488080e+01   6.4264084632096738e-24
   4.0591224771068312e+01   6.4256795209469768e-24
   4.0683552346578743e+01   6.4249935104618839e-24
   4.0776089927607551e+01   6.4243497064196533e-24
   4.0868837991826950e+01   6.4237473904219002e-24
   4.0961797017995693e+01   6.4231858509761738e-24
   4.1054967485961427e+01   6.4226643834561599e-24
   4.1148349876663268e+01   6.4221822900706697e-24
   4.1241944672134309e+01   6.4217388798239310e-24
   4.1335752355504027e+01   6.4213334684806949e-24
   4.1429773411000838e+01   6.4209653785289538e-24
   4.1524008323954504e+01   6.4206339391406070e-24
   4.1618457580798776e+01   6.4203384861360354e-24
   4.1713121669073779e+01   6.4200783619421419e-24
   4.1808001077428614e+01   6.4198529155550541e-24
   4.1903096295623847e+01   6.4196615025011267e-24
   4.1998407814534048e+01   6.4195034847954590e-24
   4.2093936126150254e+01   6.4193782309018275e-24
   4.2189681723582666e+01   6.4192851156927712e-24
   4.2285645101062997e+01   6.4192235204082715e-24
   4.2381826753947209e+01   6.4191928326133176e-24
   4.2478227178717930e+01   6.4191924461574972e-24
   4.2574846872987138e+01   6.4192217611326854e-24
   4.2671686335498578e+01   6.4192801838301348e-24
   4.2768746066130461e+01   6.4193671266979749e-24
   4.2866026565898025e+01   6.4194820082995591e-24
   4.2963528336956088e+01   6.4196242532695284e-24
   4.3061251882601674e+01   6.4197932922701178e-24
   4.3159197707276526e+01   6.4199885619483478e-24
   4.3257366316569865e+01   6.4202095048922426e-24
   4.3355758217220817e+01   6.4204555695884804e-24
   4.3454373917121188e+01   6.4207262103747958e-24
   4.3553213925318012e+01   6.4210208873998797e-24
   4.3652278752016187e+01   6.4213390665769707e-24
   4.3751568908581078e+01   6.4216802195401956e-24
   4.3851084907541178e+01   6.4220438235996685e-24
   4.3950827262590806e+01   6.4224293616977269e-24
   4.4050796488592702e+01   6.4228363223635147e-24
   4.4150993101580710e+01   6.4232641996699344e-24
   4.4251417618762375e+01   6.4237124931860165e-24
   4.4352070558521724e+01   6.4241807079359620e-24
   4.4452952440421839e+01   6.4246683543513295e-24
   4.4554063785207617e+01   6.4251749482271813e-24
   4.4655405114808424e+01   6.4257000106791971e-24
   4.4756976952340807e+01   6.4262430680953743e-24
   4.4858779822111096e+01   6.4268036520948299e-24
   4.4960814249618309e+01   6.4273812994813022e-24
   4.5063080761556648e+01   6.4279755521980371e-24
   4.5165579885818367e+01   6.4285859572844297e-24
   4.5268312151496453e+01   6.4292120668308436e-24
   4.5371278088887351e+01   6.4298534379348830e-24
   4.5474478229493663e+01   6.4305096326553646e-24
   4.5577913106026983e+01   6.4311802179701248e-24
   4.5681583252410547e+01   6.4318647657303989e-24
   4.5785489203782063e+01   6.4325628526164090e-24
   4.5889631496496449e+01   6.4332740600947750e-24
   4.5994010668128624e+01   6.4339979743738044e-24
   4.6098627257476181e+01   6.4347341863593867e-24
   4.6203481804562330e+01   6.4354822916123755e-24
   4.6308574850638536e+01   6.4362418903039477e-24
   4.6413906938187424e+01   6.4370125871736321e-24
   4.6519478610925539e+01   6.4377939914838833e-24
   4.6625290413806084e+01   6.4385857169807317e-24
   4.6731342893021854e+01   6.4393873818466183e-24
   4.6837636596008011e+01   6.4401986086604628e-24
   4.6944172071444811e+01   6.4410190243547937e-24
   4.7050949869260620e+01   6.4418482601733803e-24
   4.7157970540634615e+01   6.4426859516276585e-24
   4.7265234637999626e+01   6.4435317384570805e-24
   4.7372742715045099e+01   6.4443852645848396e-24
   4.7480495326719875e+01   6.4452461780795817e-24
   4.7588493029234996e+01   6.4461141311104894e-24
   4.7696736380066724e+01   6.4469887799081794e-24
   4.7805225937959335e+01   6.4478697847235719e-24
   4.7913962262927924e+01   6.4487568097871491e-24
   4.8022945916261477e+01   6.4496495232680752e-24
   4.8132177460525646e+01   6.4505475972336849e-24
   4.8241657459565630e+01   6.4514507076107718e-24
   4.8351386478509170e+01   6.4523585341439721e-24
   4.8461365083769479e+01   6.4532707603581249e-24
   4.8571593843047992e+01   6.4541870735169976e-24
   4.8682073325337555e+01   6.4551071645858701e-24
   4.8792804100925110e+01   6.4560307281915366e-24
   4.8903786741394853e+01   6.4569574625838664e-24
   4.9015021819631031e+01   6.4578870695985710e-24
   4.9126509909821003e+01   6.4588192546174863e-24
   4.9238251587458109e+01   6.4597537265308683e-24
   4.9350247429344670e+01   6.4606901977020546e-24
   4.9462498013595052e+01   6.4616283839267060e-24
   4.9575003919638561e+01   6.4625680043982416e-24
   4.9687765728222438e+01   6.4635087816699805e-24
   4.9800784021414913e+01   6.4644504416192513e-24
   4.9914059382608102e+01   6.4653927134094958e-24
   5.0027592396521108e+01   6.4663353294562811e-24
   5.0141383649203064e+01   6.4672780253899696e-24
   5.0255433728036088e+01   6.4682205400214933e-24
   5.0369743221738332e+01   6.4691626153053728e-24
   5.0484312720367079e+01   6.4701039963064612e-24
   5.0599142815321592e+01   6.4710444311641461e-24
   5.0714234099346470e+01   6.4719836710585314e-24
   5.0829587166534488e+01   6.4729214701755729e-24
   5.0945202612329737e+01   6.4738575856736029e-24
   5.1061081033530726e+01   6.4747917776501331e-24
   5.1177223028293291e+01   6.4757238091073947e-24
   5.1293629196133949e+01   6.4766534459200267e-24
   5.1410300137932815e+01   6.4775804568017338e-24
   5.1527236455936752e+01   6.4785046132736244e-24
   5.1644438753762465e+01   6.4794256896305924e-24
   5.1761907636399691e+01   6.4803434629101951e-24
   5.1879643710214097e+01   6.4812577128609479e-24
   5.1997647582950727e+01   6.4821682219100150e-24
   5.2115919863736927e+01   6.4830747751331355e-24
   5.2234461163085555e+01   6.4839771602225217e-24
   5.2353272092898145e+01   6.4848751674570789e-24
   5.2472353266467991e+01   6.4857685896710527e-24
   5.2591705298483362e+01   6.4866572222254616e-24
   5.2711328805030739e+01   6.4875408629760845e-24
   5.2831224403597901e+01   6.4884193122455597e-24
   5.2951392713077155e+01   6.4892923727933497e-24
   5.3071834353768537e+01   6.4901598497867552e-24
   5.3192549947382957e+01   6.4910215507713140e-24
   5.3313540117045434e+01   6.4918772856441252e-24
   5.3434805487298391e+01   6.4927268666237772e-24
   5.3556346684104803e+01   6.4935701082228392e-24
   5.3678164334851445e+01   6.4944068272203399e-24
   5.3800259068352062e+01   6.4952368426339658e-24
   5.3922631514850785e+01   6.4960599756932159e-24
   5.4045282306025165e+01   6.4968760498115254e-24
   5.4168212074989626e+01   6.4976848905602643e-24
   5.4291421456298643e+01   6.4984863256423439e-24
   5.4414911085950045e+01   6.4992801848652529e-24
   5.4538681601388205e+01   6.5000663001158299e-24
   5.4662733641507515e+01   6.5008445053335492e-24
   5.4787067846655475e+01   6.5016146364866605e-24
   5.4911684858636164e+01   6.5023765315449496e-24
   5.5036585320713478e+01   6.5031300304561394e-24
   5.5161769877614489e+01   6.5038749751208233e-24
   5.5287239175532655e+01   6.5046112093674312e-24
   5.5412993862131358e+01   6.5053385789289790e-24
   5.5539034586547032e+01   6.5060569314179035e-24
   5.5665361999392701e+01   6.5067661163031361e-24
   5.5791976752761229e+01   6.5074659848864333e-24
   5.5918879500228662e+01   6.5081563902783180e-24
   5.6046070896857714e+01   6.5088371873761752e-24
   5.6173551599201090e+01   6.5095082328405617e-24
   5.6301322265304790e+01   6.5101693850726359e-24
   5.6429383554711656e+01   6.5108205041923432e-24
   5.6557736128464718e+01   6.5114614520160845e-24
   5.6686380649110518e+01   6.5120920920342216e-24
   5.6815317780702664e+01   6.5127122893903287e-24
   5.6944548188805229e+01   6.5133219108586531e-24
   5.7074072540496054e+01   6.5139208248239053e-24
   5.7203891504370389e+01   6.5145089012598296e-24
   5.7334005750544250e+01   6.5150860117081617e-24
   5.7464415950657795e+01   6.5156520292583335e-24
   5.7595122777878949e+01   6.5162068285270151e-24
   5.7726126906906813e+01   6.5167502856382793e-24
   5.7857429013975064e+01   6.5172822782030661e-24
   5.7989029776855581e+01   6.5178026853001437e-24
   5.8120929874861901e+01   6.5183113874557456e-24
   5.8253129988852606e+01   6.5188082666254824e-24
   5.8385630801235074e+01   6.5192932061741494e-24
   5.8518432995968730e+01   6.5197660908572159e-24
   5.8651537258568816e+01   6.5202268068025132e-24
   5.8784944276109783e+01   6.5206752414911756e-24
   5.8918654737228920e+01   6.5211112837399949e-24
   5.9052669332129781e+01   6.5215348236825619e-24
   5.9186988752585947e+01   6.5219457527522108e-24
   5.9321613691944371e+01   6.5223439636636169e-24
   5.9456544845129166e+01   6.5227293503962843e-24
   5.9591782908645065e+01   6.5231018081759110e-24
   5.9727328580581087e+01   6.5234612334585761e-24
   5.9863182560614021e+01   6.5238075239129508e-24
   5.9999345550012137e+01   6.5241405784040716e-24
   6.0135818251638860e+01   6.5244602969768490e-24
   6.0272601369956270e+01   6.5247665808392823e-24
   6.0409695611028816e+01   6.5250593323465824e-24
   6.0547101682526957e+01   6.5253384549853138e-24
   6.0684820293730745e+01   6.5256038533573509e-24
   6.0822852155533539e+01   6.5258554331646001e-24
   6.0961197980445732e+01   6.5260931011931730e-24
   6.1099858482598343e+01   6.5263167652982145e-24
   6.1238834377746734e+01   6.5265263343890354e-24
   6.1378126383274356e+01   6.5267217184141888e-24
   6.1517735218196222e+01   6.5269028283464170e-24
   6.1657661603162978e+01   6.5270695761685093e-24
   6.1797906260464380e+01   6.5272218748584009e-24
   6.1938469914033071e+01   6.5273596383754696e-24
   6.2079353289448413e+01   6.5274827816461713e-24
   6.2220557113939947e+01   6.5275912205501428e-24
   6.2362082116391527e+01   6.5276848719065857e-24
   6.2503929027344867e+01   6.5277636534605914e-24
   6.2646098579003336e+01   6.5278274838699115e-24
   6.2788591505235736e+01   6.5278762826912338e-24
   6.2931408541580197e+01   6.5279099703678389e-24
   6.3074550425247665e+01   6.5279284682160391e-24
   6.3218017895126138e+01   6.5279316984123176e-24
   6.3361811691784183e+01   6.5279195839814324e-24
   6.3505932557474850e+01   6.5278920487832174e-24
   6.3650381236139530e+01   6.5278490175007578e-24
   6.3795158473411689e+01   6.5277904156274740e-24
   6.3940265016620799e+01   6.5277161694561491e-24
   6.4085701614796250e+01   6.5276262060660578e-24
   6.4231469018671092e+01   6.5275204533118287e-24
   6.4377567980686038e+01   6.5273988398118471e-24
   6.4523999254993157e+01   6.5272612949361113e-24
   6.4670763597460052e+01   6.5271077487960188e-24
   6.4817861765673427e+01   6.5269381322322602e-24
   6.4965294518943310e+01   6.5267523768042220e-24
   6.5113062618306742e+01   6.5265504147790799e-24
   6.5261166826531905e+01   6.5263321791209530e-24
   6.5409607908121785e+01   6.5260976034802886e-24
   6.5558386629318449e+01   6.5258466221833622e-24
   6.5707503758106711e+01   6.5255791702221006e-24
   6.5856960064218271e+01   6.5252951832434962e-24
   6.6006756319135718e+01   6.5249945975400772e-24
   6.6156893296096243e+01   6.5246773500391478e-24
   6.6307371770095983e+01   6.5243433782938468e-24
   6.6458192517893821e+01   6.5239926204727863e-24
   6.6609356318015372e+01   6.5236250153507449e-24
   6.6760863950757113e+01   6.5232405022992307e-24
   6.6912716198190410e+01   6.5228390212769883e-24
   6.7064913844165346e+01   6.5224205128209614e-24
   6.7217457674315085e+01   6.5219849180371324e-24
   6.7370348476059732e+01   6.5215321785914692e-24
   6.7523587038610344e+01   6.5210622367013186e-24
   6.7677174152973194e+01   6.5205750351263784e-24
   6.7831110611953761e+01   6.5200705171603817e-24
   6.7985397210160698e+01   6.5195486266223561e-24
   6.8140034744010180e+01   6.5190093078483527e-24
   6.8295024011729851e+01   6.5184525056833546e-24
   6.8450365813362893e+01   6.5178781654727057e-24
   6.8606060950772346e+01   6.5172862330544192e-24
   6.8762110227645167e+01   6.5166766547511665e-24
   6.8918514449496200e+01   6.5160493773625872e-24
   6.9075274423672624e+01   6.5154043481572162e-24
   6.9232390959358014e+01   6.5147415148652185e-24
   6.9389864867576307e+01   6.5140608256709020e-24
   6.9547696961196351e+01   6.5133622292050198e-24
   6.9705888054935897e+01   6.5126456745378274e-24
   6.9864438965365707e+01   6.5119111111718829e-24
   7.0023350510914028e+01   6.5111584890347623e-24
   7.0182623511870574e+01   6.5103877584723190e-24
   7.0342258790390943e+01   6.5095988702416305e-24
   7.0502257170500741e+01   6.5087917755044646e-24
   7.0662619478099955e+01   6.5079664258203976e-24
   7.0823346540966980e+01   6.5071227731404530e-24
   7.0984439188763218e+01   6.5062607698005535e-24
   7.1145898253037075e+01   6.5053803685151194e-24
   7.1307724567228419e+01   6.5044815223707854e-24
   7.1469918966672850e+01   6.5035641848205259e-24
   7.1632482288606042e+01   6.5026283096771689e-24
   7.1795415372167852e+01   6.5016738511077333e-24
   7.1958719058407013e+01   6.5007007636273374e-24
   7.2122394190285135e+01   6.4997090020937222e-24
   7.2286441612681287e+01   6.4986985217012482e-24
   7.2450862172396256e+01   6.4976692779753504e-24
   7.2615656718156956e+01   6.4966212267672905e-24
   7.2780826100620757e+01   6.4955543242483477e-24
   7.2946371172379870e+01   6.4944685269049253e-24
   7.3112292787965856e+01   6.4933637915329986e-24
   7.3278591803853956e+01   6.4922400752331114e-24
   7.3445269078467518e+01   6.4910973354053279e-24
   7.3612325472182505e+01   6.4899355297441441e-24
   7.3779761847331642e+01   6.4887546162338333e-24
   7.3947579068209293e+01   6.4875545531435178e-24
   7.4115778001075682e+01   6.4863352990224627e-24
   7.4284359514161395e+01   6.4850968126955105e-24
   7.4453324477671828e+01   6.4838390532584789e-24
   7.4622673763791852e+01   6.4825619800737958e-24
   7.4792408246689931e+01   6.4812655527662672e-24
   7.4962528802523096e+01   6.4799497312183407e-24
   7.5133036309441209e+01   6.4786144755665306e-24
   7.5303931647591540e+01   6.4772597461968287e-24
   7.5475215699123382e+01   6.4758855037409093e-24
   7.5646889348192317e+01   6.4744917090721182e-24
   7.5818953480965234e+01   6.4730783233016876e-24
   7.5991408985624588e+01   6.4716453077747597e-24
   7.6164256752373049e+01   6.4701926240669499e-24
   7.6337497673438193e+01   6.4687202339805348e-24
   7.6511132643076920e+01   6.4672280995410401e-24
   7.6685162557580185e+01   6.4657161829935937e-24
   7.6859588315277733e+01   6.4641844467997834e-24
   7.7034410816542518e+01   6.4626328536342178e-24
   7.7209630963795504e+01   6.4610613663813190e-24
   7.7385249661510301e+01   6.4594699481321886e-24
   7.7561267816217736e+01   6.4578585621814999e-24
   7.7737686336510592e+01   6.4562271720246262e-24
   7.7914506133048391e+01   6.4545757413545930e-24
   7.8091728118561974e+01   6.4529042340592858e-24
   7.8269353207858288e+01   6.4512126142187953e-24
   7.8447382317824975e+01   6.4495008461025059e-24
   7.8625816367435334e+01   6.4477688941667363e-24
   7.8804656277752798e+01   6.4460167230520557e-24
   7.8983902971935905e+01   6.4442442975808767e-24
   7.9163557375243030e+01   6.4424515827550664e-24
   7.9343620415036952e+01   6.4406385437536285e-24
   7.9524093020789948e+01   6.4388051459304776e-24
   7.9704976124088432e+01   6.4369513548123550e-24
   7.9886270658637656e+01   6.4350771360966107e-24
   8.0067977560266769e+01   6.4331824556493116e-24
   8.0250097766933550e+01   6.4312672795031938e-24
   8.0432632218729083e+01   6.4293315738559518e-24
   8.0615581857882859e+01   6.4273753050683425e-24
   8.0798947628767607e+01   6.4253984396624646e-24
   8.0982730477903885e+01   6.4234009443201929e-24
   8.1166931353965367e+01   6.4213827858815562e-24
   8.1351551207783530e+01   6.4193439313432304e-24
   8.1536590992352458e+01   6.4172843478571984e-24
   8.1722051662834005e+01   6.4152040027293175e-24
   8.1907934176562605e+01   6.4131028634180897e-24
   8.2094239493050139e+01   6.4109808975334321e-24
   8.2280968573991004e+01   6.4088380728355330e-24
   8.2468122383267115e+01   6.4066743572338749e-24
   8.2655701886952627e+01   6.4044897187861634e-24
   8.2843708053319318e+01   6.4022841256974760e-24
   8.3032141852841136e+01   6.4000575463193612e-24
   8.3221004258199628e+01   6.3978099491491178e-24
   8.3410296244288674e+01   6.3955413028291298e-24
   8.3600018788219714e+01   6.3932515761461092e-24
   8.3790172869326526e+01   6.3909407380307392e-24
   8.3980759469170650e+01   6.3886087575570658e-24
   8.4171779571546068e+01   6.3862556039420937e-24
   8.4363234162484602e+01   6.3838812465455430e-24
   8.4555124230260844e+01   6.3814856548695111e-24
   8.4747450765397303e+01   6.3790687985583264e-24
   8.4940214760669392e+01   6.3766306473983949e-24
   8.5133417211110839e+01   6.3741711713182541e-24
   8.5327059114018439e+01   6.3716903403884990e-24
   8.5521141468957566e+01   6.3691881248219403e-24
   8.5715665277767130e+01   6.3666644949738257e-24
   8.5910631544564836e+01   6.3641194213419588e-24
   8.6106041275752176e+01   6.3615528745672763e-24
   8.6301895480019965e+01   6.3589648254339367e-24
   8.6498195168353192e+01   6.3563552448700661e-24
   8.6694941354036516e+01   6.3537241039481879e-24
   8.6892135052659341e+01   6.3510713738858513e-24
   8.7089777282121133e+01   6.3483970260463085e-24
   8.7287869062636560e+01   6.3457010319394374e-24
   8.7486411416740879e+01   6.3429833632224139e-24
   8.7685405369295196e+01   6.3402439917007430e-24
   8.7884851947491740e+01   6.3374828893292504e-24
   8.8084752180859141e+01   6.3347000282131189e-24
   8.8285107101267798e+01   6.3318953806091057e-24
   8.8485917742935115e+01   6.3290689189267752e-24
   8.8687185142430863e+01   6.3262206157297396e-24
   8.8888910338682678e+01   6.3233504437371407e-24
   8.9091094372981246e+01   6.3204583758250516e-24
   8.9293738288985750e+01   6.3175443850280751e-24
   8.9496843132729339e+01   6.3146084445409087e-24
   8.9700409952624142e+01   6.3116505277201207e-24
   8.9904439799467312e+01   6.3086706080858458e-24
   9.0108933726445940e+01   6.3056686593237429e-24
   9.0313892789142727e+01   6.3026446552868982e-24
   9.0519318045541382e+01   6.2995985699978298e-24
   9.0725210556032010e+01   6.2965303776506383e-24
   9.0931571383416610e+01   6.2934400526131590e-24
   9.1138401592914704e+01   6.2903275694292491e-24
   9.1345702252168692e+01   6.2871929028211566e-24
   9.1553474431249413e+01   6.2840360276919419e-24
   9.1761719202661695e+01   6.2808569191279634e-24
   9.1970437641349719e+01   6.2776555524015761e-24
   9.2179630824702770e+01   6.2744319029737735e-24
   9.2389299832560795e+01   6.2711859464969231e-24
   9.2599445747219818e+01   6.2679176588176892e-24
   9.2810069653437751e+01   6.2646270159799612e-24
   9.3021172638439651e+01   6.2613139942279146e-24
   9.3232755791923793e+01   6.2579785700090894e-24
   9.3444820206066822e+01   6.2546207199776603e-24
   9.3657366975529740e+01   6.2512404209977215e-24
   9.3870397197463433e+01   6.2478376501466454e-24
   9.4083911971514368e+01   6.2444123847186397e-24
   9.4297912399830039e+01   6.2409646022282783e-24
   9.4512399587065119e+01   6.2374942804141726e-24
   9.4727374640386643e+01   6.2340013972427389e-24
   9.4942838669480153e+01   6.2304859309120917e-24
   9.5158792786555267e+01   6.2269478598559430e-24
   9.5375238106351190e+01   6.2233871627477029e-24
   9.5592175746142857e+01   6.2198038185045620e-24
   9.5809606825746584e+01   6.2161978062917977e-24
   9.6027532467525532e+01   6.2125691055270681e-24
   9.6245953796396023e+01   6.2089176958848791e-24
   9.6464871939832875e+01   6.2052435573011188e-24
   9.6684288027875539e+01   6.2015466699776845e-24
   9.6904203193133839e+01   6.1978270143872353e-24
   9.7124618570793757e+01   6.1940845712780398e-24
   9.7345535298623275e+01   6.1903193216789144e-24
   9.7566954516978441e+01   6.1865312469042884e-24
   9.7788877368808954e+01   6.1827203285593443e-24
   9.8011304999664389e+01   6.1788865485453101e-24
   9.8234238557699868e+01   6.1750298890648295e-24
   9.8457679193682154e+01   6.1711503326273776e-24
   9.8681628060995408e+01   6.1672478620549808e-24
   9.8906086315647229e+01   6.1633224604878138e-24
   9.9131055116274737e+01   6.1593741113900381e-24
   9.9356535624150425e+01   6.1554027985557854e-24
   9.9582529003188142e+01   6.1514085061151113e-24
   9.9809036419949237e+01   6.1473912185402320e-24
   1.0003605904364829e+02   6.1433509206517723e-24
   1.0026359804615963e+02   6.1392875976251291e-24
   1.0049165460202261e+02   6.1352012349970640e-24
   1.0072022988844890e+02   6.1310918186722383e-24
   1.0094932508532695e+02   6.1269593349300673e-24
   1.0117894137522983e+02   6.1228037704315179e-24
   1.0140907994341980e+02   6.1186251122261660e-24
   1.0163974197785510e+02   6.1144233477593146e-24
   1.0187092866919667e+02   6.1101984648792430e-24
   1.0210264121081286e+02   6.1059504518445980e-24
   1.0233488079878728e+02   6.1016792973319093e-24
   1.0256764863192336e+02   6.0973849904432673e-24
   1.0280094591175170e+02   6.0930675207140553e-24
   1.0303477384253590e+02   6.0887268781209058e-24
   1.0326913363127829e+02   6.0843630530897413e-24
   1.0350402648772736e+02   6.0799760365039602e-24
   1.0373945362438253e+02   6.0755658197127940e-24
   1.0397541625650155e+02   6.0711323945397391e-24
   1.0421191560210634e+02   6.0666757532912151e-24
   1.0444895288198890e+02   6.0621958887652861e-24
   1.0468652931971874e+02   6.0576927942606067e-24
   1.0492464614164771e+02   6.0531664635854483e-24
   1.0516330457691751e+02   6.0486168910668928e-24
   1.0540250585746553e+02   6.0440440715602152e-24
   1.0564225121803123e+02   6.0394480004583819e-24
   1.0588254189616276e+02   6.0348286737017226e-24
   1.0612337913222275e+02   6.0301860877877365e-24
   1.0636476416939551e+02   6.0255202397810629e-24
   1.0660669825369293e+02   6.0208311273236549e-24
   1.0684918263396102e+02   6.0161187486450425e-24
   1.0709221856188653e+02   6.0113831025728419e-24
   1.0733580729200277e+02   6.0066241885433611e-24
   1.0757995008169738e+02   6.0018420066124095e-24
   1.0782464819121724e+02   5.9970365574662628e-24
   1.0806990288367618e+02   5.9922078424328365e-24
   1.0831571542506097e+02   5.9873558634929798e-24
   1.0856208708423794e+02   5.9824806232920096e-24
   1.0880901913295968e+02   5.9775821251513242e-24
   1.0905651284587111e+02   5.9726603730803482e-24
   1.0930456950051676e+02   5.9677153717885219e-24
   1.0955319037734695e+02   5.9627471266975346e-24
   1.0980237675972441e+02   5.9577556439537809e-24
   1.1005212993393113e+02   5.9527409304409236e-24
   1.1030245118917448e+02   5.9477029937927251e-24
   1.1055334181759454e+02   5.9426418424060639e-24
   1.1080480311427041e+02   5.9375574854540822e-24
   1.1105683637722686e+02   5.9324499328996501e-24
   1.1130944290744127e+02   5.9273191955088991e-24
   1.1156262400884970e+02   5.9221652848651000e-24
   1.1181638098835489e+02   5.9169882133826293e-24
   1.1207071515583151e+02   5.9117879943212141e-24
   1.1232562782413396e+02   5.9065646418003848e-24
   1.1258112030910280e+02   5.9013181708141199e-24
   1.1283719392957154e+02   5.8960485972457468e-24
   1.1309385000737355e+02   5.8907559378829993e-24
   1.1335108986734849e+02   5.8854402104334176e-24
   1.1360891483734980e+02   5.8801014335398272e-24
   1.1386732624825109e+02   5.8747396267961732e-24
   1.1412632543395316e+02   5.8693548107635025e-24
   1.1438591373139093e+02   5.8639470069862668e-24
   1.1464609248053986e+02   5.8585162380087918e-24
   1.1490686302442407e+02   5.8530625273920081e-24
   1.1516822670912165e+02   5.8475858997304711e-24
   1.1543018488377292e+02   5.8420863806695568e-24
   1.1569273890058693e+02   5.8365639969229752e-24
   1.1595589011484793e+02   5.8310187762905124e-24
   1.1621963988492368e+02   5.8254507476760538e-24
   1.1648398957227084e+02   5.8198599411057782e-24
   1.1674894054144326e+02   5.8142463877467849e-24
   1.1701449416009855e+02   5.8086101199258222e-24
   1.1728065179900470e+02   5.8029511711484068e-24
   1.1754741483204843e+02   5.7972695761181582e-24
   1.1781478463624050e+02   5.7915653707564218e-24
   1.1808276259172474e+02   5.7858385922221891e-24
   1.1835135008178351e+02   5.7800892789323006e-24
   1.1862054849284551e+02   5.7743174705819569e-24
   1.1889035921449373e+02   5.7685232081654552e-24
   1.1916078363947085e+02   5.7627065339973396e-24
   1.1943182316368845e+02   5.7568674917337358e-24
   1.1970347918623236e+02   5.7510061263940651e-24
   1.1997575310937117e+02   5.7451224843830564e-24
   1.2024864633856306e+02   5.7392166135130388e-24
   1.2052216028246255e+02   5.7332885630266249e-24
   1.2079629635292908e+02   5.7273383836196019e-24
   1.2107105596503260e+02   5.7213661274642759e-24
   1.2134644053706222e+02   5.7153718482330347e-24
   1.2162245149053308e+02   5.7093556011223443e-24
   1.2189909025019313e+02   5.7033174428770020e-24
   1.2217635824403189e+02   5.6972574318147844e-24
   1.2245425690328595e+02   5.6911756278513951e-24
   1.2273278766244835e+02   5.6850720925258575e-24
   1.2301195195927406e+02   5.6789468890261144e-24
   1.2329175123478890e+02   5.6728000822151432e-24
   1.2357218693329638e+02   5.6666317386573225e-24
   1.2385326050238463e+02   5.6604419266452425e-24
   1.2413497339293536e+02   5.6542307162268297e-24
   1.2441732705912949e+02   5.6479981792329138e-24
   1.2470032295845611e+02   5.6417443893051053e-24
   1.2498396255171947e+02   5.6354694219241240e-24
   1.2526824730304597e+02   5.6291733544385033e-24
   1.2555317867989321e+02   5.6228562660936253e-24
   1.2583875815305571e+02   5.6165182380613284e-24
   1.2612498719667393e+02   5.6101593534696901e-24
   1.2641186728824123e+02   5.6037796974334279e-24
   1.2669939990861164e+02   5.5973793570846000e-24
   1.2698758654200762e+02   5.5909584216037493e-24
   1.2727642867602708e+02   5.5845169822515223e-24
   1.2756592780165249e+02   5.5780551324006361e-24
   1.2785608541325676e+02   5.5715729675684007e-24
   1.2814690300861236e+02   5.5650705854495115e-24
   1.2843838208889852e+02   5.5585480859495001e-24
   1.2873052415870859e+02   5.5520055712184532e-24
   1.2902333072605899e+02   5.5454431456852986e-24
   1.2931680330239544e+02   5.5388609160925156e-24
   1.2961094340260200e+02   5.5322589915313093e-24
   1.2990575254500837e+02   5.5256374834773003e-24
   1.3020123225139770e+02   5.5189965058265996e-24
   1.3049738404701475e+02   5.5123361749325157e-24
   1.3079420946057314e+02   5.5056566096425896e-24
   1.3109171002426407e+02   5.4989579313362491e-24
   1.3138988727376366e+02   5.4922402639628854e-24
   1.3168874274824103e+02   5.4855037340804970e-24
   1.3198827799036638e+02   5.4787484708947688e-24
   1.3228849454631847e+02   5.4719746062987829e-24
   1.3258939396579331e+02   5.4651822749131068e-24
   1.3289097780201161e+02   5.4583716141265329e-24
   1.3319324761172712e+02   5.4515427641372741e-24
   1.3349620495523456e+02   5.4446958679947476e-24
   1.3379985139637716e+02   5.4378310716418713e-24
   1.3410418850255618e+02   5.4309485239579197e-24
   1.3440921784473704e+02   5.4240483768019189e-24
   1.3471494099745905e+02   5.4171307850566385e-24
   1.3502135953884266e+02   5.4101959066731172e-24
   1.3532847505059803e+02   5.4032439027157643e-24
   1.3563628911803303e+02   5.3962749374080329e-24
   1.3594480333006109e+02   5.3892891781786954e-24
   1.3625401927921010e+02   5.3822867957087073e-24
   1.3656393856163015e+02   5.3752679639785888e-24
   1.3687456277710191e+02   5.3682328603165140e-24
   1.3718589352904493e+02   5.3611816654469471e-24
   1.3749793242452540e+02   5.3541145635398389e-24
   1.3781068107426574e+02   5.3470317422605336e-24
   1.3812414109265123e+02   5.3399333928202136e-24
   1.3843831409773961e+02   5.3328197100269918e-24
   1.3875320171126913e+02   5.3256908923376400e-24
   1.3906880555866613e+02   5.3185471419099480e-24
   1.3938512726905512e+02   5.3113886646556551e-24
   1.3970216847526521e+02   5.3042156702941544e-24
   1.4001993081384003e+02   5.2970283724066613e-24
   1.4033841592504564e+02   5.2898269884912104e-24
   1.4065762545287845e+02   5.2826117400182071e-24
   1.4097756104507522e+02   5.2753828524865693e-24
   1.4129822435311951e+02   5.2681405554807488e-24
   1.4161961703225236e+02   5.2608850827281095e-24
   1.4194174074147887e+02   5.2536166721572933e-24
   1.4226459714357816e+02   5.2463355659569714e-24
   1.4258818790511148e+02   5.2390420106354746e-24
   1.4291251469643024e+02   5.2317362570809983e-24
   1.4323757919168614e+02   5.2244185606224817e-24
   1.4356338306883788e+02   5.2170891810912416e-24
   1.4388992800966133e+02   5.2097483828831747e-24
   1.4421721569975779e+02   5.2023964350217733e-24
   1.4454524782856183e+02   5.1950336112217272e-24
   1.4487402608935193e+02   5.1876601899532577e-24
   1.4520355217925692e+02   5.1802764545071259e-24
   1.4553382779926648e+02   5.1728826930603586e-24
   1.4586485465423939e+02   5.1654791987425886e-24
   1.4619663445291152e+02   5.1580662697032172e-24
   1.4652916890790655e+02   5.1506442091791156e-24
   1.4686245973574239e+02   5.1432133255631421e-24
   1.4719650865684244e+02   5.1357739324732412e-24
   1.4753131739554235e+02   5.1283263488223410e-24
   1.4786688768010049e+02   5.1208708988888261e-24
   1.4820322124270621e+02   5.1134079123877961e-24
   1.4854031981948827e+02   5.1059377245429111e-24
   1.4887818515052550e+02   5.0984606761589725e-24
   1.4921681897985351e+02   5.0909771136951793e-24
   1.4955622305547550e+02   5.0834873893390348e-24
   1.4989639912937059e+02   5.0759918610809070e-24
   1.5023734895750232e+02   5.0684908927892837e-24
   1.5057907429982936e+02   5.0609848542866702e-24
   1.5092157692031225e+02   5.0534741214261248e-24
   1.5126485858692513e+02   5.0459590761684230e-24
   1.5160892107166228e+02   5.0384401066599171e-24
   1.5195376615054928e+02   5.0309176073109463e-24
   1.5229939560365131e+02   5.0233919788748952e-24
   1.5264581121508181e+02   5.0158636285279194e-24
   1.5299301477301344e+02   5.0083329699491173e-24
   1.5334100806968507e+02   5.0008004234014768e-24
   1.5368979290141280e+02   4.9932664158132092e-24
   1.5403937106859851e+02   4.9857313808598502e-24
   1.5438974437573867e+02   4.9781957590466782e-24
   1.5474091463143526e+02   4.9706599977918244e-24
   1.5509288364840293e+02   4.9631245515099296e-24
   1.5544565324348014e+02   4.9555898816960961e-24
   1.5579922523763790e+02   4.9480564570105772e-24
   1.5615360145598842e+02   4.9405247533637637e-24
   1.5650878372779650e+02   4.9329952540016294e-24
   1.5686477388648649e+02   4.9254684495917352e-24
   1.5722157376965370e+02   4.9179448383094598e-24
   1.5757918521907300e+02   4.9104249259246990e-24
   1.5793761008070851e+02   4.9029092258889734e-24
   1.5829685020472326e+02   4.8953982594227450e-24
   1.5865690744548820e+02   4.8878925556031597e-24
   1.5901778366159255e+02   4.8803926514519531e-24
   1.5937948071585294e+02   4.8728990920237446e-24
   1.5974200047532307e+02   4.8654124304943752e-24
   1.6010534481130358e+02   4.8579332282496206e-24
   1.6046951559935081e+02   4.8504620549739159e-24
   1.6083451471928839e+02   4.8429994887392188e-24
   1.6120034405521452e+02   4.8355461160940855e-24
   1.6156700549551363e+02   4.8281025321525695e-24
   1.6193450093286523e+02   4.8206693406833068e-24
   1.6230283226425385e+02   4.8132471541985151e-24
   1.6267200139097906e+02   4.8058365940428845e-24
   1.6304201021866447e+02   4.7984382904823192e-24
   1.6341286065726877e+02   4.7910528827926522e-24
   1.6378455462109474e+02   4.7836810193479315e-24
   1.6415709402879941e+02   4.7763233577086194e-24
   1.6453048080340409e+02   4.7689805647094107e-24
   1.6490471687230351e+02   4.7616533165466053e-24
   1.6527980416727746e+02   4.7543422988651719e-24
   1.6565574462449865e+02   4.7470482068452262e-24
   1.6603254018454436e+02   4.7397717452880717e-24
   1.6641019279240561e+02   4.7325136287014669e-24
   1.6678870439749758e+02   4.7252745813844138e-24
   1.6716807695366961e+02   4.7180553375110367e-24
   1.6754831241921471e+02   4.7108566412138101e-24
   1.6792941275688071e+02   4.7036792466657304e-24
   1.6831137993387961e+02   4.6965239181617304e-24
   1.6869421592189804e+02   4.6893914301989221e-24
   1.6907792269710748e+02   4.6822825675558093e-24
   1.6946250224017373e+02   4.6751981253703012e-24
   1.6984795653626890e+02   4.6681389092164552e-24
   1.7023428757507935e+02   4.6611057351798593e-24
   1.7062149735081772e+02   4.6540994299316823e-24
   1.7100958786223279e+02   4.6471208308009867e-24
   1.7139856111261878e+02   4.6401707858456857e-24
   1.7178841910982783e+02   4.6332501539215662e-24
   1.7217916386627786e+02   4.6263598047496459e-24
   1.7257079739896488e+02   4.6195006189816039e-24
   1.7296332172947268e+02   4.6126734882631225e-24
   1.7335673888398259e+02   4.6058793152952307e-24
   1.7375105089328585e+02   4.5991190138933526e-24
   1.7414625979279162e+02   4.5923935090440991e-24
   1.7454236762253956e+02   4.5857037369595169e-24
   1.7493937642720940e+02   4.5790506451289291e-24
   1.7533728825613099e+02   4.5724351923680018e-24
   1.7573610516329680e+02   4.5658583488650538e-24
   1.7613582920736974e+02   4.5593210962245149e-24
   1.7653646245169682e+02   4.5528244275072555e-24
   1.7693800696431697e+02   4.5463693472678683e-24
   1.7734046481797373e+02   4.5399568715886238e-24
   1.7774383809012522e+02   4.5335880281099996e-24
   1.7814812886295425e+02   4.5272638560577161e-24
   1.7855333922338090e+02   4.5209854062660615e-24
   1.7895947126307084e+02   4.5147537411974189e-24
   1.7936652707844806e+02   4.5085699349578727e-24
   1.7977450877070510e+02   4.5024350733086838e-24
   1.8018341844581303e+02   4.4963502536735987e-24
   1.8059325821453439e+02   4.4903165851417246e-24
   1.8100403019243129e+02   4.4843351884659731e-24
   1.8141573649987936e+02   4.4784071960567891e-24
   1.8182837926207583e+02   4.4725337519710906e-24
   1.8224196060905268e+02   4.4667160118963303e-24
   1.8265648267568670e+02   4.4609551431293301e-24
   1.8307194760170984e+02   4.4552523245500371e-24
   1.8348835753172244e+02   4.4496087465897194e-24
   1.8390571461520148e+02   4.4440256111938104e-24
   1.8432402100651382e+02   4.4385041317789064e-24
   1.8474327886492668e+02   4.4330455331840105e-24
   1.8516349035461781e+02   4.4276510516158031e-24
   1.8558465764468895e+02   4.4223219345877069e-24
   1.8600678290917418e+02   4.4170594408528007e-24
   1.8642986832705344e+02   4.4118648403301737e-24
   1.8685391608226288e+02   4.4067394140247857e-24
   1.8727892836370538e+02   4.4016844539406833e-24
   1.8770490736526398e+02   4.3967012629871686e-24
   1.8813185528581050e+02   4.3917911548782485e-24
   1.8855977432921907e+02   4.3869554540246966e-24
   1.8898866670437644e+02   4.3821954954190599e-24
   1.8941853462519367e+02   4.3775126245131697e-24
   1.8984938031061768e+02   4.3729081970881659e-24
   1.9028120598464193e+02   4.3683835791168974e-24
   1.9071401387631914e+02   4.3639401466185789e-24
   1.9114780621977201e+02   4.3595792855055219e-24
   1.9158258525420479e+02   4.3553023914219706e-24
   1.9201835322391523e+02   4.3511108695747568e-24
   1.9245511237830510e+02   4.3470061345559216e-24
   1.9289286497189397e+02   4.3429896101568795e-24
   1.9333161326432810e+02   4.3390627291744108e-24
   1.9377135952039421e+02   4.3352269332080479e-24
   1.9421210601003031e+02   4.3314836724491274e-24
   1.9465385500833747e+02   4.3278344054610894e-24
   1.9509660879559192e+02   4.3242805989513094e-24
   1.9554036965725584e+02   4.3208237275341598e-24
   1.9598513988399054e+02   4.3174652734853895e-24
   1.9643092177166739e+02   4.3142067264877299e-24
   1.9687771762137979e+02   4.3110495833678107e-24
   1.9732552973945545e+02   4.3079953478242056e-24
   1.9777436043746712e+02   4.3050455301467788e-24
   1.9822421203224678e+02   4.3022016469272486e-24
   1.9867508684589487e+02   4.2994652207609778e-24
   1.9912698720579431e+02   4.2968377799401250e-24
   1.9957991544462172e+02   4.2943208581380845e-24
   2.0003387390035948e+02   4.2919159940853260e-24
   2.0048886491630810e+02   4.2896247312367440e-24
   2.0094489084109750e+02   4.2874486174305295e-24
   2.0140195402870032e+02   4.2853892045386882e-24
   2.0186005683844326e+02   4.2834480481093272e-24
   2.0231920163501945e+02   4.2816267070008376e-24
   2.0277939078850096e+02   4.2799267430080886e-24
   2.0324062667435007e+02   4.2783497204807586e-24
   2.0370291167343288e+02   4.2768972059340921e-24
   2.0416624817203066e+02   4.2755707676520892e-24
   2.0463063856185255e+02   4.2743719752834531e-24
   2.0509608524004793e+02   4.2733023994304820e-24
   2.0556259060921781e+02   4.2723636112310291e-24
   2.0603015707742964e+02   4.2715571819339595e-24
   2.0649878705822664e+02   4.2708846824681705e-24
   2.0696848297064264e+02   4.2703476830055927e-24
   2.0743924723921381e+02   4.2699477525182803e-24
   2.0791108229399018e+02   4.2696864583301137e-24
   2.0838399057055057e+02   4.2695653656632490e-24
   2.0885797451001230e+02   4.2695860371797138e-24
   2.0933303655904592e+02   4.2697500325184386e-24
   2.0980917916988699e+02   4.2700589078281991e-24
   2.1028640480034878e+02   4.2705142152966654e-24
   2.1076471591383503e+02   4.2711175026761102e-24
   2.1124411497935296e+02   4.2718703128059840e-24
   2.1172460447152494e+02   4.2727741831330114e-24
   2.1220618687060283e+02   4.2738306452289125e-24
   2.1268886466247966e+02   4.2750412243064870e-24
   2.1317264033870310e+02   4.2764074387342486e-24
   2.1365751639648713e+02   4.2779307995502645e-24
   2.1414349533872729e+02   4.2796128099754740e-24
   2.1463057967401068e+02   4.2814549649270775e-24
   2.1511877191663115e+02   4.2834587505324558e-24
   2.1560807458660133e+02   4.2856256436440054e-24
   2.1609849020966578e+02   4.2879571113555253e-24
   2.1659002131731427e+02   4.2904546105205098e-24
   2.1708267044679391e+02   4.2931195872729379e-24
   2.1757644014112370e+02   4.2959534765510100e-24
   2.1807133294910662e+02   4.2989577016243695e-24
   2.1856735142534313e+02   4.3021336736252640e-24
   2.1906449813024449e+02   4.3054827910842147e-24
   2.1956277563004491e+02   4.3090064394706659e-24
   2.2006218649681730e+02   4.3127059907390857e-24
   2.2056273330848327e+02   4.3165828028811141e-24
   2.2106441864882905e+02   4.3206382194841242e-24
   2.2156724510751764e+02   4.3248735692968691e-24
   2.2207121528010265e+02   4.3292901658024601e-24
   2.2257633176804069e+02   4.3338893067993983e-24
   2.2308259717870638e+02   4.3386722739910193e-24
   2.2359001412540468e+02   4.3436403325837792e-24
   2.2409858522738494e+02   4.3487947308949420e-24
   2.2460831310985327e+02   4.3541366999699943e-24
   2.2511920040398860e+02   4.3596674532103790e-24
   2.2563124974695279e+02   4.3653881860117580e-24
   2.2614446378190797e+02   4.3713000754134527e-24
   2.2665884515802679e+02   4.3774042797592075e-24
   2.2717439653050843e+02   4.3837019383698751e-24
   2.2769112056059154e+02   4.3901941712282435e-24
   2.2820901991556730e+02   4.3968820786763798e-24
   2.2872809726879447e+02   4.4037667411258554e-24
   2.2924835529971236e+02   4.4108492187811506e-24
   2.2976979669385483e+02   4.4181305513764454e-24
   2.3029242414286441e+02   4.4256117579262017e-24
   2.3081624034450499e+02   4.4332938364896572e-24
   2.3134124800267844e+02   4.4411777639496027e-24
   2.3186744982743485e+02   4.4492644958054128e-24
   2.3239484853499053e+02   4.4575549659808494e-24
   2.3292344684773846e+02   4.4660500866464439e-24
   2.3345324749426396e+02   4.4747507480568738e-24
   2.3398425320936016e+02   4.4836578184033222e-24
   2.3451646673403894e+02   4.4927721436808955e-24
   2.3504989081554777e+02   4.5020945475712690e-24
   2.3558452820738273e+02   4.5116258313405013e-24
   2.3612038166930290e+02   4.5213667737521239e-24
   2.3665745396734482e+02   4.5313181309954740e-24
   2.3719574787383567e+02   4.5414806366291856e-24
   2.3773526616741012e+02   4.5518550015400075e-24
   2.3827601163302117e+02   4.5624419139165472e-24
   2.3881798706195826e+02   4.5732420392382131e-24
   2.3936119525185839e+02   4.5842560202789506e-24
   2.3990563900672200e+02   4.5954844771258213e-24
   2.4045132113692881e+02   4.6069280072122509e-24
   2.4099824445924935e+02   4.6185871853656374e-24
   2.4154641179686200e+02   4.6304625638693394e-24
   2.4209582597936637e+02   4.6425546725386670e-24
   2.4264648984279827e+02   4.6548640188107226e-24
   2.4319840622964452e+02   4.6673910878478508e-24
   2.4375157798885633e+02   4.6801363426543323e-24
   2.4430600797586681e+02   4.6931002242062839e-24
   2.4486169905260246e+02   4.7062831515941163e-24
   2.4541865408749942e+02   4.7196855221775629e-24
   2.4597687595551983e+02   4.7333077117528465e-24
   2.4653636753816306e+02   4.7471500747314736e-24
   2.4709713172348472e+02   4.7612129443306853e-24
   2.4765917140610776e+02   4.7754966327747805e-24
   2.4822248948724004e+02   4.7900014315072999e-24
   2.4878708887468829e+02   4.8047276114134622e-24
   2.4935297248287324e+02   4.8196754230525643e-24
   2.4992014323284485e+02   4.8348450968999858e-24
   2.5048860405229649e+02   4.8502368435982166e-24
   2.5105835787558158e+02   4.8658508542168133e-24
   2.5162940764372789e+02   4.8816873005205547e-24
   2.5220175630445169e+02   4.8977463352455487e-24
   2.5277540681217596e+02   4.9140280923829558e-24
   2.5335036212804152e+02   4.9305326874695905e-24
   2.5392662521992671e+02   4.9472602178854723e-24
   2.5450419906245858e+02   4.9642107631573439e-24
   2.5508308663703133e+02   4.9813843852682547e-24
   2.5566329093182020e+02   4.9987811289724361e-24
   2.5624481494179724e+02   5.0164010221151905e-24
   2.5682766166874717e+02   5.0342440759574484e-24
   2.5741183412128152e+02   5.0523102855043578e-24
   2.5799733531485600e+02   5.0705996298378014e-24
   2.5858416827178519e+02   5.0891120724522225e-24
   2.5917233602125702e+02   5.1078475615933554e-24
   2.5976184159935138e+02   5.1268060305997524e-24
   2.6035268804905195e+02   5.1459873982462473e-24
   2.6094487842026575e+02   5.1653915690895175e-24
   2.6153841576983541e+02   5.1850184338148898e-24
   2.6213330316155759e+02   5.2048678695844321e-24
   2.6272954366619729e+02   5.2249397403856935e-24
   2.6332714036150475e+02   5.2452338973809022e-24
   2.6392609633222975e+02   5.2657501792562089e-24
   2.6452641467013950e+02   5.2864884125707501e-24
   2.6512809847403315e+02   5.3074484121050813e-24
   2.6573115084975888e+02   5.3286299812088336e-24
   2.6633557491022799e+02   5.3500329121471208e-24
   2.6694137377543433e+02   5.3716569864456023e-24
   2.6754855057246618e+02   5.3935019752337235e-24
   2.6815710843552688e+02   5.4155676395861928e-24
   2.6876705050594666e+02   5.4378537308618884e-24
   2.6937837993220211e+02   5.4603599910406927e-24
   2.6999109986993125e+02   5.4830861530573651e-24
   2.7060521348194897e+02   5.5060319411325010e-24
   2.7122072393826511e+02   5.5291970711005937e-24
   2.7183763441609949e+02   5.5525812507345146e-24
   2.7245594809989893e+02   5.5761841800666032e-24
   2.7307566818135359e+02   5.6000055517061160e-24
   2.7369679785941230e+02   5.6240450511526429e-24
   2.7431934034030218e+02   5.6483023571058046e-24
   2.7494329883754074e+02   5.6727771417704351e-24
   2.7556867657195721e+02   5.6974690711578545e-24
   2.7619547677170516e+02   5.7223778053823833e-24
   2.7682370267228066e+02   5.7475029989535042e-24
   2.7745335751654096e+02   5.7728443010634744e-24
   2.7808444455471749e+02   5.7984013558698900e-24
   2.7871696704443553e+02   5.8241738027737855e-24
   2.7935092825072996e+02   5.8501612766925512e-24
   2.7998633144606197e+02   5.8763634083280315e-24
   2.8062317991033672e+02   5.9027798244295600e-24
   2.8126147693091849e+02   5.9294101480517951e-24
   2.8190122580265086e+02   5.9562539988076133e-24
   2.8254242982786951e+02   5.9833109931156130e-24
   2.8318509231642389e+02   6.0105807444426308e-24
   2.8382921658569012e+02   6.0380628635407334e-24
   2.8447480596058983e+02   6.0657569586792858e-24
   2.8512186377360939e+02   6.0936626358715954e-24
   2.8577039336481295e+02   6.1217794990961735e-24
   2.8642039808186303e+02   6.1501071505129912e-24
   2.8707188128003645e+02   6.1786451906742862e-24
   2.8772484632224172e+02   6.2073932187302025e-24
   2.8837929657903686e+02   6.2363508326291661e-24
   2.8903523542864531e+02   6.2655176293130932e-24
   2.8969266625697662e+02   6.2948932049074216e-24
   2.9035159245763992e+02   6.3244771549059906e-24
   2.9101201743196350e+02   6.3542690743507128e-24
   2.9167394458901379e+02   6.3842685580064845e-24
   2.9233737734560953e+02   6.4144752005306604e-24
   2.9300231912634229e+02   6.4448885966378543e-24
   2.9366877336359289e+02   6.4755083412597446e-24
   2.9433674349754921e+02   6.5063340296999470e-24
   2.9500623297622423e+02   6.5373652577841615e-24
   2.9567724525547362e+02   6.5686016220054880e-24
   2.9634978379901401e+02   6.6000427196651693e-24
   2.9702385207843940e+02   6.6316881490085128e-24
   2.9769945357324121e+02   6.6635375093565148e-24
   2.9837659177082526e+02   6.6955904012327802e-24
   2.9905527016652832e+02   6.7278464264860509e-24
   2.9973549226363997e+02   6.7603051884086404e-24
   3.0041726157341577e+02   6.7929662918500956e-24
   3.0110058161509943e+02   6.8258293433272346e-24
   3.0178545591593888e+02   6.8588939511295900e-24
   3.0247188801120512e+02   6.8921597254211052e-24
   3.0315988144421044e+02   6.9256262783376523e-24
   3.0384943976632644e+02   6.9592932240808599e-24
   3.0454056653700314e+02   6.9931601790079487e-24
   3.0523326532378564e+02   7.0272267617178893e-24
   3.0592753970233463e+02   7.0614925931339691e-24
   3.0662339325644399e+02   7.0959572965827121e-24
   3.0732082957805790e+02   7.1306204978691544e-24
   3.0801985226729272e+02   7.1654818253492298e-24
   3.0872046493245159e+02   7.2005409099979263e-24
   3.0942267119004600e+02   7.2357973854751744e-24
   3.1012647466481326e+02   7.2712508881877158e-24
   3.1083187898973546e+02   7.3069010573484118e-24
   3.1153888780605791e+02   7.3427475350321955e-24
   3.1224750476330883e+02   7.3787899662293168e-24
   3.1295773351931638e+02   7.4150279988954159e-24
   3.1366957774022995e+02   7.4514612839992308e-24
   3.1438304110053650e+02   7.4880894755669866e-24
   3.1509812728308276e+02   7.5249122307247575e-24
   3.1581483997909004e+02   7.5619292097377316e-24
   3.1653318288817809e+02   7.5991400760473571e-24
   3.1725315971837949e+02   7.6365444963056856e-24
   3.1797477418616216e+02   7.6741421404077278e-24
   3.1869803001644715e+02   7.7119326815211946e-24
   3.1942293094262851e+02   7.7499157961142790e-24
   3.2014948070659102e+02   7.7880911639809122e-24
   3.2087768305873169e+02   7.8264584682643968e-24
   3.2160754175797774e+02   7.8650173954786669e-24
   3.2233906057180667e+02   7.9037676355276220e-24
   3.2307224327626409e+02   7.9427088817226438e-24
   3.2380709365598676e+02   7.9818408307983928e-24
   3.2454361550421714e+02   8.0211631829263944e-24
   3.2528181262282845e+02   8.0606756417275506e-24
   3.2602168882233917e+02   8.1003779142822021e-24
   3.2676324792193640e+02   8.1402697111393778e-24
   3.2750649374949427e+02   8.1803507463240597e-24
   3.2825143014159261e+02   8.2206207373426961e-24
   3.2899806094353892e+02   8.2610794051881143e-24
   3.2974639000938663e+02   8.3017264743421138e-24
   3.3049642120195568e+02   8.3425616727773959e-24
   3.3124815839285247e+02   8.3835847319579039e-24
   3.3200160546248839e+02   8.4247953868377781e-24
   3.3275676630010332e+02   8.4661933758596908e-24
   3.3351364480378083e+02   8.5077784409512925e-24
   3.3427224488047381e+02   8.5495503275213070e-24
   3.3503257044601924e+02   8.5915087844538471e-24
   3.3579462542516228e+02   8.6336535641023574e-24
   3.3655841375157536e+02   8.6759844222822400e-24
   3.3732393936787724e+02   8.7185011182625666e-24
   3.3809120622565536e+02   8.7612034147570706e-24
   3.3886021828548508e+02   8.8040910779141635e-24
   3.3963097951695039e+02   8.8471638773062001e-24
   3.4040349389866469e+02   8.8904215859178942e-24
   3.4117776541828948e+02   8.9338639801341323e-24
   3.4195379807255927e+02   8.9774908397270383e-24
   3.4273159586729616e+02   9.0213019478422562e-24
   3.4351116281743697e+02   9.0652970909848712e-24
   3.4429250294704849e+02   9.1094760590043523e-24
   3.4507562028935058e+02   9.1538386450792337e-24
   3.4586051888673893e+02   9.1983846457013270e-24
   3.4664720279080166e+02   9.2431138606589723e-24
   3.4743567606234376e+02   9.2880260930203345e-24
   3.4822594277140666e+02   9.3331211491159440e-24
   3.4901800699728915e+02   9.3783988385208001e-24
   3.4981187282856911e+02   9.4238589740363678e-24
   3.5060754436312277e+02   9.4695013716717985e-24
   3.5140502570814988e+02   9.5153258506250995e-24
   3.5220432098018989e+02   9.5613322332639708e-24
   3.5300543430514574e+02   9.6075203451059362e-24
   3.5380836981830737e+02   9.6538900147990533e-24
   3.5461313166436753e+02   9.7004410741012266e-24
   3.5541972399744935e+02   9.7471733578603634e-24
   3.5622815098112244e+02   9.7940867039936205e-24
   3.5703841678842798e+02   9.8411809534666144e-24
   3.5785052560189877e+02   9.8884559502727305e-24
   3.5866448161358096e+02   9.9359115414118473e-24
   3.5948028902505644e+02   9.9835475768693360e-24
   3.6029795204746199e+02   1.0031363909594272e-23
   3.6111747490151595e+02   1.0079360395478787e-23
   3.6193886181753442e+02   1.0127536893335775e-23
   3.6276211703545584e+02   1.0175893264877547e-23
   3.6358724480486478e+02   1.0224429374694471e-23
   3.6441424938500893e+02   1.0273145090232648e-23
   3.6524313504482689e+02   1.0322040281772804e-23
   3.6607390606296462e+02   1.0371114822407988e-23
   3.6690656672780165e+02   1.0420368588022126e-23
   3.6774112133747133e+02   1.0469801457268121e-23
   3.6857757419988349e+02   1.0519413311546175e-23
   3.6941592963274690e+02   1.0569204034981996e-23
   3.7025619196359025e+02   1.0619173514405023e-23
   3.7109836552978641e+02   1.0669321639327138e-23
   3.7194245467857422e+02   1.0719648301920700e-23
   3.7278846376707872e+02   1.0770153396997228e-23
   3.7363639716233860e+02   1.0820836821986187e-23
   3.7448625924132227e+02   1.0871698476913227e-23
   3.7533805439095727e+02   1.0922738264379391e-23
   3.7619178700814643e+02   1.0973956089539743e-23
   3.7704746149979553e+02   1.1025351860082500e-23
   3.7790508228283363e+02   1.1076925486208158e-23
   3.7876465378423671e+02   1.1128676880608770e-23
   3.7962618044104931e+02   1.1180605958447343e-23
   3.8048966670040920e+02   1.1232712637337406e-23
   3.8135511701956932e+02   1.1284996837322924e-23
   3.8222253586592115e+02   1.1337458480857965e-23
   3.8309192771701612e+02   1.1390097492786810e-23
   3.8396329706059294e+02   1.1442913800324511e-23
   3.8483664839459476e+02   1.1495907333037028e-23
   3.8571198622719874e+02   1.1549078022822099e-23
   3.8658931507683360e+02   1.1602425803889924e-23
   3.8746863947220686e+02   1.1655950612744550e-23
   3.8834996395232724e+02   1.1709652388164840e-23
   3.8923329306652624e+02   1.1763531071186336e-23
   3.9011863137448455e+02   1.1817586605082820e-23
   3.9100598344625365e+02   1.1871818935348551e-23
   3.9189535386227999e+02   1.1926228009680359e-23
   3.9278674721342895e+02   1.1980813777960524e-23
   3.9368016810100647e+02   1.2035576192239150e-23
   3.9457562113678745e+02   1.2090515206717957e-23
   3.9547311094303325e+02   1.2145630777733105e-23
   3.9637264215252208e+02   1.2200922863739408e-23
   3.9727421940856709e+02   1.2256391425294096e-23
   3.9817784736504439e+02   1.2312036425041595e-23
   3.9908353068641577e+02   1.2367857827698017e-23
   3.9999127404775140e+02   1.2423855600036450e-23
   4.0090108213475639e+02   1.2480029710872564e-23
   4.0181295964379359e+02   1.2536380131050592e-23
   4.0272691128190786e+02   1.2592906833429759e-23
   4.0364294176685098e+02   1.2649609792870926e-23
   4.0456105582710416e+02   1.2706488986224429e-23
   4.0548125820190648e+02   1.2763544392317554e-23
   4.0640355364127367e+02   1.2820775991943190e-23
   4.0732794690602884e+02   1.2878183767848914e-23
   4.0825444276782150e+02   1.2935767704726502e-23
   4.0918304600915508e+02   1.2993527789202463e-23
   4.1011376142341197e+02   1.3051464009829167e-23
   4.1104659381487687e+02   1.3109576357076586e-23
   4.1198154799876238e+02   1.3167864823325301e-23
   4.1291862880123358e+02   1.3226329402860187e-23
   4.1385784105943281e+02   1.3284970091865131e-23
   4.1479918962150555e+02   1.3343786888418971e-23
   4.1574267934662277e+02   1.3402779792492769e-23
   4.1668831510501110e+02   1.3461948805948459e-23
   4.1763610177797227e+02   1.3521293932538756e-23
   4.1858604425791077e+02   1.3580815177909072e-23
   4.1953814744836188e+02   1.3640512549601669e-23
   4.2049241626401124e+02   1.3700386057060992e-23
   4.2144885563072501e+02   1.3760435711642564e-23
   4.2240747048557324e+02   1.3820661526623587e-23
   4.2336826577685565e+02   1.3881063517217644e-23
   4.2433124646412705e+02   1.3941641700591972e-23
   4.2529641751822334e+02   1.4002396095889467e-23
   4.2626378392128720e+02   1.4063326724254775e-23
   4.2723335066679198e+02   1.4124433608865849e-23
   4.2820512275957185e+02   1.4185716774971836e-23
   4.2917910521584241e+02   1.4247176249937255e-23
   4.3015530306322887e+02   1.4308812063294863e-23
   4.3113372134079475e+02   1.4370624246807983e-23
   4.3211436509906235e+02   1.4432612834543297e-23
   4.3309723940004335e+02   1.4494777862957011e-23
   4.3408234931726287e+02   1.4557119370996168e-23
   4.3506969993578616e+02   1.4619637400217508e-23
   4.3605929635224493e+02   1.4682331994928111e-23
   4.3705114367486340e+02   1.4745203202350704e-23
   4.3804524702348516e+02   1.4808251072819836e-23
   4.3904161152959813e+02   1.4871475660013684e-23
   4.4004024233636335e+02   1.4934877021230322e-23
   4.4104114459864036e+02   1.4998455217716532e-23
   4.4204432348301196e+02   1.5062210315061214e-23
   4.4304978416781603e+02   1.5126142383668858e-23
   4.4405753184316552e+02   1.5190251499329105e-23
   4.4506757171098064e+02   1.5254537743908282e-23
   4.4607990898501328e+02   1.5319001206190766e-23
   4.4709454889087431e+02   1.5383641982909004e-23
   4.4811149666606059e+02   1.5448460180012460e-23
   4.4913075755998250e+02   1.5513455914238603e-23
   4.5015233683398935e+02   1.5578629315073050e-23
   4.5117623976139936e+02   1.5643980527211109e-23
   4.5220247162752315e+02   1.5709509713673542e-23
   4.5323103772969631e+02   1.5775217059782260e-23
   4.5426194337729987e+02   1.5841102778279287e-23
   4.5529519389179518e+02   1.5907167115981141e-23
   4.5633079460674435e+02   1.5973410362517101e-23
   4.5736875086784283e+02   1.6039832861937301e-23
   4.5840906803294502e+02   1.6106435028318895e-23
   4.5945175147209176e+02   1.6173217367030988e-23
   4.6049680656753924e+02   1.6240180504134957e-23
   4.6154423871378430e+02   1.6307325227691390e-23
   4.6259405331759552e+02   1.6374652546833328e-23
   4.6364625579803942e+02   1.6442163777929706e-23
   4.6470085158650681e+02   1.6509860673059307e-23
   4.6575784612674585e+02   1.6577745616378580e-23
   4.6681724487488299e+02   1.6645821932808567e-23
   4.6787905329945892e+02   1.6714094389120027e-23
   4.6894327688144955e+02   1.6782570038062060e-23
   4.7000992111429963e+02   1.6851259703363300e-23
   4.7107899150394849e+02   1.6920180729843120e-23
   4.7215049356885976e+02   1.6989362401720240e-23
   4.7322443284004765e+02   1.7058857463472553e-23
   4.7430081486110856e+02   1.7128769096308822e-23
   4.7537964518824765e+02   1.7199322598396695e-23
   4.7646092939030854e+02   1.7271092146996168e-23
   4.7754467304879967e+02   1.7345931418460569e-23
   4.7863088175792842e+02   1.7432946522155145e-23
   4.7971956112462260e+02   1.7663987077444251e-23
   4.8081071676856743e+02   1.8009394976567553e-23
   4.8190435432222688e+02   1.7652097223994363e-23
   4.8300047943087856e+02   1.7698787058007617e-23
   4.8409909775264038e+02   1.7763542206147367e-23
   4.8520021495849875e+02   1.7832171552187760e-23
   4.8630383673234053e+02   1.7902205956062983e-23
   4.8740996877098053e+02   1.7972940089470100e-23
   4.8851861678419135e+02   1.8044111386537858e-23
   4.8962978649473337e+02   1.8115604180185756e-23
   4.9074348363838175e+02   1.8187361167108999e-23
   4.9185971396396155e+02   1.8259351385428139e-23
   4.9297848323337013e+02   1.8331556953369773e-23
   4.9409979722161438e+02   1.8403966986316334e-23
   4.9522366171683410e+02   1.8476574573488133e-23
   4.9635008252033452e+02   1.8549375174718195e-23
   4.9747906544661930e+02   1.8622365723546392e-23
   4.9861061632341421e+02   1.8695544102364186e-23
   4.9974474099170243e+02   1.8768908823259733e-23
   5.0088144530575255e+02   1.8842458827402987e-23
   5.0202073513314900e+02   1.8916193355241059e-23
   5.0316261635482289e+02   1.8990111860342759e-23
   5.0430709486508005e+02   1.9064213950906099e-23
   5.0545417657163671e+02   1.9138499349236527e-23
   5.0660386739564257e+02   1.9212967863158257e-23
   5.0775617327171966e+02   1.9287619365512830e-23
   5.0891110014798545e+02   1.9362453779232917e-23
   5.1006865398608687e+02   1.9437471066328862e-23
   5.1122884076123421e+02   1.9512671219658698e-23
   5.1239166646222498e+02   1.9588054256706839e-23
   5.1355713709148097e+02   1.9663620214832322e-23
   5.1472525866507601e+02   1.9739369147602737e-23
   5.1589603721276842e+02   1.9815301121940204e-23
   5.1706947877803168e+02   1.9891416215880589e-23
   5.1824558941808368e+02   1.9967714516800291e-23
   5.1942437520392355e+02   2.0044196120002671e-23
   5.2060584222035607e+02   2.0120861127583056e-23
   5.2178999656602662e+02   2.0197709647512141e-23
   5.2297684435345525e+02   2.0274741792890389e-23
   5.2416639170906103e+02   2.0351957681338901e-23
   5.2535864477320274e+02   2.0429357434498419e-23
   5.2655360970020160e+02   2.0506941177615363e-23
   5.2775129265837973e+02   2.0584709039198607e-23
   5.2895169983008873e+02   2.0662661150732696e-23
   5.3015483741174262e+02   2.0740797646438366e-23
   5.3136071161385007e+02   2.0819118663070383e-23
   5.3256932866104364e+02   2.0897624339747532e-23
   5.3378069479211831e+02   2.0976314817808657e-23
   5.3499481626005638e+02   2.1055190240689885e-23
   5.3621169933206272e+02   2.1134250753820081e-23
   5.3743135028960080e+02   2.1213496504532057e-23
   5.3865377542841748e+02   2.1292927641985430e-23
   5.3987898105858403e+02   2.1372544317101462e-23
   5.4110697350452051e+02   2.1452346682506022e-23
   5.4233775910503448e+02   2.1532334892480866e-23
   5.4357134421335127e+02   2.1612509102921375e-23
   5.4480773519714671e+02   2.1692869471299941e-23
   5.4604693843858115e+02   2.1773416156634278e-23
   5.4728896033432989e+02   2.1854149319459879e-23
   5.4853380729561968e+02   2.1935069121806065e-23
   5.4978148574825980e+02   2.2016175727175204e-23
   5.5103200213267337e+02   2.2097469300524531e-23
   5.5228536290393674e+02   2.2178950008250777e-23
   5.5354157453180414e+02   2.2260618018176036e-23
   5.5480064350075020e+02   2.2342473499536405e-23
   5.5606257630999528e+02   2.2424516622971127e-23
   5.5732737947354451e+02   2.2506747560514671e-23
   5.5859505952021925e+02   2.2589166485587918e-23
   5.5986562299369166e+02   2.2671773572992624e-23
   5.6113907645251629e+02   2.2754568998905060e-23
   5.6241542647016718e+02   2.2837552940871900e-23
   5.6369467963506952e+02   2.2920725577805872e-23
   5.6497684255063530e+02   2.3004087089982539e-23
   5.6626192183529372e+02   2.3087637659037287e-23
   5.6754992412253239e+02   2.3171377467963947e-23
   5.6884085606092231e+02   2.3255306701112019e-23
   5.7013472431416210e+02   2.3339425544186396e-23
   5.7143153556110315e+02   2.3423734184245960e-23
   5.7273129649579073e+02   2.3508232809703034e-23
   5.7403401382749632e+02   2.3592921610323566e-23
   5.7533969428075000e+02   2.3677800777226703e-23
   5.7664834459537951e+02   2.3762870502885690e-23
   5.7795997152654172e+02   2.3848130981127885e-23
   5.7927458184475904e+02   2.3933582407136132e-23
   5.8059218233595402e+02   2.4019224977449228e-23
   5.8191277980148243e+02   2.4105058889963384e-23
   5.8323638105817383e+02   2.4191084343933614e-23
   5.8456299293835866e+02   2.4277301539974899e-23
   5.8589262228991288e+02   2.4363710680064470e-23
   5.8722527597628437e+02   2.4450311967542377e-23
   5.8856096087653350e+02   2.4537105607114671e-23
   5.8989968388536840e+02   2.4624091804854545e-23
   5.9124145191317928e+02   2.4711270768204692e-23
   5.9258627188607443e+02   2.4798642705979325e-23
   5.9393415074591610e+02   2.4886207828366592e-23
   5.9528509545035638e+02   2.4973966346930648e-23
   5.9663911297287325e+02   2.5061918474614592e-23
   5.9799621030280446e+02   2.5150064425741913e-23
   5.9935639444538947e+02   2.5238404416020123e-23
   6.0071967242179721e+02   2.5326938662542693e-23
   6.0208605126916950e+02   2.5415667383791693e-23
   6.0345553804065457e+02   2.5504590799640844e-23
   6.0482813980544165e+02   2.5593709131357864e-23
   6.0620386364880108e+02   2.5683022601607362e-23
   6.0758271667211852e+02   2.5772531434453569e-23
   6.0896470599293252e+02   2.5862235855363734e-23
   6.1034983874497073e+02   2.5952136091209980e-23
   6.1173812207818685e+02   2.6042232370273185e-23
   6.1312956315879853e+02   2.6132524922245453e-23
   6.1452416916932088e+02   2.6223013978233053e-23
   6.1592194730861047e+02   2.6313699770759657e-23
   6.1732290479189453e+02   2.6404582533769238e-23
   6.1872704885081168e+02   2.6495662502629064e-23
   6.2013438673345331e+02   2.6586939914132977e-23
   6.2154492570439254e+02   2.6678415006504226e-23
   6.2295867304472904e+02   2.6770088019398726e-23
   6.2437563605212290e+02   2.6861959193908199e-23
   6.2579582204083351e+02   2.6954028772563208e-23
   6.2721923834175698e+02   2.7046296999336600e-23
   6.2864589230246395e+02   2.7138764119646130e-23
   6.3007579128723842e+02   2.7231430380358324e-23
   6.3150894267711226e+02   2.7324296029790955e-23
   6.3294535386991072e+02   2.7417361317717108e-23
   6.3438503228028173e+02   2.7510626495367620e-23
   6.3582798533973869e+02   2.7604091815434562e-23
   6.3727422049670213e+02   2.7697757532074935e-23
   6.3872374521653023e+02   2.7791623900913069e-23
   6.4017656698156395e+02   2.7885691179044595e-23
   6.4163269329116292e+02   2.7979959625039386e-23
   6.4309213166174459e+02   2.8074429498944815e-23
   6.4455488962682352e+02   2.8169101062289409e-23
   6.4602097473704725e+02   2.8263974578085180e-23
   6.4749039456024252e+02   2.8359050310832210e-23
   6.4896315668144553e+02   2.8454328526520761e-23
   6.5043926870294513e+02   2.8549809492635285e-23
   6.5191873824432605e+02   2.8645493478157552e-23
   6.5340157294249934e+02   2.8741380753569643e-23
   6.5488778045175172e+02   2.8837471590857827e-23
   6.5637736844377537e+02   2.8933766263515112e-23
   6.5787034460771520e+02   2.9030265046545134e-23
   6.5936671665020481e+02   2.9126968216465259e-23
   6.6086649229540728e+02   2.9223876051309836e-23
   6.6236967928505521e+02   2.9320988830633415e-23
   6.6387628537848843e+02   2.9418306835514285e-23
   6.6538631835269803e+02   2.9515830348557540e-23
   6.6689978600236429e+02   2.9613559653898386e-23
   6.6841669613989438e+02   2.9711495037205723e-23
   6.6993705659547004e+02   2.9809636785684771e-23
   6.7146087521707784e+02   2.9907985188081066e-23
   6.7298815987056082e+02   3.0006540534683536e-23
   6.7451891843964847e+02   3.0105303117327209e-23
   6.7605315882600507e+02   3.0204273229397538e-23
   6.7759088894926708e+02   3.0303451165832467e-23
   6.7913211674708498e+02   3.0402837223126695e-23
   6.8067685017516430e+02   3.0502431699334503e-23
   6.8222509720730466e+02   3.0602234894072709e-23
   6.8377686583544460e+02   3.0702247108524506e-23
   6.8533216406970064e+02   3.0802468645442450e-23
   6.8689099993840648e+02   3.0902899809151459e-23
   6.8845338148816154e+02   3.1003540905552410e-23
   6.9001931678386211e+02   3.1104392242124967e-23
   6.9158881390875422e+02   3.1205454127931252e-23
   6.9316188096446535e+02   3.1306726873618873e-23
   6.9473852607105277e+02   3.1408210791423757e-23
   6.9631875736704410e+02   3.1509906195173867e-23
   6.9790258300947596e+02   3.1611813400292077e-23
   6.9949001117394118e+02   3.1713932723799415e-23
   7.0108105005462767e+02   3.1816264484318445e-23
   7.0267570786436158e+02   3.1918809002076226e-23
   7.0427399283465058e+02   3.2021566598907084e-23
   7.0587591321572245e+02   3.2124537598256701e-23
   7.0748147727657579e+02   3.2227722325184364e-23
   7.0909069330501188e+02   3.2331121106366385e-23
   7.1070356960768879e+02   3.2434734270099673e-23
   7.1232011451015387e+02   3.2538562146303898e-23
   7.1394033635689425e+02   3.2642605066525785e-23
   7.1556424351137719e+02   3.2746863363940892e-23
   7.1719184435609100e+02   3.2851337373357666e-23
   7.1882314729259292e+02   3.2956027431220385e-23
   7.2045816074154914e+02   3.3060933875611669e-23
   7.2209689314277944e+02   3.3166057046256345e-23
   7.2373935295530111e+02   3.3271397284523714e-23
   7.2538554865736944e+02   3.3376954933431098e-23
   7.2703548874652893e+02   3.3482730337646705e-23
   7.2868918173964653e+02   3.3588723843492602e-23
   7.3034663617296735e+02   3.3694935798947894e-23
   7.3200786060214841e+02   3.3801366553651262e-23
   7.3367286360230696e+02   3.3908016458904730e-23
   7.3534165376806982e+02   3.4014885867676021e-23
   7.3701423971360714e+02   3.4121975134601505e-23
   7.3869063007268596e+02   3.4229284615989526e-23
   7.4037083349871045e+02   3.4336814669823233e-23
   7.4205485866476795e+02   3.4444565655763304e-23
   7.4374271426367352e+02   3.4552537935151106e-23
   7.4543440900801204e+02   3.4660731871011485e-23
   7.4712995163019104e+02   3.4769147828055899e-23
   7.4882935088247405e+02   3.4877786172684526e-23
   7.5053261553703896e+02   3.4986647272990716e-23
   7.5223975438601155e+02   3.5095731498761987e-23
   7.5395077624151588e+02   3.5205039221483982e-23
   7.5566568993572480e+02   3.5314570814343778e-23
   7.5738450432089485e+02   3.5424326652231362e-23
   7.5910722826942072e+02   3.5534307111743239e-23
   7.6083387067387730e+02   3.5644512571185506e-23
   7.6256444044706643e+02   3.5754943410576261e-23
   7.6429894652206326e+02   3.5865600011648389e-23
   7.6603739785225866e+02   3.5976482757852269e-23
   7.6777980341141438e+02   3.6087592034359366e-23
   7.6952617219369881e+02   3.6198928228063563e-23
   7.7127651321373799e+02   3.6310491727585189e-23
   7.7303083550666747e+02   3.6422282923273282e-23
   7.7478914812816708e+02   3.6534302207207975e-23
   7.7655146015452124e+02   3.6646549973204238e-23
   7.7831778068265305e+02   3.6759026616813286e-23
   7.8008811883018052e+02   3.6871732535326151e-23
   7.8186248373545982e+02   3.6984668127776344e-23
   7.8364088455763226e+02   3.7097833794942151e-23
   7.8542333047667375e+02   3.7211229939349626e-23
   7.8720983069343799e+02   3.7324856965274879e-23
   7.8900039442970899e+02   3.7438715278747319e-23
   7.9079503092824655e+02   3.7552805287551889e-23
   7.9259374945283037e+02   3.7667127401231563e-23
   7.9439655928831712e+02   3.7781682031090509e-23
   7.9620346974067581e+02   3.7896469590195965e-23
   7.9801449013704917e+02   3.8011490493381830e-23
   7.9982962982578954e+02   3.8126745157250099e-23
   8.0164889817651579e+02   3.8242234000174543e-23
   8.0347230458015792e+02   3.8357957442302442e-23
   8.0529985844900636e+02   3.8473915905557736e-23
   8.0713156921676125e+02   3.8590109813643166e-23
   8.0896744633857759e+02   3.8706539592043083e-23
   8.1080749929111971e+02   3.8823205668026055e-23
   8.1265173757260698e+02   3.8940108470647058e-23
   8.1450017070285980e+02   3.9057248430750460e-23
   8.1635280822335812e+02   3.9174625980972021e-23
   8.1820965969727763e+02   3.9292241555741967e-23
   8.2007073470955322e+02   3.9410095591287158e-23
   8.2193604286691527e+02   3.9528188525633558e-23
   8.2380559379794875e+02   3.9646520798608982e-23
   8.2567939715313855e+02   3.9765092851845413e-23
   8.2755746260492151e+02   3.9883905128781424e-23
   8.2943979984773205e+02   4.0002958074665042e-23
   8.3132641859805813e+02   4.0122252136555594e-23
   8.3321732859448753e+02   4.0241787763326777e-23
   8.3511253959776013e+02   4.0361565405669138e-23
   8.3701206139081376e+02   4.0481585516091689e-23
   8.3891590377884438e+02   4.0601848548925894e-23
   8.4082407658934426e+02   4.0722354960326598e-23
   8.4273658967216261e+02   4.0843105208275675e-23
   8.4465345289955201e+02   4.0964099752583744e-23
   8.4657467616622091e+02   4.1085339054893514e-23
   8.4850026938938140e+02   4.1206823578681345e-23
   8.5043024250880558e+02   4.1328553789260291e-23
   8.5236460548687342e+02   4.1450530153782863e-23
   8.5430336830862495e+02   4.1572753141243413e-23
   8.5624654098181190e+02   4.1695223222480342e-23
   8.5819413353695018e+02   4.1817940870179526e-23
   8.6014615602736740e+02   4.1940906558876213e-23
   8.6210261852926419e+02   4.2064120764958456e-23
   8.6406353114175408e+02   4.2187583966669484e-23
   8.6602890398692523e+02   4.2311296644110396e-23
   8.6799874720988942e+02   4.2435259279243796e-23
   8.6997307097883117e+02   4.2559472355896323e-23
   8.7195188548506621e+02   4.2683936359761873e-23
   8.7393520094309019e+02   4.2808651778405009e-23
   8.7592302759063216e+02   4.2933619101264756e-23
   8.7791537568870785e+02   4.3058838819657658e-23
   8.7991225552167214e+02   4.3184311426782487e-23
   8.8191367739727343e+02   4.3310037417724228e-23
   8.8391965164670228e+02   4.3436017289458593e-23
   8.8593018862465442e+02   4.3562251540857833e-23
   8.8794529870937185e+02   4.3688740672695747e-23
   8.8996499230270615e+02   4.3815485187655156e-23
   8.9198927983016870e+02   4.3942485590334566e-23
   8.9401817174098176e+02   4.4069742387256973e-23
   8.9605167850813757e+02   4.4197256086880555e-23
   8.9808981062844930e+02   4.4325027199610054e-23
   9.0013257862260571e+02   4.4453056237811491e-23
   9.0217999303522549e+02   4.4581343715829429e-23
   9.0423206443491210e+02   4.4709890150008932e-23
   9.0628880341430772e+02   4.4838696058722344e-23
   9.0835022059014943e+02   4.4967761962403007e-23
   9.1041632660331970e+02   4.5097088383589101e-23
   9.1248713211890754e+02   4.5226675846979907e-23
   9.1456264782626045e+02   4.5356524879510411e-23
   9.1664288443903649e+02   4.5486636010449314e-23
   9.1872785269526571e+02   4.5617009771533689e-23
   9.2081756335740158e+02   4.5747646697152701e-23
   9.2291202721237767e+02   4.5878547324604840e-23
   9.2501125507166284e+02   4.6009712194464548e-23
   9.2711525777131772e+02   4.6141141851115769e-23
   9.2922404617205018e+02   4.6272836843543273e-23
   9.3133763115927150e+02   4.6404797726540649e-23
   9.3345602364315369e+02   4.6537025062603014e-23
   9.3557923455868149e+02   4.6669519424989235e-23
   9.3770727486571639e+02   4.6802281402864740e-23
   9.3984015554904454e+02   4.6935311610313513e-23
   9.4197788761844095e+02   4.7068610702951689e-23
   9.4412048210872183e+02   4.7202179410484208e-23
   9.4626795007980331e+02   4.7336018605461964e-23
   9.4842030261675757e+02   4.7470129462881899e-23
   9.5057755082987103e+02   4.7604513879348665e-23
   9.5273970585470090e+02   4.7739175777271411e-23
   9.5490677885213313e+02   4.7874126320135183e-23
   9.5707878100844084e+02   4.8009415796713264e-23
   9.5925572353533812e+02   4.8145661692838848e-23
   9.6143761767004401e+02   4.8285331486376232e-23
   9.6362447467533718e+02   4.8416736487392876e-23
   9.6581630583961135e+02   4.8552846947805699e-23
   9.6801312247693954e+02   4.8689368257724757e-23
   9.7021493592712829e+02   4.8826191782528384e-23
   9.7242175755577762e+02   4.8963300269580539e-23
   9.7463359875433900e+02   4.9100689351053603e-23
   9.7685047094017489e+02   4.9238357797615509e-23
   9.7907238555661706e+02   4.9376305403598637e-23
   9.8129935407302719e+02   4.9514532366229235e-23
   9.8353138798485168e+02   4.9653039064036543e-23
   9.8576849881368707e+02   4.9791825965966506e-23
   9.8801069810733577e+02   4.9930893589998865e-23
   9.9025799743986727e+02   5.0070242482699335e-23
   9.9251040841167423e+02   5.0209873208427881e-23
   9.9476794264953810e+02   5.0349786343326363e-23
   9.9703061180668544e+02   5.0489982471812392e-23
   9.9929842756284859e+02   5.0630462184452961e-23
   1.0015714016243267e+03   5.0771226076633395e-23
   1.0038495457240462e+03   5.0912274747697322e-23
   1.0061328716216182e+03   5.1053608800377948e-23
   1.0084213911034049e+03   5.1195228840413442e-23
   1.0107151159825761e+03   5.1337135476281423e-23
   1.0130140580991718e+03   5.1479329319012022e-23
   1.0153182293201629e+03   5.1621810982054735e-23
   1.0176276415395137e+03   5.1764581081183114e-23
   1.0199423066782385e+03   5.1907640234423019e-23
   1.0222622366844707e+03   5.2050989062001973e-23
   1.0245874435335190e+03   5.2194628186308924e-23
   1.0269179392279309e+03   5.2338558231866639e-23
   1.0292537357975555e+03   5.2482779825308783e-23
   1.0315948452996017e+03   5.2627293595362814e-23
   1.0339412798187063e+03   5.2772100172838798e-23
   1.0362930514669927e+03   5.2917200190618855e-23
   1.0386501723841334e+03   5.3062594283649832e-23
   1.0410126547374146e+03   5.3208283088938971e-23
   1.0433805107217968e+03   5.3354267245548713e-23
   1.0457537525599807e+03   5.3500547394594653e-23
   1.0481323925024644e+03   5.3647124179243940e-23
   1.0505164428276144e+03   5.3793998244713174e-23
   1.0529059158417235e+03   5.3941170238268514e-23
   1.0553008238790783e+03   5.4088640809225390e-23
   1.0577011793020158e+03   5.4236410608948509e-23
   1.0601069945009965e+03   5.4384480290852498e-23
   1.0625182818946621e+03   5.4532850510402671e-23
   1.0649350539299016e+03   5.4681521925116341e-23
   1.0673573230819154e+03   5.4830495194563741e-23
   1.0697851018542794e+03   5.4979770980369080e-23
   1.0722184027790099e+03   5.5129349946212274e-23
   1.0746572384166293e+03   5.5279232757830855e-23
   1.0771016213562261e+03   5.5429420083020614e-23
   1.0795515642155274e+03   5.5579912591638312e-23
   1.0820070796409600e+03   5.5730710955603056e-23
   1.0844681803077121e+03   5.5881815848897684e-23
   1.0869348789198070e+03   5.6033227947571815e-23
   1.0894071882101616e+03   5.6184947929742479e-23
   1.0918851209406560e+03   5.6336976475596586e-23
   1.0943686899021970e+03   5.6489314267393291e-23
   1.0968579079147860e+03   5.6641961989465521e-23
   1.0993527878275843e+03   5.6794920328222219e-23
   1.1018533425189789e+03   5.6948189972150180e-23
   1.1043595848966515e+03   5.7101771611816377e-23
   1.1068715278976395e+03   5.7255665939870064e-23
   1.1093891844884108e+03   5.7409873651044942e-23
   1.1119125676649221e+03   5.7564395442160991e-23
   1.1144416904526940e+03   5.7719232012126891e-23
   1.1169765659068730e+03   5.7874384061942280e-23
   1.1195172071123006e+03   5.8029852294699517e-23
   1.1220636271835806e+03   5.8185637415586409e-23
   1.1246158392651469e+03   5.8341740131888302e-23
   1.1271738565313317e+03   5.8498161152989648e-23
   1.1297376921864325e+03   5.8654901190377128e-23
   1.1323073594647815e+03   5.8811960957641370e-23
   1.1348828716308140e+03   5.8969341170479688e-23
   1.1374642419791330e+03   5.9127042546697375e-23
   1.1400514838345855e+03   5.9285065806211429e-23
   1.1426446105523223e+03   5.9443411671050988e-23
   1.1452436355178747e+03   5.9602080865361807e-23
   1.1478485721472193e+03   5.9761074115406392e-23
   1.1504594338868483e+03   5.9920392149568109e-23
   1.1530762342138387e+03   6.0080035698352386e-23
   1.1556989866359222e+03   6.0240005494389356e-23
   1.1583277046915550e+03   6.0400302272436258e-23
   1.1609624019499870e+03   6.0560926769379866e-23
   1.1636030920113340e+03   6.0721879724238773e-23
   1.1662497885066418e+03   6.0883161878165577e-23
   1.1689025050979658e+03   6.1044773974449477e-23
   1.1715612554784354e+03   6.1206716758518507e-23
   1.1742260533723236e+03   6.1368990977942441e-23
   1.1768969125351227e+03   6.1531597382434391e-23
   1.1795738467536123e+03   6.1694536723853872e-23
   1.1822568698459309e+03   6.1857809756208677e-23
   1.1849459956616472e+03   6.2021417235657693e-23
   1.1876412380818319e+03   6.2185359920513960e-23
   1.1903426110191301e+03   6.2349638571245563e-23
   1.1930501284178285e+03   6.2514253950479206e-23
   1.1957638042539352e+03   6.2679206823003057e-23
   1.1984836525352462e+03   6.2844497955767795e-23
   1.2012096873014189e+03   6.3010128117890639e-23
   1.2039419226240466e+03   6.3176098080656690e-23
   1.2066803726067253e+03   6.3342408617522342e-23
   1.2094250513851348e+03   6.3509060504117053e-23
   1.2121759731271059e+03   6.3676054518246662e-23
   1.2149331520326950e+03   6.3843391439894988e-23
   1.2176966023342582e+03   6.4011072051227696e-23
   1.2204663382965246e+03   6.4179097136593393e-23
   1.2232423742166657e+03   6.4347467482526797e-23
   1.2260247244243772e+03   6.4516183877752175e-23
   1.2288134032819471e+03   6.4685247113184607e-23
   1.2316084251843313e+03   6.4854657981933554e-23
   1.2344098045592286e+03   6.5024417279305202e-23
   1.2372175558671552e+03   6.5194525802804350e-23
   1.2400316936015151e+03   6.5364984352138494e-23
   1.2428522322886829e+03   6.5535793729219841e-23
   1.2456791864880724e+03   6.5706954738166850e-23
   1.2485125707922145e+03   6.5878468185309281e-23
   1.2513523998268327e+03   6.6050334879188521e-23
   1.2541986882509138e+03   6.6222555630561842e-23
   1.2570514507567918e+03   6.6395131252404287e-23
   1.2599107020702177e+03   6.6568062559912078e-23
   1.2627764569504375e+03   6.6741350370505039e-23
   1.2656487301902680e+03   6.6914995503828837e-23
   1.2685275366161734e+03   6.7088998781758537e-23
   1.2714128910883428e+03   6.7263361028401277e-23
   1.2743048085007626e+03   6.7438083070098541e-23
   1.2772033037812996e+03   6.7613165735429520e-23
   1.2801083918917743e+03   6.7788609855213249e-23
   1.2830200878280402e+03   6.7964416262512877e-23
   1.2859384066200560e+03   6.8140585792636488e-23
   1.2888633633319705e+03   6.8317119283141699e-23
   1.2917949730621967e+03   6.8494017573837784e-23
   1.2947332509434891e+03   6.8671281506788429e-23
   1.2976782121430228e+03   6.8848911926315220e-23
   1.3006298718624721e+03   6.9026909679000033e-23
   1.3035882453380882e+03   6.9205275613688579e-23
   1.3065533478407799e+03   6.9384010581492019e-23
   1.3095251946761864e+03   6.9563115435792389e-23
   1.3125038011847648e+03   6.9742591032243138e-23
   1.3154891827418653e+03   6.9922438228773269e-23
   1.3184813547578060e+03   7.0102657885591103e-23
   1.3214803326779613e+03   7.0283250865185682e-23
   1.3244861319828356e+03   7.0464218032331371e-23
   1.3274987681881448e+03   7.0645560254090834e-23
   1.3305182568448963e+03   7.0827278399817072e-23
   1.3335446135394695e+03   7.1009373341158551e-23
   1.3365778538936963e+03   7.1191845952060880e-23
   1.3396179935649411e+03   7.1374697108771026e-23
   1.3426650482461837e+03   7.1557927689841501e-23
   1.3457190336660944e+03   7.1741538576131805e-23
   1.3487799655891254e+03   7.1925530650814719e-23
   1.3518478598155800e+03   7.2109904799378558e-23
   1.3549227321817052e+03   7.2294661909632382e-23
   1.3580045985597669e+03   7.2479802871709790e-23
   1.3610934748581340e+03   7.2665328578073611e-23
   1.3641893770213592e+03   7.2851239923522170e-23
   1.3672923210302633e+03   7.3037537805194555e-23
   1.3704023229020158e+03   7.3224223122577773e-23
   1.3735193986902191e+03   7.3411296777515345e-23
   1.3766435644849907e+03   7.3598759674216640e-23
   1.3797748364130439e+03   7.3786612719270014e-23
   1.3829132306377758e+03   7.3974856821658825e-23
   1.3860587633593491e+03   7.4163492892783386e-23
   1.3892114508147711e+03   7.4352521846490179e-23
   1.3923713092779844e+03   7.4541944599114760e-23
   1.3955383550599472e+03   7.4731762069544309e-23
   1.3987126045087180e+03   7.4921975179311018e-23
   1.4018940740095402e+03   7.5112584852741736e-23
   1.4050827799849262e+03   7.5303592017201684e-23
   1.4082787388947427e+03   7.5494997603508672e-23
   1.4114819672362971e+03   7.5686802546679461e-23
   1.4146924815444168e+03   7.5879007787342384e-23
   1.4179102983915432e+03   7.6071614274614196e-23
   1.4211354343878106e+03   7.6264622972467046e-23
   1.4243679061811370e+03   7.6458034875448958e-23
   1.4276077304573018e+03   7.6651851053577293e-23
   1.4308549239400422e+03   7.6846072809999951e-23
   1.4341095033911336e+03   7.7040702447587031e-23
   1.4373714856104764e+03   7.7235750244433997e-23
   1.4406408874361839e+03   7.7432242017094785e-23
   1.4439177257446693e+03   7.7627058662735041e-23
   1.4472020174507334e+03   7.7823288460736294e-23
   1.4504937795076462e+03   7.8019954295662606e-23
   1.4537930289072444e+03   7.8217034841005438e-23
   1.4570997826800117e+03   7.8414528819504929e-23
   1.4604140578951685e+03   7.8612436685615332e-23
   1.4637358716607628e+03   7.8810759240082716e-23
   1.4670652411237511e+03   7.9009497385779417e-23
   1.4704021834700959e+03   7.9208652064231885e-23
   1.4737467159248495e+03   7.9408224234733680e-23
   1.4770988557522435e+03   7.9608214866272914e-23
   1.4804586202557782e+03   7.9808624934018355e-23
   1.4838260267783135e+03   8.0009455417645424e-23
   1.4872010927021524e+03   8.0210707300481784e-23
   1.4905838354491393e+03   8.0412381569040615e-23
   1.4939742724807450e+03   8.0614479212759433e-23
   1.4973724212981570e+03   8.0817001223841870e-23
   1.5007782994423703e+03   8.1019948597164018e-23
   1.5041919244942806e+03   8.1223322330216354e-23
   1.5076133140747675e+03   8.1427123423064944e-23
   1.5110424858447943e+03   8.1631352878328462e-23
   1.5144794575054952e+03   8.1836011701163160e-23
   1.5179242467982660e+03   8.2041100899253059e-23
   1.5213768715048586e+03   8.2246621482805450e-23
   1.5248373494474658e+03   8.2452574464546472e-23
   1.5283056984888226e+03   8.2658960859721822e-23
   1.5317819365322930e+03   8.2865781686095571e-23
   1.5352660815219633e+03   8.3073037963952173e-23
   1.5387581514427347e+03   8.3280730716098100e-23
   1.5422581643204164e+03   8.3488860967864849e-23
   1.5457661382218205e+03   8.3697429747109992e-23
   1.5492820912548482e+03   8.3906438084222201e-23
   1.5528060415685927e+03   8.4115887012123585e-23
   1.5563380073534297e+03   8.4325777566273134e-23
   1.5598780068411047e+03   8.4536110784670223e-23
   1.5634260583048369e+03   8.4746887707859359e-23
   1.5669821800594088e+03   8.4958109378932922e-23
   1.5705463904612602e+03   8.5169776843534515e-23
   1.5741187079085844e+03   8.5381891149864758e-23
   1.5776991508414226e+03   8.5594453348683968e-23
   1.5812877377417585e+03   8.5807464493315935e-23
   1.5848844871336155e+03   8.6020925639653513e-23
   1.5884894175831519e+03   8.6234837846161129e-23
   1.5921025476987518e+03   8.6449202173879620e-23
   1.5957238961311311e+03   8.6664019686431071e-23
   1.5993534815734224e+03   8.6879291450021582e-23
   1.6029913227612815e+03   8.7095018533447083e-23
   1.6066374384729784e+03   8.7311202008095923e-23
   1.6102918475294950e+03   8.7527842947955531e-23
   1.6139545687946236e+03   8.7744942429613598e-23
   1.6176256211750633e+03   8.7962501532265369e-23
   1.6213050236205172e+03   8.8180521337716084e-23
   1.6249927951237919e+03   8.8399002930386178e-23
   1.6286889547208953e+03   8.8617947397316086e-23
   1.6323935214911294e+03   8.8837355828169392e-23
   1.6361065145571979e+03   8.9057229315238099e-23
   1.6398279530853010e+03   8.9277568953447223e-23
   1.6435578562852288e+03   8.9498375840359037e-23
   1.6472962434104702e+03   8.9719651076177149e-23
   1.6510431337583054e+03   8.9941395763751911e-23
   1.6547985466699083e+03   9.0163611008584437e-23
   1.6585625015304454e+03   9.0386297918830615e-23
   1.6623350177691759e+03   9.0609457605307145e-23
   1.6661161148595527e+03   9.0833091181494408e-23
   1.6699058123193220e+03   9.1057199763542841e-23
   1.6737041297106261e+03   9.1281784470275682e-23
   1.6775110866400983e+03   9.1506846423194911e-23
   1.6813267027589727e+03   9.1732386746486078e-23
   1.6851509977631824e+03   9.1958406567021561e-23
   1.6889839913934547e+03   9.2184907014366831e-23
   1.6928257034354237e+03   9.2411889220784778e-23
   1.6966761537197258e+03   9.2639354321239436e-23
   1.7005353621221034e+03   9.2867303453402015e-23
   1.7044033485635077e+03   9.3095737757654695e-23
   1.7082801330102013e+03   9.3324658377096839e-23
   1.7121657354738620e+03   9.3554066457547958e-23
   1.7160601760116867e+03   9.3783963147553856e-23
   1.7199634747264890e+03   9.4014349598390606e-23
   1.7238756517668126e+03   9.4245226964070661e-23
   1.7277967273270292e+03   9.4476596401346053e-23
   1.7317267216474452e+03   9.4708459069715241e-23
   1.7356656550144003e+03   9.4940816131425966e-23
   1.7396135477603816e+03   9.5173668751481491e-23
   1.7435704202641227e+03   9.5407018097646398e-23
   1.7475362929507096e+03   9.5640865340448574e-23
   1.7515111862916867e+03   9.5875211653187523e-23
   1.7554951208051623e+03   9.6110058211937925e-23
   1.7594881170559165e+03   9.6345406195553823e-23
   1.7634901956555004e+03   9.6581256785675194e-23
   1.7675013772623520e+03   9.6817611166732742e-23
   1.7715216825818970e+03   9.7054470525952253e-23
   1.7755511323666574e+03   9.7291836053359950e-23
   1.7795897474163598e+03   9.7529708941788537e-23
   1.7836375485780354e+03   9.7768090386881491e-23
   1.7876945567461396e+03   9.8006981587098078e-23
   1.7917607928626512e+03   9.8246383743719880e-23
   1.7958362779171837e+03   9.8486298060854391e-23
   1.7999210329470920e+03   9.8726725745441152e-23
   1.8040150790375851e+03   9.8967668007258477e-23
   1.8081184373218246e+03   9.9209126058925663e-23
   1.8122311289810480e+03   9.9451101115911471e-23
   1.8163531752446681e+03   9.9693594396538345e-23
   1.8204845973903862e+03   9.9936607121987387e-23
   1.8246254167443008e+03   1.0018014051630663e-22
   1.8287756546810199e+03   1.0042419580641390e-22
   1.8329353326237645e+03   1.0066877422210500e-22
   1.8371044720444891e+03   1.0091387699605905e-22
   1.8412830944639861e+03   1.0115950536384658e-22
   1.8454712214520007e+03   1.0140566056393644e-22
   1.8496688746273339e+03   1.0165234383770265e-22
   1.8538760756579657e+03   1.0189955642943726e-22
   1.8580928462611598e+03   1.0214729958635999e-22
   1.8623192082035775e+03   1.0239557455863412e-22
   1.8665551833013897e+03   1.0264438259938696e-22
   1.8708007934203895e+03   1.0289372496474030e-22
   1.8750560604761056e+03   1.0314360291385816e-22
   1.8793210064339169e+03   1.0339401770902228e-22
   1.8835956533091580e+03   1.0364497061577159e-22
   1.8878800231672456e+03   1.0389646290316446e-22
   1.8921741381237846e+03   1.0414849584432638e-22
   1.8964780203446785e+03   1.0440107071769696e-22
   1.9007916920462537e+03   1.0465418881026561e-22
   1.9051151754953682e+03   1.0490785142745579e-22
   1.9094484930095266e+03   1.0516205993163987e-22
   1.9137916669569970e+03   1.0541681596673443e-22
   1.9181447197569248e+03   1.0567212469127905e-22
   1.9225076738794503e+03   1.0592804985709227e-22
   1.9268805518458250e+03   1.0618437837220937e-22
   1.9312633762285207e+03   1.0644133302236278e-22
   1.9356561696513581e+03   1.0669884255297782e-22
   1.9400589547896172e+03   1.0695690715131562e-22
   1.9444717543701486e+03   1.0721552795375913e-22
   1.9488945911715025e+03   1.0747470622402773e-22
   1.9533274880240385e+03   1.0773444325817831e-22
   1.9577704678100461e+03   1.0799474036467012e-22
   1.9622235534638608e+03   1.0825559885863269e-22
   1.9666867679719855e+03   1.0851702005985379e-22
   1.9711601343732061e+03   1.0877900529196336e-22
   1.9756436757587130e+03   1.0904155588206932e-22
   1.9801374152722201e+03   1.0930467316058291e-22
   1.9846413761100778e+03   1.0956835846112556e-22
   1.9891555815214042e+03   1.0983261312048734e-22
   1.9936800548081992e+03   1.1009743847859634e-22
   1.9982148193254586e+03   1.1036283587851027e-22
   2.0027598984813069e+03   1.1062880666640903e-22
   2.0073153157371096e+03   1.1089535219159344e-22
   2.0118810946075973e+03   1.1116247380648760e-22
   2.0164572586609861e+03   1.1143017286664046e-22
   2.0210438315190997e+03   1.1169845073072993e-22
   2.0256408368574916e+03   1.1196730876056762e-22
   2.0302482984055669e+03   1.1223674832110461e-22
   2.0348662399467064e+03   1.1250677078043531e-22
   2.0394946853183822e+03   1.1277737750980443e-22
   2.0441336584122923e+03   1.1304856988361189e-22
   2.0487831831744788e+03   1.1332034927942015e-22
   2.0534432836054434e+03   1.1359271707795802e-22
   2.0581139837602859e+03   1.1386567466312983e-22
   2.0627953077488178e+03   1.1413922342201831e-22
   2.0674872797356916e+03   1.1441336474489376e-22
   2.0721899239405220e+03   1.1468810002521825e-22
   2.0769032646380156e+03   1.1496343065965364e-22
   2.0816273261580905e+03   1.1523935804806711e-22
   2.0863621328860095e+03   1.1551588359353675e-22
   2.0911077092624932e+03   1.1579300870235937e-22
   2.0958640797838625e+03   1.1607073478405723e-22
   2.1006312690021527e+03   1.1634906325138341e-22
   2.1054093015252483e+03   1.1662799552032869e-22
   2.1101982020169994e+03   1.1690753301012838e-22
   2.1149979951973610e+03   1.1718767714326792e-22
   2.1198087058425144e+03   1.1746842934549175e-22
   2.1246303587849957e+03   1.1774979104580772e-22
   2.1294629789138239e+03   1.1803176367649427e-22
   2.1343065911746312e+03   1.1831434867310814e-22
   2.1391612205697911e+03   1.1859754747448941e-22
   2.1440268921585412e+03   1.1888136152276897e-22
   2.1489036310571232e+03   1.1916579226337663e-22
   2.1537914624389068e+03   1.1945084114504556e-22
   2.1586904115345196e+03   1.1973650961982023e-22
   2.1636005036319807e+03   1.2002279914306357e-22
   2.1685217640768210e+03   1.2030971117346262e-22
   2.1734542182722294e+03   1.2059724717303668e-22
   2.1783978916791725e+03   1.2088540860714312e-22
   2.1833528098165311e+03   1.2117419694448502e-22
   2.1883189982612321e+03   1.2146361365711813e-22
   2.1932964826483721e+03   1.2175366022045629e-22
   2.1982852886713627e+03   1.2204433811328039e-22
   2.2032854420820559e+03   1.2233564881774448e-22
   2.2082969686908773e+03   1.2262759381938273e-22
   2.2133198943669604e+03   1.2292017460711619e-22
   2.2183542450382797e+03   1.2321339267325997e-22
   2.2234000466917869e+03   1.2350724951353145e-22
   2.2284573253735366e+03   1.2380174662705462e-22
   2.2335261071888331e+03   1.2409688551637080e-22
   2.2386064183023564e+03   1.2439266768744223e-22
   2.2436982849383039e+03   1.2468909464966208e-22
   2.2488017333805128e+03   1.2498616791586020e-22
   2.2539167899726131e+03   1.2528388900230969e-22
   2.2590434811181522e+03   1.2558225942873585e-22
   2.2641818332807343e+03   1.2588128071832233e-22
   2.2693318729841571e+03   1.2618095439771863e-22
   2.2744936268125489e+03   1.2648128199704725e-22
   2.2796671214105068e+03   1.2678226504991227e-22
   2.2848523834832267e+03   1.2708390509340392e-22
   2.2900494397966545e+03   1.2738620366810954e-22
   2.2952583171776132e+03   1.2768916231811929e-22
   2.3004790425139499e+03   1.2799278259103372e-22
   2.3057116427546616e+03   1.2829706603797180e-22
   2.3109561449100497e+03   1.2860201421357954e-22
   2.3162125760518502e+03   1.2890762867603726e-22
   2.3214809633133764e+03   1.2921391098707008e-22
   2.3267613338896567e+03   1.2952086271195514e-22
   2.3320537150375781e+03   1.2982848541953324e-22
   2.3373581340760247e+03   1.3013678068222206e-22
   2.3426746183860209e+03   1.3044575007603114e-22
   2.3480031954108649e+03   1.3075539518058223e-22
   2.3533438926562840e+03   1.3106571757914596e-22
   2.3586967376905682e+03   1.3137671885869551e-22
   2.3640617581447073e+03   1.3168840061001727e-22
   2.3694389817125457e+03   1.3200076442794938e-22
   2.3748284361509186e+03   1.3231381191196568e-22
   2.3802301492797947e+03   1.3262754466788453e-22
   2.3856441489824215e+03   1.3294196431411076e-22
   2.3910704632054699e+03   1.3325707251424536e-22
   2.3965091199591757e+03   1.3357287132908231e-22
   2.4019601473174871e+03   1.3392554173928254e-22
   2.4074235734182107e+03   1.3420654435892904e-22
   2.4128994264631474e+03   1.3452442187975826e-22
   2.4183877347182515e+03   1.3484299647995872e-22
   2.4238885265137715e+03   1.3516226935841233e-22
   2.4294018302443865e+03   1.3548224209596490e-22
   2.4349276743693695e+03   1.3580291631728687e-22
   2.4404660874127226e+03   1.3612429365938921e-22
   2.4460170979633290e+03   1.3644637576561824e-22
   2.4515807346750989e+03   1.3676916428402062e-22
   2.4571570262671171e+03   1.3709266086680013e-22
   2.4627460015237925e+03   1.3741686717010292e-22
   2.4683476892950066e+03   1.3774178485392952e-22
   2.4739621184962639e+03   1.3806741558209666e-22
   2.4795893181088318e+03   1.3839376102221971e-22
   2.4852293171799047e+03   1.3872082284570703e-22
   2.4908821448227482e+03   1.3904860272776270e-22
   2.4965478302168394e+03   1.3937710234738850e-22
   2.5022264026080334e+03   1.3970632338738844e-22
   2.5079178913087057e+03   1.4003626753437639e-22
   2.5136223256979038e+03   1.4036693647878344e-22
   2.5193397352215011e+03   1.4069833191486421e-22
   2.5250701493923461e+03   1.4103045554070407e-22
   2.5308135977904176e+03   1.4136330905822954e-22
   2.5365701100629785e+03   1.4169689417321334e-22
   2.5423397159247179e+03   1.4203121259528450e-22
   2.5481224451579214e+03   1.4236626603793610e-22
   2.5539183276126146e+03   1.4270205621853264e-22
   2.5597273932067205e+03   1.4303858485831965e-22
   2.5655496719262051e+03   1.4337585368243214e-22
   2.5713851938252474e+03   1.4371386441990010e-22
   2.5772339890263847e+03   1.4405261880366160e-22
   2.5830960877206689e+03   1.4439211857056725e-22
   2.5889715201678246e+03   1.4473236546139143e-22
   2.5948603166964067e+03   1.4507336122083814e-22
   2.6007625077039456e+03   1.4541510759755275e-22
   2.6066781236571228e+03   1.4575760634412720e-22
   2.6126071950919140e+03   1.4610085921711085e-22
   2.6185497526137524e+03   1.4644486797701862e-22
   2.6245058268976845e+03   1.4678963438833951e-22
   2.6304754486885322e+03   1.4713516021954500e-22
   2.6364586488010409e+03   1.4748144724309810e-22
   2.6424554581200541e+03   1.4782849723546176e-22
   2.6484659076006628e+03   1.4817631197710746e-22
   2.6544900282683661e+03   1.4852489325252542e-22
   2.6605278512192376e+03   1.4887424285023084e-22
   2.6665794076200718e+03   1.4922436256277529e-22
   2.6726447287085616e+03   1.4957525418675365e-22
   2.6787238457934509e+03   1.4992691952281337e-22
   2.6848167902546975e+03   1.5027936037566497e-22
   2.6909235935436336e+03   1.5063257855408848e-22
   2.6970442871831337e+03   1.5098657587094381e-22
   2.7031789027677655e+03   1.5134135414317952e-22
   2.7093274719639671e+03   1.5169691519184144e-22
   2.7154900265102033e+03   1.5205326084208202e-22
   2.7216665982171289e+03   1.5241039292317021e-22
   2.7278572189677579e+03   1.5276831326849768e-22
   2.7340619207176155e+03   1.5312702371559178e-22
   2.7402807354949209e+03   1.5348652610612137e-22
   2.7465136954007403e+03   1.5384682228590758e-22
   2.7527608326091572e+03   1.5420791410493308e-22
   2.7590221793674355e+03   1.5456980341735090e-22
   2.7652977679961887e+03   1.5493249208149365e-22
   2.7715876308895495e+03   1.5529598195988306e-22
   2.7778918005153237e+03   1.5566027491923914e-22
   2.7842103094151753e+03   1.5602537283049085e-22
   2.7905431902047853e+03   1.5639127756878423e-22
   2.7968904755740236e+03   1.5675799101349429e-22
   2.8032521982871067e+03   1.5712551504823391e-22
   2.8096283911827841e+03   1.5749385156086735e-22
   2.8160190871744967e+03   1.5786300244352069e-22
   2.8224243192505496e+03   1.5823296959259989e-22
   2.8288441204742812e+03   1.5860375490881242e-22
   2.8352785239842360e+03   1.5897536029720013e-22
   2.8417275629943333e+03   1.5934778766720532e-22
   2.8481912707940437e+03   1.5972103893281621e-22
   2.8546696807485473e+03   1.6009511601295050e-22
   2.8611628262989252e+03   1.6047002083277675e-22
   2.8676707409623218e+03   1.6084575532984934e-22
   2.8741934583321108e+03   1.6122232150580581e-22
   2.8807310120780839e+03   1.6159972519341518e-22
   2.8872834359466156e+03   1.6197795641878053e-22
   2.8938507637608373e+03   1.6235702853160959e-22
   2.9004330294208153e+03   1.6273694030880363e-22
   2.9070302669037219e+03   1.6311769342983652e-22
   2.9136425102640151e+03   1.6349928982753825e-22
   2.9202697936336103e+03   1.6388173145806206e-22
   2.9269121512220618e+03   1.6426502028557831e-22
   2.9335696173167280e+03   1.6464915827970201e-22
   2.9402422262829632e+03   1.6503414741484870e-22
   2.9469300125642903e+03   1.6541998967003259e-22
   2.9536330106825662e+03   1.6580668702879623e-22
   2.9603512552381790e+03   1.6619424147918432e-22
   2.9670847809102161e+03   1.6658265501373760e-22
   2.9738336224566428e+03   1.6697192962949442e-22
   2.9805978147144856e+03   1.6736206732799591e-22
   2.9873773926000094e+03   1.6775307011529309e-22
   2.9941723911088998e+03   1.6814494000195723e-22
   3.0009828453164400e+03   1.6853767900308576e-22
   3.0078087903777005e+03   1.6893128913831494e-22
   3.0146502615277032e+03   1.6932577243182730e-22
   3.0215072940816240e+03   1.6972113091236241e-22
   3.0283799234349663e+03   1.7011736661322774e-22
   3.0352681850637337e+03   1.7051448157230662e-22
   3.0421721145246306e+03   1.7091247783207003e-22
   3.0490917474552361e+03   1.7131135743958669e-22
   3.0560271195741889e+03   1.7171112244653213e-22
   3.0629782666813712e+03   1.7211177490920043e-22
   3.0699452246580959e+03   1.7251331688851329e-22
   3.0769280294672903e+03   1.7291575045003138e-22
   3.0839267171536844e+03   1.7331907766396422e-22
   3.0909413238439852e+03   1.7372330060517843e-22
   3.0979718857470821e+03   1.7412842135321332e-22
   3.1050184391542207e+03   1.7453444199228627e-22
   3.1120810204391969e+03   1.7494136461130648e-22
   3.1191596660585319e+03   1.7534919130388219e-22
   3.1262544125516797e+03   1.7575792416833500e-22
   3.1333652965412020e+03   1.7616756530770844e-22
   3.1404923547329608e+03   1.7657811682977682e-22
   3.1476356239163088e+03   1.7698958084706017e-22
   3.1547951409642824e+03   1.7740195947683049e-22
   3.1619709428337774e+03   1.7781525484112539e-22
   3.1691630665657603e+03   1.7822946906675756e-22
   3.1763715492854481e+03   1.7864460428532476e-22
   3.1835964282025006e+03   1.7906066263322254e-22
   3.1908377406112140e+03   1.7947764625165357e-22
   3.1980955238907154e+03   1.7989555728663823e-22
   3.2053698155051443e+03   1.8031439788902554e-22
   3.2126606530038653e+03   1.8073417021450648e-22
   3.2199680740216468e+03   1.8115487642362137e-22
   3.2272921162788616e+03   1.8157651868177150e-22
   3.2346328175816825e+03   1.8199909915923306e-22
   3.2419902158222658e+03   1.8242262003116428e-22
   3.2493643489789661e+03   1.8284708347761854e-22
   3.2567552551165181e+03   1.8327249168355563e-22
   3.2641629723862388e+03   1.8369884683885303e-22
   3.2715875390262227e+03   1.8412615113831640e-22
   3.2790289933615413e+03   1.8455440678169368e-22
   3.2864873738044307e+03   1.8498361597368398e-22
   3.2939627188545087e+03   1.8541378092395602e-22
   3.3014550670989584e+03   1.8584490384715952e-22
   3.3089644572127331e+03   1.8627698696295125e-22
   3.3164909279587582e+03   1.8671003249602393e-22
   3.3240345181881175e+03   1.8714404267617710e-22
   3.3315952668402751e+03   1.8757901973849008e-22
   3.3391732129432621e+03   1.8801496592391354e-22
   3.3467683956138817e+03   1.8845188348218607e-22
   3.3543808540579093e+03   1.8888977470012888e-22
   3.3620106275702997e+03   1.8932865253325467e-22
   3.3696577555353874e+03   1.8976848692617490e-22
   3.3773222774270807e+03   1.9020931239979090e-22
   3.3850042328090840e+03   1.9065112060842159e-22
   3.3927036613350915e+03   1.9109391376652060e-22
   3.4004206027489827e+03   1.9153769414769077e-22
   3.4081550968850479e+03   1.9198246403577200e-22
   3.4159071836681787e+03   1.9242822572079898e-22
   3.4236769031140807e+03   1.9287498149826875e-22
   3.4314642953294760e+03   1.9332273366896003e-22
   3.4392694005123135e+03   1.9377148453887641e-22
   3.4470922589519741e+03   1.9422123641923564e-22
   3.4549329110294802e+03   1.9467199162646674e-22
   3.4627913972177080e+03   1.9512375248222006e-22
   3.4706677580815804e+03   1.9557652131337223e-22
   3.4785620342782986e+03   1.9603030045203851e-22
   3.4864742665575423e+03   1.9648509223558668e-22
   3.4944044957616684e+03   1.9694089900664146e-22
   3.5023527628259421e+03   1.9739772311310250e-22
   3.5103191087787368e+03   1.9785556690815351e-22
   3.5183035747417462e+03   1.9831443275027364e-22
   3.5263062019301997e+03   1.9877432300324916e-22
   3.5343270316530729e+03   1.9923524003618909e-22
   3.5423661053133014e+03   1.9969718622353085e-22
   3.5504234644079943e+03   2.0016016394505786e-22
   3.5584991505286534e+03   2.0062417558590764e-22
   3.5665932053613724e+03   2.0108922353658700e-22
   3.5747056706870726e+03   2.0155531019298377e-22
   3.5828365883817096e+03   2.0202243795637490e-22
   3.5909860004164780e+03   2.0249060923344520e-22
   3.5991539488580502e+03   2.0295982643629431e-22
   3.6073404758687775e+03   2.0343009198245122e-22
   3.6155456237069129e+03   2.0390140829488637e-22
   3.6237694347268289e+03   2.0437377780202301e-22
   3.6320119513792361e+03   2.0484720293775203e-22
   3.6402732162114016e+03   2.0532168614144013e-22
   3.6485532718673694e+03   2.0579722985794683e-22
   3.6568521610881849e+03   2.0627383653763402e-22
   3.6651699267120985e+03   2.0675150863637853e-22
   3.6735066116748112e+03   2.0723024861558567e-22
   3.6818622590096847e+03   2.0771005894220252e-22
   3.6902369118479505e+03   2.0819094208872720e-22
   3.6986306134189576e+03   2.0867290053322583e-22
   3.7070434070503788e+03   2.0915593675934144e-22
   3.7154753361684388e+03   2.0964005325630843e-22
   3.7239264442981380e+03   2.1012525251896676e-22
   3.7323967750634783e+03   2.1061153704777096e-22
   3.7408863721876905e+03   2.1109890934880698e-22
   3.7493952794934457e+03   2.1158737193380221e-22
   3.7579235409031044e+03   2.1207692732014064e-22
   3.7664712004389271e+03   2.1256757803087862e-22
   3.7750383022233068e+03   2.1305932659475635e-22
   3.7836248904790000e+03   2.1355217554621706e-22
   3.7922310095293378e+03   2.1404612742543374e-22
   3.8008567037984812e+03   2.1454118477834772e-22
   3.8095020178116320e+03   2.1503735015677372e-22
   3.8181669961952684e+03   2.1553462611874328e-22
   3.8268516836773747e+03   2.1603301523039362e-22
   3.8355561250876749e+03   2.1653252008978537e-22
   3.8442803653578508e+03   2.1703314517451946e-22
   3.8530244495217962e+03   2.1753488715431013e-22
   3.8617884227158329e+03   2.1803775456732191e-22
   3.8705723301789485e+03   2.1854174804435237e-22
   3.8793762172530346e+03   2.1904687016974471e-22
   3.8882001293831040e+03   2.1955312354533774e-22
   3.8970441121175481e+03   2.2006051078025121e-22
   3.9059082111083594e+03   2.2056903448980393e-22
   3.9147924721113668e+03   2.2107869729530628e-22
   3.9236969409864755e+03   2.2158950182401078e-22
   3.9326216636979061e+03   2.2210145070910346e-22
   3.9415666863144152e+03   2.2261454658970901e-22
   3.9505320550095594e+03   2.2312879211089976e-22
   3.9595178160619148e+03   2.2364418992370808e-22
   3.9685240158553220e+03   2.2416074268514046e-22
   3.9775507008791251e+03   2.2467845305818651e-22
   3.9865979177284157e+03   2.2519732371183460e-22
   3.9956657131042562e+03   2.2571735732108559e-22
   4.0047541338139463e+03   2.2623855656696644e-22
   4.0138632267712487e+03   2.2676092413654279e-22
   4.0229930389966380e+03   2.2728446272293288e-22
   4.0321436176175284e+03   2.2780917502532162e-22
   4.0413150098685405e+03   2.2833506374897455e-22
   4.0505072630917302e+03   2.2886213160525123e-22
   4.0597204247368354e+03   2.2939038131162073e-22
   4.0689545423615218e+03   2.2991981559167064e-22
   4.0782096636316282e+03   2.3045043717512706e-22
   4.0874858363214134e+03   2.3098224879786560e-22
   4.0967831083138053e+03   2.3151525320192446e-22
   4.1061015276006337e+03   2.3204945313552093e-22
   4.1154411422828998e+03   2.3258485135306224e-22
   4.1248020005710150e+03   2.3312145061516466e-22
   4.1341841507850377e+03   2.3365925368866104e-22
   4.1435876413549422e+03   2.3419826334661948e-22
   4.1530125208208592e+03   2.3473848236835950e-22
   4.1624588378333274e+03   2.3527991353945801e-22
   4.1719266411535427e+03   2.3582255965177239e-22
   4.1814159796536123e+03   2.3636642350345082e-22
   4.1909269023168063e+03   2.3691150789894515e-22
   4.2004594582378131e+03   2.3745781564902963e-22
   4.2100136966229911e+03   2.3800534957081207e-22
   4.2195896667906109e+03   2.3855411248774789e-22
   4.2291874181711337e+03   2.3910410722965834e-22
   4.2388070003074536e+03   2.3965533663274338e-22
   4.2484484628551418e+03   2.4020780353959665e-22
   4.2581118555827243e+03   2.4076151079922351e-22
   4.2677972283719282e+03   2.4131646126706441e-22
   4.2775046312179384e+03   2.4187265780501979e-22
   4.2872341142296582e+03   2.4243010328152039e-22
   4.2969857276299654e+03   2.4298880057173340e-22
   4.3067595217559747e+03   2.4354875255878345e-22
   4.3165555470592953e+03   2.4410996215332793e-22
   4.3263738541062985e+03   2.4467243235925530e-22
   4.3362144935783563e+03   2.4523616558900975e-22
   4.3460775162721338e+03   2.4580116528530209e-22
   4.3559629730998367e+03   2.4636743418518091e-22
   4.3658709150894601e+03   2.4693497520478936e-22
   4.3758013933850798e+03   2.4750379127045416e-22
   4.3857544592470977e+03   2.4807388531560089e-22
   4.3957301640525102e+03   2.4864526028039250e-22
   4.4057285592951766e+03   2.4921791911165762e-22
   4.4157496965860792e+03   2.4979186476288946e-22
   4.4257936276535966e+03   2.5036710019424378e-22
   4.4358604043437690e+03   2.5094362837255441e-22
   4.4459500786205526e+03   2.5152145227134718e-22
   4.4560627025661106e+03   2.5210057487085441e-22
   4.4661983283810678e+03   2.5268099915802813e-22
   4.4763570083847881e+03   2.5326272812655505e-22
   4.4865387950156228e+03   2.5384576477687604e-22
   4.4967437408312153e+03   2.5443011211619405e-22
   4.5069718985087475e+03   2.5501577315849736e-22
   4.5172233208452208e+03   2.5560275092456855e-22
   4.5274980607577272e+03   2.5619104844200601e-22
   4.5377961712837214e+03   2.5678066874523229e-22
   4.5481177055813005e+03   2.5737161487551586e-22
   4.5584627169294599e+03   2.5796388988098279e-22
   4.5688312587283945e+03   2.5855749681663678e-22
   4.5792233844997590e+03   2.5915243874436841e-22
   4.5896391478869491e+03   2.5974871873297777e-22
   4.6000786026553651e+03   2.6034633985818411e-22
   4.6105418026927109e+03   2.6094530520264515e-22
   4.6210288020092612e+03   2.6154561785597423e-22
   4.6315396547381361e+03   2.6214728091475101e-22
   4.6420744151355902e+03   2.6275029748254249e-22
   4.6526331375812833e+03   2.6335467066991632e-22
   4.6632158765785734e+03   2.6396040359445680e-22
   4.6738226867547746e+03   2.6456749938078255e-22
   4.6844536228614688e+03   2.6517596116056151e-22
   4.6951087397747715e+03   2.6578579207252892e-22
   4.7057880924956135e+03   2.6639699526250227e-22
   4.7164917361500384e+03   2.6700957388340643e-22
   4.7272197259894601e+03   2.6762353109530443e-22
   4.7379721173909820e+03   2.6823887006559439e-22
   4.7487489658576615e+03   2.6885559398045050e-22
   4.7595503270188010e+03   2.6947370598515922e-22
   4.7703762566302357e+03   2.7009320930290663e-22
   4.7812268105746271e+03   2.7071410712075340e-22
   4.7921020448617301e+03   2.7133640264449526e-22
   4.8030020156287119e+03   2.7196010045963137e-22
   4.8139267791404254e+03   2.7258519963604098e-22
   4.8248763917896977e+03   2.7321170754119512e-22
   4.8358509100976289e+03   2.7383962603891018e-22
   4.8468503907138847e+03   2.7446895836286880e-22
   4.8578748904169670e+03   2.7509970775909958e-22
   4.8689244661145412e+03   2.7573187748144482e-22
   4.8799991748437096e+03   2.7636547079118906e-22
   4.8910990737713064e+03   2.7700049095700860e-22
   4.9022242201941972e+03   2.7763694125496853e-22
   4.9133746715395737e+03   2.7827482496853201e-22
   4.9245504853652492e+03   2.7891414538857844e-22
   4.9357517193599560e+03   2.7955490581341177e-22
   4.9469784313436494e+03   2.8019710954878895e-22
   4.9582306792677891e+03   2.8084075990792357e-22
   4.9695085212156509e+03   2.8148586021151151e-22
   4.9808120154026328e+03   2.8213241378774276e-22
   4.9921412201765452e+03   2.8278042397232479e-22
   5.0034961940179137e+03   2.8342989410849289e-22
   5.0148769955402859e+03   2.8408082754703098e-22
   5.0262836834905174e+03   2.8473322764628764e-22
   5.0377163167490999e+03   2.8538709777219319e-22
   5.0491749543304495e+03   2.8604244129827963e-22
   5.0606596553832142e+03   2.8669926160569434e-22
   5.0721704791905804e+03   2.8735756208321911e-22
   5.0837074851705784e+03   2.8801734612728655e-22
   5.0952707328763872e+03   2.8867861714200031e-22
   5.1068602819966454e+03   2.8934137853915026e-22
   5.1184761923557617e+03   2.9000563373822918e-22
   5.1301185239142042e+03   2.9067138616645327e-22
   5.1417873367688426e+03   2.9133863925877737e-22
   5.1534826911532327e+03   2.9200739645791339e-22
   5.1652046474379385e+03   2.9267766121434775e-22
   5.1769532661308403e+03   2.9334943698636130e-22
   5.1887286078774478e+03   2.9402272724004462e-22
   5.2005307334612216e+03   2.9469753544931863e-22
   5.2123597038038506e+03   2.9537386509595057e-22
   5.2242155799656230e+03   2.9605171966957782e-22
   5.2360984231457051e+03   2.9673110266773575e-22
   5.2480082946824614e+03   2.9741201759590491e-22
   5.2599452560537775e+03   2.9809446796770325e-22
   5.2719093688773737e+03   2.9877845730666938e-22
   5.2839006949111254e+03   2.9946399459385024e-22
   5.2959192960533837e+03   3.0015106699666094e-22
   5.3079652343432781e+03   3.0083969442919179e-22
   5.3200385719610640e+03   3.0152987499405772e-22
   5.3321393712284280e+03   3.0222161224982844e-22
   5.3442676946088086e+03   3.0291490976544850e-22
   5.3564236047077229e+03   3.0360977111816589e-22
   5.3686071642730894e+03   3.0430619989335881e-22
   5.3808184361955509e+03   3.0500419968452350e-22
   5.3930574835087982e+03   3.0570377409327755e-22
   5.4053243693899030e+03   3.0640492672937998e-22
   5.4176191571596210e+03   3.0710766121074780e-22
   5.4299419102827524e+03   3.0781198116347127e-22
   5.4422926923684463e+03   3.0851789022183604e-22
   5.4546715671705351e+03   3.0922539202833866e-22
   5.4670785985878756e+03   3.0993449023370808e-22
   5.4795138506646335e+03   3.1064518849692038e-22
   5.4919773875906812e+03   3.1135749048522029e-22
   5.5044692737018822e+03   3.1207139987414261e-22
   5.5169895734804386e+03   3.1278692034752606e-22
   5.5295383515552212e+03   3.1350405559753469e-22
   5.5421156727021043e+03   3.1422280932467526e-22
   5.5547216018442978e+03   3.1494318523782039e-22
   5.5673562040526849e+03   3.1566518705422241e-22
   5.5800195445461641e+03   3.1638881849953793e-22
   5.5927116886919594e+03   3.1711408330783971e-22
   5.6054327020059945e+03   3.1784098522164406e-22
   5.6181826501532096e+03   3.1856952799192392e-22
   5.6309615989479043e+03   3.1929971537813324e-22
   5.6437696143540752e+03   3.2003155114822107e-22
   5.6566067624857606e+03   3.2076503907865477e-22
   5.6694731096073792e+03   3.2150018295443939e-22
   5.6823687221340724e+03   3.2223698656913642e-22
   5.6952936666320547e+03   3.2297545372488337e-22
   5.7082480098189308e+03   3.2371558823242321e-22
   5.7212318185640779e+03   3.2445739391112761e-22
   5.7342451598889711e+03   3.2520087458908266e-22
   5.7472881009675148e+03   3.2594603410354235e-22
   5.7603607091264212e+03   3.2669287632165961e-22
   5.7734630518455424e+03   3.2744140503180230e-22
   5.7865951967582005e+03   3.2819162415409936e-22
   5.7997572116515712e+03   3.2894353754994567e-22
   5.8129491644670134e+03   3.2969714909558459e-22
   5.8261711233004198e+03   3.3045246267968719e-22
   5.8394231564025740e+03   3.3120948219995579e-22
   5.8527053321795029e+03   3.3196821156295186e-22
   5.8660177191928215e+03   3.3272865468407900e-22
   5.8793603861600996e+03   3.3349081548760053e-22
   5.8927334019552127e+03   3.3425469790665624e-22
   5.9061368356086768e+03   3.3502030588327714e-22
   5.9195707563080405e+03   3.3578764336841482e-22
   5.9330352333982191e+03   3.3655671432195021e-22
   5.9465303363818584e+03   3.3732752271272217e-22
   5.9600561349196914e+03   3.3810007251854469e-22
   5.9736126988308988e+03   3.3887436772622795e-22
   5.9872000980934727e+03   3.3965041233160037e-22
   6.0008184028445721e+03   3.4042821033952263e-22
   6.0144676833809008e+03   3.4120776576391945e-22
   6.0281480101590223e+03   3.4198908262778893e-22
   6.0418594537957933e+03   3.4277216496323092e-22
   6.0556020850686818e+03   3.4355701681146522e-22
   6.0693759749161445e+03   3.4434364222285166e-22
   6.0831811944379924e+03   3.4513204525691119e-22
   6.0970178148957639e+03   3.4592222998234849e-22
   6.1108859077130674e+03   3.4671420047707172e-22
   6.1247855444759898e+03   3.4750796082821305e-22
   6.1387167969334387e+03   3.4830351513215015e-22
   6.1526797369975184e+03   3.4910086749452969e-22
   6.1666744367439042e+03   3.4990002203028461e-22
   6.1807009684122095e+03   3.5070098286366345e-22
   6.1947594044063653e+03   3.5150375412824856e-22
   6.2088498172949885e+03   3.5230833996701011e-22
   6.2229722798117655e+03   3.5311474453247363e-22
   6.2371268648558007e+03   3.5392297199013025e-22
   6.2513136454920323e+03   3.5473302650538390e-22
   6.2655326949515820e+03   3.5554491225008903e-22
   6.2797840866321440e+03   3.5635863343140684e-22
   6.2940678940983571e+03   3.5717419424231055e-22
   6.3083841910821902e+03   3.5799159889150104e-22
   6.3227330514833329e+03   3.5881085159743140e-22
   6.3371145493695258e+03   3.5963195658814229e-22
   6.3515287589770214e+03   3.6045491810124546e-22
   6.3659757547109148e+03   3.6127974038394871e-22
   6.3804556111455395e+03   3.6210642769307043e-22
   6.3949684030248536e+03   3.6293498429506445e-22
   6.4095142052628271e+03   3.6376541446603565e-22
   6.4240930929438327e+03   3.6459772249177070e-22
   6.4387051413230065e+03   3.6543191266775024e-22
   6.4533504258266812e+03   3.6626798929918100e-22
   6.4680290220527422e+03   3.6710595670100971e-22
   6.4827410057710276e+03   3.6794581919794908e-22
   6.4974864529237202e+03   3.6878758112450177e-22
   6.5122654396257403e+03   3.6963124682497786e-22
   6.5270780421651334e+03   3.7047682065352109e-22
   6.5419243370034692e+03   3.7132430697412996e-22
   6.5568044007762364e+03   3.7217371016068189e-22
   6.5717183102932395e+03   3.7302503459695197e-22
   6.5866661425389757e+03   3.7387828467663960e-22
   6.6016479746730656e+03   3.7473346480338833e-22
   6.6166638840306296e+03   3.7559057939081126e-22
   6.6317139481227014e+03   3.7644963286251079e-22
   6.6467982446366004e+03   3.7731062965210712e-22
   6.6619168514363564e+03   3.7817357420325402e-22
   6.6770698465631158e+03   3.7903847096967975e-22
   6.6922573082355302e+03   3.7990532441522200e-22
   6.7074793148501649e+03   3.8077413901411437e-22
   6.7227359449819041e+03   3.8164491928122696e-22
   6.7380272773843553e+03   3.8251766961668801e-22
   6.7533533909902553e+03   3.8339239461754234e-22
   6.7687143649118825e+03   3.8426909876943775e-22
   6.7841102784414652e+03   3.8514778659627835e-22
   6.7995412110515672e+03   3.8602846263299285e-22
   6.8150072423955417e+03   3.8691113142484917e-22
   6.8305084523079086e+03   3.8779579752741303e-22
   6.8460449208047785e+03   3.8868246550657363e-22
   6.8616167280842656e+03   3.8957113993855799e-22
   6.8772239545268967e+03   3.9046182540995229e-22
   6.8928666806960337e+03   3.9135452651773299e-22
   6.9085449873382840e+03   3.9224924786928410e-22
   6.9242589553839243e+03   3.9314599408242270e-22
   6.9400086659472927e+03   3.9404476978542243e-22
   6.9557942003272501e+03   3.9494557961703657e-22
   6.9716156400075761e+03   3.9584842822652354e-22
   6.9874730666573696e+03   3.9675332027367130e-22
   7.0033665621315131e+03   3.9766026042881917e-22
   7.0192962084710725e+03   3.9856925337288401e-22
   7.0352620879037031e+03   3.9948030379737964e-22
   7.0512642828441121e+03   4.0039341640445055e-22
   7.0673028758944583e+03   4.0130859590688716e-22
   7.0833779498447839e+03   4.0222584702815236e-22
   7.0994895876734445e+03   4.0314517450240963e-22
   7.1156378725475342e+03   4.0406658307454286e-22
   7.1318228878233185e+03   4.0499007750018577e-22
   7.1480447170466596e+03   4.0591566254574388e-22
   7.1643034439534595e+03   4.0684334298843538e-22
   7.1805991524700621e+03   4.0777312361637015e-22
   7.1969319267137298e+03   4.0870500923003677e-22
   7.2133018509930453e+03   4.0963900463633956e-22
   7.2297090098083609e+03   4.1057511465340932e-22
   7.2461534878522280e+03   4.1151334411891342e-22
   7.2626353700098389e+03   4.1245369787293812e-22
   7.2791547413594617e+03   4.1339618076883626e-22
   7.2957116871728831e+03   4.1434079767103895e-22
   7.3123062929158586e+03   4.1528755345501715e-22
   7.3289386442484983e+03   4.1623645300728448e-22
   7.3456088270257987e+03   4.1718750122542848e-22
   7.3623169272980203e+03   4.1814070301813162e-22
   7.3790630313111542e+03   4.1909606330519861e-22
   7.3958472255073639e+03   4.2005358701757831e-22
   7.4126695965254376e+03   4.2101327909739005e-22
   7.4295302312012082e+03   4.2197514449795312e-22
   7.4464292165680445e+03   4.2293918818380374e-22
   7.4633666398572714e+03   4.2390541513073076e-22
   7.4803425884986291e+03   4.2487383032579357e-22
   7.4973571501207198e+03   4.2584443876735331e-22
   7.5144104125514659e+03   4.2681724546509193e-22
   7.5315024638185596e+03   4.2779225544004713e-22
   7.5486333921499172e+03   4.2876947372463069e-22
   7.5658032859741443e+03   4.2974890536265677e-22
   7.5830122339209602e+03   4.3073055540936847e-22
   7.6002603248217029e+03   4.3171442893146615e-22
   7.6175476477097527e+03   4.3270053100712830e-22
   7.6348742918210073e+03   4.3368886672605024e-22
   7.6522403465943326e+03   4.3467944118947937e-22
   7.6696459016720328e+03   4.3567225951045323e-22
   7.6870910469003247e+03   4.3666732696956120e-22
   7.7045758723297386e+03   4.3766464823238023e-22
   7.7221004682156799e+03   4.3866422891710734e-22
   7.7396649250188275e+03   4.3966607402654143e-22
   7.7572693334056230e+03   4.4067018873146803e-22
   7.7749137842487335e+03   4.4167657821455099e-22
   7.7925983686275213e+03   4.4268524767022423e-22
   7.8103231778285244e+03   4.4369620230469242e-22
   7.8280883033458949e+03   4.4470944733596455e-22
   7.8458938368819172e+03   4.4572498799387404e-22
   7.8637398703474519e+03   4.4674282952010799e-22
   7.8816264958624170e+03   4.4776297716823486e-22
   7.8995538057562644e+03   4.4878543620372878e-22
   7.9175218925684539e+03   4.4981021190399682e-22
   7.9355308490489351e+03   4.5083730955841130e-22
   7.9535807681586220e+03   4.5186673446833081e-22
   7.9716717430698845e+03   4.5289849194712974e-22
   7.9898038671669929e+03   4.5393258732022726e-22
   8.0079772340466534e+03   4.5496902592511215e-22
   8.0261919375184543e+03   4.5600781311137427e-22
   8.0444480716053622e+03   4.5704895424072801e-22
   8.0627457305442122e+03   4.5809245468703844e-22
   8.0810850087861718e+03   4.5913831983636001e-22
   8.0994660009972449e+03   4.6018655508695144e-22
   8.1178888020587747e+03   4.6123716584931645e-22
   8.1363535070679118e+03   4.6229015754625121e-22
   8.1548602113381112e+03   4.6334553561331308e-22
   8.1734090103996259e+03   4.6440330549809401e-22
   8.1919999999999973e+03   4.6546347265620604e-22


==> anc/GWFrames/Code/NoiseCurves/ConvertToProgram.pl <==
#! /usr/bin/perl

$NoiseCurve_txt = $ARGV[0];
($NoiseCurve) = ($NoiseCurve_txt =~ /(.*)\.txt/);
${NOISECURVE_HPP} = "${NoiseCurve}_HPP";
print STDERR "Trying to open |${NoiseCurve_txt}|\n";
print STDERR "NoiseCurve = |${NoiseCurve}|\n";
print STDERR "NOISECURVE_HPP = |${NOISECURVE_HPP}|\n";
open FILE, "${NoiseCurve_txt}" or die $!;

print "#ifndef ${NOISECURVE_HPP}\n";
print "#define ${NOISECURVE_HPP}\n";
print "\n";
print "#include <vector>\n";
print "\n";
print "std::vector<double> ${NoiseCurve}LogF(3000);\n";
print "std::vector<double> ${NoiseCurve}LogPSD(3000);\n";
print "\n";

$i = 0;
while ($Line = <FILE>) {
    chomp ($Line);
    ($F, $PSD) = ($Line =~ / *([\d\.e+-]*) *([\d\.e+-]*)/);
    $LogF = log($F);
    $LogPSD = 2.0*log($PSD);
    print "${NoiseCurve}LogF[${i}]=${LogF}; ${NoiseCurve}LogPSD[${i}]=${LogPSD};\n";
    $i = $i+1;
}

print "\n";
print "#endif // ${NOISECURVE_HPP}\n";

close FILE;


==> anc/GWFrames/Code/NoiseCurves/High_Freq.txt <==
   8.9999999999999982e+00   1.7431314598596778e-21
   9.0204711285328383e+00   2.1783121767773934e-21
   9.0409888200771658e+00   2.9272811526021264e-21
   9.0615531805438074e+00   4.5157199634778537e-21
   9.0821643160844836e+00   1.0128622562089696e-20
   9.1028223330923641e+00   3.7917842695497718e-20
   9.1235273382026243e+00   6.5071992672889048e-21
   9.1442794382929833e+00   3.5337534783673743e-21
   9.1650787404842617e+00   2.4149082909961234e-21
   9.1859253521409325e+00   1.8288613522618038e-21
   9.2068193808716821e+00   1.4687644850015946e-21
   9.2277609345299574e+00   1.2254384431009596e-21
   9.2487501212145204e+00   1.0502799498541425e-21
   9.2697870492700218e+00   9.1836698929038387e-22
   9.2908718272875390e+00   8.1560157776374728e-22
   9.3120045641051536e+00   7.3340872869870687e-22
   9.3331853688085094e+00   6.6627290565115736e-22
   9.3544143507313642e+00   6.1048514731020487e-22
   9.3756916194561732e+00   5.6345927490071991e-22
   9.3970172848146323e+00   5.2333682110946615e-22
   9.4183914568882727e+00   4.8874784042209229e-22
   9.4398142460090035e+00   4.5866025065895978e-22
   9.4612857627596885e+00   4.3228170434211277e-22
   9.4828061179747323e+00   4.0899381008085732e-22
   9.5043754227406279e+00   3.8830685199622773e-22
   9.5259937883965478e+00   3.6982798692479884e-22
   9.5476613265349144e+00   3.5323843611909303e-22
   9.5693781490019720e+00   3.3827683387866533e-22
   9.5911443678983694e+00   3.2472689174070352e-22
   9.6129600955797319e+00   3.1240810403958416e-22
   9.6348254446572508e+00   3.0116864361411359e-22
   9.6567405279982577e+00   2.9087991975191668e-22
   9.6787054587268049e+00   2.8143232105358860e-22
   9.7007203502242607e+00   2.7273186442251348e-22
   9.7227853161298814e+00   2.6469754651466264e-22
   9.7449004703414026e+00   2.5725917073161295e-22
   9.7670659270156346e+00   2.5035563020069312e-22
   9.7892818005690412e+00   2.4393350662538396e-22
   9.8115482056783350e+00   2.3794591671338513e-22
   9.8338652572810670e+00   2.3235156775797401e-22
   9.8562330705762271e+00   2.2711396560901561e-22
   9.8786517610248268e+00   2.2220073700532479e-22
   9.9011214443505029e+00   2.1758308561148140e-22
   9.9236422365401200e+00   2.1323532423770604e-22
   9.9462142538443583e+00   2.0913447657585835e-22
   9.9688376127783123e+00   2.0525993256775851e-22
   9.9915124301221141e+00   2.0159319024029707e-22
   1.0014238822921500e+01   1.9811758849286785e-22
   1.0037016908488457e+01   1.9481808747642154e-22
   1.0059846804401783e+01   1.9168108342295842e-22
   1.0082728628507734e+01   1.8869423665512114e-22
   1.0105662498920619e+01   1.8584632955408248e-22
   1.0128648534023384e+01   1.8312717231218429e-22
   1.0151686852468266e+01   1.8052748272914019e-22
   1.0174777573177384e+01   1.7803879186500013e-22
   1.0197920815343334e+01   1.7565336129777574e-22
   1.0221116698429849e+01   1.7336411062780668e-22
   1.0244365342172372e+01   1.7116454927849857e-22
   1.0267666866578701e+01   1.6904872118368638e-22
   1.0291021391929606e+01   1.6701115432812072e-22
   1.0314429038779426e+01   1.6504681522306443e-22
   1.0337889927956724e+01   1.6315107023406391e-22
   1.0361404180564900e+01   1.6131964848279101e-22
   1.0384971917982792e+01   1.5954860470898153e-22
   1.0408593261865342e+01   1.5783429336214560e-22
   1.0432268334144201e+01   1.5617334238860738e-22
   1.0455997257028347e+01   1.5456262982745559e-22
   1.0479780153004750e+01   1.5299926481351346e-22
   1.0503617144838984e+01   1.5148056355836490e-22
   1.0527508355575842e+01   1.5000403326121064e-22
   1.0551453908540012e+01   1.4856735717076190e-22
   1.0575453927336687e+01   1.4716838027651016e-22
   1.0599508535852200e+01   1.4580509734039237e-22
   1.0623617858254690e+01   1.4447564074178612e-22
   1.0647782018994699e+01   1.4317826722745021e-22
   1.0672001142805863e+01   1.4191134989004788e-22
   1.0696275354705532e+01   1.4067336926026890e-22
   1.0720604779995400e+01   1.3946290526159277e-22
   1.0744989544262182e+01   1.3827863095461130e-22
   1.0769429773378254e+01   1.3711930326445524e-22
   1.0793925593502276e+01   1.3598375737649695e-22
   1.0818477131079884e+01   1.3487090143917866e-22
   1.0843084512844325e+01   1.3377971129212256e-22
   1.0867747865817087e+01   1.3270922612463474e-22
   1.0892467317308601e+01   1.3165854388150337e-22
   1.0917242994918869e+01   1.3062681588297233e-22
   1.0942075026538115e+01   1.2961324394230357e-22
   1.0966963540347473e+01   1.2861707690097275e-22
   1.0991908664819634e+01   1.2763760747014835e-22
   1.1016910528719494e+01   1.2667416985641062e-22
   1.1041969261104850e+01   1.2572613583887258e-22
   1.1067084991327047e+01   1.2479291253560361e-22
   1.1092257849031636e+01   1.2387394027774220e-22
   1.1117487964159071e+01   1.2296869043361925e-22
   1.1142775466945363e+01   1.2207666362524730e-22
   1.1168120487922740e+01   1.2119738780724782e-22
   1.1193523157920357e+01   1.2033041591038152e-22
   1.1218983608064921e+01   1.1947532465495398e-22
   1.1244501969781421e+01   1.1863171306183097e-22
   1.1270078374793776e+01   1.1779920108314627e-22
   1.1295712955125506e+01   1.1697742858133094e-22
   1.1321405843100441e+01   1.1616605358303090e-22
   1.1347157171343396e+01   1.1536475128622912e-22
   1.1372967072780828e+01   1.1457321311736264e-22
   1.1398835680641564e+01   1.1379114575369721e-22
   1.1424763128457473e+01   1.1301827031315831e-22
   1.1450749550064126e+01   1.1225432148762115e-22
   1.1476795079601537e+01   1.1149904646447719e-22
   1.1502899851514830e+01   1.1075220437389622e-22
   1.1529064000554909e+01   1.1001356559895038e-22
   1.1555287661779207e+01   1.0928291113565121e-22
   1.1581570970552345e+01   1.0856003210478905e-22
   1.1607914062546831e+01   1.0784472895295482e-22
   1.1634317073743786e+01   1.0713681097213123e-22
   1.1660780140433609e+01   1.0643609584680608e-22
   1.1687303399216717e+01   1.0574240918583879e-22
   1.1713886987004233e+01   1.0505558412475837e-22
   1.1740531041018695e+01   1.0437546091120725e-22
   1.1767235698794748e+01   1.0370188639927029e-22
   1.1794001098179891e+01   1.0303471376515313e-22
   1.1820827377335142e+01   1.0237380216889553e-22
   1.1847714674735801e+01   1.0171901643824044e-22
   1.1874663129172131e+01   1.0107022681521848e-22
   1.1901672879750068e+01   1.0042730858570064e-22
   1.1928744065891975e+01   9.9790141832153418e-23
   1.1955876827337336e+01   9.9158611202390197e-23
   1.1983071304143470e+01   9.8532605674571293e-23
   1.2010327636686281e+01   9.7912018350545242e-23
   1.2037645965660964e+01   9.7296746248226181e-23
   1.2065026432082725e+01   9.6686690061746098e-23
   1.2092469177287532e+01   9.6081754004425375e-23
   1.2119974342932831e+01   9.5481845635688027e-23
   1.2147542070998261e+01   9.4886875698231211e-23
   1.2175172503786424e+01   9.4296757978563017e-23
   1.2202865783923595e+01   9.3711409134339764e-23
   1.2230622054360449e+01   9.3130748561510953e-23
   1.2258441458372831e+01   9.2554698270479718e-23
   1.2286324139562456e+01   9.1983182763705437e-23
   1.2314270241857688e+01   9.1416128923642651e-23
   1.2342279909514263e+01   9.0853465904604744e-23
   1.2370353287116039e+01   9.0295125018450854e-23
   1.2398490519575725e+01   8.9741039643490244e-23
   1.2426691752135666e+01   8.9191145132713353e-23
   1.2454957130368546e+01   8.8645378726892128e-23
   1.2483286800178188e+01   8.8103679474481475e-23
   1.2511680907800276e+01   8.7565988150901811e-23
   1.2540139599803101e+01   8.7032247184648599e-23
   1.2568663023088357e+01   8.6502400588208336e-23
   1.2597251324891872e+01   8.5976393892035240e-23
   1.2625904652784353e+01   8.5454174081548499e-23
   1.2654623154672187e+01   8.4935689538517916e-23
   1.2683406978798185e+01   8.4420889986240178e-23
   1.2712256273742327e+01   8.3909726434701543e-23
   1.2741171188422573e+01   8.3402151130070228e-23
   1.2770151872095584e+01   8.2898117506586207e-23
   1.2799198474357532e+01   8.2397580138803629e-23
   1.2828311145144852e+01   8.1900494703493734e-23
   1.2857490034735026e+01   8.1406817937086326e-23
   1.2886735293747330e+01   8.0916507595483569e-23
   1.2916047073143666e+01   8.0429522417003293e-23
   1.2945425524229279e+01   7.9945822085530666e-23
   1.2974870798653587e+01   7.9465367197231392e-23
   1.3004383048410951e+01   7.8988119233826213e-23
   1.3033962425841427e+01   7.8514040528335412e-23
   1.3063609083631603e+01   7.8043094236036870e-23
   1.3093323174815362e+01   7.7575244306611826e-23
   1.3123104852774654e+01   7.7110455454521095e-23
   1.3152954271240329e+01   7.6648693140508216e-23
   1.3182871584292903e+01   7.6189923546040352e-23
   1.3212856946363342e+01   7.5734113548778622e-23
   1.3242910512233898e+01   7.5281230700734810e-23
   1.3273032437038886e+01   7.4831243205737455e-23
   1.3303222876265458e+01   7.4384119899426228e-23
   1.3333481985754460e+01   7.3939830235577762e-23
   1.3363809921701208e+01   7.3498344264022849e-23
   1.3394206840656270e+01   7.3059632612887246e-23
   1.3424672899526332e+01   7.2623666471650524e-23
   1.3455208255574945e+01   7.2190417571963749e-23
   1.3485813066423386e+01   7.1759858178011535e-23
   1.3516487490051459e+01   7.1331961070418211e-23
   1.3547231684798273e+01   7.0906699530522146e-23
   1.3578045809363124e+01   7.0484047326662110e-23
   1.3608930022806268e+01   7.0063978699717984e-23
   1.3639884484549743e+01   6.9646468350267085e-23
   1.3670909354378217e+01   6.9231491431045853e-23
   1.3702004792439809e+01   6.8819023532074731e-23
   1.3733170959246877e+01   6.8409040669229916e-23
   1.3764408015676896e+01   6.8001519273188071e-23
   1.3795716122973275e+01   6.7596436176567674e-23
   1.3827095442746156e+01   6.7193768608249908e-23
   1.3858546136973299e+01   6.6793494182728793e-23
   1.3890068368000890e+01   6.6395590889507799e-23
   1.3921662298544362e+01   6.6000037083939340e-23
   1.3953328091689288e+01   6.5606811477468368e-23
   1.3985065910892159e+01   6.5215893128905374e-23
   1.4016875919981279e+01   6.4827261439692498e-23
   1.4048758283157589e+01   6.4440896143598026e-23
   1.4080713164995517e+01   6.4056777298893278e-23
   1.4112740730443813e+01   6.3674885280710717e-23
   1.4144841144826435e+01   6.3295200772116199e-23
   1.4177014573843358e+01   6.2917704760244960e-23
   1.4209261183571478e+01   6.2542378528942925e-23
   1.4241581140465435e+01   6.2169203651259969e-23
   1.4273974611358470e+01   6.1798161983025049e-23
   1.4306441763463313e+01   6.1429235655956448e-23
   1.4338982764373036e+01   6.1062407071401568e-23
   1.4371597782061883e+01   6.0697658897045471e-23
   1.4404286984886198e+01   6.0334974059500649e-23
   1.4437050541585261e+01   5.9974335738706223e-23
   1.4469888621282136e+01   5.9615727362442013e-23
   1.4502801393484601e+01   5.9259132599851000e-23
   1.4535789028085961e+01   5.8904535358580749e-23
   1.4568851695365980e+01   5.8551919779472807e-23
   1.4601989565991724e+01   5.8201270231027075e-23
   1.4635202811018463e+01   5.7852571304781130e-23
   1.4668491601890519e+01   5.7505807810212069e-23
   1.4701856110442211e+01   5.7160964770121614e-23
   1.4735296508898672e+01   5.6818027418101017e-23
   1.4768812969876800e+01   5.6476981193137842e-23
   1.4802405666386111e+01   5.6137811735391818e-23
   1.4836074771829653e+01   5.5800504882173967e-23
   1.4869820460004867e+01   5.5465046663153509e-23
   1.4903642905104538e+01   5.5131423298043495e-23
   1.4937542281717640e+01   5.4799621192674160e-23
   1.4971518764830279e+01   5.4469626934881620e-23
   1.5005572529826580e+01   5.4141427290983410e-23
   1.5039703752489570e+01   5.3815009202004949e-23
   1.5073912609002129e+01   5.3490359780146322e-23
   1.5108199275947875e+01   5.3167466306765339e-23
   1.5142563930312059e+01   5.2846316228350542e-23
   1.5177006749482519e+01   5.2526897153328921e-23
   1.5211527911250572e+01   5.2209196848999235e-23
   1.5246127593811913e+01   5.1893203237944082e-23
   1.5280805975767585e+01   5.1578904396135970e-23
   1.5315563236124841e+01   5.1266288549945627e-23
   1.5350399554298122e+01   5.0955344073054716e-23
   1.5385315110109950e+01   5.0646059483714316e-23
   1.5420310083791877e+01   5.0338423441923199e-23
   1.5455384655985380e+01   5.0032424746704246e-23
   1.5490539007742848e+01   4.9728052334422754e-23
   1.5525773320528453e+01   4.9425295275773481e-23
   1.5561087776219146e+01   4.9124142773357628e-23
   1.5596482557105572e+01   4.8824584159252427e-23
   1.5631957845892980e+01   4.8526608892378970e-23
   1.5667513825702224e+01   4.8230206556871965e-23
   1.5703150680070673e+01   4.7935366859817734e-23
   1.5738868592953146e+01   4.7642079628892484e-23
   1.5774667748722900e+01   4.7350334810245399e-23
   1.5810548332172567e+01   4.7060122466328211e-23
   1.5846510528515072e+01   4.6771432773801134e-23
   1.5882554523384659e+01   4.6484256022131822e-23
   1.5918680502837773e+01   4.6198582611343152e-23
   1.5954888653354081e+01   4.5914403050099106e-23
   1.5991179161837406e+01   4.5631707953880287e-23
   1.6027552215616705e+01   4.5350488042910867e-23
   1.6064008002447004e+01   4.5070734140880363e-23
   1.6100546710510415e+01   4.4792437173168802e-23
   1.6137168528417060e+01   4.4515588165035742e-23
   1.6173873645206093e+01   4.4240178239997286e-23
   1.6210662250346640e+01   4.3966198618143535e-23
   1.6247534533738790e+01   4.3693640614497948e-23
   1.6284490685714555e+01   4.3422495637907965e-23
   1.6321530897038905e+01   4.3152755189312948e-23
   1.6358655358910678e+01   4.2884410860259390e-23
   1.6395864262963642e+01   4.2617454331478156e-23
   1.6433157801267438e+01   4.2351877371333380e-23
   1.6470536166328568e+01   4.2087671834737032e-23
   1.6507999551091419e+01   4.1824829661810761e-23
   1.6545548148939254e+01   4.1563342876478962e-23
   1.6583182153695166e+01   4.1303203585215853e-23
   1.6620901759623138e+01   4.1044403975734375e-23
   1.6658707161429028e+01   4.0786936315748844e-23
   1.6696598554261531e+01   4.0530792952034475e-23
   1.6734576133713258e+01   4.0275966309123904e-23
   1.6772640095821682e+01   4.0022448888178071e-23
   1.6810790637070195e+01   3.9770233265849769e-23
   1.6849027954389094e+01   3.9519312093119199e-23
   1.6887352245156624e+01   3.9269678094418983e-23
   1.6925763707199945e+01   3.9021324066592201e-23
   1.6964262538796238e+01   3.8774242877830420e-23
   1.7002848938673626e+01   3.8528427466668776e-23
   1.7041523106012296e+01   3.8283870841026410e-23
   1.7080285240445463e+01   3.8040566077202365e-23
   1.7119135542060437e+01   3.7798506319165665e-23
   1.7158074211399615e+01   3.7557684777537745e-23
   1.7197101449461574e+01   3.7318094728711952e-23
   1.7236217457702040e+01   3.7079729514016747e-23
   1.7275422438034990e+01   3.6842582538790525e-23
   1.7314716592833676e+01   3.6606647271712918e-23
   1.7354100124931627e+01   3.6371917243981348e-23
   1.7393573237623762e+01   3.6138386048513529e-23
   1.7433136134667411e+01   3.5906047339178880e-23
   1.7472789020283326e+01   3.5674894830052766e-23
   1.7512532099156811e+01   3.5444922294660834e-23
   1.7552365576438742e+01   3.5216123565399476e-23
   1.7592289657746591e+01   3.4988492532787495e-23
   1.7632304549165561e+01   3.4762023144784863e-23
   1.7672410457249576e+01   3.4536709406146200e-23
   1.7712607589022401e+01   3.4312545377730532e-23
   1.7752896151978689e+01   3.4089525175969515e-23
   1.7793276354085066e+01   3.3867642972266024e-23
   1.7833748403781151e+01   3.3646892992352704e-23
   1.7874312509980726e+01   3.3427269515752038e-23
   1.7914968882072721e+01   3.3208766875175434e-23
   1.7955717729922355e+01   3.2991379455978937e-23
   1.7996559263872207e+01   3.2775101695707906e-23
   1.8037493694743272e+01   3.2559928083530664e-23
   1.8078521233836089e+01   3.2345853159746426e-23
   1.8119642092931819e+01   3.2132871515273209e-23
   1.8160856484293312e+01   3.1920977791175596e-23
   1.8202164620666245e+01   3.1710166678221286e-23
   1.8243566715280203e+01   3.1500432916439948e-23
   1.8285062981849748e+01   3.1291771294690293e-23
   1.8326653634575589e+01   3.1084176650199065e-23
   1.8368338888145612e+01   3.0877643868172205e-23
   1.8410118957736053e+01   3.0672167881362870e-23
   1.8451994059012570e+01   3.0467743669752470e-23
   1.8493964408131379e+01   3.0264366260127147e-23
   1.8536030221740337e+01   3.0062030725730788e-23
   1.8578191716980104e+01   2.9860732185890247e-23
   1.8620449111485215e+01   2.9660465805676308e-23
   1.8662802623385257e+01   2.9461226795586831e-23
   1.8705252471305961e+01   2.9263010411244255e-23
   1.8747798874370336e+01   2.9065811953055657e-23
   1.8790442052199783e+01   2.8869626765934166e-23
   1.8833182224915284e+01   2.8674450238989122e-23
   1.8876019613138464e+01   2.8480277805256993e-23
   1.8918954437992788e+01   2.8287104941454630e-23
   1.8961986921104696e+01   2.8094927167710192e-23
   1.9005117284604687e+01   2.7903740047329248e-23
   1.9048345751128554e+01   2.7713539186528684e-23
   1.9091672543818486e+01   2.7524320234215754e-23
   1.9135097886324193e+01   2.7336078881805687e-23
   1.9178622002804126e+01   2.7148810862979476e-23
   1.9222245117926594e+01   2.6962511953523327e-23
   1.9265967456870904e+01   2.6777177971099963e-23
   1.9309789245328588e+01   2.6592804775101591e-23
   1.9353710709504494e+01   2.6409388266453130e-23
   1.9397732076118007e+01   2.6226924387481203e-23
   1.9441853572404206e+01   2.6045409121761038e-23
   1.9486075426115026e+01   2.5864838493970318e-23
   1.9530397865520424e+01   2.5685208569750460e-23
   1.9574821119409606e+01   2.5506515455594304e-23
   1.9619345417092134e+01   2.5328755298728448e-23
   1.9663970988399182e+01   2.5151924287020508e-23
   1.9708698063684686e+01   2.4976018648879245e-23
   1.9753526873826537e+01   2.4801034653170530e-23
   1.9798457650227757e+01   2.4626968609133485e-23
   1.9843490624817740e+01   2.4453816866315381e-23
   1.9888626030053388e+01   2.4281575814522160e-23
   1.9933864098920363e+01   2.4110241883776463e-23
   1.9979205064934277e+01   2.3939811544254996e-23
   2.0024649162141856e+01   2.3770281306276029e-23
   2.0070196625122218e+01   2.3601647720262586e-23
   2.0115847688988019e+01   2.3433907376738374e-23
   2.0161602589386717e+01   2.3267056906330566e-23
   2.0207461562501756e+01   2.3101092979771138e-23
   2.0253424845053807e+01   2.2936012307899596e-23
   2.0299492674301948e+01   2.2771811641696072e-23
   2.0345665288044962e+01   2.2608487772308786e-23
   2.0391942924622484e+01   2.2446037531110353e-23
   2.0438325822916287e+01   2.2284457789718485e-23
   2.0484814222351503e+01   2.2123745460094855e-23
   2.0531408362897857e+01   2.1963897494577127e-23
   2.0578108485070864e+01   2.1804910885975022e-23
   2.0624914829933161e+01   2.1646782667655383e-23
   2.0671827639095646e+01   2.1489509913643914e-23
   2.0718847154718826e+01   2.1333089738715509e-23
   2.0765973619513993e+01   2.1177519298525963e-23
   2.0813207276744514e+01   2.1022795789730005e-23
   2.0860548370227050e+01   2.0868916450103651e-23
   2.0907997144332882e+01   2.0715878558703817e-23
   2.0955553843989090e+01   2.0563679436021638e-23
   2.1003218714679882e+01   2.0412316444129461e-23
   2.1050992002447838e+01   2.0261786986870566e-23
   2.1098873953895158e+01   2.0112088510019761e-23
   2.1146864816184973e+01   1.9963218501493698e-23
   2.1194964837042612e+01   1.9815174491543995e-23
   2.1243174264756846e+01   1.9667954052968415e-23
   2.1291493348181213e+01   1.9521554801334379e-23
   2.1339922336735299e+01   1.9375974395204440e-23
   2.1388461480405979e+01   1.9231210536372086e-23
   2.1437111029748770e+01   1.9087260970122399e-23
   2.1485871235889071e+01   1.8944123485500830e-23
   2.1534742350523505e+01   1.8801795915553441e-23
   2.1583724625921196e+01   1.8660276137636015e-23
   2.1632818314925043e+01   1.8519562073683991e-23
   2.1682023670953086e+01   1.8379651690533728e-23
   2.1731340947999776e+01   1.8240543000210215e-23
   2.1780770400637266e+01   1.8102234060270438e-23
   2.1830312284016788e+01   1.7964722974117497e-23
   2.1879966853869924e+01   1.7828007891345665e-23
   2.1929734366509901e+01   1.7692087008100950e-23
   2.1979615078833003e+01   1.7556958567423901e-23
   2.2029609248319794e+01   1.7422620859650507e-23
   2.2079717133036521e+01   1.7289072222757125e-23
   2.2129938991636422e+01   1.7156311042786285e-23
   2.2180275083361060e+01   1.7024335754225202e-23
   2.2230725668041639e+01   1.6893144840428399e-23
   2.2281291006100400e+01   1.6762736834038529e-23
   2.2331971358551893e+01   1.6633110317420210e-23
   2.2382766987004402e+01   1.6504263923091720e-23
   2.2433678153661241e+01   1.6376196334188096e-23
   2.2484705121322133e+01   1.6248906284913836e-23
   2.2535848153384528e+01   1.6122392561014439e-23
   2.2587107513845034e+01   1.5996654000257671e-23
   2.2638483467300695e+01   1.5871689492918944e-23
   2.2689976278950432e+01   1.5747497982282051e-23
   2.2741586214596374e+01   1.5624078465140201e-23
   2.2793313540645229e+01   1.5501429992301622e-23
   2.2845158524109657e+01   1.5379551669144267e-23
   2.2897121432609680e+01   1.5258442656097658e-23
   2.2949202534374010e+01   1.5138102169218300e-23
   2.3001402098241488e+01   1.5018529480709766e-23
   2.3053720393662445e+01   1.4899723919489002e-23
   2.3106157690700094e+01   1.4781684871732354e-23
   2.3158714260031914e+01   1.4664411781437664e-23
   2.3211390372951080e+01   1.4547904151001870e-23
   2.3264186301367808e+01   1.4432161541780212e-23
   2.3317102317810829e+01   1.4317183574657891e-23
   2.3370138695428757e+01   1.4202969930650193e-23
   2.3423295707991468e+01   1.4089520351462108e-23
   2.3476573629891575e+01   1.3976834640078756e-23
   2.3529972736145826e+01   1.3864912661353923e-23
   2.3583493302396473e+01   1.3753754342578879e-23
   2.3637135604912785e+01   1.3643359674085451e-23
   2.3690899920592372e+01   1.3533728709807242e-23
   2.3744786526962713e+01   1.3424861567864809e-23
   2.3798795702182531e+01   1.3316758431146608e-23
   2.3852927725043209e+01   1.3209419547862157e-23
   2.3907182874970307e+01   1.3102845232111745e-23
   2.3961561432024940e+01   1.2997035864430119e-23
   2.4016063676905215e+01   1.2891991892343570e-23
   2.4070689890947754e+01   1.2787713830887268e-23
   2.4125440356129054e+01   1.2684202263126902e-23
   2.4180315355067012e+01   1.2581457840666460e-23
   2.4235315171022364e+01   1.2479481284126537e-23
   2.4290440087900134e+01   1.2378273383616746e-23
   2.4345690390251093e+01   1.2277834999187481e-23
   2.4401066363273273e+01   1.2178167061235077e-23
   2.4456568292813369e+01   1.2079270570917418e-23
   2.4512196465368294e+01   1.1981146600517624e-23
   2.4567951168086598e+01   1.1883796293787201e-23
   2.4623832688769987e+01   1.1787220866232733e-23
   2.4679841315874757e+01   1.1691421605412329e-23
   2.4735977338513358e+01   1.1596399871147902e-23
   2.4792241046455814e+01   1.1502157095715436e-23
   2.4848632730131271e+01   1.1408694783989647e-23
   2.4905152680629470e+01   1.1316014513534012e-23
   2.4961801189702275e+01   1.1224117934640632e-23
   2.5018578549765113e+01   1.1133006770313800e-23
   2.5075485053898589e+01   1.1042682816187024e-23
   2.5132520995849880e+01   1.0953147940391293e-23
   2.5189686670034355e+01   1.0864404083328646e-23
   2.5246982371537044e+01   1.0776453257403387e-23
   2.5304408396114173e+01   1.0689297546640009e-23
   2.5361965040194647e+01   1.0602939106258676e-23
   2.5419652600881680e+01   1.0517380162127414e-23
   2.5477471375954210e+01   1.0432623010140635e-23
   2.5535421663868526e+01   1.0348670015499407e-23
   2.5593503763759792e+01   1.0265523611879449e-23
   2.5651717975443525e+01   1.0183186300503427e-23
   2.5710064599417240e+01   1.0101660649085504e-23
   2.5768543936861946e+01   1.0020949290673515e-23
   2.5827156289643678e+01   9.9410549223436843e-24
   2.5885901960315124e+01   9.8619803037858286e-24
   2.5944781252117142e+01   9.7837282557392126e-24
   2.6003794468980303e+01   9.7063016582883021e-24
   2.6062941915526540e+01   9.6297034490119544e-24
   2.6122223897070612e+01   9.5539366209647293e-24
   2.6181640719621779e+01   9.4790042205332436e-24
   2.6241192689885345e+01   9.4049093450626244e-24
   2.6300880115264192e+01   9.3316551403831468e-24
   2.6360703303860451e+01   9.2592447981000647e-24
   2.6420662564477059e+01   9.1876815527251570e-24
   2.6480758206619299e+01   9.1169686786277455e-24
   2.6540990540496487e+01   9.0471094867577369e-24
   2.6601359877023540e+01   8.9781073211967914e-24
   2.6661866527822522e+01   8.9099655554946271e-24
   2.6722510805224360e+01   8.8426875887982053e-24
   2.6783293022270350e+01   8.7762768417505349e-24
   2.6844213492713859e+01   8.7107367522042135e-24
   2.6905272531021893e+01   8.6460707706829550e-24
   2.6966470452376747e+01   8.5822823556237574e-24
   2.7027807572677592e+01   8.5193749684213769e-24
   2.7089284208542171e+01   8.4573520682027281e-24
   2.7150900677308357e+01   8.3962171064092070e-24
   2.7212657297035854e+01   8.3359735211209383e-24
   2.7274554386507823e+01   8.2766247311827171e-24
   2.7336592265232511e+01   8.2181741300706891e-24
   2.7398771253444885e+01   8.1606250795719473e-24
   2.7461091672108356e+01   8.1039809032069951e-24
   2.7523553842916332e+01   8.0482448794588513e-24
   2.7586158088293981e+01   7.9934202347986153e-24
   2.7648904731399831e+01   7.9395101364731716e-24
   2.7711794096127477e+01   7.8865176851386608e-24
   2.7774826507107186e+01   7.8344459072821024e-24
   2.7838002289707674e+01   7.7832977474716901e-24
   2.7901321770037679e+01   7.7330760604384428e-24
   2.7964785274947737e+01   7.6837836030396492e-24
   2.8028393132031827e+01   7.6354230260218193e-24
   2.8092145669629019e+01   7.5879968657288101e-24
   2.8156043216825264e+01   7.5415075356708350e-24
   2.8220086103455031e+01   7.4959573180061190e-24
   2.8284274660102987e+01   7.4513483549863606e-24
   2.8348609218105771e+01   7.4076826403220087e-24
   2.8413090109553679e+01   7.3649620105496701e-24
   2.8477717667292325e+01   7.3231881363996537e-24
   2.8542492224924452e+01   7.2823625141855933e-24
   2.8607414116811558e+01   7.2424864572440573e-24
   2.8672483678075711e+01   7.2035610874637184e-24
   2.8737701244601222e+01   7.1655873269253894e-24
   2.8803067153036405e+01   7.1285658896464311e-24
   2.8868581740795271e+01   7.0924972735452091e-24
   2.8934245346059349e+01   7.0573817525539663e-24
   2.9000058307779334e+01   7.0232193689754163e-24
   2.9066020965676927e+01   6.9900099261013132e-24
   2.9132133660246545e+01   6.9577529810948686e-24
   2.9198396732757082e+01   6.9264478382218439e-24
   2.9264810525253662e+01   6.8960935423879538e-24
   2.9331375380559400e+01   6.8666888730878802e-24
   2.9398091642277215e+01   6.8382323387283675e-24
   2.9464959654791574e+01   6.8107221713917053e-24
   2.9531979763270254e+01   6.7841563220648304e-24
   2.9599152313666167e+01   6.7585324563303201e-24
   2.9666477652719085e+01   6.7338479505773873e-24
   2.9733956127957459e+01   6.7100998887290869e-24
   2.9801588087700260e+01   6.6872850595210684e-24
   2.9869373881058706e+01   6.6653999543312533e-24
   2.9937313857938101e+01   6.6444407656119078e-24
   3.0005408369039660e+01   6.6244033858748682e-24
   3.0073657765862205e+01   6.6052834073232411e-24
   3.0142062400704155e+01   6.5870761220521797e-24
   3.0210622626665227e+01   6.5697765228910418e-24
   3.0279338797648286e+01   6.5533793048421775e-24
   3.0348211268361194e+01   6.5378788671654576e-24
   3.0417240394318583e+01   6.5232693160316589e-24
   3.0486426531843730e+01   6.5095444678307548e-24
   3.0555770038070428e+01   6.4966978530462340e-24
   3.0625271270944783e+01   6.4847227207296144e-24
   3.0694930589227067e+01   6.4736120435464871e-24
   3.0764748352493594e+01   6.4633585233793015e-24
   3.0834724921138534e+01   6.4539545974658432e-24
   3.0904860656375796e+01   6.4453924450513362e-24
   3.0975155920240919e+01   6.4376639945391803e-24
   3.1045611075592916e+01   6.4307609311097432e-24
   3.1116226486116147e+01   6.4246747047585290e-24
   3.1187002516322170e+01   6.4193965387732891e-24
   3.1257939531551695e+01   6.4149174385716230e-24
   3.1329037897976370e+01   6.4112282008902736e-24
   3.1400297982600776e+01   6.4083194232899837e-24
   3.1471720153264247e+01   6.4061815139423491e-24
   3.1543304778642817e+01   6.4048047016638536e-24
   3.1615052228251049e+01   6.4041790461584636e-24
   3.1686962872444056e+01   6.4042944484511090e-24
   3.1759037082419287e+01   6.4051406614409733e-24
   3.1831275230218552e+01   6.4067073005909093e-24
   3.1903677688729879e+01   6.4089838546735823e-24
   3.1976244831689474e+01   6.4119596965690964e-24
   3.2048977033683606e+01   6.4156240940637569e-24
   3.2121874670150554e+01   6.4199662206305900e-24
   3.2194938117382591e+01   6.4249751661720637e-24
   3.2268167752527894e+01   6.4306399476524669e-24
   3.2341563953592470e+01   6.4369495196526782e-24
   3.2415127099442152e+01   6.4438927847604591e-24
   3.2488857569804502e+01   6.4514586038259065e-24
   3.2562755745270785e+01   6.4596358060214783e-24
   3.2636822007297987e+01   6.4684131986954534e-24
   3.2711056738210736e+01   6.4777795770088498e-24
   3.2785460321203281e+01   6.4877237333282697e-24
   3.2860033140341493e+01   6.4982344663528493e-24
   3.2934775580564747e+01   6.5093005899759355e-24
   3.3009688027688071e+01   6.5209109418632298e-24
   3.3084770868404036e+01   6.5330543917226772e-24
   3.3160024490284769e+01   6.5457198492748933e-24
   3.3235449281783971e+01   6.5588962719129961e-24
   3.3311045632238880e+01   6.5725726720331176e-24
   3.3386813931872304e+01   6.5867381240416952e-24
   3.3462754571794669e+01   6.6013817710364548e-24
   3.3538867944006007e+01   6.6164928311558679e-24
   3.3615154441397969e+01   6.6320606035927228e-24
   3.3691614457755882e+01   6.6480744742763206e-24
   3.3768248387760735e+01   6.6645239212366152e-24
   3.3845056626991251e+01   6.6813985196193699e-24
   3.3922039571925957e+01   6.6986879464002496e-24
   3.3999197619945171e+01   6.7163819847628645e-24
   3.4076531169333109e+01   6.7344705281732159e-24
   3.4154040619279847e+01   6.7529435841426470e-24
   3.4231726369883539e+01   6.7717912776898802e-24
   3.4309588822152300e+01   6.7910038545130821e-24
   3.4387628378006418e+01   6.8105716838680514e-24
   3.4465845440280383e+01   6.8304852611766882e-24
   3.4544240412724946e+01   6.8507352103667736e-24
   3.4622813700009182e+01   6.8713122859470529e-24
   3.4701565707722693e+01   6.8922073748300687e-24
   3.4780496842377531e+01   6.9134114979235390e-24
   3.4859607511410445e+01   6.9349158114814456e-24
   3.4938898123184934e+01   6.9567116082320020e-24
   3.5018369086993339e+01   6.9787903183006890e-24
   3.5098020813058916e+01   7.0011435099267094e-24
   3.5177853712538081e+01   7.0237628899800764e-24
   3.5257868197522392e+01   7.0466403043054570e-24
   3.5338064681040763e+01   7.0697677378816302e-24
   3.5418443577061574e+01   7.0931373148266770e-24
   3.5499005300494829e+01   7.1167412982377882e-24
   3.5579750267194214e+01   7.1405720898881725e-24
   3.5660678893959329e+01   7.1646222297820843e-24
   3.5741791598537830e+01   7.1888843955934991e-24
   3.5823088799627563e+01   7.2133514019604273e-24
   3.5904570916878740e+01   7.2380161996884316e-24
   3.5986238370896075e+01   7.2628718748328820e-24
   3.6068091583240964e+01   7.2879116476953623e-24
   3.6150130976433708e+01   7.3131288717182669e-24
   3.6232356973955653e+01   7.3385170323030312e-24
   3.6314770000251379e+01   7.3640697455503187e-24
   3.6397370480730906e+01   7.3897807569259397e-24
   3.6480158841771853e+01   7.4156439398671816e-24
   3.6563135510721665e+01   7.4416532943309903e-24
   3.6646300915899836e+01   7.4678029452823381e-24
   3.6729655486600109e+01   7.4940871411448967e-24
   3.6813199653092674e+01   7.5205002522015159e-24
   3.6896933846626411e+01   7.5470367689631574e-24
   3.6980858499431086e+01   7.5736913005007755e-24
   3.7064974044719591e+01   7.6004585727510292e-24
   3.7149280916690238e+01   7.6273334267991168e-24
   3.7233779550528908e+01   7.6543108171358158e-24
   3.7318470382411398e+01   7.6813858099042439e-24
   3.7403353849505542e+01   7.7085535811292908e-24
   3.7488430389973608e+01   7.7358094149375009e-24
   3.7573700442974442e+01   7.7631487017732452e-24
   3.7659164448665834e+01   7.7905669366036933e-24
   3.7744822848206717e+01   7.8180597171314267e-24
   3.7830676083759492e+01   7.8456227419980301e-24
   3.7916724598492252e+01   7.8732518090015942e-24
   3.8002968836581154e+01   7.9009428133087195e-24
   3.8089409243212607e+01   7.9286917456828465e-24
   3.8176046264585686e+01   7.9564946907167987e-24
   3.8262880347914340e+01   7.9843478250774622e-24
   3.8349911941429781e+01   8.0122474157612128e-24
   3.8437141494382672e+01   8.0401898183683237e-24
   3.8524569457045629e+01   8.0681714753855525e-24
   3.8612196280715338e+01   8.0961889144885052e-24
   3.8700022417715083e+01   8.1242387468665583e-24
   3.8788048321396950e+01   8.1523176655523419e-24
   3.8876274446144222e+01   8.1804224437841699e-24
   3.8964701247373675e+01   8.2085499333828531e-24
   3.9053329181537961e+01   8.2366970631465850e-24
   3.9142158706128022e+01   8.2648608372753255e-24
   3.9231190279675346e+01   8.2930383338038593e-24
   3.9320424361754412e+01   8.3212267030719784e-24
   3.9409861412984995e+01   8.3494231662075212e-24
   3.9499501895034633e+01   8.3776250136324722e-24
   3.9589346270620894e+01   8.4058296036006967e-24
   3.9679395003513882e+01   8.4340343607475824e-24
   3.9769648558538570e+01   8.4622367746737328e-24
   3.9860107401577217e+01   8.4904343985448232e-24
   3.9950771999571728e+01   8.5186248477197309e-24
   4.0041642820526107e+01   8.5468057984024253e-24
   4.0132720333508878e+01   8.5749749863139035e-24
   4.0224005008655510e+01   8.6031302053922139e-24
   4.0315497317170816e+01   8.6312693065154502e-24
   4.0407197731331401e+01   8.6593901962463388e-24
   4.0499106724488080e+01   8.6874908356024451e-24
   4.0591224771068312e+01   8.7155692388489669e-24
   4.0683552346578743e+01   8.7436234723152282e-24
   4.0776089927607551e+01   8.7716516532344659e-24
   4.0868837991826950e+01   8.7996519486041794e-24
   4.0961797017995693e+01   8.8276225740738732e-24
   4.1054967485961427e+01   8.8555617928488073e-24
   4.1148349876663268e+01   8.8834679146227055e-24
   4.1241944672134309e+01   8.9113392945264548e-24
   4.1335752355504027e+01   8.9391743321022063e-24
   4.1429773411000838e+01   8.9669714702975222e-24
   4.1524008323954504e+01   8.9947291944793017e-24
   4.1618457580798776e+01   9.0224460314717276e-24
   4.1713121669073779e+01   9.0501205486100605e-24
   4.1808001077428614e+01   9.0777513528183345e-24
   4.1903096295623847e+01   9.1053370897058102e-24
   4.1998407814534048e+01   9.1328764426814062e-24
   4.2093936126150254e+01   9.1603681320884995e-24
   4.2189681723582666e+01   9.1878109143589945e-24
   4.2285645101062997e+01   9.2152035811849153e-24
   4.2381826753947209e+01   9.2425449587077599e-24
   4.2478227178717930e+01   9.2698339067272029e-24
   4.2574846872987138e+01   9.2970693179261639e-24
   4.2671686335498578e+01   9.3242501171127890e-24
   4.2768746066130461e+01   9.3513752604797741e-24
   4.2866026565898025e+01   9.3784437348809016e-24
   4.2963528336956088e+01   9.4054545571223051e-24
   4.3061251882601674e+01   9.4324067732699916e-24
   4.3159197707276526e+01   9.4592994579735225e-24
   4.3257366316569865e+01   9.4861317138045524e-24
   4.3355758217220817e+01   9.5129026706111375e-24
   4.3454373917121188e+01   9.5396114848834434e-24
   4.3553213925318012e+01   9.5662573391387174e-24
   4.3652278752016187e+01   9.5928394413162426e-24
   4.3751568908581078e+01   9.6193570241877950e-24
   4.3851084907541178e+01   9.6458093447808346e-24
   4.3950827262590806e+01   9.6721956838156564e-24
   4.4050796488592702e+01   9.6985153451542466e-24
   4.4150993101580710e+01   9.7247676552633848e-24
   4.4251417618762375e+01   9.7509519626869771e-24
   4.4352070558521724e+01   9.7770676375349461e-24
   4.4452952440421839e+01   9.8031140709792252e-24
   4.4554063785207617e+01   9.8290906747639954e-24
   4.4655405114808424e+01   9.8549968807277287e-24
   4.4756976952340807e+01   9.8808321403326455e-24
   4.4858779822111096e+01   9.9065959242096129e-24
   4.4960814249618309e+01   9.9322877217099878e-24
   4.5063080761556648e+01   9.9579070404686527e-24
   4.5165579885818367e+01   9.9834534059781466e-24
   4.5268312151496453e+01   1.0008926361171408e-23
   4.5371278088887351e+01   1.0034325466014969e-23
   4.5474478229493663e+01   1.0059650297109925e-23
   4.5577913106026983e+01   1.0084900447304574e-23
   4.5681583252410547e+01   1.0110075525313591e-23
   4.5785489203782063e+01   1.0135175155346730e-23
   4.5889631496496449e+01   1.0160198976747111e-23
   4.5994010668128624e+01   1.0185146643636359e-23
   4.6098627257476181e+01   1.0210017824568258e-23
   4.6203481804562330e+01   1.0234812202191147e-23
   4.6308574850638536e+01   1.0259529472916702e-23
   4.6413906938187424e+01   1.0284169346597964e-23
   4.6519478610925539e+01   1.0308731546212363e-23
   4.6625290413806084e+01   1.0333215807555813e-23
   4.6731342893021854e+01   1.0357621878938776e-23
   4.6837636596008011e+01   1.0381949520893658e-23
   4.6944172071444811e+01   1.0406198505887007e-23
   4.7050949869260620e+01   1.0430368618038473e-23
   4.7157970540634615e+01   1.0454459652845320e-23
   4.7265234637999626e+01   1.0478471416915461e-23
   4.7372742715045099e+01   1.0502403727703764e-23
   4.7480495326719875e+01   1.0526256413257740e-23
   4.7588493029234996e+01   1.0550029311964985e-23
   4.7696736380066724e+01   1.0573722272309698e-23
   4.7805225937959335e+01   1.0597335152633423e-23
   4.7913962262927924e+01   1.0620867820901246e-23
   4.8022945916261477e+01   1.0644320154473224e-23
   4.8132177460525646e+01   1.0667692039880934e-23
   4.8241657459565630e+01   1.0690983372610099e-23
   4.8351386478509170e+01   1.0714194056886267e-23
   4.8461365083769479e+01   1.0737324005467559e-23
   4.8571593843047992e+01   1.0760373139439731e-23
   4.8682073325337555e+01   1.0783341388018141e-23
   4.8792804100925110e+01   1.0806228688352366e-23
   4.8903786741394853e+01   1.0829034985336104e-23
   4.9015021819631031e+01   1.0851760231421847e-23
   4.9126509909821003e+01   1.0874404386438174e-23
   4.9238251587458109e+01   1.0896967417412119e-23
   4.9350247429344670e+01   1.0919449298396807e-23
   4.9462498013595052e+01   1.0941850010299627e-23
   4.9575003919638561e+01   1.0964169540717696e-23
   4.9687765728222438e+01   1.0986407883774970e-23
   4.9800784021414913e+01   1.1008565039963937e-23
   4.9914059382608102e+01   1.1030641015989581e-23
   5.0027592396521108e+01   1.1052635824618912e-23
   5.0141383649203064e+01   1.1074549484531747e-23
   5.0255433728036088e+01   1.1096382020176513e-23
   5.0369743221738332e+01   1.1118133461627419e-23
   5.0484312720367079e+01   1.1139803844446884e-23
   5.0599142815321592e+01   1.1161393209549308e-23
   5.0714234099346470e+01   1.1182901603068968e-23
   5.0829587166534488e+01   1.1204329076229974e-23
   5.0945202612329737e+01   1.1225675685219774e-23
   5.1061081033530726e+01   1.1246941491065508e-23
   5.1177223028293291e+01   1.1268126559512133e-23
   5.1293629196133949e+01   1.1289230960904374e-23
   5.1410300137932815e+01   1.1310254770070519e-23
   5.1527236455936752e+01   1.1331198066209560e-23
   5.1644438753762465e+01   1.1352060932779530e-23
   5.1761907636399691e+01   1.1372843457389645e-23
   5.1879643710214097e+01   1.1393545731694170e-23
   5.1997647582950727e+01   1.1414167851288313e-23
   5.2115919863736927e+01   1.1434709915607348e-23
   5.2234461163085555e+01   1.1455172027826745e-23
   5.2353272092898145e+01   1.1475554294765589e-23
   5.2472353266467991e+01   1.1495856826791096e-23
   5.2591705298483362e+01   1.1516079737726597e-23
   5.2711328805030739e+01   1.1536223144759518e-23
   5.2831224403597901e+01   1.1556287168353439e-23
   5.2951392713077155e+01   1.1576271932160754e-23
   5.3071834353768537e+01   1.1596177562937671e-23
   5.3192549947382957e+01   1.1616004190460583e-23
   5.3313540117045434e+01   1.1635751947445688e-23
   5.3434805487298391e+01   1.1655420969468369e-23
   5.3556346684104803e+01   1.1675011394885592e-23
   5.3678164334851445e+01   1.1694523364759786e-23
   5.3800259068352062e+01   1.1713957022784134e-23
   5.3922631514850785e+01   1.1733312515209820e-23
   5.4045282306025165e+01   1.1752589990774151e-23
   5.4168212074989626e+01   1.1771789600631135e-23
   5.4291421456298643e+01   1.1790911498283173e-23
   5.4414911085950045e+01   1.1809955839513802e-23
   5.4538681601388205e+01   1.1828922782322671e-23
   5.4662733641507515e+01   1.1847812486860999e-23
   5.4787067846655475e+01   1.1866625115369782e-23
   5.4911684858636164e+01   1.1885360832117431e-23
   5.5036585320713478e+01   1.1904019803340542e-23
   5.5161769877614489e+01   1.1922602197185024e-23
   5.5287239175532655e+01   1.1941108183648358e-23
   5.5412993862131358e+01   1.1959537934523964e-23
   5.5539034586547032e+01   1.1977891623345557e-23
   5.5665361999392701e+01   1.1996169425333800e-23
   5.5791976752761229e+01   1.2014371517343551e-23
   5.5918879500228662e+01   1.2032498077811896e-23
   5.6046070896857714e+01   1.2050549286708395e-23
   5.6173551599201090e+01   1.2068525325485176e-23
   5.6301322265304790e+01   1.2086426377028697e-23
   5.6429383554711656e+01   1.2104252625612763e-23
   5.6557736128464718e+01   1.2122004256852115e-23
   5.6686380649110518e+01   1.2139681457656886e-23
   5.6815317780702664e+01   1.2157284416188777e-23
   5.6944548188805229e+01   1.2174813321817085e-23
   5.7074072540496054e+01   1.2192268365076847e-23
   5.7203891504370389e+01   1.2209649737627055e-23
   5.7334005750544250e+01   1.2226957632209898e-23
   5.7464415950657795e+01   1.2244192242611071e-23
   5.7595122777878949e+01   1.2261353763620872e-23
   5.7726126906906813e+01   1.2278442390996162e-23
   5.7857429013975064e+01   1.2295458321422825e-23
   5.7989029776855581e+01   1.2312401752479574e-23
   5.8120929874861901e+01   1.2329272882601831e-23
   5.8253129988852606e+01   1.2346071911047329e-23
   5.8385630801235074e+01   1.2362799037861383e-23
   5.8518432995968730e+01   1.2379454463843561e-23
   5.8651537258568816e+01   1.2396038390515115e-23
   5.8784944276109783e+01   1.2412551020086599e-23
   5.8918654737228920e+01   1.2428992555426815e-23
   5.9052669332129781e+01   1.2445363200031661e-23
   5.9186988752585947e+01   1.2461663157994520e-23
   5.9321613691944371e+01   1.2477892633976444e-23
   5.9456544845129166e+01   1.2494051833177868e-23
   5.9591782908645065e+01   1.2510140961309747e-23
   5.9727328580581087e+01   1.2526160224566613e-23
   5.9863182560614021e+01   1.2542109829599144e-23
   5.9999345550012137e+01   1.2557989983488034e-23
   6.0135818251638860e+01   1.2573800893718122e-23
   6.0272601369956270e+01   1.2589542768152934e-23
   6.0409695611028816e+01   1.2605215815009998e-23
   6.0547101682526957e+01   1.2620820242836773e-23
   6.0684820293730745e+01   1.2636356260486738e-23
   6.0822852155533539e+01   1.2651824077096468e-23
   6.0961197980445732e+01   1.2667223902062643e-23
   6.1099858482598343e+01   1.2682555945019989e-23
   6.1238834377746734e+01   1.2697820415819593e-23
   6.1378126383274356e+01   1.2713017524507672e-23
   6.1517735218196222e+01   1.2728147481304594e-23
   6.1657661603162978e+01   1.2743210496584783e-23
   6.1797906260464380e+01   1.2758206780856505e-23
   6.1938469914033071e+01   1.2773136544742710e-23
   6.2079353289448413e+01   1.2787999998961788e-23
   6.2220557113939947e+01   1.2802797354308930e-23
   6.2362082116391527e+01   1.2817528821637963e-23
   6.2503929027344867e+01   1.2832194611843469e-23
   6.2646098579003336e+01   1.2846794935843405e-23
   6.2788591505235736e+01   1.2861330004561794e-23
   6.2931408541580197e+01   1.2875800028912421e-23
   6.3074550425247665e+01   1.2890205219782173e-23
   6.3218017895126138e+01   1.2904545788015039e-23
   6.3361811691784183e+01   1.2918821944396854e-23
   6.3505932557474850e+01   1.2933033899639640e-23
   6.3650381236139530e+01   1.2947181864366942e-23
   6.3795158473411689e+01   1.2961266049098804e-23
   6.3940265016620799e+01   1.2975286664238049e-23
   6.4085701614796250e+01   1.2989243920055808e-23
   6.4231469018671092e+01   1.3003138026678118e-23
   6.4377567980686038e+01   1.3016969194072584e-23
   6.4523999254993157e+01   1.3030737632034983e-23
   6.4670763597460052e+01   1.3044443550177023e-23
   6.4817861765673427e+01   1.3058087157913392e-23
   6.4965294518943310e+01   1.3071668664449771e-23
   6.5113062618306742e+01   1.3085188278770904e-23
   6.5261166826531905e+01   1.3098646209628897e-23
   6.5409607908121785e+01   1.3112042665531772e-23
   6.5558386629318449e+01   1.3125377854732424e-23
   6.5707503758106711e+01   1.3138651985217702e-23
   6.5856960064218271e+01   1.3151865264697705e-23
   6.6006756319135718e+01   1.3165017900595572e-23
   6.6156893296096243e+01   1.3178110100036993e-23
   6.6307371770095983e+01   1.3191142069840699e-23
   6.6458192517893821e+01   1.3204114016508478e-23
   6.6609356318015372e+01   1.3217026146215772e-23
   6.6760863950757113e+01   1.3229878664802523e-23
   6.6912716198190410e+01   1.3242671777764009e-23
   6.7064913844165346e+01   1.3255405690242118e-23
   6.7217457674315085e+01   1.3268080607016707e-23
   6.7370348476059732e+01   1.3280696732497154e-23
   6.7523587038610344e+01   1.3293254270714198e-23
   6.7677174152973194e+01   1.3305753425311886e-23
   6.7831110611953761e+01   1.3318194399539818e-23
   6.7985397210160698e+01   1.3330577396245395e-23
   6.8140034744010180e+01   1.3342902617866445e-23
   6.8295024011729851e+01   1.3355170266424003e-23
   6.8450365813362893e+01   1.3367380543515020e-23
   6.8606060950772346e+01   1.3379533650305628e-23
   6.8762110227645167e+01   1.3391629787524315e-23
   6.8918514449496200e+01   1.3403669155455401e-23
   6.9075274423672624e+01   1.3415651953932456e-23
   6.9232390959358014e+01   1.3427578382332176e-23
   6.9389864867576307e+01   1.3439448639568284e-23
   6.9547696961196351e+01   1.3451262924085421e-23
   6.9705888054935897e+01   1.3463021433853510e-23
   6.9864438965365707e+01   1.3474724366362064e-23
   7.0023350510914028e+01   1.3486371918614591e-23
   7.0182623511870574e+01   1.3497964287123331e-23
   7.0342258790390943e+01   1.3509501667903900e-23
   7.0502257170500741e+01   1.3520984256470350e-23
   7.0662619478099955e+01   1.3532412247830086e-23
   7.0823346540966980e+01   1.3543785836479089e-23
   7.0984439188763218e+01   1.3555105216397229e-23
   7.1145898253037075e+01   1.3566370581043649e-23
   7.1307724567228419e+01   1.3577582123352261e-23
   7.1469918966672850e+01   1.3588740035727645e-23
   7.1632482288606042e+01   1.3599844510040541e-23
   7.1795415372167852e+01   1.3610895737623946e-23
   7.1958719058407013e+01   1.3621893909269036e-23
   7.2122394190285135e+01   1.3632839215221426e-23
   7.2286441612681287e+01   1.3643731845177251e-23
   7.2450862172396256e+01   1.3654571988279567e-23
   7.2615656718156956e+01   1.3665359833114898e-23
   7.2780826100620757e+01   1.3676095567709602e-23
   7.2946371172379870e+01   1.3686779379526768e-23
   7.3112292787965856e+01   1.3697411455462746e-23
   7.3278591803853956e+01   1.3707991981844152e-23
   7.3445269078467518e+01   1.3718521144424755e-23
   7.3612325472182505e+01   1.3728999128382491e-23
   7.3779761847331642e+01   1.3739426118316669e-23
   7.3947579068209293e+01   1.3749802298245173e-23
   7.4115778001075682e+01   1.3760127851601758e-23
   7.4284359514161395e+01   1.3770402961233402e-23
   7.4453324477671828e+01   1.3780627809397869e-23
   7.4622673763791852e+01   1.3790802577761245e-23
   7.4792408246689931e+01   1.3800927447395623e-23
   7.4962528802523096e+01   1.3811002598776677e-23
   7.5133036309441209e+01   1.3821028211781705e-23
   7.5303931647591540e+01   1.3831004465687311e-23
   7.5475215699123382e+01   1.3840931539167433e-23
   7.5646889348192317e+01   1.3850809610291389e-23
   7.5818953480965234e+01   1.3860638856522005e-23
   7.5991408985624588e+01   1.3870419454713649e-23
   7.6164256752373049e+01   1.3880151581110634e-23
   7.6337497673438193e+01   1.3889835411345457e-23
   7.6511132643076920e+01   1.3899471120437177e-23
   7.6685162557580185e+01   1.3909058882789820e-23
   7.6859588315277733e+01   1.3918598872190953e-23
   7.7034410816542518e+01   1.3928091261810223e-23
   7.7209630963795504e+01   1.3937536224197962e-23
   7.7385249661510301e+01   1.3946933931283915e-23
   7.7561267816217736e+01   1.3956284554375941e-23
   7.7737686336510592e+01   1.3965588264158847e-23
   7.7914506133048391e+01   1.3974845230693263e-23
   7.8091728118561974e+01   1.3984055623414521e-23
   7.8269353207858288e+01   1.3993219611131674e-23
   7.8447382317824975e+01   1.4002337362026418e-23
   7.8625816367435334e+01   1.4011409043652337e-23
   7.8804656277752798e+01   1.4020434822933867e-23
   7.8983902971935905e+01   1.4029414866165566e-23
   7.9163557375243030e+01   1.4038349339011317e-23
   7.9343620415036952e+01   1.4047238406503544e-23
   7.9524093020789948e+01   1.4056082233042650e-23
   7.9704976124088432e+01   1.4064880982396314e-23
   7.9886270658637656e+01   1.4073634817698856e-23
   8.0067977560266769e+01   1.4082343901450791e-23
   8.0250097766933550e+01   1.4091008395518248e-23
   8.0432632218729083e+01   1.4099628461132561e-23
   8.0615581857882859e+01   1.4108204258889845e-23
   8.0798947628767607e+01   1.4116735948750565e-23
   8.0982730477903885e+01   1.4125223690039266e-23
   8.1166931353965367e+01   1.4133667641444249e-23
   8.1351551207783530e+01   1.4142067961017283e-23
   8.1536590992352458e+01   1.4150424806173434e-23
   8.1722051662834005e+01   1.4158738333690830e-23
   8.1907934176562605e+01   1.4167008699710548e-23
   8.2094239493050139e+01   1.4175236059736475e-23
   8.2280968573991004e+01   1.4183420568635174e-23
   8.2468122383267115e+01   1.4191562380635958e-23
   8.2655701886952627e+01   1.4199661649330781e-23
   8.2843708053319318e+01   1.4207718527674257e-23
   8.3032141852841136e+01   1.4215733167983746e-23
   8.3221004258199628e+01   1.4223705721939383e-23
   8.3410296244288674e+01   1.4231636340584268e-23
   8.3600018788219714e+01   1.4239525174324442e-23
   8.3790172869326526e+01   1.4247372372929262e-23
   8.3980759469170650e+01   1.4255178085531450e-23
   8.4171779571546068e+01   1.4262942460627324e-23
   8.4363234162484602e+01   1.4270665646077085e-23
   8.4555124230260844e+01   1.4278347789105100e-23
   8.4747450765397303e+01   1.4285989036300116e-23
   8.4940214760669392e+01   1.4293589533615708e-23
   8.5133417211110839e+01   1.4301149426370544e-23
   8.5327059114018439e+01   1.4308668859248750e-23
   8.5521141468957566e+01   1.4316147976300343e-23
   8.5715665277767130e+01   1.4323586920941654e-23
   8.5910631544564836e+01   1.4330985835955722e-23
   8.6106041275752176e+01   1.4338344863492814e-23
   8.6301895480019965e+01   1.4345664145070827e-23
   8.6498195168353192e+01   1.4352943821575894e-23
   8.6694941354036516e+01   1.4360184033262823e-23
   8.6892135052659341e+01   1.4367384919755714e-23
   8.7089777282121133e+01   1.4374546620048413e-23
   8.7287869062636560e+01   1.4381669272505213e-23
   8.7486411416740879e+01   1.4388753014861399e-23
   8.7685405369295196e+01   1.4395797984223849e-23
   8.7884851947491740e+01   1.4402804317071739e-23
   8.8084752180859141e+01   1.4409772149257063e-23
   8.8285107101267798e+01   1.4416701616005423e-23
   8.8485917742935115e+01   1.4423592851916739e-23
   8.8687185142430863e+01   1.4430445990965786e-23
   8.8888910338682678e+01   1.4437261166503091e-23
   8.9091094372981246e+01   1.4444038511255515e-23
   8.9293738288985750e+01   1.4450778157327146e-23
   8.9496843132729339e+01   1.4457480236199928e-23
   8.9700409952624142e+01   1.4464144878734485e-23
   8.9904439799467312e+01   1.4470772215170939e-23
   9.0108933726445940e+01   1.4477362375129671e-23
   9.0313892789142727e+01   1.4483915487612147e-23
   9.0519318045541382e+01   1.4490431681001742e-23
   9.0725210556032010e+01   1.4496911083064583e-23
   9.0931571383416610e+01   1.4503353820950389e-23
   9.1138401592914704e+01   1.4509760021193319e-23
   9.1345702252168692e+01   1.4516129809712880e-23
   9.1553474431249413e+01   1.4522463311814821e-23
   9.1761719202661695e+01   1.4528760652191908e-23
   9.1970437641349719e+01   1.4535021954924991e-23
   9.2179630824702770e+01   1.4541247343483817e-23
   9.2389299832560795e+01   1.4547436940727974e-23
   9.2599445747219818e+01   1.4553590868907798e-23
   9.2810069653437751e+01   1.4559709249665370e-23
   9.3021172638439651e+01   1.4565792204035435e-23
   9.3232755791923793e+01   1.4571839852446325e-23
   9.3444820206066822e+01   1.4577852314720993e-23
   9.3657366975529740e+01   1.4583829710077939e-23
   9.3870397197463433e+01   1.4589772157132170e-23
   9.4083911971514368e+01   1.4595679773896286e-23
   9.4297912399830039e+01   1.4601552677781359e-23
   9.4512399587065119e+01   1.4607390985597992e-23
   9.4727374640386643e+01   1.4613194813557320e-23
   9.4942838669480153e+01   1.4618964277272060e-23
   9.5158792786555267e+01   1.4624699491757471e-23
   9.5375238106351190e+01   1.4630400571432401e-23
   9.5592175746142857e+01   1.4636067630120332e-23
   9.5809606825746584e+01   1.4641700781050443e-23
   9.6027532467525532e+01   1.4647300136858593e-23
   9.6245953796396023e+01   1.4652865809588382e-23
   9.6464871939832875e+01   1.4658397910692277e-23
   9.6684288027875539e+01   1.4663896551032588e-23
   9.6904203193133839e+01   1.4669361840882508e-23
   9.7124618570793757e+01   1.4674793889927320e-23
   9.7345535298623275e+01   1.4680192807265302e-23
   9.7566954516978441e+01   1.4685558701408883e-23
   9.7788877368808954e+01   1.4690891680285742e-23
   9.8011304999664389e+01   1.4696191851239819e-23
   9.8234238557699868e+01   1.4701459321032485e-23
   9.8457679193682154e+01   1.4706694195843518e-23
   9.8681628060995408e+01   1.4711896581272285e-23
   9.8906086315647229e+01   1.4717066582338825e-23
   9.9131055116274737e+01   1.4722204303484891e-23
   9.9356535624150425e+01   1.4727309848575112e-23
   9.9582529003188142e+01   1.4732383320898026e-23
   9.9809036419949237e+01   1.4737424823167221e-23
   1.0003605904364829e+02   1.4742434457522477e-23
   1.0026359804615963e+02   1.4747412325530767e-23
   1.0049165460202261e+02   1.4752358528187454e-23
   1.0072022988844890e+02   1.4757273165917374e-23
   1.0094932508532695e+02   1.4762156338575933e-23
   1.0117894137522983e+02   1.4767008145450229e-23
   1.0140907994341980e+02   1.4771828685260122e-23
   1.0163974197785510e+02   1.4776618056159434e-23
   1.0187092866919667e+02   1.4781376355736997e-23
   1.0210264121081286e+02   1.4786103681017736e-23
   1.0233488079878728e+02   1.4790800128463907e-23
   1.0256764863192336e+02   1.4795465793976049e-23
   1.0280094591175170e+02   1.4800100772894226e-23
   1.0303477384253590e+02   1.4804705159999107e-23
   1.0326913363127829e+02   1.4809279049512999e-23
   1.0350402648772736e+02   1.4813822535101102e-23
   1.0373945362438253e+02   1.4818335709872517e-23
   1.0397541625650155e+02   1.4822818666381393e-23
   1.0421191560210634e+02   1.4827271496628051e-23
   1.0444895288198890e+02   1.4831694292060057e-23
   1.0468652931971874e+02   1.4836087143573395e-23
   1.0492464614164771e+02   1.4840450141513535e-23
   1.0516330457691751e+02   1.4844783375676514e-23
   1.0540250585746553e+02   1.4849086935310100e-23
   1.0564225121803123e+02   1.4853360909114901e-23
   1.0588254189616276e+02   1.4857605385245407e-23
   1.0612337913222275e+02   1.4861820451311182e-23
   1.0636476416939551e+02   1.4866006194377863e-23
   1.0660669825369293e+02   1.4870162700968355e-23
   1.0684918263396102e+02   1.4874290057063877e-23
   1.0709221856188653e+02   1.4878388348105088e-23
   1.0733580729200277e+02   1.4882457658993159e-23
   1.0757995008169738e+02   1.4886498074090890e-23
   1.0782464819121724e+02   1.4890509677223765e-23
   1.0806990288367618e+02   1.4894492551681088e-23
   1.0831571542506097e+02   1.4898446780217019e-23
   1.0856208708423794e+02   1.4902372445051757e-23
   1.0880901913295968e+02   1.4906269627872459e-23
   1.0905651284587111e+02   1.4910138409834467e-23
   1.0930456950051676e+02   1.4913978871562352e-23
   1.0955319037734695e+02   1.4917791093150923e-23
   1.0980237675972441e+02   1.4921575154166392e-23
   1.1005212993393113e+02   1.4925331133647347e-23
   1.1030245118917448e+02   1.4929059110105921e-23
   1.1055334181759454e+02   1.4932759161528760e-23
   1.1080480311427041e+02   1.4936431365378181e-23
   1.1105683637722686e+02   1.4940075798593153e-23
   1.1130944290744127e+02   1.4943692537590328e-23
   1.1156262400884970e+02   1.4947281658265237e-23
   1.1181638098835489e+02   1.4950843235993168e-23
   1.1207071515583151e+02   1.4954377345630313e-23
   1.1232562782413396e+02   1.4957884061514775e-23
   1.1258112030910280e+02   1.4961363457467619e-23
   1.1283719392957154e+02   1.4964815606793896e-23
   1.1309385000737355e+02   1.4968240582283704e-23
   1.1335108986734849e+02   1.4971638456213148e-23
   1.1360891483734980e+02   1.4975009300345452e-23
   1.1386732624825109e+02   1.4978353185931922e-23
   1.1412632543395316e+02   1.4981670183712919e-23
   1.1438591373139093e+02   1.4984960363919033e-23
   1.1464609248053986e+02   1.4988223796271894e-23
   1.1490686302442407e+02   1.4991460549985345e-23
   1.1516822670912165e+02   1.4994670693766306e-23
   1.1543018488377292e+02   1.4997854295815885e-23
   1.1569273890058693e+02   1.5001011423830248e-23
   1.1595589011484793e+02   1.5004142145001773e-23
   1.1621963988492368e+02   1.5007246526019898e-23
   1.1648398957227084e+02   1.5010324633072120e-23
   1.1674894054144326e+02   1.5013376531845015e-23
   1.1701449416009855e+02   1.5016402287525239e-23
   1.1728065179900470e+02   1.5019401964800348e-23
   1.1754741483204843e+02   1.5022375627859971e-23
   1.1781478463624050e+02   1.5025323340396583e-23
   1.1808276259172474e+02   1.5028245165606580e-23
   1.1835135008178351e+02   1.5031141166191157e-23
   1.1862054849284551e+02   1.5034011404357308e-23
   1.1889035921449373e+02   1.5036855941818710e-23
   1.1916078363947085e+02   1.5039674839796747e-23
   1.1943182316368845e+02   1.5042468159021321e-23
   1.1970347918623236e+02   1.5045235959731885e-23
   1.1997575310937117e+02   1.5047978301678304e-23
   1.2024864633856306e+02   1.5050695244121827e-23
   1.2052216028246255e+02   1.5053386845835929e-23
   1.2079629635292908e+02   1.5056053165107282e-23
   1.2107105596503260e+02   1.5058694259736628e-23
   1.2134644053706222e+02   1.5061310187039654e-23
   1.2162245149053308e+02   1.5063901003848011e-23
   1.2189909025019313e+02   1.5066466766509979e-23
   1.2217635824403189e+02   1.5069007530891558e-23
   1.2245425690328595e+02   1.5071523352377250e-23
   1.2273278766244835e+02   1.5074014285870971e-23
   1.2301195195927406e+02   1.5076480385796869e-23
   1.2329175123478890e+02   1.5078921706100251e-23
   1.2357218693329638e+02   1.5081338300248381e-23
   1.2385326050238463e+02   1.5083730221231381e-23
   1.2413497339293536e+02   1.5086097521563067e-23
   1.2441732705912949e+02   1.5088440253281770e-23
   1.2470032295845611e+02   1.5090758467951222e-23
   1.2498396255171947e+02   1.5093052216661329e-23
   1.2526824730304597e+02   1.5095321550029051e-23
   1.2555317867989321e+02   1.5097566518199190e-23
   1.2583875815305571e+02   1.5099787170845260e-23
   1.2612498719667393e+02   1.5101983557170196e-23
   1.2641186728824123e+02   1.5104155725907263e-23
   1.2669939990861164e+02   1.5106303725320876e-23
   1.2698758654200762e+02   1.5108427603207217e-23
   1.2727642867602708e+02   1.5110527406895267e-23
   1.2756592780165249e+02   1.5112603183247414e-23
   1.2785608541325676e+02   1.5114654978660363e-23
   1.2814690300861236e+02   1.5116682839065711e-23
   1.2843838208889852e+02   1.5118686809931008e-23
   1.2873052415870859e+02   1.5120666936260271e-23
   1.2902333072605899e+02   1.5122623262594837e-23
   1.2931680330239544e+02   1.5124555833014191e-23
   1.2961094340260200e+02   1.5126464691136525e-23
   1.2990575254500837e+02   1.5128349880119679e-23
   1.3020123225139770e+02   1.5130211442661746e-23
   1.3049738404701475e+02   1.5132049421001897e-23
   1.3079420946057314e+02   1.5133863856921019e-23
   1.3109171002426407e+02   1.5135654791742518e-23
   1.3138988727376366e+02   1.5137422266332936e-23
   1.3168874274824103e+02   1.5139166321102797e-23
   1.3198827799036638e+02   1.5140886996007133e-23
   1.3228849454631847e+02   1.5142584330546378e-23
   1.3258939396579331e+02   1.5144258363766919e-23
   1.3289097780201161e+02   1.5145909134261808e-23
   1.3319324761172712e+02   1.5147536680171543e-23
   1.3349620495523456e+02   1.5149141039184594e-23
   1.3379985139637716e+02   1.5150722248538151e-23
   1.3410418850255618e+02   1.5152280345018817e-23
   1.3440921784473704e+02   1.5153815364963222e-23
   1.3471494099745905e+02   1.5155327344258689e-23
   1.3502135953884266e+02   1.5156816318343863e-23
   1.3532847505059803e+02   1.5158282322209408e-23
   1.3563628911803303e+02   1.5159725390398578e-23
   1.3594480333006109e+02   1.5161145557007899e-23
   1.3625401927921010e+02   1.5162542855687779e-23
   1.3656393856163015e+02   1.5163917319643082e-23
   1.3687456277710191e+02   1.5165268981633822e-23
   1.3718589352904493e+02   1.5166597873975764e-23
   1.3749793242452540e+02   1.5167904028540891e-23
   1.3781068107426574e+02   1.5169187476758225e-23
   1.3812414109265123e+02   1.5170448249614203e-23
   1.3843831409773961e+02   1.5171686377653450e-23
   1.3875320171126913e+02   1.5172901890979170e-23
   1.3906880555866613e+02   1.5174094819253912e-23
   1.3938512726905512e+02   1.5175265191699991e-23
   1.3970216847526521e+02   1.5176413037100114e-23
   1.4001993081384003e+02   1.5177538383797931e-23
   1.4033841592504564e+02   1.5178641259698607e-23
   1.4065762545287845e+02   1.5179721692269306e-23
   1.4097756104507522e+02   1.5180779708539781e-23
   1.4129822435311951e+02   1.5181815335102961e-23
   1.4161961703225236e+02   1.5182828598115311e-23
   1.4194174074147887e+02   1.5183819523297574e-23
   1.4226459714357816e+02   1.5184788135935053e-23
   1.4258818790511148e+02   1.5185734460878358e-23
   1.4291251469643024e+02   1.5186658522543731e-23
   1.4323757919168614e+02   1.5187560344913658e-23
   1.4356338306883788e+02   1.5188439951537276e-23
   1.4388992800966133e+02   1.5189297365530954e-23
   1.4421721569975779e+02   1.5190132609578683e-23
   1.4454524782856183e+02   1.5190945705932648e-23
   1.4487402608935193e+02   1.5191736676413603e-23
   1.4520355217925692e+02   1.5192505542411408e-23
   1.4553382779926648e+02   1.5193252324885479e-23
   1.4586485465423939e+02   1.5193977044365200e-23
   1.4619663445291152e+02   1.5194679720950421e-23
   1.4652916890790655e+02   1.5195360374311886e-23
   1.4686245973574239e+02   1.5196019023691661e-23
   1.4719650865684244e+02   1.5196655687903576e-23
   1.4753131739554235e+02   1.5197270385333621e-23
   1.4786688768010049e+02   1.5197863133940435e-23
   1.4820322124270621e+02   1.5198433951255636e-23
   1.4854031981948827e+02   1.5198982854384344e-23
   1.4887818515052550e+02   1.5199509860005416e-23
   1.4921681897985351e+02   1.5200014984371995e-23
   1.4955622305547550e+02   1.5200498243311878e-23
   1.4989639912937059e+02   1.5200959652227811e-23
   1.5023734895750232e+02   1.5201399226097957e-23
   1.5057907429982936e+02   1.5201816979476233e-23
   1.5092157692031225e+02   1.5202212926492766e-23
   1.5126485858692513e+02   1.5202587080854083e-23
   1.5160892107166228e+02   1.5202939455843634e-23
   1.5195376615054928e+02   1.5203270064322069e-23
   1.5229939560365131e+02   1.5203578918727547e-23
   1.5264581121508181e+02   1.5203866031076206e-23
   1.5299301477301344e+02   1.5204131412962394e-23
   1.5334100806968507e+02   1.5204375075559029e-23
   1.5368979290141280e+02   1.5204597029617843e-23
   1.5403937106859851e+02   1.5204797285469948e-23
   1.5438974437573867e+02   1.5204975853025816e-23
   1.5474091463143526e+02   1.5205132741775818e-23
   1.5509288364840293e+02   1.5205267960790489e-23
   1.5544565324348014e+02   1.5205381518720756e-23
   1.5579922523763790e+02   1.5205473423798257e-23
   1.5615360145598842e+02   1.5205543683835718e-23
   1.5650878372779650e+02   1.5205592306227041e-23
   1.5686477388648649e+02   1.5205619297947788e-23
   1.5722157376965370e+02   1.5205624665555312e-23
   1.5757918521907300e+02   1.5205608415189071e-23
   1.5793761008070851e+02   1.5205570552570874e-23
   1.5829685020472326e+02   1.5205511083005159e-23
   1.5865690744548820e+02   1.5205430011379175e-23
   1.5901778366159255e+02   1.5205327342163338e-23
   1.5937948071585294e+02   1.5205203079411369e-23
   1.5974200047532307e+02   1.5205057226760504e-23
   1.6010534481130358e+02   1.5204889787431824e-23
   1.6046951559935081e+02   1.5204700764230416e-23
   1.6083451471928839e+02   1.5204490159545597e-23
   1.6120034405521452e+02   1.5204257975351091e-23
   1.6156700549551363e+02   1.5204004213205326e-23
   1.6193450093286523e+02   1.5203728874251437e-23
   1.6230283226425385e+02   1.5203431959217736e-23
   1.6267200139097906e+02   1.5203113468417679e-23
   1.6304201021866447e+02   1.5202773401750111e-23
   1.6341286065726877e+02   1.5202411758699495e-23
   1.6378455462109474e+02   1.5202028538336042e-23
   1.6415709402879941e+02   1.5201623739315795e-23
   1.6453048080340409e+02   1.5201197359881013e-23
   1.6490471687230351e+02   1.5200749397860074e-23
   1.6527980416727746e+02   1.5200279850667809e-23
   1.6565574462449865e+02   1.5199788715305500e-23
   1.6603254018454436e+02   1.5199275988361190e-23
   1.6641019279240561e+02   1.5198741666009655e-23
   1.6678870439749758e+02   1.5198185744012648e-23
   1.6716807695366961e+02   1.5197608217718919e-23
   1.6754831241921471e+02   1.5197009082064487e-23
   1.6792941275688071e+02   1.5196388331572546e-23
   1.6831137993387961e+02   1.5195745960353776e-23
   1.6869421592189804e+02   1.5195081962106310e-23
   1.6907792269710748e+02   1.5194396330115940e-23
   1.6946250224017373e+02   1.5193689057256059e-23
   1.6984795653626890e+02   1.5192960135987933e-23
   1.7023428757507935e+02   1.5192209558360599e-23
   1.7062149735081772e+02   1.5191437316011136e-23
   1.7100958786223279e+02   1.5190643400164545e-23
   1.7139856111261878e+02   1.5189827801633980e-23
   1.7178841910982783e+02   1.5188990510820688e-23
   1.7217916386627786e+02   1.5188131517714140e-23
   1.7257079739896488e+02   1.5187250811892058e-23
   1.7296332172947268e+02   1.5186348382520491e-23
   1.7335673888398259e+02   1.5185424218353750e-23
   1.7375105089328585e+02   1.5184478307734609e-23
   1.7414625979279162e+02   1.5183510638594261e-23
   1.7454236762253956e+02   1.5182521198452277e-23
   1.7493937642720940e+02   1.5181509974416733e-23
   1.7533728825613099e+02   1.5180476953184147e-23
   1.7573610516329680e+02   1.5179422121039629e-23
   1.7613582920736974e+02   1.5178345463856631e-23
   1.7653646245169682e+02   1.5177246967097291e-23
   1.7693800696431697e+02   1.5176126615812135e-23
   1.7734046481797373e+02   1.5174984394640157e-23
   1.7774383809012522e+02   1.5173820287808958e-23
   1.7814812886295425e+02   1.5172634279134504e-23
   1.7855333922338090e+02   1.5171426352021271e-23
   1.7895947126307084e+02   1.5170196489462100e-23
   1.7936652707844806e+02   1.5168944674038288e-23
   1.7977450877070510e+02   1.5167670887919392e-23
   1.8018341844581303e+02   1.5166375112863429e-23
   1.8059325821453439e+02   1.5165057330216548e-23
   1.8100403019243129e+02   1.5163717520913159e-23
   1.8141573649987936e+02   1.5162355665475893e-23
   1.8182837926207583e+02   1.5160971744015407e-23
   1.8224196060905268e+02   1.5159565736230472e-23
   1.8265648267568670e+02   1.5158137621407784e-23
   1.8307194760170984e+02   1.5156687378421989e-23
   1.8348835753172244e+02   1.5155214985735551e-23
   1.8390571461520148e+02   1.5153720421398598e-23
   1.8432402100651382e+02   1.5152203663049033e-23
   1.8474327886492668e+02   1.5150664687912239e-23
   1.8516349035461781e+02   1.5149103472801168e-23
   1.8558465764468895e+02   1.5147519994116020e-23
   1.8600678290917418e+02   1.5145914227844369e-23
   1.8642986832705344e+02   1.5144286149560854e-23
   1.8685391608226288e+02   1.5142635734427227e-23
   1.8727892836370538e+02   1.5140962957192216e-23
   1.8770490736526398e+02   1.5139267792191186e-23
   1.8813185528581050e+02   1.5137550213346397e-23
   1.8855977432921907e+02   1.5135810194166474e-23
   1.8898866670437644e+02   1.5134047707746544e-23
   1.8941853462519367e+02   1.5132262726768046e-23
   1.8984938031061768e+02   1.5130455223498466e-23
   1.9028120598464193e+02   1.5128625169791308e-23
   1.9071401387631914e+02   1.5126772537085931e-23
   1.9114780621977201e+02   1.5124897296407406e-23
   1.9158258525420479e+02   1.5122999418366158e-23
   1.9201835322391523e+02   1.5121078873158178e-23
   1.9245511237830510e+02   1.5119135630564496e-23
   1.9289286497189397e+02   1.5117169659951212e-23
   1.9333161326432810e+02   1.5115180930269236e-23
   1.9377135952039421e+02   1.5113169410054137e-23
   1.9421210601003031e+02   1.5111135067425984e-23
   1.9465385500833747e+02   1.5109077870089078e-23
   1.9509660879559192e+02   1.5106997785331861e-23
   1.9554036965725584e+02   1.5104894780026563e-23
   1.9598513988399054e+02   1.5102768820629287e-23
   1.9643092177166739e+02   1.5100619873179409e-23
   1.9687771762137979e+02   1.5098447903299748e-23
   1.9732552973945545e+02   1.5096252876196097e-23
   1.9777436043746712e+02   1.5094034756657166e-23
   1.9822421203224678e+02   1.5091793509054183e-23
   1.9867508684589487e+02   1.5089529097340893e-23
   1.9912698720579431e+02   1.5087241485053207e-23
   1.9957991544462172e+02   1.5084930635308884e-23
   2.0003387390035948e+02   1.5082596510807547e-23
   2.0048886491630810e+02   1.5080239073830090e-23
   2.0094489084109750e+02   1.5077858286238871e-23
   2.0140195402870032e+02   1.5075454109477079e-23
   2.0186005683844326e+02   1.5073026504568618e-23
   2.0231920163501945e+02   1.5070575432118021e-23
   2.0277939078850096e+02   1.5068100852309924e-23
   2.0324062667435007e+02   1.5065602724908963e-23
   2.0370291167343288e+02   1.5063081009259458e-23
   2.0416624817203066e+02   1.5060535664285170e-23
   2.0463063856185255e+02   1.5057966648489065e-23
   2.0509608524004793e+02   1.5055373919952978e-23
   2.0556259060921781e+02   1.5052757436337353e-23
   2.0603015707742964e+02   1.5050117154880947e-23
   2.0649878705822664e+02   1.5047453032400567e-23
   2.0696848297064264e+02   1.5044765025290812e-23
   2.0743924723921381e+02   1.5042053089523739e-23
   2.0791108229399018e+02   1.5039317180648586e-23
   2.0838399057055057e+02   1.5036557253791485e-23
   2.0885797451001230e+02   1.5033773263655082e-23
   2.0933303655904592e+02   1.5030965164518411e-23
   2.0980917916988699e+02   1.5028132910236360e-23
   2.1028640480034878e+02   1.5025276454239586e-23
   2.1076471591383503e+02   1.5022395749534071e-23
   2.1124411497935296e+02   1.5019490748700731e-23
   2.1172460447152494e+02   1.5016561403895340e-23
   2.1220618687060283e+02   1.5013607666847988e-23
   2.1268886466247966e+02   1.5010629488862823e-23
   2.1317264033870310e+02   1.5007626820817862e-23
   2.1365751639648713e+02   1.5004599613164345e-23
   2.1414349533872729e+02   1.5001547815926784e-23
   2.1463057967401068e+02   1.4998471378702292e-23
   2.1511877191663115e+02   1.4995370250660464e-23
   2.1560807458660133e+02   1.4992244380542974e-23
   2.1609849020966578e+02   1.4989093716663187e-23
   2.1659002131731427e+02   1.4985918206905863e-23
   2.1708267044679391e+02   1.4982717798726811e-23
   2.1757644014112370e+02   1.4979492439152472e-23
   2.1807133294910662e+02   1.4976242074779657e-23
   2.1856735142534313e+02   1.4972966651775132e-23
   2.1906449813024449e+02   1.4969666115875287e-23
   2.1956277563004491e+02   1.4966340412385782e-23
   2.2006218649681730e+02   1.4962989486181075e-23
   2.2056273330848327e+02   1.4959613281704291e-23
   2.2106441864882905e+02   1.4956211742966482e-23
   2.2156724510751764e+02   1.4952784813546798e-23
   2.2207121528010265e+02   1.4949332436591571e-23
   2.2257633176804069e+02   1.4945854554814224e-23
   2.2308259717870638e+02   1.4942351110494830e-23
   2.2359001412540468e+02   1.4938822045479857e-23
   2.2409858522738494e+02   1.4935267301181457e-23
   2.2460831310985327e+02   1.4931686818577570e-23
   2.2511920040398860e+02   1.4928080538211073e-23
   2.2563124974695279e+02   1.4924448400189578e-23
   2.2614446378190797e+02   1.4920790344185221e-23
   2.2665884515802679e+02   1.4917106309433995e-23
   2.2717439653050843e+02   1.4913396234735466e-23
   2.2769112056059154e+02   1.4909660058452425e-23
   2.2820901991556730e+02   1.4905897718510443e-23
   2.2872809726879447e+02   1.4902109152397402e-23
   2.2924835529971236e+02   1.4898294297163335e-23
   2.2976979669385483e+02   1.4894453089419645e-23
   2.3029242414286441e+02   1.4890585465339195e-23
   2.3081624034450499e+02   1.4886691360655393e-23
   2.3134124800267844e+02   1.4882770710662156e-23
   2.3186744982743485e+02   1.4878823450213327e-23
   2.3239484853499053e+02   1.4874849513722330e-23
   2.3292344684773846e+02   1.4870848835161738e-23
   2.3345324749426396e+02   1.4866821348062871e-23
   2.3398425320936016e+02   1.4862766985515427e-23
   2.3451646673403894e+02   1.4858685680166905e-23
   2.3504989081554777e+02   1.4854577364222466e-23
   2.3558452820738273e+02   1.4850441969444284e-23
   2.3612038166930290e+02   1.4846279427151139e-23
   2.3665745396734482e+02   1.4842089668218181e-23
   2.3719574787383567e+02   1.4837872623076379e-23
   2.3773526616741012e+02   1.4833628221712089e-23
   2.3827601163302117e+02   1.4829356393666733e-23
   2.3881798706195826e+02   1.4825057068036272e-23
   2.3936119525185839e+02   1.4820730173470748e-23
   2.3990563900672200e+02   1.4816375638174071e-23
   2.4045132113692881e+02   1.4811993389903386e-23
   2.4099824445924935e+02   1.4807583355968840e-23
   2.4154641179686200e+02   1.4803145463232902e-23
   2.4209582597936637e+02   1.4798679638110162e-23
   2.4264648984279827e+02   1.4794185806566862e-23
   2.4319840622964452e+02   1.4789663894120351e-23
   2.4375157798885633e+02   1.4785113825838818e-23
   2.4430600797586681e+02   1.4780535526340799e-23
   2.4486169905260246e+02   1.4775928919794776e-23
   2.4541865408749942e+02   1.4771293929918541e-23
   2.4597687595551983e+02   1.4766630479979136e-23
   2.4653636753816306e+02   1.4761938492792280e-23
   2.4709713172348472e+02   1.4757217890721747e-23
   2.4765917140610776e+02   1.4752468595679228e-23
   2.4822248948724004e+02   1.4747690529123612e-23
   2.4878708887468829e+02   1.4742883612060948e-23
   2.4935297248287324e+02   1.4738047765043681e-23
   2.4992014323284485e+02   1.4733182908170252e-23
   2.5048860405229649e+02   1.4728288961084990e-23
   2.5105835787558158e+02   1.4723365842977259e-23
   2.5162940764372789e+02   1.4718413472581297e-23
   2.5220175630445169e+02   1.4713431768175759e-23
   2.5277540681217596e+02   1.4708420647583303e-23
   2.5335036212804152e+02   1.4703380028170057e-23
   2.5392662521992671e+02   1.4698309826845236e-23
   2.5450419906245858e+02   1.4693209960060863e-23
   2.5508308663703133e+02   1.4688080343811257e-23
   2.5566329093182020e+02   1.4682920893632500e-23
   2.5624481494179724e+02   1.4677731524602196e-23
   2.5682766166874717e+02   1.4672512151338892e-23
   2.5741183412128152e+02   1.4667262688001857e-23
   2.5799733531485600e+02   1.4661983048290542e-23
   2.5858416827178519e+02   1.4656673145444104e-23
   2.5917233602125702e+02   1.4651332892241157e-23
   2.5976184159935138e+02   1.4645962200999240e-23
   2.6035268804905195e+02   1.4640560983574501e-23
   2.6094487842026575e+02   1.4635129151361136e-23
   2.6153841576983541e+02   1.4629666615291156e-23
   2.6213330316155759e+02   1.4624173285833940e-23
   2.6272954366619729e+02   1.4618649072995680e-23
   2.6332714036150475e+02   1.4613093886319233e-23
   2.6392609633222975e+02   1.4607507634883479e-23
   2.6452641467013950e+02   1.4601890227303091e-23
   2.6512809847403315e+02   1.4596241571728221e-23
   2.6573115084975888e+02   1.4590561575843629e-23
   2.6633557491022799e+02   1.4584850146868958e-23
   2.6694137377543433e+02   1.4579107191557871e-23
   2.6754855057246618e+02   1.4573332616197856e-23
   2.6815710843552688e+02   1.4567526326609671e-23
   2.6876705050594666e+02   1.4561688228147424e-23
   2.6937837993220211e+02   1.4555818225697467e-23
   2.6999109986993125e+02   1.4549916223678610e-23
   2.7060521348194897e+02   1.4543982126041584e-23
   2.7122072393826511e+02   1.4538015836268545e-23
   2.7183763441609949e+02   1.4532017257372835e-23
   2.7245594809989893e+02   1.4525986291898601e-23
   2.7307566818135359e+02   1.4519922841920344e-23
   2.7369679785941230e+02   1.4513826809042660e-23
   2.7431934034030218e+02   1.4507698094399931e-23
   2.7494329883754074e+02   1.4501536598655783e-23
   2.7556867657195721e+02   1.4495342222002829e-23
   2.7619547677170516e+02   1.4489114864162437e-23
   2.7682370267228066e+02   1.4482854424384246e-23
   2.7745335751654096e+02   1.4476560801445836e-23
   2.7808444455471749e+02   1.4470233893652515e-23
   2.7871696704443553e+02   1.4463873598836716e-23
   2.7935092825072996e+02   1.4457479814358058e-23
   2.7998633144606197e+02   1.4451052437102800e-23
   2.8062317991033672e+02   1.4444591363483253e-23
   2.8126147693091849e+02   1.4438096489438194e-23
   2.8190122580265086e+02   1.4431567710431675e-23
   2.8254242982786951e+02   1.4425004921453427e-23
   2.8318509231642389e+02   1.4418408017018124e-23
   2.8382921658569012e+02   1.4411776891165375e-23
   2.8447480596058983e+02   1.4405111437459298e-23
   2.8512186377360939e+02   1.4398411548987981e-23
   2.8577039336481295e+02   1.4391677118363633e-23
   2.8642039808186303e+02   1.4384908037722204e-23
   2.8707188128003645e+02   1.4378104198722833e-23
   2.8772484632224172e+02   1.4371265492547686e-23
   2.8837929657903686e+02   1.4364391809902133e-23
   2.8903523542864531e+02   1.4357483041013755e-23
   2.8969266625697662e+02   1.4350539075632657e-23
   2.9035159245763992e+02   1.4343559803030872e-23
   2.9101201743196350e+02   1.4336545112002454e-23
   2.9167394458901379e+02   1.4329494890862858e-23
   2.9233737734560953e+02   1.4322409027449041e-23
   2.9300231912634229e+02   1.4315287409118923e-23
   2.9366877336359289e+02   1.4308129922751559e-23
   2.9433674349754921e+02   1.4300936454746578e-23
   2.9500623297622423e+02   1.4293706891024078e-23
   2.9567724525547362e+02   1.4286441117024447e-23
   2.9634978379901401e+02   1.4279139017708319e-23
   2.9702385207843940e+02   1.4271800477555910e-23
   2.9769945357324121e+02   1.4264425380567470e-23
   2.9837659177082526e+02   1.4257013610262583e-23
   2.9905527016652832e+02   1.4249565049680422e-23
   2.9973549226363997e+02   1.4242079581379016e-23
   3.0041726157341577e+02   1.4234557087435926e-23
   3.0110058161509943e+02   1.4226997449447242e-23
   3.0178545591593888e+02   1.4219400548527822e-23
   3.0247188801120512e+02   1.4211766265311456e-23
   3.0315988144421044e+02   1.4204094479950069e-23
   3.0384943976632644e+02   1.4196385072114227e-23
   3.0454056653700314e+02   1.4188637920992705e-23
   3.0523326532378564e+02   1.4180852905292407e-23
   3.0592753970233463e+02   1.4173029903238367e-23
   3.0662339325644399e+02   1.4165168792573410e-23
   3.0732082957805790e+02   1.4157269450558693e-23
   3.0801985226729272e+02   1.4149331753972688e-23
   3.0872046493245159e+02   1.4141355579112042e-23
   3.0942267119004600e+02   1.4133340801790930e-23
   3.1012647466481326e+02   1.4125287297341237e-23
   3.1083187898973546e+02   1.4117194940612418e-23
   3.1153888780605791e+02   1.4109063605971796e-23
   3.1224750476330883e+02   1.4100893167303901e-23
   3.1295773351931638e+02   1.4092683498011280e-23
   3.1366957774022995e+02   1.4084434471013504e-23
   3.1438304110053650e+02   1.4076145958748294e-23
   3.1509812728308276e+02   1.4067817833170666e-23
   3.1581483997909004e+02   1.4059449965753435e-23
   3.1653318288817809e+02   1.4051042227486927e-23
   3.1725315971837949e+02   1.4042594488879376e-23
   3.1797477418616216e+02   1.4034106619956640e-23
   3.1869803001644715e+02   1.4025578490262520e-23
   3.1942293094262851e+02   1.4017009968858793e-23
   3.2014948070659102e+02   1.4008400924325202e-23
   3.2087768305873169e+02   1.3999751224759697e-23
   3.2160754175797774e+02   1.3991060737778290e-23
   3.2233906057180667e+02   1.3982329330515687e-23
   3.2307224327626409e+02   1.3973556869624755e-23
   3.2380709365598676e+02   1.3964743221277255e-23
   3.2454361550421714e+02   1.3955888251163743e-23
   3.2528181262282845e+02   1.3946991824493426e-23
   3.2602168882233917e+02   1.3938053805995081e-23
   3.2676324792193640e+02   1.3929074059916934e-23
   3.2750649374949427e+02   1.3920052450026071e-23
   3.2825143014159261e+02   1.3910988839610303e-23
   3.2899806094353892e+02   1.3901883091476707e-23
   3.2974639000938663e+02   1.3892735067953060e-23
   3.3049642120195568e+02   1.3883544630887502e-23
   3.3124815839285247e+02   1.3874311641648882e-23
   3.3200160546248839e+02   1.3865035961127369e-23
   3.3275676630010332e+02   1.3855717449734309e-23
   3.3351364480378083e+02   1.3846355967402860e-23
   3.3427224488047381e+02   1.3836951373588096e-23
   3.3503257044601924e+02   1.3827503527267582e-23
   3.3579462542516228e+02   1.3818012286941410e-23
   3.3655841375157536e+02   1.3808477510633028e-23
   3.3732393936787724e+02   1.3798899055889294e-23
   3.3809120622565536e+02   1.3789276779780641e-23
   3.3886021828548508e+02   1.3779610538902268e-23
   3.3963097951695039e+02   1.3769900189373616e-23
   3.4040349389866469e+02   1.3760145586839797e-23
   3.4117776541828948e+02   1.3750346586471286e-23
   3.4195379807255927e+02   1.3740503042964610e-23
   3.4273159586729616e+02   1.3730614810543208e-23
   3.4351116281743697e+02   1.3720681742957366e-23
   3.4429250294704849e+02   1.3710703693485185e-23
   3.4507562028935058e+02   1.3700680514933126e-23
   3.4586051888673893e+02   1.3690612059636128e-23
   3.4664720279080166e+02   1.3680498179458832e-23
   3.4743567606234376e+02   1.3670338725795657e-23
   3.4822594277140666e+02   1.3660133549571745e-23
   3.4901800699728915e+02   1.3649882501243553e-23
   3.4981187282856911e+02   1.3639585430799335e-23
   3.5060754436312277e+02   1.3629242187759799e-23
   3.5140502570814988e+02   1.3618852621179632e-23
   3.5220432098018989e+02   1.3608416579646765e-23
   3.5300543430514574e+02   1.3597933911284435e-23
   3.5380836981830737e+02   1.3587404463751250e-23
   3.5461313166436753e+02   1.3576828084242381e-23
   3.5541972399744935e+02   1.3566204619489925e-23
   3.5622815098112244e+02   1.3555533915764017e-23
   3.5703841678842798e+02   1.3544815818873947e-23
   3.5785052560189877e+02   1.3534050174168416e-23
   3.5866448161358096e+02   1.3523236826537144e-23
   3.5948028902505644e+02   1.3512375620411187e-23
   3.6029795204746199e+02   1.3501466399764475e-23
   3.6111747490151595e+02   1.3490509008114186e-23
   3.6193886181753442e+02   1.3479503288522438e-23
   3.6276211703545584e+02   1.3468449083596877e-23
   3.6358724480486478e+02   1.3457346235491754e-23
   3.6441424938500893e+02   1.3446194585909357e-23
   3.6524313504482689e+02   1.3434993976100767e-23
   3.6607390606296462e+02   1.3423744246867467e-23
   3.6690656672780165e+02   1.3412445238562248e-23
   3.6774112133747133e+02   1.3401096791090202e-23
   3.6857757419988349e+02   1.3389698743910807e-23
   3.6941592963274690e+02   1.3378250936038205e-23
   3.7025619196359025e+02   1.3366753206043633e-23
   3.7109836552978641e+02   1.3355205392055860e-23
   3.7194245467857422e+02   1.3343607331763186e-23
   3.7278846376707872e+02   1.3331958862414705e-23
   3.7363639716233860e+02   1.3320259820822109e-23
   3.7448625924132227e+02   1.3308510043360631e-23
   3.7533805439095727e+02   1.3296709365971394e-23
   3.7619178700814643e+02   1.3284857624162536e-23
   3.7704746149979553e+02   1.3272954653011198e-23
   3.7790508228283363e+02   1.3261000287165194e-23
   3.7876465378423671e+02   1.3248994360844974e-23
   3.7962618044104931e+02   1.3236936707845237e-23
   3.8048966670040920e+02   1.3224827161537122e-23
   3.8135511701956932e+02   1.3212665554870205e-23
   3.8222253586592115e+02   1.3200451720374471e-23
   3.8309192771701612e+02   1.3188185490162629e-23
   3.8396329706059294e+02   1.3175866695932307e-23
   3.8483664839459476e+02   1.3163495168968070e-23
   3.8571198622719874e+02   1.3151070740144518e-23
   3.8658931507683360e+02   1.3138593239928077e-23
   3.8746863947220686e+02   1.3126062498380103e-23
   3.8834996395232724e+02   1.3113478345159403e-23
   3.8923329306652624e+02   1.3100840609524861e-23
   3.9011863137448455e+02   1.3088149120338878e-23
   3.9100598344625365e+02   1.3075403706070102e-23
   3.9189535386227999e+02   1.3062604194796657e-23
   3.9278674721342895e+02   1.3049750414209552e-23
   3.9368016810100647e+02   1.3036842191616280e-23
   3.9457562113678745e+02   1.3023879353944453e-23
   3.9547311094303325e+02   1.3010861727745658e-23
   3.9637264215252208e+02   1.2997789139199641e-23
   3.9727421940856709e+02   1.2984661414118619e-23
   3.9817784736504439e+02   1.2971478377951472e-23
   3.9908353068641577e+02   1.2958239855789408e-23
   3.9999127404775140e+02   1.2944945672369729e-23
   4.0090108213475639e+02   1.2931595652082451e-23
   4.0181295964379359e+02   1.2918189618975755e-23
   4.0272691128190786e+02   1.2904727396760889e-23
   4.0364294176685098e+02   1.2891208808820690e-23
   4.0456105582710416e+02   1.2877633678214893e-23
   4.0548125820190648e+02   1.2864001827688035e-23
   4.0640355364127367e+02   1.2850313079677523e-23
   4.0732794690602884e+02   1.2836567256322003e-23
   4.0825444276782150e+02   1.2822764179470845e-23
   4.0918304600915508e+02   1.2808903670693273e-23
   4.1011376142341197e+02   1.2794985551289936e-23
   4.1104659381487687e+02   1.2781009642304054e-23
   4.1198154799876238e+02   1.2766975764533531e-23
   4.1291862880123358e+02   1.2752883738545715e-23
   4.1385784105943281e+02   1.2738733384691279e-23
   4.1479918962150555e+02   1.2724524523120991e-23
   4.1574267934662277e+02   1.2710256973802962e-23
   4.1668831510501110e+02   1.2695930556543160e-23
   4.1763610177797227e+02   1.2681545091006005e-23
   4.1858604425791077e+02   1.2667100396738446e-23
   4.1953814744836188e+02   1.2652596293196119e-23
   4.2049241626401124e+02   1.2638032599772608e-23
   4.2144885563072501e+02   1.2623409135831148e-23
   4.2240747048557324e+02   1.2608725720741496e-23
   4.2336826577685565e+02   1.2593982173919033e-23
   4.2433124646412705e+02   1.2579178314870896e-23
   4.2529641751822334e+02   1.2564313963245126e-23
   4.2626378392128720e+02   1.2549388938888977e-23
   4.2723335066679198e+02   1.2534403061911905e-23
   4.2820512275957185e+02   1.2519356152758963e-23
   4.2917910521584241e+02   1.2504248032292822e-23
   4.3015530306322887e+02   1.2489078521888580e-23
   4.3113372134079475e+02   1.2473847443540372e-23
   4.3211436509906235e+02   1.2458554619984667e-23
   4.3309723940004335e+02   1.2443199874841938e-23
   4.3408234931726287e+02   1.2427783032780125e-23
   4.3506969993578616e+02   1.2412303919703417e-23
   4.3605929635224493e+02   1.2396762362971670e-23
   4.3705114367486340e+02   1.2381158191657351e-23
   4.3804524702348516e+02   1.2365491236844359e-23
   4.3904161152959813e+02   1.2349761331981147e-23
   4.4004024233636335e+02   1.2333968313296062e-23
   4.4104114459864036e+02   1.2318112020290365e-23
   4.4204432348301196e+02   1.2302192296325384e-23
   4.4304978416781603e+02   1.2286208989324274e-23
   4.4405753184316552e+02   1.2270161952616470e-23
   4.4506757171098064e+02   1.2254051045957874e-23
   4.4607990898501328e+02   1.2237876136770041e-23
   4.4709454889087431e+02   1.2221637101657039e-23
   4.4811149666606059e+02   1.2205333828268558e-23
   4.4913075755998250e+02   1.2188966217607339e-23
   4.5015233683398935e+02   1.2172534186906262e-23
   4.5117623976139936e+02   1.2156037673240079e-23
   4.5220247162752315e+02   1.2139476638096314e-23
   4.5323103772969631e+02   1.2122851073210778e-23
   4.5426194337729987e+02   1.2106161008081258e-23
   4.5529519389179518e+02   1.2089406519738515e-23
   4.5633079460674435e+02   1.2072587745586665e-23
   4.5736875086784283e+02   1.2055704900467276e-23
   4.5840906803294502e+02   1.2038758299617327e-23
   4.5945175147209176e+02   1.2021748389972093e-23
   4.6049680656753924e+02   1.2004675793478050e-23
   4.6154423871378430e+02   1.1987541367991474e-23
   4.6259405331759552e+02   1.1970346294440984e-23
   4.6364625579803942e+02   1.1953092204064642e-23
   4.6470085158650681e+02   1.1935781368288161e-23
   4.6575784612674585e+02   1.1918416989189532e-23
   4.6681724487488299e+02   1.1901003656500690e-23
   4.6787905329945892e+02   1.1883548090089513e-23
   4.6894327688144955e+02   1.1866060391838367e-23
   4.7000992111429963e+02   1.1848556249886413e-23
   4.7107899150394849e+02   1.1831061024297984e-23
   4.7215049356885976e+02   1.1813617803729875e-23
   4.7322443284004765e+02   1.1796304551014683e-23
   4.7430081486110856e+02   1.1779274284210472e-23
   4.7537964518824765e+02   1.1762861930375665e-23
   4.7646092939030854e+02   1.1747922611269813e-23
   4.7754467304879967e+02   1.1737220723022676e-23
   4.7863088175792842e+02   1.1744344504059378e-23
   4.7971956112462260e+02   1.1965048917350051e-23
   4.8081071676856743e+02   1.2352777167272740e-23
   4.8190435432222688e+02   1.1702093177880292e-23
   4.8300047943087856e+02   1.1647398834785356e-23
   4.8409909775264038e+02   1.1619523044423558e-23
   4.8520021495849875e+02   1.1597148683812272e-23
   4.8630383673234053e+02   1.1576555255215098e-23
   4.8740996877098053e+02   1.1556677601373380e-23
   4.8851861678419135e+02   1.1537118302321805e-23
   4.8962978649473337e+02   1.1517701802754308e-23
   4.9074348363838175e+02   1.1498340813151852e-23
   4.9185971396396155e+02   1.1478987931430743e-23
   4.9297848323337013e+02   1.1459615585966104e-23
   4.9409979722161438e+02   1.1440206825634748e-23
   4.9522366171683410e+02   1.1420750737533957e-23
   4.9635008252033452e+02   1.1401240014543025e-23
   4.9747906544661930e+02   1.1381669593132443e-23
   4.9861061632341421e+02   1.1362035855418305e-23
   4.9974474099170243e+02   1.1342336143454505e-23
   5.0088144530575255e+02   1.1322568453618355e-23
   5.0202073513314900e+02   1.1302731238668627e-23
   5.0316261635482289e+02   1.1282823276234977e-23
   5.0430709486508005e+02   1.1262843579443319e-23
   5.0545417657163671e+02   1.1242791334940574e-23
   5.0660386739564257e+02   1.1222665859127146e-23
   5.0775617327171966e+02   1.1202466566740563e-23
   5.0891110014798545e+02   1.1182192947962544e-23
   5.1006865398608687e+02   1.1161844551510786e-23
   5.1122884076123421e+02   1.1141420971992990e-23
   5.1239166646222498e+02   1.1120921840341460e-23
   5.1355713709148097e+02   1.1100346816500395e-23
   5.1472525866507601e+02   1.1079695583779211e-23
   5.1589603721276842e+02   1.1058967844456313e-23
   5.1706947877803168e+02   1.1038163316323197e-23
   5.1824558941808368e+02   1.1017281729951432e-23
   5.1942437520392355e+02   1.0996322826510952e-23
   5.2060584222035607e+02   1.0975286356021150e-23
   5.2178999656602662e+02   1.0954172075934712e-23
   5.2297684435345525e+02   1.0932979749991195e-23
   5.2416639170906103e+02   1.0911709147276501e-23
   5.2535864477320274e+02   1.0890360041453540e-23
   5.2655360970020160e+02   1.0868932210126265e-23
   5.2775129265837973e+02   1.0847425434312809e-23
   5.2895169983008873e+02   1.0825839498008253e-23
   5.3015483741174262e+02   1.0804174187818436e-23
   5.3136071161385007e+02   1.0782429292655092e-23
   5.3256932866104364e+02   1.0760604603477301e-23
   5.3378069479211831e+02   1.0738699913077424e-23
   5.3499481626005638e+02   1.0716715015896429e-23
   5.3621169933206272e+02   1.0694649707872096e-23
   5.3743135028960080e+02   1.0672503786307289e-23
   5.3865377542841748e+02   1.0650277049760776e-23
   5.3987898105858403e+02   1.0627969297953256e-23
   5.4110697350452051e+02   1.0605580331689702e-23
   5.4233775910503448e+02   1.0583109952791427e-23
   5.4357134421335127e+02   1.0560557964042424e-23
   5.4480773519714671e+02   1.0537924169140211e-23
   5.4604693843858115e+02   1.0515208372658597e-23
   5.4728896033432989e+02   1.0492410380014249e-23
   5.4853380729561968e+02   1.0469529997441368e-23
   5.4978148574825980e+02   1.0446567031969562e-23
   5.5103200213267337e+02   1.0423521291407614e-23
   5.5228536290393674e+02   1.0400392584330435e-23
   5.5354157453180414e+02   1.0377180720069544e-23
   5.5480064350075020e+02   1.0353885508707514e-23
   5.5606257630999528e+02   1.0330506761073470e-23
   5.5732737947354451e+02   1.0307044288742235e-23
   5.5859505952021925e+02   1.0283497904035721e-23
   5.5986562299369166e+02   1.0259867420026219e-23
   5.6113907645251629e+02   1.0236152650540031e-23
   5.6241542647016718e+02   1.0212353410164902e-23
   5.6369467963506952e+02   1.0188469514257752e-23
   5.6497684255063530e+02   1.0164500778953821e-23
   5.6626192183529372e+02   1.0140447021176958e-23
   5.6754992412253239e+02   1.0116308058651928e-23
   5.6884085606092231e+02   1.0092083709916102e-23
   5.7013472431416210e+02   1.0067773794334951e-23
   5.7143153556110315e+02   1.0043378132114303e-23
   5.7273129649579073e+02   1.0018896544318326e-23
   5.7403401382749632e+02   9.9943288528846412e-24
   5.7533969428075000e+02   9.9696748806424131e-24
   5.7664834459537951e+02   9.9449344513293156e-24
   5.7795997152654172e+02   9.9201073896122127e-24
   5.7927458184475904e+02   9.8951935211042414e-24
   5.8059218233595402e+02   9.8701926723879616e-24
   5.8191277980148243e+02   9.8451046710343622e-24
   5.8323638105817383e+02   9.8199293456253500e-24
   5.8456299293835866e+02   9.7946665257764220e-24
   5.8589262228991288e+02   9.7693160421584308e-24
   5.8722527597628437e+02   9.7438777265245218e-24
   5.8856096087653350e+02   9.7183514117305975e-24
   5.8989968388536840e+02   9.6927369317634028e-24
   5.9124145191317928e+02   9.6670341217651386e-24
   5.9258627188607443e+02   9.6412428180605902e-24
   5.9393415074591610e+02   9.6153628581836504e-24
   5.9528509545035638e+02   9.5893940809061632e-24
   5.9663911297287325e+02   9.5633363262656395e-24
   5.9799621030280446e+02   9.5371894355951989e-24
   5.9935639444538947e+02   9.5109532515537944e-24
   6.0071967242179721e+02   9.4846276181562098e-24
   6.0208605126916950e+02   9.4582123808058318e-24
   6.0345553804065457e+02   9.4317073863255506e-24
   6.0482813980544165e+02   9.4051124829924118e-24
   6.0620386364880108e+02   9.3784275205706689e-24
   6.0758271667211852e+02   9.3516523503464404e-24
   6.0896470599293252e+02   9.3247868251639483e-24
   6.1034983874497073e+02   9.2978307994609012e-24
   6.1173812207818685e+02   9.2707841293070791e-24
   6.1312956315879853e+02   9.2436466724413887e-24
   6.1452416916932088e+02   9.2164182883121422e-24
   6.1592194730861047e+02   9.1890988381161395e-24
   6.1732290479189453e+02   9.1616881848399851e-24
   6.1872704885081168e+02   9.1341861933026956e-24
   6.2013438673345331e+02   9.1065927301973973e-24
   6.2154492570439254e+02   9.0789076641371867e-24
   6.2295867304472904e+02   9.0511308656991777e-24
   6.2437563605212290e+02   9.0232622074708487e-24
   6.2579582204083351e+02   8.9953015640980124e-24
   6.2721923834175698e+02   8.9672488123324224e-24
   6.2864589230246395e+02   8.9391038310833141e-24
   6.3007579128723842e+02   8.9108665014669297e-24
   6.3150894267711226e+02   8.8825367068591876e-24
   6.3294535386991072e+02   8.8541143329491927e-24
   6.3438503228028173e+02   8.8255992677956068e-24
   6.3582798533973869e+02   8.7969914018813518e-24
   6.3727422049670213e+02   8.7682906281720881e-24
   6.3872374521653023e+02   8.7394968421756542e-24
   6.4017656698156395e+02   8.7106099420031826e-24
   6.4163269329116292e+02   8.6816298284311981e-24
   6.4309213166174459e+02   8.6525564049659056e-24
   6.4455488962682352e+02   8.6233895779085254e-24
   6.4602097473704725e+02   8.5941292564236500e-24
   6.4749039456024252e+02   8.5647753526081835e-24
   6.4896315668144553e+02   8.5353277815617247e-24
   6.5043926870294513e+02   8.5057864614604099e-24
   6.5191873824432605e+02   8.4761513136327383e-24
   6.5340157294249934e+02   8.4464222626348403e-24
   6.5488778045175172e+02   8.4165992363310182e-24
   6.5637736844377537e+02   8.3866821659746550e-24
   6.5787034460771520e+02   8.3566709862917397e-24
   6.5936671665020481e+02   8.3265656355669116e-24
   6.6086649229540728e+02   8.2963660557320252e-24
   6.6236967928505521e+02   8.2660721924564471e-24
   6.6387628537848843e+02   8.2356839952402363e-24
   6.6538631835269803e+02   8.2052014175123033e-24
   6.6689978600236429e+02   8.1746244167249985e-24
   6.6841669613989438e+02   8.1439529544599366e-24
   6.6993705659547004e+02   8.1131869965310384e-24
   6.7146087521707784e+02   8.0823265130902277e-24
   6.7298815987056082e+02   8.0513714787411547e-24
   6.7451891843964847e+02   8.0203218726519334e-24
   6.7605315882600507e+02   7.9891776786712303e-24
   6.7759088894926708e+02   7.9579388854512093e-24
   6.7913211674708498e+02   7.9266054865705783e-24
   6.8067685017516430e+02   7.8951774806635804e-24
   6.8222509720730466e+02   7.8636548715510350e-24
   6.8377686583544460e+02   7.8320376683779942e-24
   6.8533216406970064e+02   7.8003258857520106e-24
   6.8689099993840648e+02   7.7685195438904423e-24
   6.8845338148816154e+02   7.7366186687655769e-24
   6.9001931678386211e+02   7.7046232922625634e-24
   6.9158881390875422e+02   7.6725334523354123e-24
   6.9316188096446535e+02   7.6403491931701202e-24
   6.9473852607105277e+02   7.6080705653555926e-24
   6.9631875736704410e+02   7.5756976260553924e-24
   6.9790258300947596e+02   7.5432304391884752e-24
   6.9949001117394118e+02   7.5106690756142561e-24
   7.0108105005462767e+02   7.4780136133249265e-24
   7.0267570786436158e+02   7.4452641376409287e-24
   7.0427399283465058e+02   7.4124207414178836e-24
   7.0587591321572245e+02   7.3794835252551635e-24
   7.0748147727657579e+02   7.3464525977149540e-24
   7.0909069330501188e+02   7.3133280755465914e-24
   7.1070356960768879e+02   7.2801100839202599e-24
   7.1232011451015387e+02   7.2467987566662808e-24
   7.1394033635689425e+02   7.2133942365240998e-24
   7.1556424351137719e+02   7.1798966754005260e-24
   7.1719184435609100e+02   7.1463062346343895e-24
   7.1882314729259292e+02   7.1126230852714061e-24
   7.2045816074154914e+02   7.0788474083497472e-24
   7.2209689314277944e+02   7.0449793951952230e-24
   7.2373935295530111e+02   7.0110192477243390e-24
   7.2538554865736944e+02   6.9769671787613792e-24
   7.2703548874652893e+02   6.9428234123647826e-24
   7.2868918173964653e+02   6.9085881841656847e-24
   7.3034663617296735e+02   6.8742617417191623e-24
   7.3200786060214841e+02   6.8398443448666989e-24
   7.3367286360230696e+02   6.8053362661135769e-24
   7.3534165376806982e+02   6.7707377910189406e-24
   7.3701423971360714e+02   6.7360492185994989e-24
   7.3869063007268596e+02   6.7012708617504746e-24
   7.4037083349871045e+02   6.6664030476796380e-24
   7.4205485866476795e+02   6.6314461183602611e-24
   7.4374271426367352e+02   6.5964004309968765e-24
   7.4543440900801204e+02   6.5612663585136974e-24
   7.4712995163019104e+02   6.5260442900570663e-24
   7.4882935088247405e+02   6.4907346315218457e-24
   7.5053261553703896e+02   6.4553378060924368e-24
   7.5223975438601155e+02   6.4198542548084545e-24
   7.5395077624151588e+02   6.3842844371527701e-24
   7.5566568993572480e+02   6.3486288316594791e-24
   7.5738450432089485e+02   6.3128879365482817e-24
   7.5910722826942072e+02   6.2770622703838396e-24
   7.6083387067387730e+02   6.2411523727581110e-24
   7.6256444044706643e+02   6.2051588050054395e-24
   7.6429894652206326e+02   6.1690821509410532e-24
   7.6603739785225866e+02   6.1329230176330752e-24
   7.6777980341141438e+02   6.0966820362033608e-24
   7.6952617219369881e+02   6.0603598626626401e-24
   7.7127651321373799e+02   6.0239571787787253e-24
   7.7303083550666747e+02   5.9874746929828690e-24
   7.7478914812816708e+02   5.9509131413094021e-24
   7.7655146015452124e+02   5.9142732883796063e-24
   7.7831778068265305e+02   5.8775559284239833e-24
   7.8008811883018052e+02   5.8407618863465657e-24
   7.8186248373545982e+02   5.8038920188377198e-24
   7.8364088455763226e+02   5.7669472155316674e-24
   7.8542333047667375e+02   5.7299284002143841e-24
   7.8720983069343799e+02   5.6928365320853112e-24
   7.8900039442970899e+02   5.6556726070692473e-24
   7.9079503092824655e+02   5.6184376591897056e-24
   7.9259374945283037e+02   5.5811327620021402e-24
   7.9439655928831712e+02   5.5437590300861390e-24
   7.9620346974067581e+02   5.5063176206089359e-24
   7.9801449013704917e+02   5.4688097349533836e-24
   7.9982962982578954e+02   5.4312366204236382e-24
   8.0164889817651579e+02   5.3935995720229481e-24
   8.0347230458015792e+02   5.3558999343135187e-24
   8.0529985844900636e+02   5.3181391033628705e-24
   8.0713156921676125e+02   5.2803185287736834e-24
   8.0896744633857759e+02   5.2424397158114031e-24
   8.1080749929111971e+02   5.2045042276272336e-24
   8.1265173757260698e+02   5.1665136875850660e-24
   8.1450017070285980e+02   5.1284697816933274e-24
   8.1635280822335812e+02   5.0903742611556098e-24
   8.1820965969727763e+02   5.0522289450354666e-24
   8.2007073470955322e+02   5.0140357230480969e-24
   8.2193604286691527e+02   4.9757965584857836e-24
   8.2380559379794875e+02   4.9375134912797330e-24
   8.2567939715313855e+02   4.8991886412077617e-24
   8.2755746260492151e+02   4.8608242112542199e-24
   8.2943979984773205e+02   4.8224224911359626e-24
   8.3132641859805813e+02   4.7839858609901135e-24
   8.3321732859448753e+02   4.7455167952449667e-24
   8.3511253959776013e+02   4.7070178666774998e-24
   8.3701206139081376e+02   4.6684917506666607e-24
   8.3891590377884438e+02   4.6299412296535087e-24
   8.4082407658934426e+02   4.5913691978192385e-24
   8.4273658967216261e+02   4.5527786659934797e-24
   8.4465345289955201e+02   4.5141727668004810e-24
   8.4657467616622091e+02   4.4755547600578470e-24
   8.4850026938938140e+02   4.4369280384421964e-24
   8.5043024250880558e+02   4.3982961334348388e-24
   8.5236460548687342e+02   4.3596627215527682e-24
   8.5430336830862495e+02   4.3210316308973178e-24
   8.5624654098181190e+02   4.2824068480150579e-24
   8.5819413353695018e+02   4.2437925251010039e-24
   8.6014615602736740e+02   4.2051929875577692e-24
   8.6210261852926419e+02   4.1666127419206504e-24
   8.6406353114175408e+02   4.1280564841735555e-24
   8.6602890398692523e+02   4.0895291084728876e-24
   8.6799874720988942e+02   4.0510357162905604e-24
   8.6997307097883117e+02   4.0125816260060431e-24
   8.7195188548506621e+02   3.9741723829568729e-24
   8.7393520094309019e+02   3.9358137699724961e-24
   8.7592302759063216e+02   3.8975118184106606e-24
   8.7791537568870785e+02   3.8592728197133935e-24
   8.7991225552167214e+02   3.8211033375048789e-24
   8.8191367739727343e+02   3.7830102202507663e-24
   8.8391965164670228e+02   3.7450006144964617e-24
   8.8593018862465442e+02   3.7070819787024598e-24
   8.8794529870937185e+02   3.6692620976991867e-24
   8.8996499230270615e+02   3.6315490977722322e-24
   8.9198927983016870e+02   3.5939514623969432e-24
   8.9401817174098176e+02   3.5564780486351123e-24
   8.9605167850813757e+02   3.5191381042054450e-24
   8.9808981062844930e+02   3.4819412852406870e-24
   9.0013257862260571e+02   3.4448976747351492e-24
   9.0217999303522549e+02   3.4080178016904711e-24
   9.0423206443491210e+02   3.3713126609643409e-24
   9.0628880341430772e+02   3.3347937338233431e-24
   9.0835022059014943e+02   3.2984730092038643e-24
   9.1041632660331970e+02   3.2623630056814726e-24
   9.1248713211890754e+02   3.2264767941720382e-24
   9.1456264782626045e+02   3.1908280213746196e-24
   9.1664288443903649e+02   3.1554309340196379e-24
   9.1872785269526571e+02   3.1203004040050513e-24
   9.2081756335740158e+02   3.0854519545964237e-24
   9.2291202721237767e+02   3.0509017879789668e-24
   9.2501125507166284e+02   3.0166668146750143e-24
   9.2711525777131772e+02   2.9827646856971007e-24
   9.2922404617205018e+02   2.9492138289640398e-24
   9.3133763115927150e+02   2.9160334926424845e-24
   9.3345602364315369e+02   2.8832438001901625e-24
   9.3557923455868149e+02   2.8508658258837567e-24
   9.3770727486571639e+02   2.8189217075567970e-24
   9.3984015554904454e+02   2.7874348298480336e-24
   9.4197788761844095e+02   2.7564301478898100e-24
   9.4412048210872183e+02   2.7259348084363117e-24
   9.4626795007980331e+02   2.6959794510912008e-24
   9.4842030261675757e+02   2.6666012243204894e-24
   9.5057755082987103e+02   2.6378517172553893e-24
   9.5273970585470090e+02   2.6098216948043906e-24
   9.5490677885213313e+02   2.5827402374887891e-24
   9.5707878100844084e+02   2.5575820130020331e-24
   9.5925572353533812e+02   2.5461157609400253e-24
   9.6143761767004401e+02   2.5949593462618817e-24
   9.6362447467533718e+02   2.4829805725690674e-24
   9.6581630583961135e+02   2.4554848268866809e-24
   9.6801312247693954e+02   2.4314269580097004e-24
   9.7021493592712829e+02   2.4087291768422898e-24
   9.7242175755577762e+02   2.3870782371106690e-24
   9.7463359875433900e+02   2.3664109571822123e-24
   9.7685047094017489e+02   2.3467253330107194e-24
   9.7907238555661706e+02   2.3280393317617410e-24
   9.8129935407302719e+02   2.3103786643370363e-24
   9.8353138798485168e+02   2.2937723102010008e-24
   9.8576849881368707e+02   2.2782505793623351e-24
   9.8801069810733577e+02   2.2638441320494932e-24
   9.9025799743986727e+02   2.2505834003974733e-24
   9.9251040841167423e+02   2.2384981935647201e-24
   9.9476794264953810e+02   2.2276173929041428e-24
   9.9703061180668544e+02   2.2179686950098593e-24
   9.9929842756284859e+02   2.2095783831626891e-24
   1.0015714016243267e+03   2.2024711184334311e-24
   1.0038495457240462e+03   2.1966697470876410e-24
   1.0061328716216182e+03   2.1921951237106445e-24
   1.0084213911034049e+03   2.1890659509276418e-24
   1.0107151159825761e+03   2.1872986373021455e-24
   1.0130140580991718e+03   2.1869071752639815e-24
   1.0153182293201629e+03   2.1879030408955828e-24
   1.0176276415395137e+03   2.1902951171946675e-24
   1.0199423066782385e+03   2.1940896420744554e-24
   1.0222622366844707e+03   2.1992901819172800e-24
   1.0245874435335190e+03   2.2058976309873754e-24
   1.0269179392279309e+03   2.2139102364726745e-24
   1.0292537357975555e+03   2.2233236483853607e-24
   1.0315948452996017e+03   2.2341309930383877e-24
   1.0339412798187063e+03   2.2463229683462848e-24
   1.0362930514669927e+03   2.2598879587954317e-24
   1.0386501723841334e+03   2.2748121676061583e-24
   1.0410126547374146e+03   2.2910797633703179e-24
   1.0433805107217968e+03   2.3086730383013179e-24
   1.0457537525599807e+03   2.3275725751807942e-24
   1.0481323925024644e+03   2.3477574201130808e-24
   1.0505164428276144e+03   2.3692052583031382e-24
   1.0529059158417235e+03   2.3918925902508341e-24
   1.0553008238790783e+03   2.4157949059718350e-24
   1.0577011793020158e+03   2.4408868551226246e-24
   1.0601069945009965e+03   2.4671424111931609e-24
   1.0625182818946621e+03   2.4945350282343818e-24
   1.0649350539299016e+03   2.5230377888896337e-24
   1.0673573230819154e+03   2.5526235427861462e-24
   1.0697851018542794e+03   2.5832650346349596e-24
   1.0722184027790099e+03   2.6149350216249959e-24
   1.0746572384166293e+03   2.6476063799426013e-24
   1.0771016213562261e+03   2.6812522004303379e-24
   1.0795515642155274e+03   2.7158458735830792e-24
   1.0820070796409600e+03   2.7513611642116765e-24
   1.0844681803077121e+03   2.7877722762162256e-24
   1.0869348789198070e+03   2.8250539079968265e-24
   1.0894071882101616e+03   2.8631812990937278e-24
   1.0918851209406560e+03   2.9021302686830670e-24
   1.0943686899021970e+03   2.9418772465804747e-24
   1.0968579079147860e+03   2.9823992974064678e-24
   1.0993527878275843e+03   3.0236741385672357e-24
   1.1018533425189789e+03   3.0656801526779226e-24
   1.1043595848966515e+03   3.1083963950415806e-24
   1.1068715278976395e+03   3.1518025967556640e-24
   1.1093891844884108e+03   3.1958791639897796e-24
   1.1119125676649221e+03   3.2406071739400025e-24
   1.1144416904526940e+03   3.2859683679195500e-24
   1.1169765659068730e+03   3.3319451420240700e-24
   1.1195172071123006e+03   3.3785205357388024e-24
   1.1220636271835806e+03   3.4256782188614232e-24
   1.1246158392651469e+03   3.4734024770348879e-24
   1.1271738565313317e+03   3.5216781961815525e-24
   1.1297376921864325e+03   3.5704908460803671e-24
   1.1323073594647815e+03   3.6198264633121235e-24
   1.1348828716308140e+03   3.6696716337585614e-24
   1.1374642419791330e+03   3.7200134748242317e-24
   1.1400514838345855e+03   3.7708396175238192e-24
   1.1426446105523223e+03   3.8221381885600962e-24
   1.1452436355178747e+03   3.8738977924981845e-24
   1.1478485721472193e+03   3.9261074941216910e-24
   1.1504594338868483e+03   3.9787568010444657e-24
   1.1530762342138387e+03   4.0318356466452907e-24
   1.1556989866359222e+03   4.0853343733654984e-24
   1.1583277046915550e+03   4.1392437164200238e-24
   1.1609624019499870e+03   4.1935547879422287e-24
   1.1636030920113340e+03   4.2482590615921017e-24
   1.1662497885066418e+03   4.3033483576458498e-24
   1.1689025050979658e+03   4.3588148285724774e-24
   1.1715612554784354e+03   4.4146509451048138e-24
   1.1742260533723236e+03   4.4708494828166617e-24
   1.1768969125351227e+03   4.5274035091844069e-24
   1.1795738467536123e+03   4.5843063711543605e-24
   1.1822568698459309e+03   4.6415516831865268e-24
   1.1849459956616472e+03   4.6991333157826128e-24
   1.1876412380818319e+03   4.7570453844768713e-24
   1.1903426110191301e+03   4.8152822392857646e-24
   1.1930501284178285e+03   4.8738384545999710e-24
   1.1957638042539352e+03   4.9327088195070215e-24
   1.1984836525352462e+03   4.9918883285336700e-24
   1.2012096873014189e+03   5.0513721727837774e-24
   1.2039419226240466e+03   5.1111557314749263e-24
   1.2066803726067253e+03   5.1712345638398250e-24
   1.2094250513851348e+03   5.2316044013939133e-24
   1.2121759731271059e+03   5.2922611405479917e-24
   1.2149331520326950e+03   5.3532008355485961e-24
   1.2176966023342582e+03   5.4144196917410478e-24
   1.2204663382965246e+03   5.4759140591378731e-24
   1.2232423742166657e+03   5.5376804262737181e-24
   1.2260247244243772e+03   5.5997154143472952e-24
   1.2288134032819471e+03   5.6620157716191026e-24
   1.2316084251843313e+03   5.7245783680778836e-24
   1.2344098045592286e+03   5.7874001903356412e-24
   1.2372175558671552e+03   5.8504783367679240e-24
   1.2400316936015151e+03   5.9138100128675648e-24
   1.2428522322886829e+03   5.9773925268147639e-24
   1.2456791864880724e+03   6.0412232852415047e-24
   1.2485125707922145e+03   6.1052997891985559e-24
   1.2513523998268327e+03   6.1696196302970280e-24
   1.2541986882509138e+03   6.2341804870284034e-24
   1.2570514507567918e+03   6.2989801212522490e-24
   1.2599107020702177e+03   6.3640163748344890e-24
   1.2627764569504375e+03   6.4292871664518252e-24
   1.2656487301902680e+03   6.4947904885214589e-24
   1.2685275366161734e+03   6.5605244042813072e-24
   1.2714128910883428e+03   6.6264870449991014e-24
   1.2743048085007626e+03   6.6926766072952916e-24
   1.2772033037812996e+03   6.7590913506000155e-24
   1.2801083918917743e+03   6.8257295947098477e-24
   1.2830200878280402e+03   6.8925897174605766e-24
   1.2859384066200560e+03   6.9596701524959027e-24
   1.2888633633319705e+03   7.0269693871376797e-24
   1.2917949730621967e+03   7.0944859603475103e-24
   1.2947332509434891e+03   7.1622184607784114e-24
   1.2976782121430228e+03   7.2301655249072691e-24
   1.3006298718624721e+03   7.2983258352504608e-24
   1.3035882453380882e+03   7.3666981186610897e-24
   1.3065533478407799e+03   7.4352811446834454e-24
   1.3095251946761864e+03   7.5040737239973945e-24
   1.3125038011847648e+03   7.5730747069149999e-24
   1.3154891827418653e+03   7.6422829819414273e-24
   1.3184813547578060e+03   7.7116974744090976e-24
   1.3214803326779613e+03   7.7813171451498481e-24
   1.3244861319828356e+03   7.8511409892413681e-24
   1.3274987681881448e+03   7.9211680347905486e-24
   1.3305182568448963e+03   7.9913973417767564e-24
   1.3335446135394695e+03   8.0618280009427068e-24
   1.3365778538936963e+03   8.1324591327250487e-24
   1.3396179935649411e+03   8.2032898862355530e-24
   1.3426650482461837e+03   8.2743194382798313e-24
   1.3457190336660944e+03   8.3455469924195478e-24
   1.3487799655891254e+03   8.4169717780729782e-24
   1.3518478598155800e+03   8.4885930496514685e-24
   1.3549227321817052e+03   8.5604100857324226e-24
   1.3580045985597669e+03   8.6324221882721536e-24
   1.3610934748581340e+03   8.7046286818423722e-24
   1.3641893770213592e+03   8.7770289129141546e-24
   1.3672923210302633e+03   8.8496222491658133e-24
   1.3704023229020158e+03   8.9224080788285712e-24
   1.3735193986902191e+03   8.9953858100687231e-24
   1.3766435644849907e+03   9.0685548704071313e-24
   1.3797748364130439e+03   9.1419147061844916e-24
   1.3829132306377758e+03   9.2154647820717428e-24
   1.3860587633593491e+03   9.2892045806459398e-24
   1.3892114508147711e+03   9.3631336020514199e-24
   1.3923713092779844e+03   9.4372513637656138e-24
   1.3955383550599472e+03   9.5115574005402206e-24
   1.3987126045087180e+03   9.5860512645921069e-24
   1.4018940740095402e+03   9.6607325262228835e-24
   1.4050827799849262e+03   9.7356007751392201e-24
   1.4082787388947427e+03   9.8106556230735709e-24
   1.4114819672362971e+03   9.8858967088502684e-24
   1.4146924815444168e+03   9.9613237083850941e-24
   1.4179102983915432e+03   1.0036936355482447e-23
   1.4211354343878106e+03   1.0112734488345756e-23
   1.4243679061811370e+03   1.0188718164906776e-23
   1.4276077304573018e+03   1.0264887992619745e-23
   1.4308549239400422e+03   1.0341246286651209e-23
   1.4341095033911336e+03   1.0417802697675401e-23
   1.4373714856104764e+03   1.0494625372734671e-23
   1.4406408874361839e+03   1.0579216718859877e-23
   1.4439177257446693e+03   1.0648732238597768e-23
   1.4472020174507334e+03   1.0725779200503886e-23
   1.4504937795076462e+03   1.0803193537706503e-23
   1.4537930289072444e+03   1.0880812207399616e-23
   1.4570997826800117e+03   1.0958618622552378e-23
   1.4604140578951685e+03   1.1036608822206135e-23
   1.4637358716607628e+03   1.1114781360184212e-23
   1.4670652411237511e+03   1.1193135524577328e-23
   1.4704021834700959e+03   1.1271670875112114e-23
   1.4737467159248495e+03   1.1350387090910510e-23
   1.4770988557522435e+03   1.1429283911542581e-23
   1.4804586202557782e+03   1.1508361111285867e-23
   1.4838260267783135e+03   1.1587618486759540e-23
   1.4872010927021524e+03   1.1667055850503858e-23
   1.4905838354491393e+03   1.1746673027410922e-23
   1.4939742724807450e+03   1.1826469852625678e-23
   1.4973724212981570e+03   1.1906446170219224e-23
   1.5007782994423703e+03   1.1986601832323205e-23
   1.5041919244942806e+03   1.2066936698520870e-23
   1.5076133140747675e+03   1.2147450635405796e-23
   1.5110424858447943e+03   1.2228143516235857e-23
   1.5144794575054952e+03   1.2309015220662166e-23
   1.5179242467982660e+03   1.2390065634494416e-23
   1.5213768715048586e+03   1.2471294649514150e-23
   1.5248373494474658e+03   1.2552702163287134e-23
   1.5283056984888226e+03   1.2634288079019665e-23
   1.5317819365322930e+03   1.2716052305406388e-23
   1.5352660815219633e+03   1.2797994756499547e-23
   1.5387581514427347e+03   1.2880115351585459e-23
   1.5422581643204164e+03   1.2962414015065699e-23
   1.5457661382218205e+03   1.3044890676345343e-23
   1.5492820912548482e+03   1.3127545269726601e-23
   1.5528060415685927e+03   1.3210377734304941e-23
   1.5563380073534297e+03   1.3293388013878761e-23
   1.5598780068411047e+03   1.3376576056846818e-23
   1.5634260583048369e+03   1.3459941816122763e-23
   1.5669821800594088e+03   1.3543485249049980e-23
   1.5705463904612602e+03   1.3627206317309318e-23
   1.5741187079085844e+03   1.3711104986853389e-23
   1.5776991508414226e+03   1.3795181227811176e-23
   1.5812877377417585e+03   1.3879435014425859e-23
   1.5848844871336155e+03   1.3963866324975386e-23
   1.5884894175831519e+03   1.4048475141703593e-23
   1.5921025476987518e+03   1.4133261450754251e-23
   1.5957238961311311e+03   1.4218225242101371e-23
   1.5993534815734224e+03   1.4303366509486418e-23
   1.6029913227612815e+03   1.4388685250358052e-23
   1.6066374384729784e+03   1.4474181465812450e-23
   1.6102918475294950e+03   1.4559855160533174e-23
   1.6139545687946236e+03   1.4645706342736502e-23
   1.6176256211750633e+03   1.4731735024116717e-23
   1.6213050236205172e+03   1.4817941219794913e-23
   1.6249927951237919e+03   1.4904324948263919e-23
   1.6286889547208953e+03   1.4990886231344149e-23
   1.6323935214911294e+03   1.5077625094135140e-23
   1.6361065145571979e+03   1.5164541564963785e-23
   1.6398279530853010e+03   1.5251635675344693e-23
   1.6435578562852288e+03   1.5338907459937196e-23
   1.6472962434104702e+03   1.5426356956497524e-23
   1.6510431337583054e+03   1.5513984205845763e-23
   1.6547985466699083e+03   1.5601789251818750e-23
   1.6585625015304454e+03   1.5689772141235736e-23
   1.6623350177691759e+03   1.5777932923864467e-23
   1.6661161148595527e+03   1.5866271652375402e-23
   1.6699058123193220e+03   1.5954788382318074e-23
   1.6737041297106261e+03   1.6043483172078592e-23
   1.6775110866400983e+03   1.6132356082852885e-23
   1.6813267027589727e+03   1.6221407178611075e-23
   1.6851509977631824e+03   1.6310636526067420e-23
   1.6889839913934547e+03   1.6400044194651499e-23
   1.6928257034354237e+03   1.6489630256481131e-23
   1.6966761537197258e+03   1.6579394786330367e-23
   1.7005353621221034e+03   1.6669337861602498e-23
   1.7044033485635077e+03   1.6759459562310793e-23
   1.7082801330102013e+03   1.6849759971042061e-23
   1.7121657354738620e+03   1.6940239172941704e-23
   1.7160601760116867e+03   1.7030897255681964e-23
   1.7199634747264890e+03   1.7121734309450074e-23
   1.7238756517668126e+03   1.7212750426908825e-23
   1.7277967273270292e+03   1.7303945703191472e-23
   1.7317267216474452e+03   1.7395320235872183e-23
   1.7356656550144003e+03   1.7486874124945173e-23
   1.7396135477603816e+03   1.7578607472808980e-23
   1.7435704202641227e+03   1.7670520384246335e-23
   1.7475362929507096e+03   1.7762612966403068e-23
   1.7515111862916867e+03   1.7854885328772327e-23
   1.7554951208051623e+03   1.7947337583178869e-23
   1.7594881170559165e+03   1.8039969843756282e-23
   1.7634901956555004e+03   1.8132782226938822e-23
   1.7675013772623520e+03   1.8225774851441593e-23
   1.7715216825818970e+03   1.8318947838244843e-23
   1.7755511323666574e+03   1.8412301310579269e-23
   1.7795897474163598e+03   1.8505835393914651e-23
   1.7836375485780354e+03   1.8599550215944316e-23
   1.7876945567461396e+03   1.8693445906572275e-23
   1.7917607928626512e+03   1.8787522597896959e-23
   1.7958362779171837e+03   1.8881780424211545e-23
   1.7999210329470920e+03   1.8976219521973515e-23
   1.8040150790375851e+03   1.9070840029811271e-23
   1.8081184373218246e+03   1.9165642088502141e-23
   1.8122311289810480e+03   1.9260625840967553e-23
   1.8163531752446681e+03   1.9355791432263866e-23
   1.8204845973903862e+03   1.9451139009567366e-23
   1.8246254167443008e+03   1.9546668722180667e-23
   1.8287756546810199e+03   1.9642380721509427e-23
   1.8329353326237645e+03   1.9738275161069170e-23
   1.8371044720444891e+03   1.9834352196474348e-23
   1.8412830944639861e+03   1.9930611985442251e-23
   1.8454712214520007e+03   2.0027054687794377e-23
   1.8496688746273339e+03   2.0123680465455723e-23
   1.8538760756579657e+03   2.0220489482478900e-23
   1.8580928462611598e+03   2.0317481905062701e-23
   1.8623192082035775e+03   2.0414657901590379e-23
   1.8665551833013897e+03   2.0512017642701700e-23
   1.8708007934203895e+03   2.0609561301404564e-23
   1.8750560604761056e+03   2.0707289053269125e-23
   1.8793210064339169e+03   2.0805201076777232e-23
   1.8835956533091580e+03   2.0903297553959764e-23
   1.8878800231672456e+03   2.1001578671643624e-23
   1.8921741381237846e+03   2.1100044624090269e-23
   1.8964780203446785e+03   2.1198695619050206e-23
   1.9007916920462537e+03   2.1297531893493754e-23
   1.9051151754953682e+03   2.1396553761751456e-23
   1.9094484930095266e+03   2.1495761803061323e-23
   1.9137916669569970e+03   2.1595157955046543e-23
   1.9181447197569248e+03   2.1694761246794026e-23
   1.9225076738794503e+03   2.1794875309934679e-23
   1.9268805518458250e+03   2.1894458514875052e-23
   1.9312633762285207e+03   2.1994587550052333e-23
   1.9356561696513581e+03   2.2094909937557677e-23
   1.9400589547896172e+03   2.2195420459864519e-23
   1.9444717543701486e+03   2.2296118496937411e-23
   1.9488945911715025e+03   2.2397004034166665e-23
   1.9533274880240385e+03   2.2498077201074179e-23
   1.9577704678100461e+03   2.2599338174529888e-23
   1.9622235534638608e+03   2.2700787150918226e-23
   1.9666867679719855e+03   2.2802424336333609e-23
   1.9711601343732061e+03   2.2904249942607341e-23
   1.9756436757587130e+03   2.3006264185499919e-23
   1.9801374152722201e+03   2.3108467283836526e-23
   1.9846413761100778e+03   2.3210859459012201e-23
   1.9891555815214042e+03   2.3313440934761725e-23
   1.9936800548081992e+03   2.3416211936990889e-23
   1.9982148193254586e+03   2.3519172693694234e-23
   2.0027598984813069e+03   2.3622323434886205e-23
   2.0073153157371096e+03   2.3725664392575062e-23
   2.0118810946075973e+03   2.3829195800728422e-23
   2.0164572586609861e+03   2.3932917895260842e-23
   2.0210438315190997e+03   2.4036830914020910e-23
   2.0256408368574916e+03   2.4140935096779956e-23
   2.0302482984055669e+03   2.4245230685225492e-23
   2.0348662399467064e+03   2.4349717922954700e-23
   2.0394946853183822e+03   2.4454397055481071e-23
   2.0441336584122923e+03   2.4559268330213033e-23
   2.0487831831744788e+03   2.4664331996465853e-23
   2.0534432836054434e+03   2.4769588305454152e-23
   2.0581139837602859e+03   2.4875037510292268e-23
   2.0627953077488178e+03   2.4980679865991443e-23
   2.0674872797356916e+03   2.5086515629458110e-23
   2.0721899239405220e+03   2.5192545059495514e-23
   2.0769032646380156e+03   2.5298768416799130e-23
   2.0816273261580905e+03   2.5405185963960966e-23
   2.0863621328860095e+03   2.5511797965462536e-23
   2.0911077092624932e+03   2.5618604687682328e-23
   2.0958640797838625e+03   2.5725606398888565e-23
   2.1006312690021527e+03   2.5832803369243979e-23
   2.1054093015252483e+03   2.5940195870803308e-23
   2.1101982020169994e+03   2.6047784177512074e-23
   2.1149979951973610e+03   2.6155568565207143e-23
   2.1198087058425144e+03   2.6263549311619355e-23
   2.1246303587849957e+03   2.6371726696375176e-23
   2.1294629789138239e+03   2.6480101000985124e-23
   2.1343065911746312e+03   2.6588672508861652e-23
   2.1391612205697911e+03   2.6697441505301439e-23
   2.1440268921585412e+03   2.6806408277497758e-23
   2.1489036310571232e+03   2.6915573114541908e-23
   2.1537914624389068e+03   2.7024936307415656e-23
   2.1586904115345196e+03   2.7134498148990015e-23
   2.1636005036319807e+03   2.7244258934041213e-23
   2.1685217640768210e+03   2.7354218959228841e-23
   2.1734542182722294e+03   2.7464378523118954e-23
   2.1783978916791725e+03   2.7574737926166680e-23
   2.1833528098165311e+03   2.7685297470726669e-23
   2.1883189982612321e+03   2.7796057461054716e-23
   2.1932964826483721e+03   2.7907018203298779e-23
   2.1982852886713627e+03   2.8018180005507515e-23
   2.2032854420820559e+03   2.8129543177630703e-23
   2.2082969686908773e+03   2.8241108031517523e-23
   2.2133198943669604e+03   2.8352874880918857e-23
   2.2183542450382797e+03   2.8464844041484672e-23
   2.2234000466917869e+03   2.8577015830773396e-23
   2.2284573253735366e+03   2.8689390568241096e-23
   2.2335261071888331e+03   2.8801968575251629e-23
   2.2386064183023564e+03   2.8914750175071348e-23
   2.2436982849383039e+03   2.9027735692876479e-23
   2.2488017333805128e+03   2.9140925455748238e-23
   2.2539167899726131e+03   2.9254319792677196e-23
   2.2590434811181522e+03   2.9367919034561191e-23
   2.2641818332807343e+03   2.9481723514211885e-23
   2.2693318729841571e+03   2.9595733566349761e-23
   2.2744936268125489e+03   2.9709949527607142e-23
   2.2796671214105068e+03   2.9824371736535048e-23
   2.2848523834832267e+03   2.9939000533594911e-23
   2.2900494397966545e+03   3.0053836261169867e-23
   2.2952583171776132e+03   3.0168879263563427e-23
   2.3004790425139499e+03   3.0284129886993868e-23
   2.3057116427546616e+03   3.0399588479611017e-23
   2.3109561449100497e+03   3.0515255391488543e-23
   2.3162125760518502e+03   3.0631130974632283e-23
   2.3214809633133764e+03   3.0747215582993867e-23
   2.3267613338896567e+03   3.0863509572467975e-23
   2.3320537150375781e+03   3.0980013300907730e-23
   2.3373581340760247e+03   3.1096727128158548e-23
   2.3426746183860209e+03   3.1213651416081643e-23
   2.3480031954108649e+03   3.1330786528613309e-23
   2.3533438926562840e+03   3.1448132831879819e-23
   2.3586967376905682e+03   3.1565690694392349e-23
   2.3640617581447073e+03   3.1683460487481231e-23
   2.3694389817125457e+03   3.1801442586231425e-23
   2.3748284361509186e+03   3.1919637371873652e-23
   2.3802301492797947e+03   3.2038045238802130e-23
   2.3856441489824215e+03   3.2156666620262881e-23
   2.3910704632054699e+03   3.2275502122727367e-23
   2.3965091199591757e+03   3.2394553976126777e-23
   2.4019601473174871e+03   3.2662486590593289e-23
   2.4074235734182107e+03   3.2633296265798817e-23
   2.4128994264631474e+03   3.2752987748307504e-23
   2.4183877347182515e+03   3.2872897038682682e-23
   2.4238885265137715e+03   3.2993022751676413e-23
   2.4294018302443865e+03   3.3113365060789240e-23
   2.4349276743693695e+03   3.3233924306537098e-23
   2.4404660874127226e+03   3.3354700866895533e-23
   2.4460170979633290e+03   3.3475695132544385e-23
   2.4515807346750989e+03   3.3596907500130523e-23
   2.4571570262671171e+03   3.3718338369989902e-23
   2.4627460015237925e+03   3.3839988145242388e-23
   2.4683476892950066e+03   3.3961857231391283e-23
   2.4739621184962639e+03   3.4083946036135769e-23
   2.4795893181088318e+03   3.4206254969273236e-23
   2.4852293171799047e+03   3.4328784442637724e-23
   2.4908821448227482e+03   3.4451534870073756e-23
   2.4965478302168394e+03   3.4574506667430492e-23
   2.5022264026080334e+03   3.4697700252524091e-23
   2.5079178913087057e+03   3.4821116045158117e-23
   2.5136223256979038e+03   3.4944754467104315e-23
   2.5193397352215011e+03   3.5068615942107369e-23
   2.5250701493923461e+03   3.5192700895879736e-23
   2.5308135977904176e+03   3.5317009756103486e-23
   2.5365701100629785e+03   3.5441542952429324e-23
   2.5423397159247179e+03   3.5566300916479285e-23
   2.5481224451579214e+03   3.5691284081840814e-23
   2.5539183276126146e+03   3.5816492884078207e-23
   2.5597273932067205e+03   3.5941927760721501e-23
   2.5655496719262051e+03   3.6067589151276255e-23
   2.5713851938252474e+03   3.6193477497222864e-23
   2.5772339890263847e+03   3.6319593242010988e-23
   2.5830960877206689e+03   3.6445936831067141e-23
   2.5889715201678246e+03   3.6572508711801064e-23
   2.5948603166964067e+03   3.6699309333591499e-23
   2.6007625077039456e+03   3.6826339147797961e-23
   2.6066781236571228e+03   3.6953598607763523e-23
   2.6126071950919140e+03   3.7081088168807495e-23
   2.6185497526137524e+03   3.7208808288234546e-23
   2.6245058268976845e+03   3.7336759425332596e-23
   2.6304754486885322e+03   3.7464942041369895e-23
   2.6364586488010409e+03   3.7593356599601644e-23
   2.6424554581200541e+03   3.7722003565274082e-23
   2.6484659076006628e+03   3.7850883405614882e-23
   2.6544900282683661e+03   3.7979996589846934e-23
   2.6605278512192376e+03   3.8109343589174820e-23
   2.6665794076200718e+03   3.8238924876800437e-23
   2.6726447287085616e+03   3.8368740927920540e-23
   2.6787238457934509e+03   3.8498792219717461e-23
   2.6848167902546975e+03   3.8629079231371670e-23
   2.6909235935436336e+03   3.8759602444058947e-23
   2.6970442871831337e+03   3.8890362340956902e-23
   2.7031789027677655e+03   3.9021359407234124e-23
   2.7093274719639671e+03   3.9152594130059999e-23
   2.7154900265102033e+03   3.9284066998608678e-23
   2.7216665982171289e+03   3.9415778504050749e-23
   2.7278572189677579e+03   3.9547729139561940e-23
   2.7340619207176155e+03   3.9679919400323283e-23
   2.7402807354949209e+03   3.9812349783517697e-23
   2.7465136954007403e+03   3.9945020788338000e-23
   2.7527608326091572e+03   4.0077932915982352e-23
   2.7590221793674355e+03   4.0211086669658979e-23
   2.7652977679961887e+03   4.0344482554589767e-23
   2.7715876308895495e+03   4.0478121078008625e-23
   2.7778918005153237e+03   4.0612002749158340e-23
   2.7842103094151753e+03   4.0746128079306312e-23
   2.7905431902047853e+03   4.0880497581735891e-23
   2.7968904755740236e+03   4.1015111771759334e-23
   2.8032521982871067e+03   4.1149971166716123e-23
   2.8096283911827841e+03   4.1285076285982234e-23
   2.8160190871744967e+03   4.1420427650998421e-23
   2.8224243192505496e+03   4.1556025785275266e-23
   2.8288441204742812e+03   4.1691871214460135e-23
   2.8352785239842360e+03   4.1827964466421209e-23
   2.8417275629943333e+03   4.1964306071456416e-23
   2.8481912707940437e+03   4.2100896562818677e-23
   2.8546696807485473e+03   4.2237736478129237e-23
   2.8611628262989252e+03   4.2374826364324811e-23
   2.8676707409623218e+03   4.2512166800818125e-23
   2.8741934583321108e+03   4.2649758594736663e-23
   2.8807310120780839e+03   4.2787617007236525e-23
   2.8872834359466156e+03   4.2925697587373005e-23
   2.8938507637608373e+03   4.3064043961409277e-23
   2.9004330294208153e+03   4.3202644696409801e-23
   2.9070302669037219e+03   4.3341499310943090e-23
   2.9136425102640151e+03   4.3480608265375536e-23
   2.9202697936336103e+03   4.3619972093496023e-23
   2.9269121512220618e+03   4.3759591344716738e-23
   2.9335696173167280e+03   4.3899466574328429e-23
   2.9402422262829632e+03   4.4039598341034057e-23
   2.9469300125642903e+03   4.4179987206156955e-23
   2.9536330106825662e+03   4.4320633733330782e-23
   2.9603512552381790e+03   4.4461538488367273e-23
   2.9670847809102161e+03   4.4602702039206322e-23
   2.9738336224566428e+03   4.4744124955870497e-23
   2.9805978147144856e+03   4.4885807810458174e-23
   2.9873773926000094e+03   4.5027751177126834e-23
   2.9941723911088998e+03   4.5169955632107632e-23
   3.0009828453164400e+03   4.5312421753677239e-23
   3.0078087903777005e+03   4.5455150122169569e-23
   3.0146502615277032e+03   4.5598141319983439e-23
   3.0215072940816240e+03   4.5741395931562875e-23
   3.0283799234349663e+03   4.5884914543417149e-23
   3.0352681850637337e+03   4.6028697744108555e-23
   3.0421721145246306e+03   4.6172746124265129e-23
   3.0490917474552361e+03   4.6317060276561653e-23
   3.0560271195741889e+03   4.6461640795743615e-23
   3.0629782666813712e+03   4.6606488278616208e-23
   3.0699452246580959e+03   4.6751603324045438e-23
   3.0769280294672903e+03   4.6896986532957618e-23
   3.0839267171536844e+03   4.7042638508356700e-23
   3.0909413238439852e+03   4.7188559855295153e-23
   3.0979718857470821e+03   4.7334751180904652e-23
   3.1050184391542207e+03   4.7481213094386074e-23
   3.1120810204391969e+03   4.7627946207002271e-23
   3.1191596660585319e+03   4.7774951132092422e-23
   3.1262544125516797e+03   4.7922228485066448e-23
   3.1333652965412020e+03   4.8069778883410778e-23
   3.1404923547329608e+03   4.8217602946679149e-23
   3.1476356239163088e+03   4.8365701296509727e-23
   3.1547951409642824e+03   4.8514074556611919e-23
   3.1619709428337774e+03   4.8662723352780915e-23
   3.1691630665657603e+03   4.8811648312879650e-23
   3.1763715492854481e+03   4.8960850066860973e-23
   3.1835964282025006e+03   4.9110329246761200e-23
   3.1908377406112140e+03   4.9260086486696109e-23
   3.1980955238907154e+03   4.9410122422871257e-23
   3.2053698155051443e+03   4.9560437693570294e-23
   3.2126606530038653e+03   4.9711032939173697e-23
   3.2199680740216468e+03   4.9861908802147409e-23
   3.2272921162788616e+03   5.0013065927046763e-23
   3.2346328175816825e+03   5.0164504960524701e-23
   3.2419902158222658e+03   5.0316226551324213e-23
   3.2493643489789661e+03   5.0468231350279469e-23
   3.2567552551165181e+03   5.0620520010335846e-23
   3.2641629723862388e+03   5.0773093186528430e-23
   3.2715875390262227e+03   5.0925951535996751e-23
   3.2790289933615413e+03   5.1079095717989277e-23
   3.2864873738044307e+03   5.1232526393877442e-23
   3.2939627188545087e+03   5.1386244227143387e-23
   3.3014550670989584e+03   5.1540249883427070e-23
   3.3089644572127331e+03   5.1694544030543411e-23
   3.3164909279587582e+03   5.1849127338569006e-23
   3.3240345181881175e+03   5.2004000480056012e-23
   3.3315952668402751e+03   5.2159164130606220e-23
   3.3391732129432621e+03   5.2314618970954784e-23
   3.3467683956138817e+03   5.2470365697410244e-23
   3.3543808540579093e+03   5.2626405123306746e-23
   3.3620106275702997e+03   5.2782776313569511e-23
   3.3696577555353874e+03   5.2939364039959254e-23
   3.3773222774270807e+03   5.3096284689741123e-23
   3.3850042328090840e+03   5.3253500873172766e-23
   3.3927036613350915e+03   5.3411013063443104e-23
   3.4004206027489827e+03   5.3568821929607635e-23
   3.4081550968850479e+03   5.3726928161156154e-23
   3.4159071836681787e+03   5.3885332453465252e-23
   3.4236769031140807e+03   5.4044035505157975e-23
   3.4314642953294760e+03   5.4203038017385436e-23
   3.4392694005123135e+03   5.4362340693612109e-23
   3.4470922589519741e+03   5.4521944239515110e-23
   3.4549329110294802e+03   5.4681849362948198e-23
   3.4627913972177080e+03   5.4842056773928157e-23
   3.4706677580815804e+03   5.5002567184617284e-23
   3.4785620342782986e+03   5.5163381309325245e-23
   3.4864742665575423e+03   5.5324499864511099e-23
   3.4944044957616684e+03   5.5485923568777334e-23
   3.5023527628259421e+03   5.5647653142870847e-23
   3.5103191087787368e+03   5.5809689309691065e-23
   3.5183035747417462e+03   5.5972032794280213e-23
   3.5263062019301997e+03   5.6134684323827330e-23
   3.5343270316530729e+03   5.6297644627682134e-23
   3.5423661053133014e+03   5.6460914437336081e-23
   3.5504234644079943e+03   5.6624494486442806e-23
   3.5584991505286534e+03   5.6788385510809207e-23
   3.5665932053613724e+03   5.6952588248393920e-23
   3.5747056706870726e+03   5.7117103439324900e-23
   3.5828365883817096e+03   5.7281931825881714e-23
   3.5909860004164780e+03   5.7447074152513092e-23
   3.5991539488580502e+03   5.7612531165824996e-23
   3.6073404758687775e+03   5.7778303614600393e-23
   3.6155456237069129e+03   5.7944392249778152e-23
   3.6237694347268289e+03   5.8110797824472242e-23
   3.6320119513792361e+03   5.8277521093973754e-23
   3.6402732162114016e+03   5.8444562815734572e-23
   3.6485532718673694e+03   5.8611923749394845e-23
   3.6568521610881849e+03   5.8779604656763287e-23
   3.6651699267120985e+03   5.8947606301829928e-23
   3.6735066116748112e+03   5.9115929450767539e-23
   3.6818622590096847e+03   5.9284574871930515e-23
   3.6902369118479505e+03   5.9453543335856990e-23
   3.6986306134189576e+03   5.9622835615272821e-23
   3.7070434070503788e+03   5.9792452485095213e-23
   3.7154753361684388e+03   5.9962394722427469e-23
   3.7239264442981380e+03   6.0132663106577746e-23
   3.7323967750634783e+03   6.0303258419032181e-23
   3.7408863721876905e+03   6.0474181443490658e-23
   3.7493952794934457e+03   6.0645432965848463e-23
   3.7579235409031044e+03   6.0817013774208590e-23
   3.7664712004389271e+03   6.0988924658892214e-23
   3.7750383022233068e+03   6.1161166412434106e-23
   3.7836248904790000e+03   6.1333739829616830e-23
   3.7922310095293378e+03   6.1506645707506666e-23
   3.8008567037984812e+03   6.1679884845559201e-23
   3.8095020178116320e+03   6.1853458045927938e-23
   3.8181669961952684e+03   6.2027366114616638e-23
   3.8268516836773747e+03   6.2201609868008185e-23
   3.8355561250876749e+03   6.2376190215455053e-23
   3.8442803653578508e+03   6.2551114569694854e-23
   3.8530244495217962e+03   6.2726363234948964e-23
   3.8617884227158329e+03   6.2901957677243821e-23
   3.8705723301789485e+03   6.3077891908372458e-23
   3.8793762172530346e+03   6.3254166700398836e-23
   3.8882001293831040e+03   6.3430782868028807e-23
   3.8970441121175481e+03   6.3607741233112610e-23
   3.9059082111083594e+03   6.3785042620849054e-23
   3.9147924721113668e+03   6.3962687859045145e-23
   3.9236969409864755e+03   6.4140677777865089e-23
   3.9326216636979061e+03   6.4319013209787506e-23
   3.9415666863144152e+03   6.4497694989556361e-23
   3.9505320550095594e+03   6.4676723954187309e-23
   3.9595178160619148e+03   6.4856100942948451e-23
   3.9685240158553220e+03   6.5035826797372443e-23
   3.9775507008791251e+03   6.5215902361248208e-23
   3.9865979177284157e+03   6.5396328480622277e-23
   3.9956657131042562e+03   6.5577106003804137e-23
   4.0047541338139463e+03   6.5758235781365724e-23
   4.0138632267712487e+03   6.5939718666150478e-23
   4.0229930389966380e+03   6.6121555513265510e-23
   4.0321436176175284e+03   6.6303747180078056e-23
   4.0413150098685405e+03   6.6486294526257250e-23
   4.0505072630917302e+03   6.6669198413711014e-23
   4.0597204247368354e+03   6.6852459706648820e-23
   4.0689545423615218e+03   6.7036079271561595e-23
   4.0782096636316282e+03   6.7220057977207855e-23
   4.0874858363214134e+03   6.7404396694643467e-23
   4.0967831083138053e+03   6.7589096297205602e-23
   4.1061015276006337e+03   6.7774157660530077e-23
   4.1154411422828998e+03   6.7959581662529193e-23
   4.1248020005710150e+03   6.8145369183434185e-23
   4.1341841507850377e+03   6.8331521105756841e-23
   4.1435876413549422e+03   6.8518038314316890e-23
   4.1530125208208592e+03   6.8704921696242805e-23
   4.1624588378333274e+03   6.8892172140954142e-23
   4.1719266411535427e+03   6.9079790540192764e-23
   4.1814159796536123e+03   6.9267777788012874e-23
   4.1909269023168063e+03   6.9456134780774158e-23
   4.2004594582378131e+03   6.9644862417165629e-23
   4.2100136966229911e+03   6.9833961598193598e-23
   4.2195896667906109e+03   7.0023433227181379e-23
   4.2291874181711337e+03   7.0213278209791087e-23
   4.2388070003074536e+03   7.0403497454010659e-23
   4.2484484628551418e+03   7.0594091870181899e-23
   4.2581118555827243e+03   7.0785062370975784e-23
   4.2677972283719282e+03   7.0976409871466893e-23
   4.2775046312179384e+03   7.1168135289140675e-23
   4.2872341142296582e+03   7.1360239544097970e-23
   4.2969857276299654e+03   7.1552723559708083e-23
   4.3067595217559747e+03   7.1745588266704811e-23
   4.3165555470592953e+03   7.1938834669551840e-23
   4.3263738541062985e+03   7.2132464069103009e-23
   4.3362144935783563e+03   7.2326475740478702e-23
   4.3460775162721338e+03   7.2520872433510314e-23
   4.3559629730998367e+03   7.2715654484554750e-23
   4.3658709150894601e+03   7.2910822817569297e-23
   4.3758013933850798e+03   7.3106378371079576e-23
   4.3857544592470977e+03   7.3302322087684274e-23
   4.3957301640525102e+03   7.3498654912785007e-23
   4.4057285592951766e+03   7.3695377794278720e-23
   4.4157496965860792e+03   7.3892491682515439e-23
   4.4257936276535966e+03   7.4089997530240716e-23
   4.4358604043437690e+03   7.4287896292605497e-23
   4.4459500786205526e+03   7.4486188927158428e-23
   4.4560627025661106e+03   7.4684876393848492e-23
   4.4661983283810678e+03   7.4883959655023573e-23
   4.4763570083847881e+03   7.5083439675425357e-23
   4.4865387950156228e+03   7.5283317422220114e-23
   4.4967437408312153e+03   7.5483593864962321e-23
   4.5069718985087475e+03   7.5684269975628419e-23
   4.5172233208452208e+03   7.5885346728611924e-23
   4.5274980607577272e+03   7.6086825100719619e-23
   4.5377961712837214e+03   7.6288706071172728e-23
   4.5481177055813005e+03   7.6490990621635341e-23
   4.5584627169294599e+03   7.6693679736177232e-23
   4.5688312587283945e+03   7.6896774401321656e-23
   4.5792233844997590e+03   7.7100275606006203e-23
   4.5896391478869491e+03   7.7304184341623942e-23
   4.6000786026553651e+03   7.7508501601999240e-23
   4.6105418026927109e+03   7.7713228383399459e-23
   4.6210288020092612e+03   7.7918365684555726e-23
   4.6315396547381361e+03   7.8123914506628657e-23
   4.6420744151355902e+03   7.8329875853254919e-23
   4.6526331375812833e+03   7.8536250730520200e-23
   4.6632158765785734e+03   7.8743040146970430e-23
   4.6738226867547746e+03   7.8950245113628964e-23
   4.6844536228614688e+03   7.9157866643982509e-23
   4.6951087397747715e+03   7.9365905754005498e-23
   4.7057880924956135e+03   7.9574363462141991e-23
   4.7164917361500384e+03   7.9783240789355887e-23
   4.7272197259894601e+03   7.9992538759181750e-23
   4.7379721173909820e+03   8.0202258398318094e-23
   4.7487489658576615e+03   8.0412400774843476e-23
   4.7595503270188010e+03   8.0622966798682224e-23
   4.7703762566302357e+03   8.0833957618709714e-23
   4.7812268105746271e+03   8.1045374241452540e-23
   4.7921020448617301e+03   8.1257217714463155e-23
   4.8030020156287119e+03   8.1469493669368731e-23
   4.8139267791404254e+03   8.1682189304004646e-23
   4.8248763917896977e+03   8.1895319493360177e-23
   4.8358509100976289e+03   8.2108880718433037e-23
   4.8468503907138847e+03   8.2322874011259093e-23
   4.8578748904169670e+03   8.2537300423224979e-23
   4.8689244661145412e+03   8.2752161009869022e-23
   4.8799991748437096e+03   8.2967456829595365e-23
   4.8910990737713064e+03   8.3183188943457910e-23
   4.9022242201941972e+03   8.3399358415073766e-23
   4.9133746715395737e+03   8.3615966310649528e-23
   4.9245504853652492e+03   8.3833013698928792e-23
   4.9357517193599560e+03   8.4050501651234999e-23
   4.9469784313436494e+03   8.4268431241451955e-23
   4.9582306792677891e+03   8.4486803546021215e-23
   4.9695085212156509e+03   8.4705619643956845e-23
   4.9808120154026328e+03   8.4924880616854236e-23
   4.9921412201765452e+03   8.5144587548885582e-23
   5.0034961940179137e+03   8.5364741526794845e-23
   5.0148769955402859e+03   8.5585343639928838e-23
   5.0262836834905174e+03   8.5806394980213316e-23
   5.0377163167490999e+03   8.6027896642160532e-23
   5.0491749543304495e+03   8.6249849722909367e-23
   5.0606596553832142e+03   8.6472255322178129e-23
   5.0721704791905804e+03   8.6695114542290371e-23
   5.0837074851705784e+03   8.6918428488194972e-23
   5.0952707328763872e+03   8.7142198267452195e-23
   5.1068602819966454e+03   8.7366424990243822e-23
   5.1184761923557617e+03   8.7591109769366321e-23
   5.1301185239142042e+03   8.7816253720255296e-23
   5.1417873367688426e+03   8.8041857960978180e-23
   5.1534826911532327e+03   8.8267923612233124e-23
   5.1652046474379385e+03   8.8494451797365778e-23
   5.1769532661308403e+03   8.8721443642377995e-23
   5.1887286078774478e+03   8.8948900275909955e-23
   5.2005307334612216e+03   8.9176822829261455e-23
   5.2123597038038506e+03   8.9405212436415671e-23
   5.2242155799656230e+03   8.9634070234017231e-23
   5.2360984231457051e+03   8.9863397361442952e-23
   5.2480082946824614e+03   9.0093194960886923e-23
   5.2599452560537775e+03   9.0323464177959806e-23
   5.2719093688773737e+03   9.0554206167479429e-23
   5.2839006949111254e+03   9.0785440062811237e-23
   5.2959192960533837e+03   9.1017113019474150e-23
   5.3079652343432781e+03   9.1249280187211229e-23
   5.3200385719610640e+03   9.1481924744902146e-23
   5.3321393712284280e+03   9.1715047844627966e-23
   5.3442676946088086e+03   9.1948650648854261e-23
   5.3564236047077229e+03   9.2182734323569639e-23
   5.3686071642730894e+03   9.2417300037621185e-23
   5.3808184361955509e+03   9.2652348962658700e-23
   5.3930574835087982e+03   9.2887882273057172e-23
   5.4053243693899030e+03   9.3123901145934437e-23
   5.4176191571596210e+03   9.3360406761166162e-23
   5.4299419102827524e+03   9.3597400301362046e-23
   5.4422926923684463e+03   9.3834882951881894e-23
   5.4546715671705351e+03   9.4072855900845255e-23
   5.4670785985878756e+03   9.4311320339124260e-23
   5.4795138506646335e+03   9.4550277460356558e-23
   5.4919773875906812e+03   9.4789728460947815e-23
   5.5044692737018822e+03   9.5029674540069119e-23
   5.5169895734804386e+03   9.5270116899687611e-23
   5.5295383515552212e+03   9.5511056744536689e-23
   5.5421156727021043e+03   9.5752495282136930e-23
   5.5547216018442978e+03   9.5994433722823996e-23
   5.5673562040526849e+03   9.6236873279697244e-23
   5.5800195445461641e+03   9.6479815168698278e-23
   5.5927116886919594e+03   9.6723260608532189e-23
   5.6054327020059945e+03   9.6967210820757247e-23
   5.6181826501532096e+03   9.7211667029725286e-23
   5.6309615989479043e+03   9.7456630462634941e-23
   5.6437696143540752e+03   9.7702102349482606e-23
   5.6566067624857606e+03   9.7948083923117586e-23
   5.6694731096073792e+03   9.8194576419239725e-23
   5.6823687221340724e+03   9.8441581076381059e-23
   5.6952936666320547e+03   9.8689099135925923e-23
   5.7082480098189308e+03   9.8937131842155799e-23
   5.7212318185640779e+03   9.9185680442256064e-23
   5.7342451598889711e+03   9.9434746186525286e-23
   5.7472881009675148e+03   9.9684330329831261e-23
   5.7603607091264212e+03   9.9934434199291666e-23
   5.7734630518455424e+03   1.0018505883893555e-22
   5.7865951967582005e+03   1.0043620569794569e-22
   5.7997572116515712e+03   1.0068787600781147e-22
   5.8129491644670134e+03   1.0094007102286786e-22
   5.8261711233004198e+03   1.0119279201228340e-22
   5.8394231564025740e+03   1.0144604024892990e-22
   5.8527053321795029e+03   1.0169981700873061e-22
   5.8660177191928215e+03   1.0195412357056300e-22
   5.8793603861600996e+03   1.0220896121625157e-22
   5.8927334019552127e+03   1.0246433123054609e-22
   5.9061368356086768e+03   1.0272023490114193e-22
   5.9195707563080405e+03   1.0297667351868012e-22
   5.9330352333982191e+03   1.0323364837674417e-22
   5.9465303363818584e+03   1.0349116077187227e-22
   5.9600561349196914e+03   1.0374921200355708e-22
   5.9736126988308988e+03   1.0400780337426419e-22
   5.9872000980934727e+03   1.0426693618943469e-22
   6.0008184028445721e+03   1.0452661175745921e-22
   6.0144676833809008e+03   1.0478683138973281e-22
   6.0281480101590223e+03   1.0504759640063768e-22
   6.0418594537957933e+03   1.0530890810752223e-22
   6.0556020850686818e+03   1.0557076783078251e-22
   6.0693759749161445e+03   1.0583317689376727e-22
   6.0831811944379924e+03   1.0609613662285986e-22
   6.0970178148957639e+03   1.0635964834747222e-22
   6.1108859077130674e+03   1.0662371340001148e-22
   6.1247855444759898e+03   1.0688833311592883e-22
   6.1387167969334387e+03   1.0715350883370998e-22
   6.1526797369975184e+03   1.0741924189487647e-22
   6.1666744367439042e+03   1.0768553364400534e-22
   6.1807009684122095e+03   1.0795238542873301e-22
   6.1947594044063653e+03   1.0821979859976874e-22
   6.2088498172949885e+03   1.0848777451100804e-22
   6.2229722798117655e+03   1.0875631451999992e-22
   6.2371268648558007e+03   1.0902541999898344e-22
   6.2513136454920323e+03   1.0929509229239141e-22
   6.2655326949515820e+03   1.0956533273810021e-22
   6.2797840866321440e+03   1.0983614276093674e-22
   6.2940678940983571e+03   1.1010752371203307e-22
   6.3083841910821902e+03   1.1037947696582083e-22
   6.3227330514833329e+03   1.1065200390058812e-22
   6.3371145493695258e+03   1.1092510589788405e-22
   6.3515287589770214e+03   1.1119878434238519e-22
   6.3659757547109148e+03   1.1147304062192965e-22
   6.3804556111455395e+03   1.1174787612749507e-22
   6.3949684030248536e+03   1.1202329225320036e-22
   6.4095142052628271e+03   1.1229929039630467e-22
   6.4240930929438327e+03   1.1257587195724921e-22
   6.4387051413230065e+03   1.1285303833962361e-22
   6.4533504258266812e+03   1.1313079095017725e-22
   6.4680290220527422e+03   1.1340913119884190e-22
   6.4827410057710276e+03   1.1368806049874250e-22
   6.4974864529237202e+03   1.1396758026618428e-22
   6.5122654396257403e+03   1.1424769192065976e-22
   6.5270780421651334e+03   1.1452839688487438e-22
   6.5419243370034692e+03   1.1480969658473071e-22
   6.5568044007762364e+03   1.1509159244935175e-22
   6.5717183102932395e+03   1.1537408591108199e-22
   6.5866661425389757e+03   1.1565717840549213e-22
   6.6016479746730656e+03   1.1594087137139010e-22
   6.6166638840306296e+03   1.1622516625081874e-22
   6.6317139481227014e+03   1.1651006448905836e-22
   6.6467982446366004e+03   1.1679556753467011e-22
   6.6619168514363564e+03   1.1708167683948509e-22
   6.6770698465631158e+03   1.1736839385859786e-22
   6.6922573082355302e+03   1.1765572005051798e-22
   6.7074793148501649e+03   1.1794365687793530e-22
   6.7227359449819041e+03   1.1823220590533681e-22
   6.7380272773843553e+03   1.1852136829732409e-22
   6.7533533909902553e+03   1.1881114582461180e-22
   6.7687143649118825e+03   1.1910153986873093e-22
   6.7841102784414652e+03   1.1939255190498636e-22
   6.7995412110515672e+03   1.1968418341456587e-22
   6.8150072423955417e+03   1.1997643588218240e-22
   6.8305084523079086e+03   1.2026931079592415e-22
   6.8460449208047785e+03   1.2056280964724107e-22
   6.8616167280842656e+03   1.2085693393093436e-22
   6.8772239545268967e+03   1.2115168514515226e-22
   6.8928666806960337e+03   1.2144706479141723e-22
   6.9085449873382840e+03   1.2174307437463002e-22
   6.9242589553839243e+03   1.2203971540303851e-22
   6.9400086659472927e+03   1.2233698938831904e-22
   6.9557942003272501e+03   1.2263489784549366e-22
   6.9716156400075761e+03   1.2293344229300541e-22
   6.9874730666573696e+03   1.2323262425269494e-22
   7.0033665621315131e+03   1.2353244524983587e-22
   7.0192962084710725e+03   1.2383290681309174e-22
   7.0352620879037031e+03   1.2413401047456412e-22
   7.0512642828441121e+03   1.2443575776980026e-22
   7.0673028758944583e+03   1.2473815023776105e-22
   7.0833779498447839e+03   1.2504118942088590e-22
   7.0994895876734445e+03   1.2534487686505843e-22
   7.1156378725475342e+03   1.2564921411960994e-22
   7.1318228878233185e+03   1.2595420273737712e-22
   7.1480447170466596e+03   1.2625984427465488e-22
   7.1643034439534595e+03   1.2656614029128227e-22
   7.1805991524700621e+03   1.2687309235082672e-22
   7.1969319267137298e+03   1.2718070202527474e-22
   7.2133018509930453e+03   1.2748897087582027e-22
   7.2297090098083609e+03   1.2779790046822307e-22
   7.2461534878522280e+03   1.2810749239945133e-22
   7.2626353700098389e+03   1.2841774824263162e-22
   7.2791547413594617e+03   1.2872866958177887e-22
   7.2957116871728831e+03   1.2904025800473389e-22
   7.3123062929158586e+03   1.2935251510297268e-22
   7.3289386442484983e+03   1.2966544247149085e-22
   7.3456088270257987e+03   1.2997904170889934e-22
   7.3623169272980203e+03   1.3029331441735062e-22
   7.3790630313111542e+03   1.3060826220260531e-22
   7.3958472255073639e+03   1.3092388667400865e-22
   7.4126695965254376e+03   1.3124018944448556e-22
   7.4295302312012082e+03   1.3155717213058157e-22
   7.4464292165680445e+03   1.3187483635245999e-22
   7.4633666398572714e+03   1.3219318373389045e-22
   7.4803425884986291e+03   1.3251221590228895e-22
   7.4973571501207198e+03   1.3283193448868619e-22
   7.5144104125514659e+03   1.3315234112777648e-22
   7.5315024638185596e+03   1.3347343745787928e-22
   7.5486333921499172e+03   1.3379522512100516e-22
   7.5658032859741443e+03   1.3411770576281104e-22
   7.5830122339209602e+03   1.3444088103264193e-22
   7.6002603248217029e+03   1.3476475258352260e-22
   7.6175476477097527e+03   1.3508932207216782e-22
   7.6348742918210073e+03   1.3541459115901353e-22
   7.6522403465943326e+03   1.3574056150827664e-22
   7.6696459016720328e+03   1.3606723478862143e-22
   7.6870910469003247e+03   1.3639461317174498e-22
   7.7045758723297386e+03   1.3672269682696294e-22
   7.7221004682156799e+03   1.3705148893987101e-22
   7.7396649250188275e+03   1.3738099069225605e-22
   7.7572693334056230e+03   1.3771120377004251e-22
   7.7749137842487335e+03   1.3804212986345399e-22
   7.7925983686275213e+03   1.3837377066653437e-22
   7.8103231778285244e+03   1.3870612787710329e-22
   7.8280883033458949e+03   1.3903920319680921e-22
   7.8458938368819172e+03   1.3937299833107510e-22
   7.8637398703474519e+03   1.3970751498912818e-22
   7.8816264958624170e+03   1.4004275488401872e-22
   7.8995538057562644e+03   1.4037871973262306e-22
   7.9175218925684539e+03   1.4071541125562028e-22
   7.9355308490489351e+03   1.4105283117756034e-22
   7.9535807681586220e+03   1.4139098122681437e-22
   7.9716717430698845e+03   1.4172986313562293e-22
   7.9898038671669929e+03   1.4206947864009003e-22
   8.0079772340466534e+03   1.4240982948017837e-22
   8.0261919375184543e+03   1.4275091739973945e-22
   8.0444480716053622e+03   1.4309274414651739e-22
   8.0627457305442122e+03   1.4343531147214666e-22
   8.0810850087861718e+03   1.4377862113216246e-22
   8.0994660009972449e+03   1.4412267488602892e-22
   8.1178888020587747e+03   1.4446747449715450e-22
   8.1363535070679118e+03   1.4481302173297076e-22
   8.1548602113381112e+03   1.4515931836630801e-22
   8.1734090103996259e+03   1.4550636617307411e-22
   8.1919999999999973e+03   1.4585416691927858e-22


==> anc/GWFrames/Code/NoiseCurves/NO_SRM.txt <==
   8.9999999999999982e+00   1.7413285144086370e-21
   9.0204711285328383e+00   2.1768873767155288e-21
   9.0409888200771658e+00   2.9262340744212485e-21
   9.0615531805438074e+00   4.5150496239366911e-21
   9.0821643160844836e+00   1.0128327401045753e-20
   9.1028223330923641e+00   3.7917764826771961e-20
   9.1235273382026243e+00   6.5067511210229369e-21
   9.1442794382929833e+00   3.5329384083807892e-21
   9.1650787404842617e+00   2.4137302570166187e-21
   9.1859253521409325e+00   1.8273249148399784e-21
   9.2068193808716821e+00   1.4668747962446967e-21
   9.2277609345299574e+00   1.2232012325537266e-21
   9.2487501212145204e+00   1.0477015056322536e-21
   9.2697870492700218e+00   9.1545413461480588e-22
   9.2908718272875390e+00   8.1236164318786989e-22
   9.3120045641051536e+00   7.2984952039907065e-22
   9.3331853688085094e+00   6.6240267021624440e-22
   9.3544143507313642e+00   6.0631253359371678e-22
   9.3756916194561732e+00   5.5899329344276622e-22
   9.3970172848146323e+00   5.1858680152893681e-22
   9.4183914568882727e+00   4.8372338757369007e-22
   9.4398142460090035e+00   4.5337120008115190e-22
   9.4612857627596885e+00   4.2673807759807245e-22
   9.4828061179747323e+00   4.0320577077744139e-22
   9.5043754227406279e+00   3.8228466229792919e-22
   9.5259937883965478e+00   3.6358196550245350e-22
   9.5476613265349144e+00   3.4677891793105608e-22
   9.5693781490019720e+00   3.3161413206333519e-22
   9.5911443678983694e+00   3.1787126215903615e-22
   9.6129600955797319e+00   3.0536971238409228e-22
   9.6348254446572508e+00   2.9395753471538178e-22
   9.6567405279982577e+00   2.8350599007393307e-22
   9.6787054587268049e+00   2.7390529409347426e-22
   9.7007203502242607e+00   2.6506126906799679e-22
   9.7227853161298814e+00   2.5689269878528319e-22
   9.7449004703414026e+00   2.4932915729049244e-22
   9.7670659270156346e+00   2.4230929475233199e-22
   9.7892818005690412e+00   2.3577943898561090e-22
   9.8115482056783350e+00   2.2969244424230886e-22
   9.8338652572810670e+00   2.2400674927539551e-22
   9.8562330705762271e+00   2.1868558732661728e-22
   9.8786517610248268e+00   2.1369630964735460e-22
   9.9011214443505029e+00   2.0900984355611785e-22
   9.9236422365401200e+00   2.0460022614629456e-22
   9.9462142538443583e+00   2.0044420726990787e-22
   9.9688376127783123e+00   1.9652090575009613e-22
   9.9915124301221141e+00   1.9281155357580491e-22
   1.0014238822921500e+01   1.8929922877863021e-22
   1.0037016908488457e+01   1.8596863627547415e-22
   1.0059846804401783e+01   1.8280592327495347e-22
   1.0082728628507734e+01   1.7979850719583178e-22
   1.0105662498920619e+01   1.7693493384630821e-22
   1.0128648534023384e+01   1.7420478483396846e-22
   1.0151686852468266e+01   1.7159855694392709e-22
   1.0174777573177384e+01   1.6910756791114542e-22
   1.0197920815343334e+01   1.6672387375349902e-22
   1.0221116698429849e+01   1.6444019632672239e-22
   1.0244365342172372e+01   1.6224985490475231e-22
   1.0267666866578701e+01   1.6014671090209802e-22
   1.0291021391929606e+01   1.5812511733831812e-22
   1.0314429038779426e+01   1.5617987317475611e-22
   1.0337889927956724e+01   1.5430618459217901e-22
   1.0361404180564900e+01   1.5249962767191749e-22
   1.0384971917982792e+01   1.5075611079586081e-22
   1.0408593261865342e+01   1.4907184871535997e-22
   1.0432268334144201e+01   1.4744333612406793e-22
   1.0455997257028347e+01   1.4586732404548682e-22
   1.0479780153004750e+01   1.4434080074960943e-22
   1.0503617144838984e+01   1.4286096722324504e-22
   1.0527508355575842e+01   1.4142522092950526e-22
   1.0551453908540012e+01   1.4003114069320475e-22
   1.0575453927336687e+01   1.3867647216876546e-22
   1.0599508535852200e+01   1.3735911571537780e-22
   1.0623617858254690e+01   1.3607711400722747e-22
   1.0647782018994699e+01   1.3482863841977603e-22
   1.0672001142805863e+01   1.3361198091300022e-22
   1.0696275354705532e+01   1.3242554492812553e-22
   1.0720604779995400e+01   1.3126783715904947e-22
   1.0744989544262182e+01   1.3013746118831295e-22
   1.0769429773378254e+01   1.2903310788505515e-22
   1.0793925593502276e+01   1.2795354967069648e-22
   1.0818477131079884e+01   1.2689763508589409e-22
   1.0843084512844325e+01   1.2586428336183015e-22
   1.0867747865817087e+01   1.2485247996023810e-22
   1.0892467317308601e+01   1.2386127182699043e-22
   1.0917242994918869e+01   1.2288976179441198e-22
   1.0942075026538115e+01   1.2193710562435383e-22
   1.0966963540347473e+01   1.2100250841991684e-22
   1.0991908664819634e+01   1.2008522135172178e-22
   1.1016910528719494e+01   1.1918453920794955e-22
   1.1041969261104850e+01   1.1829979628971607e-22
   1.1067084991327047e+01   1.1743036409447447e-22
   1.1092257849031636e+01   1.1657564910706095e-22
   1.1117487964159071e+01   1.1573509053158846e-22
   1.1142775466945363e+01   1.1490815843493718e-22
   1.1168120487922740e+01   1.1409435173931185e-22
   1.1193523157920357e+01   1.1329319574828073e-22
   1.1218983608064921e+01   1.1250424091212585e-22
   1.1244501969781421e+01   1.1172706126861689e-22
   1.1270078374793776e+01   1.1096125300807368e-22
   1.1295712955125506e+01   1.1020643340569323e-22
   1.1321405843100441e+01   1.0946223898190104e-22
   1.1347157171343396e+01   1.0872832446064276e-22
   1.1372967072780828e+01   1.0800436177895706e-22
   1.1398835680641564e+01   1.0729003905816547e-22
   1.1424763128457473e+01   1.0658505975140450e-22
   1.1450749550064126e+01   1.0588914173001198e-22
   1.1476795079601537e+01   1.0520201614461823e-22
   1.1502899851514830e+01   1.0452342684291818e-22
   1.1529064000554909e+01   1.0385312964122300e-22
   1.1555287661779207e+01   1.0319089164830204e-22
   1.1581570970552345e+01   1.0253649074945563e-22
   1.1607914062546831e+01   1.0188971476099448e-22
   1.1634317073743786e+01   1.0125036092189488e-22
   1.1660780140433609e+01   1.0061823541421799e-22
   1.1687303399216717e+01   9.9993152867112707e-23
   1.1713886987004233e+01   9.9374935935115413e-23
   1.1740531041018695e+01   9.8763414858433530e-23
   1.1767235698794748e+01   9.8158426926885624e-23
   1.1794001098179891e+01   9.7559816177811367e-23
   1.1820827377335142e+01   9.6967433036820160e-23
   1.1847714674735801e+01   9.6381133981915932e-23
   1.1874663129172131e+01   9.5800781273796714e-23
   1.1901672879750068e+01   9.5226242562656340e-23
   1.1928744065891975e+01   9.4657390625121339e-23
   1.1955876827337336e+01   9.4094103118067438e-23
   1.1983071304143470e+01   9.3536262328514297e-23
   1.2010327636686281e+01   9.2983754953444903e-23
   1.2037645965660964e+01   9.2436471878662692e-23
   1.2065026432082725e+01   9.1894307923834023e-23
   1.2092469177287532e+01   9.1357161674844191e-23
   1.2119974342932831e+01   9.0824935299306564e-23
   1.2147542070998261e+01   9.0297534372949668e-23
   1.2175172503786424e+01   8.9774867730653475e-23
   1.2202865783923595e+01   8.9256847282693445e-23
   1.2230622054360449e+01   8.8743387872941652e-23
   1.2258441458372831e+01   8.8234407146622040e-23
   1.2286324139562456e+01   8.7729825419666282e-23
   1.2314270241857688e+01   8.7229565559010113e-23
   1.2342279909514263e+01   8.6733552867093898e-23
   1.2370353287116039e+01   8.6241714959996780e-23
   1.2398490519575725e+01   8.5753981670002294e-23
   1.2426691752135666e+01   8.5270284947540628e-23
   1.2454957130368546e+01   8.4790558768317677e-23
   1.2483286800178188e+01   8.4314739047645207e-23
   1.2511680907800276e+01   8.3842763554210418e-23
   1.2540139599803101e+01   8.3374571831070558e-23
   1.2568663023088357e+01   8.2910105121750550e-23
   1.2597251324891872e+01   8.2449306299615721e-23
   1.2625904652784353e+01   8.1992119800473761e-23
   1.2654623154672187e+01   8.1538491559830435e-23
   1.2683406978798185e+01   8.1088368954166276e-23
   1.2712256273742327e+01   8.0641700742269107e-23
   1.2741171188422573e+01   8.0198437011147238e-23
   1.2770151872095584e+01   7.9758529124503874e-23
   1.2799198474357532e+01   7.9321929671646012e-23
   1.2828311145144852e+01   7.8888592426495662e-23
   1.2857490034735026e+01   7.8458472302016694e-23
   1.2886735293747330e+01   7.8031525307167281e-23
   1.2916047073143666e+01   7.7607708507158564e-23
   1.2945425524229279e+01   7.7186979983984810e-23
   1.2974870798653587e+01   7.6769298800700710e-23
   1.3004383048410951e+01   7.6354624972537310e-23
   1.3033962425841427e+01   7.5942919430263584e-23
   1.3063609083631603e+01   7.5534143988997636e-23
   1.3093323174815362e+01   7.5128261318291205e-23
   1.3123104852774654e+01   7.4725234910433769e-23
   1.3152954271240329e+01   7.4325029060287767e-23
   1.3182871584292903e+01   7.3927608837861276e-23
   1.3212856946363342e+01   7.3532940061986754e-23
   1.3242910512233898e+01   7.3140989276810358e-23
   1.3273032437038886e+01   7.2751723727607335e-23
   1.3303222876265458e+01   7.2365111339239652e-23
   1.3333481985754460e+01   7.1981120701151529e-23
   1.3363809921701208e+01   7.1599721043744344e-23
   1.3394206840656270e+01   7.1220882219234558e-23
   1.3424672899526332e+01   7.0844574683382207e-23
   1.3455208255574945e+01   7.0470769474953674e-23
   1.3485813066423386e+01   7.0099438204998102e-23
   1.3516487490051459e+01   6.9730553039521453e-23
   1.3547231684798273e+01   6.9364086682570076e-23
   1.3578045809363124e+01   6.9000012361401962e-23
   1.3608930022806268e+01   6.8638303810922115e-23
   1.3639884484549743e+01   6.8278935259796267e-23
   1.3670909354378217e+01   6.7921881421997351e-23
   1.3702004792439809e+01   6.7567117480880483e-23
   1.3733170959246877e+01   6.7214619076803316e-23
   1.3764408015676896e+01   6.6864362295147568e-23
   1.3795716122973275e+01   6.6516323652529720e-23
   1.3827095442746156e+01   6.6170480090333508e-23
   1.3858546136973299e+01   6.5826808963198392e-23
   1.3890068368000890e+01   6.5485288027577742e-23
   1.3921662298544362e+01   6.5145895431783412e-23
   1.3953328091689288e+01   6.4808609705445420e-23
   1.3985065910892159e+01   6.4473409750035255e-23
   1.4016875919981279e+01   6.4140274833443217e-23
   1.4048758283157589e+01   6.3809184578929205e-23
   1.4080713164995517e+01   6.3480118956605800e-23
   1.4112740730443813e+01   6.3153058275120620e-23
   1.4144841144826435e+01   6.2827983172060258e-23
   1.4177014573843358e+01   6.2504874609473936e-23
   1.4209261183571478e+01   6.2183713865882918e-23
   1.4241581140465435e+01   6.1864482528157214e-23
   1.4273974611358470e+01   6.1547162484498073e-23
   1.4306441763463313e+01   6.1231735916967920e-23
   1.4338982764373036e+01   6.0918185294668041e-23
   1.4371597782061883e+01   6.0606493369904843e-23
   1.4404286984886198e+01   6.0296643170233470e-23
   1.4437050541585261e+01   5.9988617992332845e-23
   1.4469888621282136e+01   5.9682401396007858e-23
   1.4502801393484601e+01   5.9377977197214883e-23
   1.4535789028085961e+01   5.9075329464714421e-23
   1.4568851695365980e+01   5.8774442514281046e-23
   1.4601989565991724e+01   5.8475300902702711e-23
   1.4635202811018463e+01   5.8177889422704801e-23
   1.4668491601890519e+01   5.7882193097411195e-23
   1.4701856110442211e+01   5.7588197175298182e-23
   1.4735296508898672e+01   5.7295887127222766e-23
   1.4768812969876800e+01   5.7005248640620119e-23
   1.4802405666386111e+01   5.6716267614874582e-23
   1.4836074771829653e+01   5.6428930156902740e-23
   1.4869820460004867e+01   5.6143222575983332e-23
   1.4903642905104538e+01   5.5859131381048918e-23
   1.4937542281717640e+01   5.5576643276388291e-23
   1.4971518764830279e+01   5.5295745157178123e-23
   1.5005572529826580e+01   5.5016424105603988e-23
   1.5039703752489570e+01   5.4738667386745394e-23
   1.5073912609002129e+01   5.4462462444708144e-23
   1.5108199275947875e+01   5.4187796900253954e-23
   1.5142563930312059e+01   5.3914658546460763e-23
   1.5177006749482519e+01   5.3643035345214478e-23
   1.5211527911250572e+01   5.3372915423831693e-23
   1.5246127593811913e+01   5.3104287071181371e-23
   1.5280805975767585e+01   5.2837138735472442e-23
   1.5315563236124841e+01   5.2571459020972063e-23
   1.5350399554298122e+01   5.2307236684639914e-23
   1.5385315110109950e+01   5.2044460633108295e-23
   1.5420310083791877e+01   5.1783119919591934e-23
   1.5455384655985380e+01   5.1523203740901784e-23
   1.5490539007742848e+01   5.1264701435477525e-23
   1.5525773320528453e+01   5.1007602480131835e-23
   1.5561087776219146e+01   5.0751896487376447e-23
   1.5596482557105572e+01   5.0497573202747628e-23
   1.5631957845892980e+01   5.0244622501944137e-23
   1.5667513825702224e+01   4.9993034388941029e-23
   1.5703150680070673e+01   4.9742798993496399e-23
   1.5738868592953146e+01   4.9493906568569779e-23
   1.5774667748722900e+01   4.9246347487982931e-23
   1.5810548332172567e+01   4.9000112244035984e-23
   1.5846510528515072e+01   4.8755191445203602e-23
   1.5882554523384659e+01   4.8511575814501578e-23
   1.5918680502837773e+01   4.8269256187041151e-23
   1.5954888653354081e+01   4.8028223507914253e-23
   1.5991179161837406e+01   4.7788468830170715e-23
   1.6027552215616705e+01   4.7549983312563318e-23
   1.6064008002447004e+01   4.7312758218057709e-23
   1.6100546710510415e+01   4.7076784911871866e-23
   1.6137168528417060e+01   4.6842054859486842e-23
   1.6173873645206093e+01   4.6608559624842025e-23
   1.6210662250346640e+01   4.6376290868478809e-23
   1.6247534533738790e+01   4.6145240345729526e-23
   1.6284490685714555e+01   4.5915399905414024e-23
   1.6321530897038905e+01   4.5686761487950157e-23
   1.6358655358910678e+01   4.5459317123703437e-23
   1.6395864262963642e+01   4.5233058931400231e-23
   1.6433157801267438e+01   4.5007979116424296e-23
   1.6470536166328568e+01   4.4784069969556393e-23
   1.6507999551091419e+01   4.4561323865479168e-23
   1.6545548148939254e+01   4.4339733261221494e-23
   1.6583182153695166e+01   4.4119290694751911e-23
   1.6620901759623138e+01   4.3899988783521353e-23
   1.6658707161429028e+01   4.3681820223079211e-23
   1.6696598554261531e+01   4.3464777785970103e-23
   1.6734576133713258e+01   4.3248854320294277e-23
   1.6772640095821682e+01   4.3034042748435159e-23
   1.6810790637070195e+01   4.2820336065783049e-23
   1.6849027954389094e+01   4.2607727339436905e-23
   1.6887352245156624e+01   4.2396209707177873e-23
   1.6925763707199945e+01   4.2185776376290148e-23
   1.6964262538796238e+01   4.1976420622366919e-23
   1.7002848938673626e+01   4.1768135788171865e-23
   1.7041523106012296e+01   4.1560915282545845e-23
   1.7080285240445463e+01   4.1354752579275424e-23
   1.7119135542060437e+01   4.1149641216234733e-23
   1.7158074211399615e+01   4.0945574794246362e-23
   1.7197101449461574e+01   4.0742546976071165e-23
   1.7236217457702040e+01   4.0540551485440738e-23
   1.7275422438034990e+01   4.0339582106011486e-23
   1.7314716592833676e+01   4.0139632680555449e-23
   1.7354100124931627e+01   3.9940697110011430e-23
   1.7393573237623762e+01   3.9742769352562340e-23
   1.7433136134667411e+01   3.9545843422740495e-23
   1.7472789020283326e+01   3.9349913390556339e-23
   1.7512532099156811e+01   3.9154973380619785e-23
   1.7552365576438742e+01   3.8961017571423053e-23
   1.7592289657746591e+01   3.8768040194471784e-23
   1.7632304549165561e+01   3.8576035533479014e-23
   1.7672410457249576e+01   3.8384997923591924e-23
   1.7712607589022401e+01   3.8194921750580903e-23
   1.7752896151978689e+01   3.8005801450172542e-23
   1.7793276354085066e+01   3.7817631507321019e-23
   1.7833748403781151e+01   3.7630406455444909e-23
   1.7874312509980726e+01   3.7444120875756203e-23
   1.7914968882072721e+01   3.7258769396535935e-23
   1.7955717729922355e+01   3.7074346692461631e-23
   1.7996559263872207e+01   3.6890847484014630e-23
   1.8037493694743272e+01   3.6708266536789354e-23
   1.8078521233836089e+01   3.6526598660869580e-23
   1.8119642092931819e+01   3.6345838710187601e-23
   1.8160856484293312e+01   3.6165981581919512e-23
   1.8202164620666245e+01   3.5987022215906548e-23
   1.8243566715280203e+01   3.5808955594078535e-23
   1.8285062981849748e+01   3.5631776739885282e-23
   1.8326653634575589e+01   3.5455480717703421e-23
   1.8368338888145612e+01   3.5280062632307180e-23
   1.8410118957736053e+01   3.5105517628301522e-23
   1.8451994059012570e+01   3.4931840889654159e-23
   1.8493964408131379e+01   3.4759027639136177e-23
   1.8536030221740337e+01   3.4587073137829364e-23
   1.8578191716980104e+01   3.4415972684609519e-23
   1.8620449111485215e+01   3.4245721615660477e-23
   1.8662802623385257e+01   3.4076315304007239e-23
   1.8705252471305961e+01   3.3907749159061053e-23
   1.8747798874370336e+01   3.3740018626131561e-23
   1.8790442052199783e+01   3.3573119185991769e-23
   1.8833182224915284e+01   3.3407046354415374e-23
   1.8876019613138464e+01   3.3241795681748568e-23
   1.8918954437992788e+01   3.3077362752500300e-23
   1.8961986921104696e+01   3.2913743184912509e-23
   1.9005117284604687e+01   3.2750932630559558e-23
   1.9048345751128554e+01   3.2588926773919310e-23
   1.9091672543818486e+01   3.2427721331981923e-23
   1.9135097886324193e+01   3.2267312053889996e-23
   1.9178622002804126e+01   3.2107694720526855e-23
   1.9222245117926594e+01   3.1948865144172776e-23
   1.9265967456870904e+01   3.1790819168102228e-23
   1.9309789245328588e+01   3.1633552666248725e-23
   1.9353710709504494e+01   3.1477061542826328e-23
   1.9397732076118007e+01   3.1321341732004725e-23
   1.9441853572404206e+01   3.1166389197564318e-23
   1.9486075426115026e+01   3.1012199932555089e-23
   1.9530397865520424e+01   3.0858769958960194e-23
   1.9574821119409606e+01   3.0706095327379597e-23
   1.9619345417092134e+01   3.0554172116707293e-23
   1.9663970988399182e+01   3.0402996433827186e-23
   1.9708698063684686e+01   3.0252564413300817e-23
   1.9753526873826537e+01   3.0102872217066156e-23
   1.9798457650227757e+01   2.9953916034134089e-23
   1.9843490624817740e+01   2.9805692080298212e-23
   1.9888626030053388e+01   2.9658196597854830e-23
   1.9933864098920363e+01   2.9511425855326605e-23
   1.9979205064934277e+01   2.9365376147166549e-23
   2.0024649162141856e+01   2.9220043793500565e-23
   2.0070196625122218e+01   2.9075425139847137e-23
   2.0115847688988019e+01   2.8931516556860862e-23
   2.0161602589386717e+01   2.8788314440078584e-23
   2.0207461562501756e+01   2.8645815209661264e-23
   2.0253424845053807e+01   2.8504015310133767e-23
   2.0299492674301948e+01   2.8362911210146200e-23
   2.0345665288044962e+01   2.8222499402227122e-23
   2.0391942924622484e+01   2.8082776402556732e-23
   2.0438325822916287e+01   2.7943738750707782e-23
   2.0484814222351503e+01   2.7805383009445871e-23
   2.0531408362897857e+01   2.7667705764472149e-23
   2.0578108485070864e+01   2.7530703624213945e-23
   2.0624914829933161e+01   2.7394373219602276e-23
   2.0671827639095646e+01   2.7258711203859034e-23
   2.0718847154718826e+01   2.7123714252270863e-23
   2.0765973619513993e+01   2.6989379061991936e-23
   2.0813207276744514e+01   2.6855702351831469e-23
   2.0860548370227050e+01   2.6722680862040660e-23
   2.0907997144332882e+01   2.6590311354124420e-23
   2.0955553843989090e+01   2.6458590610643686e-23
   2.1003218714679882e+01   2.6327515435008388e-23
   2.1050992002447838e+01   2.6197082651299080e-23
   2.1098873953895158e+01   2.6067289104061345e-23
   2.1146864816184973e+01   2.5938131658134086e-23
   2.1194964837042612e+01   2.5809607198459482e-23
   2.1243174264756846e+01   2.5681712629902221e-23
   2.1291493348181213e+01   2.5554444877073200e-23
   2.1339922336735299e+01   2.5427800884149686e-23
   2.1388461480405979e+01   2.5301777614698435e-23
   2.1437111029748770e+01   2.5176372051512615e-23
   2.1485871235889071e+01   2.5051581196449567e-23
   2.1534742350523505e+01   2.4927402070241752e-23
   2.1583724625921196e+01   2.4803831712354684e-23
   2.1632818314925043e+01   2.4680867180809731e-23
   2.1682023670953086e+01   2.4558505552040301e-23
   2.1731340947999776e+01   2.4436743920717336e-23
   2.1780770400637266e+01   2.4315579399611077e-23
   2.1830312284016788e+01   2.4195009119425391e-23
   2.1879966853869924e+01   2.4075030228649787e-23
   2.1929734366509901e+01   2.3955639893417330e-23
   2.1979615078833003e+01   2.3836835297343755e-23
   2.2029609248319794e+01   2.3718613641404173e-23
   2.2079717133036521e+01   2.3600972143762718e-23
   2.2129938991636422e+01   2.3483908039656351e-23
   2.2180275083361060e+01   2.3367418581238225e-23
   2.2230725668041639e+01   2.3251501037448086e-23
   2.2281291006100400e+01   2.3136152693875601e-23
   2.2331971358551893e+01   2.3021370852627906e-23
   2.2382766987004402e+01   2.2907152832190231e-23
   2.2433678153661241e+01   2.2793495967303947e-23
   2.2484705121322133e+01   2.2680397608831853e-23
   2.2535848153384528e+01   2.2567855123631964e-23
   2.2587107513845034e+01   2.2455865894433267e-23
   2.2638483467300695e+01   2.2344427319709566e-23
   2.2689976278950432e+01   2.2233536813559465e-23
   2.2741586214596374e+01   2.2123191805582005e-23
   2.2793313540645229e+01   2.2013389740751326e-23
   2.2845158524109657e+01   2.1904128079321574e-23
   2.2897121432609680e+01   2.1795404296676510e-23
   2.2949202534374010e+01   2.1687215883241348e-23
   2.3001402098241488e+01   2.1579560344352034e-23
   2.3053720393662445e+01   2.1472435200153779e-23
   2.3106157690700094e+01   2.1365837985482457e-23
   2.3158714260031914e+01   2.1259766249754636e-23
   2.3211390372951080e+01   2.1154217556866095e-23
   2.3264186301367808e+01   2.1049189485075773e-23
   2.3317102317810829e+01   2.0944679626896969e-23
   2.3370138695428757e+01   2.0840685589006946e-23
   2.3423295707991468e+01   2.0737204992128500e-23
   2.3476573629891575e+01   2.0634235470932387e-23
   2.3529972736145826e+01   2.0531774673939187e-23
   2.3583493302396473e+01   2.0429820263408876e-23
   2.3637135604912785e+01   2.0328369915255427e-23
   2.3690899920592372e+01   2.0227421318935577e-23
   2.3744786526962713e+01   2.0126972177356984e-23
   2.3798795702182531e+01   2.0027020206787388e-23
   2.3852927725043209e+01   1.9927563136750088e-23
   2.3907182874970307e+01   1.9828598709935900e-23
   2.3961561432024940e+01   1.9730124682104597e-23
   2.4016063676905215e+01   1.9632138822002517e-23
   2.4070689890947754e+01   1.9534638911262483e-23
   2.4125440356129054e+01   1.9437622744316218e-23
   2.4180315355067012e+01   1.9341088128308374e-23
   2.4235315171022364e+01   1.9245032883003129e-23
   2.4290440087900134e+01   1.9149454840700319e-23
   2.4345690390251093e+01   1.9054351846152464e-23
   2.4401066363273273e+01   1.8959721756467615e-23
   2.4456568292813369e+01   1.8865562441036427e-23
   2.4512196465368294e+01   1.8771871781444520e-23
   2.4567951168086598e+01   1.8678647671392290e-23
   2.4623832688769987e+01   1.8585888016600889e-23
   2.4679841315874757e+01   1.8493590734748315e-23
   2.4735977338513358e+01   1.8401753755377774e-23
   2.4792241046455814e+01   1.8310375019819935e-23
   2.4848632730131271e+01   1.8219452481116019e-23
   2.4905152680629470e+01   1.8128984103938384e-23
   2.4961801189702275e+01   1.8038967864513463e-23
   2.5018578549765113e+01   1.7949401750545870e-23
   2.5075485053898589e+01   1.7860283761139411e-23
   2.5132520995849880e+01   1.7771611906728799e-23
   2.5189686670034355e+01   1.7683384208996070e-23
   2.5246982371537044e+01   1.7595598700806927e-23
   2.5304408396114173e+01   1.7508253426125949e-23
   2.5361965040194647e+01   1.7421346439957109e-23
   2.5419652600881680e+01   1.7334875808263050e-23
   2.5477471375954210e+01   1.7248839607896564e-23
   2.5535421663868526e+01   1.7163235926532231e-23
   2.5593503763759792e+01   1.7078062862593112e-23
   2.5651717975443525e+01   1.6993318525185682e-23
   2.5710064599417240e+01   1.6909001034027007e-23
   2.5768543936861946e+01   1.6825108519382851e-23
   2.5827156289643678e+01   1.6741639121993097e-23
   2.5885901960315124e+01   1.6658590993010666e-23
   2.5944781252117142e+01   1.6575962293933673e-23
   2.6003794468980303e+01   1.6493751196539882e-23
   2.6062941915526540e+01   1.6411955882823127e-23
   2.6122223897070612e+01   1.6330574544922841e-23
   2.6181640719621779e+01   1.6249605385075121e-23
   2.6241192689885345e+01   1.6169046615527662e-23
   2.6300880115264192e+01   1.6088896458497968e-23
   2.6360703303860451e+01   1.6009153146098053e-23
   2.6420662564477059e+01   1.5929814920275160e-23
   2.6480758206619299e+01   1.5850880032758341e-23
   2.6540990540496487e+01   1.5772346744986716e-23
   2.6601359877023540e+01   1.5694213328054823e-23
   2.6661866527822522e+01   1.5616478062653016e-23
   2.6722510805224360e+01   1.5539139239009864e-23
   2.6783293022270350e+01   1.5462195156825798e-23
   2.6844213492713859e+01   1.5385644125225815e-23
   2.6905272531021893e+01   1.5309484462694993e-23
   2.6966470452376747e+01   1.5233714497017134e-23
   2.7027807572677592e+01   1.5158332565229929e-23
   2.7089284208542171e+01   1.5083337013556464e-23
   2.7150900677308357e+01   1.5008726197357919e-23
   2.7212657297035854e+01   1.4934498481069871e-23
   2.7274554386507823e+01   1.4860652238155861e-23
   2.7336592265232511e+01   1.4787185851042851e-23
   2.7398771253444885e+01   1.4714097711077639e-23
   2.7461091672108356e+01   1.4641386218463211e-23
   2.7523553842916332e+01   1.4569049782208046e-23
   2.7586158088293981e+01   1.4497086820079510e-23
   2.7648904731399831e+01   1.4425495758538555e-23
   2.7711794096127477e+01   1.4354275032697763e-23
   2.7774826507107186e+01   1.4283423086265588e-23
   2.7838002289707674e+01   1.4212938371493442e-23
   2.7901321770037679e+01   1.4142819349120805e-23
   2.7964785274947737e+01   1.4073064488338454e-23
   2.8028393132031827e+01   1.4003672266717105e-23
   2.8092145669629019e+01   1.3934641170172482e-23
   2.8156043216825264e+01   1.3865969692910987e-23
   2.8220086103455031e+01   1.3797656337374604e-23
   2.8284274660102987e+01   1.3729699614201691e-23
   2.8348609218105771e+01   1.3662098042168213e-23
   2.8413090109553679e+01   1.3594850148142089e-23
   2.8477717667292325e+01   1.3527954467036565e-23
   2.8542492224924452e+01   1.3461409541760974e-23
   2.8607414116811558e+01   1.3395213923170125e-23
   2.8672483678075711e+01   1.3329366170018937e-23
   2.8737701244601222e+01   1.3263864848919094e-23
   2.8803067153036405e+01   1.3198708534278441e-23
   2.8868581740795271e+01   1.3133895808270200e-23
   2.8934245346059349e+01   1.3069425260776909e-23
   2.9000058307779334e+01   1.3005295489344754e-23
   2.9066020965676927e+01   1.2941505099141496e-23
   2.9132133660246545e+01   1.2878052702902952e-23
   2.9198396732757082e+01   1.2814936920897541e-23
   2.9264810525253662e+01   1.2752156380870042e-23
   2.9331375380559400e+01   1.2689709718005786e-23
   2.9398091642277215e+01   1.2627595574879586e-23
   2.9464959654791574e+01   1.2565812601410720e-23
   2.9531979763270254e+01   1.2504359454823242e-23
   2.9599152313666167e+01   1.2443234799596242e-23
   2.9666477652719085e+01   1.2382437307423054e-23
   2.9733956127957459e+01   1.2321965657165476e-23
   2.9801588087700260e+01   1.2261818534811644e-23
   2.9869373881058706e+01   1.2201994633427754e-23
   2.9937313857938101e+01   1.2142492653123189e-23
   3.0005408369039660e+01   1.2083311300995166e-23
   3.0073657765862205e+01   1.2024449291098326e-23
   3.0142062400704155e+01   1.1965905344392236e-23
   3.0210622626665227e+01   1.1907678188704088e-23
   3.0279338797648286e+01   1.1849766558680247e-23
   3.0348211268361194e+01   1.1792169195754097e-23
   3.0417240394318583e+01   1.1734884848089515e-23
   3.0486426531843730e+01   1.1677912270550630e-23
   3.0555770038070428e+01   1.1621250224653650e-23
   3.0625271270944783e+01   1.1564897478526064e-23
   3.0694930589227067e+01   1.1508852806865047e-23
   3.0764748352493594e+01   1.1453114990896131e-23
   3.0834724921138534e+01   1.1397682818331183e-23
   3.0904860656375796e+01   1.1342555083325100e-23
   3.0975155920240919e+01   1.1287730586436355e-23
   3.1045611075592916e+01   1.1233208134588441e-23
   3.1116226486116147e+01   1.1178986541020259e-23
   3.1187002516322170e+01   1.1125064625253007e-23
   3.1257939531551695e+01   1.1071441213046379e-23
   3.1329037897976370e+01   1.1018115136357219e-23
   3.1400297982600776e+01   1.0965085233298449e-23
   3.1471720153264247e+01   1.0912350348098652e-23
   3.1543304778642817e+01   1.0859909331061579e-23
   3.1615052228251049e+01   1.0807761038523447e-23
   3.1686962872444056e+01   1.0755904332817694e-23
   3.1759037082419287e+01   1.0704338082226029e-23
   3.1831275230218552e+01   1.0653061160945321e-23
   3.1903677688729879e+01   1.0602072449043674e-23
   3.1976244831689474e+01   1.0551370832422074e-23
   3.2048977033683606e+01   1.0500955202771017e-23
   3.2121874670150554e+01   1.0450824457529196e-23
   3.2194938117382591e+01   1.0400977499850908e-23
   3.2268167752527894e+01   1.0351413238555760e-23
   3.2341563953592470e+01   1.0302130588097547e-23
   3.2415127099442152e+01   1.0253128468514956e-23
   3.2488857569804502e+01   1.0204405805397876e-23
   3.2562755745270785e+01   1.0155961529845956e-23
   3.2636822007297987e+01   1.0107794578425788e-23
   3.2711056738210736e+01   1.0059903893132924e-23
   3.2785460321203281e+01   1.0012288421352824e-23
   3.2860033140341493e+01   9.9649471158169666e-24
   3.2934775580564747e+01   9.9178789345641182e-24
   3.3009688027688071e+01   9.8710828409030227e-24
   3.3084770868404036e+01   9.8245578033680677e-24
   3.3160024490284769e+01   9.7783027956794339e-24
   3.3235449281783971e+01   9.7323167967059998e-24
   3.3311045632238880e+01   9.6865987904226738e-24
   3.3386813931872304e+01   9.6411477658692493e-24
   3.3462754571794669e+01   9.5959627171112353e-24
   3.3538867944006007e+01   9.5510426432004574e-24
   3.3615154441397969e+01   9.5063865481329628e-24
   3.3691614457755882e+01   9.4619934408068395e-24
   3.3768248387760735e+01   9.4178623349883442e-24
   3.3845056626991251e+01   9.3739922492626843e-24
   3.3922039571925957e+01   9.3303822070005654e-24
   3.3999197619945171e+01   9.2870312363127810e-24
   3.4076531169333109e+01   9.2439383700117158e-24
   3.4154040619279847e+01   9.2011026455703105e-24
   3.4231726369883539e+01   9.1585231050805974e-24
   3.4309588822152300e+01   9.1161987952151476e-24
   3.4387628378006418e+01   9.0741287671822063e-24
   3.4465845440280383e+01   9.0323120766865374e-24
   3.4544240412724946e+01   8.9907477838904531e-24
   3.4622813700009182e+01   8.9494349533710840e-24
   3.4701565707722693e+01   8.9083726540762929e-24
   3.4780496842377531e+01   8.8675599592882649e-24
   3.4859607511410445e+01   8.8269959465803024e-24
   3.4938898123184934e+01   8.7866796977729539e-24
   3.5018369086993339e+01   8.7466102988959253e-24
   3.5098020813058916e+01   8.7067868401472356e-24
   3.5177853712538081e+01   8.6672084158472023e-24
   3.5257868197522392e+01   8.6278741244009919e-24
   3.5338064681040763e+01   8.5887830682528413e-24
   3.5418443577061574e+01   8.5499343538490122e-24
   3.5499005300494829e+01   8.5113270915930213e-24
   3.5579750267194214e+01   8.4729603958040229e-24
   3.5660678893959329e+01   8.4348333846720256e-24
   3.5741791598537830e+01   8.3969451802242823e-24
   3.5823088799627563e+01   8.3592949082722121e-24
   3.5904570916878740e+01   8.3218816983772678e-24
   3.5986238370896075e+01   8.2847046838033338e-24
   3.6068091583240964e+01   8.2477630014794664e-24
   3.6150130976433708e+01   8.2110557919528833e-24
   3.6232356973955653e+01   8.1745821993482358e-24
   3.6314770000251379e+01   8.1383413713259017e-24
   3.6397370480730906e+01   8.1023324590367633e-24
   3.6480158841771853e+01   8.0665546170811775e-24
   3.6563135510721665e+01   8.0310070034680470e-24
   3.6646300915899836e+01   7.9956887795674260e-24
   3.6729655486600109e+01   7.9605991100718251e-24
   3.6813199653092674e+01   7.9257371629502123e-24
   3.6896933846626411e+01   7.8911021094072931e-24
   3.6980858499431086e+01   7.8566931238388022e-24
   3.7064974044719591e+01   7.8225093837887583e-24
   3.7149280916690238e+01   7.7885500699081294e-24
   3.7233779550528908e+01   7.7548143659081901e-24
   3.7318470382411398e+01   7.7213014585200971e-24
   3.7403353849505542e+01   7.6880105374505651e-24
   3.7488430389973608e+01   7.6549407953378874e-24
   3.7573700442974442e+01   7.6220914277113461e-24
   3.7659164448665834e+01   7.5894616329434710e-24
   3.7744822848206717e+01   7.5570506122116329e-24
   3.7830676083759492e+01   7.5248575694494473e-24
   3.7916724598492252e+01   7.4928817113091750e-24
   3.8002968836581154e+01   7.4611222471128523e-24
   3.8089409243212607e+01   7.4295783888128381e-24
   3.8176046264585686e+01   7.3982493509471355e-24
   3.8262880347914340e+01   7.3671343505961990e-24
   3.8349911941429781e+01   7.3362326073378549e-24
   3.8437141494382672e+01   7.3055433432079996e-24
   3.8524569457045629e+01   7.2750657826536597e-24
   3.8612196280715338e+01   7.2447991524900847e-24
   3.8700022417715083e+01   7.2147426818634703e-24
   3.8788048321396950e+01   7.1848956021986290e-24
   3.8876274446144222e+01   7.1552571471619410e-24
   3.8964701247373675e+01   7.1258265526182460e-24
   3.9053329181537961e+01   7.0966030565847520e-24
   3.9142158706128022e+01   7.0675858991945069e-24
   3.9231190279675346e+01   7.0387743226449045e-24
   3.9320424361754412e+01   7.0101675711633763e-24
   3.9409861412984995e+01   6.9817648909619538e-24
   3.9499501895034633e+01   6.9535655301918056e-24
   3.9589346270620894e+01   6.9255687389080143e-24
   3.9679395003513882e+01   6.8977737690205957e-24
   3.9769648558538570e+01   6.8701798742581230e-24
   3.9860107401577217e+01   6.8427863101223555e-24
   3.9950771999571728e+01   6.8155923338484644e-24
   4.0041642820526107e+01   6.7885972043651763e-24
   4.0132720333508878e+01   6.7618001822503950e-24
   4.0224005008655510e+01   6.7352005296922785e-24
   4.0315497317170816e+01   6.7087975104495889e-24
   4.0407197731331401e+01   6.6825903898094854e-24
   4.0499106724488080e+01   6.6565784345482580e-24
   4.0591224771068312e+01   6.6307609128911965e-24
   4.0683552346578743e+01   6.6051370944732358e-24
   4.0776089927607551e+01   6.5797062503003394e-24
   4.0868837991826950e+01   6.5544676527079731e-24
   4.0961797017995693e+01   6.5294205753263312e-24
   4.1054967485961427e+01   6.5045642930372854e-24
   4.1148349876663268e+01   6.4798980819408656e-24
   4.1241944672134309e+01   6.4554212193140573e-24
   4.1335752355504027e+01   6.4311329835752913e-24
   4.1429773411000838e+01   6.4070326542474256e-24
   4.1524008323954504e+01   6.3831195119195920e-24
   4.1618457580798776e+01   6.3593928382137800e-24
   4.1713121669073779e+01   6.3358519157458053e-24
   4.1808001077428614e+01   6.3124960280917741e-24
   4.1903096295623847e+01   6.2893244597537276e-24
   4.1998407814534048e+01   6.2663364961236522e-24
   4.2093936126150254e+01   6.2435314234497286e-24
   4.2189681723582666e+01   6.2209085288035880e-24
   4.2285645101062997e+01   6.1984671000470687e-24
   4.2381826753947209e+01   6.1762064257985262e-24
   4.2478227178717930e+01   6.1541257954021825e-24
   4.2574846872987138e+01   6.1322244988962912e-24
   4.2671686335498578e+01   6.1105018269815489e-24
   4.2768746066130461e+01   6.0889570709907018e-24
   4.2866026565898025e+01   6.0675895228599222e-24
   4.2963528336956088e+01   6.0463984750985953e-24
   4.3061251882601674e+01   6.0253832207601579e-24
   4.3159197707276526e+01   6.0045430534147444e-24
   4.3257366316569865e+01   5.9838772671215213e-24
   4.3355758217220817e+01   5.9633851564034969e-24
   4.3454373917121188e+01   5.9430660162173917e-24
   4.3553213925318012e+01   5.9229191419324531e-24
   4.3652278752016187e+01   5.9029438293032410e-24
   4.3751568908581078e+01   5.8831393744462368e-24
   4.3851084907541178e+01   5.8635050738158436e-24
   4.3950827262590806e+01   5.8440402241824524e-24
   4.4050796488592702e+01   5.8247441226095253e-24
   4.4150993101580710e+01   5.8056160664340387e-24
   4.4251417618762375e+01   5.7866553532427207e-24
   4.4352070558521724e+01   5.7678612808563659e-24
   4.4452952440421839e+01   5.7492331473074623e-24
   4.4554063785207617e+01   5.7307702508229048e-24
   4.4655405114808424e+01   5.7124718898086278e-24
   4.4756976952340807e+01   5.6943373628289578e-24
   4.4858779822111096e+01   5.6763659685947236e-24
   4.4960814249618309e+01   5.6585570059461448e-24
   4.5063080761556648e+01   5.6409097738381210e-24
   4.5165579885818367e+01   5.6234235713282236e-24
   4.5268312151496453e+01   5.6060976975634119e-24
   4.5371278088887351e+01   5.5889314517691965e-24
   4.5474478229493663e+01   5.5719241332369270e-24
   4.5577913106026983e+01   5.5550750413162138e-24
   4.5681583252410547e+01   5.5383834754041990e-24
   4.5785489203782063e+01   5.5218487349369762e-24
   4.5889631496496449e+01   5.5054701193838276e-24
   4.5994010668128624e+01   5.4892469282398353e-24
   4.6098627257476181e+01   5.4731784610198606e-24
   4.6203481804562330e+01   5.4572640172550255e-24
   4.6308574850638536e+01   5.4415028964875840e-24
   4.6413906938187424e+01   5.4258943982696290e-24
   4.6519478610925539e+01   5.4104378221584584e-24
   4.6625290413806084e+01   5.3951324677198744e-24
   4.6731342893021854e+01   5.3799776345228999e-24
   4.6837636596008011e+01   5.3649726221437680e-24
   4.6944172071444811e+01   5.3501167301672296e-24
   4.7050949869260620e+01   5.3354092581890165e-24
   4.7157970540634615e+01   5.3208495058176377e-24
   4.7265234637999626e+01   5.3064367726815559e-24
   4.7372742715045099e+01   5.2921703584314093e-24
   4.7480495326719875e+01   5.2780495627502275e-24
   4.7588493029234996e+01   5.2640736853561949e-24
   4.7696736380066724e+01   5.2502420260131667e-24
   4.7805225937959335e+01   5.2365538845393089e-24
   4.7913962262927924e+01   5.2230085608169306e-24
   4.8022945916261477e+01   5.2096053548026620e-24
   4.8132177460525646e+01   5.1963435665387575e-24
   4.8241657459565630e+01   5.1832224961672133e-24
   4.8351386478509170e+01   5.1702414439408573e-24
   4.8461365083769479e+01   5.1573997102399658e-24
   4.8571593843047992e+01   5.1446965955849187e-24
   4.8682073325337555e+01   5.1321314006542115e-24
   4.8792804100925110e+01   5.1197034262998121e-24
   4.8903786741394853e+01   5.1074119735649316e-24
   4.9015021819631031e+01   5.0952563437039056e-24
   4.9126509909821003e+01   5.0832358381994017e-24
   4.9238251587458109e+01   5.0713497587826273e-24
   4.9350247429344670e+01   5.0595974074571099e-24
   4.9462498013595052e+01   5.0479780865159042e-24
   4.9575003919638561e+01   5.0364910985672694e-24
   4.9687765728222438e+01   5.0251357465564854e-24
   4.9800784021414913e+01   5.0139113337906267e-24
   4.9914059382608102e+01   5.0028171639611513e-24
   5.0027592396521108e+01   4.9918525411719006e-24
   5.0141383649203064e+01   4.9810167699631475e-24
   5.0255433728036088e+01   4.9703091553400158e-24
   5.0369743221738332e+01   4.9597290027976355e-24
   5.0484312720367079e+01   4.9492756183514707e-24
   5.0599142815321592e+01   4.9389483085646151e-24
   5.0714234099346470e+01   4.9287463805779613e-24
   5.0829587166534488e+01   4.9186691421392187e-24
   5.0945202612329737e+01   4.9087159016340593e-24
   5.1061081033530726e+01   4.8988859681177792e-24
   5.1177223028293291e+01   4.8891786513455485e-24
   5.1293629196133949e+01   4.8795932618056349e-24
   5.1410300137932815e+01   4.8701291107514605e-24
   5.1527236455936752e+01   4.8607855102359996e-24
   5.1644438753762465e+01   4.8515617731437343e-24
   5.1761907636399691e+01   4.8424572132259871e-24
   5.1879643710214097e+01   4.8334711451356151e-24
   5.1997647582950727e+01   4.8246028844608896e-24
   5.2115919863736927e+01   4.8158517477624851e-24
   5.2234461163085555e+01   4.8072170526076913e-24
   5.2353272092898145e+01   4.7986981176078246e-24
   5.2472353266467991e+01   4.7902942624534355e-24
   5.2591705298483362e+01   4.7820048079532840e-24
   5.2711328805030739e+01   4.7738290760685442e-24
   5.2831224403597901e+01   4.7657663899525436e-24
   5.2951392713077155e+01   4.7578160739874724e-24
   5.3071834353768537e+01   4.7499774538224281e-24
   5.3192549947382957e+01   4.7422498564104155e-24
   5.3313540117045434e+01   4.7346326100492568e-24
   5.3434805487298391e+01   4.7271250444176021e-24
   5.3556346684104803e+01   4.7197264906142759e-24
   5.3678164334851445e+01   4.7124362811973878e-24
   5.3800259068352062e+01   4.7052537502227954e-24
   5.3922631514850785e+01   4.6981782332836047e-24
   5.4045282306025165e+01   4.6912090675480018e-24
   5.4168212074989626e+01   4.6843455917993227e-24
   5.4291421456298643e+01   4.6775871464752660e-24
   5.4414911085950045e+01   4.6709330737060044e-24
   5.4538681601388205e+01   4.6643827173542907e-24
   5.4662733641507515e+01   4.6579354230531295e-24
   5.4787067846655475e+01   4.6515905382470351e-24
   5.4911684858636164e+01   4.6453474122281255e-24
   5.5036585320713478e+01   4.6392053961768939e-24
   5.5161769877614489e+01   4.6331638432004194e-24
   5.5287239175532655e+01   4.6272221083702033e-24
   5.5412993862131358e+01   4.6213795487619613e-24
   5.5539034586547032e+01   4.6156355234922465e-24
   5.5665361999392701e+01   4.6099893937576777e-24
   5.5791976752761229e+01   4.6044405228725689e-24
   5.5918879500228662e+01   4.5989882763054744e-24
   5.6046070896857714e+01   4.5936320217181489e-24
   5.6173551599201090e+01   4.5883711290014417e-24
   5.6301322265304790e+01   4.5832049703121327e-24
   5.6429383554711656e+01   4.5781329201102072e-24
   5.6557736128464718e+01   4.5731543551947980e-24
   5.6686380649110518e+01   4.5682686547391995e-24
   5.6815317780702664e+01   4.5634752003277145e-24
   5.6944548188805229e+01   4.5587733759892740e-24
   5.7074072540496054e+01   4.5541625682336659e-24
   5.7203891504370389e+01   4.5496421660853535e-24
   5.7334005750544250e+01   4.5452115611170690e-24
   5.7464415950657795e+01   4.5408701474837981e-24
   5.7595122777878949e+01   4.5366173219557625e-24
   5.7726126906906813e+01   4.5324524839515506e-24
   5.7857429013975064e+01   4.5283750355694512e-24
   5.7989029776855581e+01   4.5243843816202252e-24
   5.8120929874861901e+01   4.5204799296571106e-24
   5.8253129988852606e+01   4.5166610900083699e-24
   5.8385630801235074e+01   4.5129272758059719e-24
   5.8518432995968730e+01   4.5092779030158994e-24
   5.8651537258568816e+01   4.5057123904679134e-24
   5.8784944276109783e+01   4.5022301598834358e-24
   5.8918654737228920e+01   4.4988306359046036e-24
   5.9052669332129781e+01   4.4955132461207825e-24
   5.9186988752585947e+01   4.4922774210967780e-24
   5.9321613691944371e+01   4.4891225943983153e-24
   5.9456544845129166e+01   4.4860482026193231e-24
   5.9591782908645065e+01   4.4830536854053662e-24
   5.9727328580581087e+01   4.4801384854802258e-24
   5.9863182560614021e+01   4.4773020486687961e-24
   5.9999345550012137e+01   4.4745438239213474e-24
   6.0135818251638860e+01   4.4718632633365311e-24
   6.0272601369956270e+01   4.4692598221830924e-24
   6.0409695611028816e+01   4.4667329589220172e-24
   6.0547101682526957e+01   4.4642821352278114e-24
   6.0684820293730745e+01   4.4619068160086384e-24
   6.0822852155533539e+01   4.4596064694266852e-24
   6.0961197980445732e+01   4.4573805669168235e-24
   6.1099858482598343e+01   4.4552285832053699e-24
   6.1238834377746734e+01   4.4531499963283849e-24
   6.1378126383274356e+01   4.4511442876490021e-24
   6.1517735218196222e+01   4.4492109418736990e-24
   6.1657661603162978e+01   4.4473494470689618e-24
   6.1797906260464380e+01   4.4455592946760756e-24
   6.1938469914033071e+01   4.4438399795266318e-24
   6.2079353289448413e+01   4.4421909998563126e-24
   6.2220557113939947e+01   4.4406118573184336e-24
   6.2362082116391527e+01   4.4391020569970152e-24
   6.2503929027344867e+01   4.4376611074189287e-24
   6.2646098579003336e+01   4.4362885205658138e-24
   6.2788591505235736e+01   4.4349838118843957e-24
   6.2931408541580197e+01   4.4337465002979865e-24
   6.3074550425247665e+01   4.4325761082153693e-24
   6.3218017895126138e+01   4.4314721615398029e-24
   6.3361811691784183e+01   4.4304341896786498e-24
   6.3505932557474850e+01   4.4294617255502216e-24
   6.3650381236139530e+01   4.4285543055918449e-24
   6.3795158473411689e+01   4.4277114697654571e-24
   6.3940265016620799e+01   4.4269327615652631e-24
   6.4085701614796250e+01   4.4262177280217765e-24
   6.4231469018671092e+01   4.4255659197076168e-24
   6.4377567980686038e+01   4.4249768907417989e-24
   6.4523999254993157e+01   4.4244501987924681e-24
   6.4670763597460052e+01   4.4239854050816269e-24
   6.4817861765673427e+01   4.4235820743863770e-24
   6.4965294518943310e+01   4.4232397750415242e-24
   6.5113062618306742e+01   4.4229580789410420e-24
   6.5261166826531905e+01   4.4227365615387877e-24
   6.5409607908121785e+01   4.4225748018488989e-24
   6.5558386629318449e+01   4.4224723824455418e-24
   6.5707503758106711e+01   4.4224288894624483e-24
   6.5856960064218271e+01   4.4224439125910863e-24
   6.6006756319135718e+01   4.4225170450797396e-24
   6.6156893296096243e+01   4.4226478837299909e-24
   6.6307371770095983e+01   4.4228360288952262e-24
   6.6458192517893821e+01   4.4230810844763698e-24
   6.6609356318015372e+01   4.4233826579184661e-24
   6.6760863950757113e+01   4.4237403602063877e-24
   6.6912716198190410e+01   4.4241538058598542e-24
   6.7064913844165346e+01   4.4246226129284087e-24
   6.7217457674315085e+01   4.4251464029856214e-24
   6.7370348476059732e+01   4.4257248011227536e-24
   6.7523587038610344e+01   4.4263574359425326e-24
   6.7677174152973194e+01   4.4270439395516420e-24
   6.7831110611953761e+01   4.4277839475536457e-24
   6.7985397210160698e+01   4.4285770990407170e-24
   6.8140034744010180e+01   4.4294230365854844e-24
   6.8295024011729851e+01   4.4303214062325180e-24
   6.8450365813362893e+01   4.4312718574885998e-24
   6.8606060950772346e+01   4.4322740433136626e-24
   6.8762110227645167e+01   4.4333276201107732e-24
   6.8918514449496200e+01   4.4344322477160248e-24
   6.9075274423672624e+01   4.4355875893873238e-24
   6.9232390959358014e+01   4.4367933117938820e-24
   6.9389864867576307e+01   4.4380490850048086e-24
   6.9547696961196351e+01   4.4393545824769645e-24
   6.9705888054935897e+01   4.4407094810434038e-24
   6.9864438965365707e+01   4.4421134609009121e-24
   7.0023350510914028e+01   4.4435662055970694e-24
   7.0182623511870574e+01   4.4450674020174666e-24
   7.0342258790390943e+01   4.4466167403722211e-24
   7.0502257170500741e+01   4.4482139141826268e-24
   7.0662619478099955e+01   4.4498586202669529e-24
   7.0823346540966980e+01   4.4515505587265904e-24
   7.0984439188763218e+01   4.4532894329314569e-24
   7.1145898253037075e+01   4.4550749495052136e-24
   7.1307724567228419e+01   4.4569068183103259e-24
   7.1469918966672850e+01   4.4587847524332230e-24
   7.1632482288606042e+01   4.4607084681683079e-24
   7.1795415372167852e+01   4.4626776850026677e-24
   7.1958719058407013e+01   4.4646921255998990e-24
   7.2122394190285135e+01   4.4667515157844184e-24
   7.2286441612681287e+01   4.4688555845246959e-24
   7.2450862172396256e+01   4.4710040639167940e-24
   7.2615656718156956e+01   4.4731966891679875e-24
   7.2780826100620757e+01   4.4754331985793283e-24
   7.2946371172379870e+01   4.4777133335291266e-24
   7.3112292787965856e+01   4.4800368384552552e-24
   7.3278591803853956e+01   4.4824034608378832e-24
   7.3445269078467518e+01   4.4848129511819281e-24
   7.3612325472182505e+01   4.4872650629991072e-24
   7.3779761847331642e+01   4.4897595527903714e-24
   7.3947579068209293e+01   4.4922961800276866e-24
   7.4115778001075682e+01   4.4948747071358504e-24
   7.4284359514161395e+01   4.4974948994742912e-24
   7.4453324477671828e+01   4.5001565253185483e-24
   7.4622673763791852e+01   4.5028593558418764e-24
   7.4792408246689931e+01   4.5056031650967773e-24
   7.4962528802523096e+01   4.5083877299956452e-24
   7.5133036309441209e+01   4.5112128302928026e-24
   7.5303931647591540e+01   4.5140782485649086e-24
   7.5475215699123382e+01   4.5169837701922913e-24
   7.5646889348192317e+01   4.5199291833397822e-24
   7.5818953480965234e+01   4.5229142789376640e-24
   7.5991408985624588e+01   4.5259388506622220e-24
   7.6164256752373049e+01   4.5290026949167819e-24
   7.6337497673438193e+01   4.5321056108121795e-24
   7.6511132643076920e+01   4.5352474001474902e-24
   7.6685162557580185e+01   4.5384278673904078e-24
   7.6859588315277733e+01   4.5416468196580440e-24
   7.7034410816542518e+01   4.5449040666973183e-24
   7.7209630963795504e+01   4.5481994208653754e-24
   7.7385249661510301e+01   4.5515326971100714e-24
   7.7561267816217736e+01   4.5549037129503670e-24
   7.7737686336510592e+01   4.5583122884568514e-24
   7.7914506133048391e+01   4.5617582462319730e-24
   7.8091728118561974e+01   4.5652414113905004e-24
   7.8269353207858288e+01   4.5687616115400238e-24
   7.8447382317824975e+01   4.5723186767610325e-24
   7.8625816367435334e+01   4.5759124395876526e-24
   7.8804656277752798e+01   4.5795427349878261e-24
   7.8983902971935905e+01   4.5832094003437991e-24
   7.9163557375243030e+01   4.5869122754325288e-24
   7.9343620415036952e+01   4.5906512024061290e-24
   7.9524093020789948e+01   4.5944260257723327e-24
   7.9704976124088432e+01   4.5982365923751087e-24
   7.9886270658637656e+01   4.6020827513749911e-24
   8.0067977560266769e+01   4.6059643542298252e-24
   8.0250097766933550e+01   4.6098812546751888e-24
   8.0432632218729083e+01   4.6138333087052781e-24
   8.0615581857882859e+01   4.6178203745534057e-24
   8.0798947628767607e+01   4.6218423126727904e-24
   8.0982730477903885e+01   4.6258989857173585e-24
   8.1166931353965367e+01   4.6299902585225791e-24
   8.1351551207783530e+01   4.6341159980863447e-24
   8.1536590992352458e+01   4.6382760735499644e-24
   8.1722051662834005e+01   4.6424703561791554e-24
   8.1907934176562605e+01   4.6466987193451171e-24
   8.2094239493050139e+01   4.6509610385056747e-24
   8.2280968573991004e+01   4.6552571911864817e-24
   8.2468122383267115e+01   4.6595870569623921e-24
   8.2655701886952627e+01   4.6639505174387021e-24
   8.2843708053319318e+01   4.6683474562326968e-24
   8.3032141852841136e+01   4.6727777589550548e-24
   8.3221004258199628e+01   4.6772413131915233e-24
   8.3410296244288674e+01   4.6817380084846151e-24
   8.3600018788219714e+01   4.6862677363151997e-24
   8.3790172869326526e+01   4.6908303900846088e-24
   8.3980759469170650e+01   4.6954258650963579e-24
   8.4171779571546068e+01   4.7000540585382169e-24
   8.4363234162484602e+01   4.7047148694644152e-24
   8.4555124230260844e+01   4.7094081987777339e-24
   8.4747450765397303e+01   4.7141339492118796e-24
   8.4940214760669392e+01   4.7188920253137804e-24
   8.5133417211110839e+01   4.7236823334262611e-24
   8.5327059114018439e+01   4.7285047816704292e-24
   8.5521141468957566e+01   4.7333592799284738e-24
   8.5715665277767130e+01   4.7382457398264865e-24
   8.5910631544564836e+01   4.7431640747171843e-24
   8.6106041275752176e+01   4.7481141996632152e-24
   8.6301895480019965e+01   4.7530960314198622e-24
   8.6498195168353192e+01   4.7581094884185931e-24
   8.6694941354036516e+01   4.7631544907502181e-24
   8.6892135052659341e+01   4.7682309601482830e-24
   8.7089777282121133e+01   4.7733388199725957e-24
   8.7287869062636560e+01   4.7784779951930350e-24
   8.7486411416740879e+01   4.7836484123730700e-24
   8.7685405369295196e+01   4.7888499996537246e-24
   8.7884851947491740e+01   4.7940826867375618e-24
   8.8084752180859141e+01   4.7993464048726868e-24
   8.8285107101267798e+01   4.8046410868370166e-24
   8.8485917742935115e+01   4.8099666669225630e-24
   8.8687185142430863e+01   4.8153230809198052e-24
   8.8888910338682678e+01   4.8207102661022846e-24
   8.9091094372981246e+01   4.8261281612112166e-24
   8.9293738288985750e+01   4.8315767064402763e-24
   8.9496843132729339e+01   4.8370558434204301e-24
   8.9700409952624142e+01   4.8425655152049986e-24
   8.9904439799467312e+01   4.8481056662546628e-24
   9.0108933726445940e+01   4.8536762424228100e-24
   9.0313892789142727e+01   4.8592771909408148e-24
   9.0519318045541382e+01   4.8649084604034769e-24
   9.0725210556032010e+01   4.8705700007546365e-24
   9.0931571383416610e+01   4.8762617632728373e-24
   9.1138401592914704e+01   4.8819837005571519e-24
   9.1345702252168692e+01   4.8877357665131298e-24
   9.1553474431249413e+01   4.8935179163387881e-24
   9.1761719202661695e+01   4.8993301065107814e-24
   9.1970437641349719e+01   4.9051722947707402e-24
   9.2179630824702770e+01   4.9110444401116425e-24
   9.2389299832560795e+01   4.9169465027642575e-24
   9.2599445747219818e+01   4.9228784441838698e-24
   9.2810069653437751e+01   4.9288402270369417e-24
   9.3021172638439651e+01   4.9348318151880748e-24
   9.3232755791923793e+01   4.9408531736868941e-24
   9.3444820206066822e+01   4.9469042687552081e-24
   9.3657366975529740e+01   4.9529850677742078e-24
   9.3870397197463433e+01   4.9590955392717556e-24
   9.4083911971514368e+01   4.9652356529099072e-24
   9.4297912399830039e+01   4.9714053794724102e-24
   9.4512399587065119e+01   4.9776046908524115e-24
   9.4727374640386643e+01   4.9838335600402100e-24
   9.4942838669480153e+01   4.9900919611112265e-24
   9.5158792786555267e+01   4.9963798692139739e-24
   9.5375238106351190e+01   5.0026972605582188e-24
   9.5592175746142857e+01   5.0090441124032008e-24
   9.5809606825746584e+01   5.0154204030460300e-24
   9.6027532467525532e+01   5.0218261118101185e-24
   9.6245953796396023e+01   5.0282612190338305e-24
   9.6464871939832875e+01   5.0347257060591106e-24
   9.6684288027875539e+01   5.0412195552203512e-24
   9.6904203193133839e+01   5.0477427498332761e-24
   9.7124618570793757e+01   5.0542952741840032e-24
   9.7345535298623275e+01   5.0608771135181601e-24
   9.7566954516978441e+01   5.0674882540301593e-24
   9.7788877368808954e+01   5.0741286828525423e-24
   9.8011304999664389e+01   5.0807983880454654e-24
   9.8234238557699868e+01   5.0874973585862873e-24
   9.8457679193682154e+01   5.0942255843591950e-24
   9.8681628060995408e+01   5.1009830561451045e-24
   9.8906086315647229e+01   5.1077697656114484e-24
   9.9131055116274737e+01   5.1145857053022645e-24
   9.9356535624150425e+01   5.1214308686282750e-24
   9.9582529003188142e+01   5.1283052498570862e-24
   9.9809036419949237e+01   5.1352088441035486e-24
   1.0003605904364829e+02   5.1421416473201559e-24
   1.0026359804615963e+02   5.1491036562875650e-24
   1.0049165460202261e+02   5.1560948686052605e-24
   1.0072022988844890e+02   5.1631152826822535e-24
   1.0094932508532695e+02   5.1701648977279307e-24
   1.0117894137522983e+02   5.1772437137429901e-24
   1.0140907994341980e+02   5.1843517315104571e-24
   1.0163974197785510e+02   5.1914889525868316e-24
   1.0187092866919667e+02   5.1986553792933486e-24
   1.0210264121081286e+02   5.2058510147072265e-24
   1.0233488079878728e+02   5.2130758626531838e-24
   1.0256764863192336e+02   5.2203299276949217e-24
   1.0280094591175170e+02   5.2276132151267432e-24
   1.0303477384253590e+02   5.2349257309652781e-24
   1.0326913363127829e+02   5.2422674819412659e-24
   1.0350402648772736e+02   5.2496384754915239e-24
   1.0373945362438253e+02   5.2570387197508821e-24
   1.0397541625650155e+02   5.2644682235442858e-24
   1.0421191560210634e+02   5.2719269963790392e-24
   1.0444895288198890e+02   5.2794150484369578e-24
   1.0468652931971874e+02   5.2869323905668832e-24
   1.0492464614164771e+02   5.2944790342770028e-24
   1.0516330457691751e+02   5.3020549917274816e-24
   1.0540250585746553e+02   5.3096602757230649e-24
   1.0564225121803123e+02   5.3172948997057832e-24
   1.0588254189616276e+02   5.3249588777478056e-24
   1.0612337913222275e+02   5.3326522245442957e-24
   1.0636476416939551e+02   5.3403749554064015e-24
   1.0660669825369293e+02   5.3481270862543339e-24
   1.0684918263396102e+02   5.3559086336105078e-24
   1.0709221856188653e+02   5.3637196145927785e-24
   1.0733580729200277e+02   5.3715600469077554e-24
   1.0757995008169738e+02   5.3794299488442249e-24
   1.0782464819121724e+02   5.3873293392665937e-24
   1.0806990288367618e+02   5.3952582376084952e-24
   1.0831571542506097e+02   5.4032166638663975e-24
   1.0856208708423794e+02   5.4112046385933587e-24
   1.0880901913295968e+02   5.4192221828927989e-24
   1.0905651284587111e+02   5.4272693184124113e-24
   1.0930456950051676e+02   5.4353460673381000e-24
   1.0955319037734695e+02   5.4434524523880280e-24
   1.0980237675972441e+02   5.4515884968067328e-24
   1.1005212993393113e+02   5.4597542243592997e-24
   1.1030245118917448e+02   5.4679496593256263e-24
   1.1055334181759454e+02   5.4761748264948013e-24
   1.1080480311427041e+02   5.4844297511594575e-24
   1.1105683637722686e+02   5.4927144591102915e-24
   1.1130944290744127e+02   5.5010289766306193e-24
   1.1156262400884970e+02   5.5093733304909817e-24
   1.1181638098835489e+02   5.5177475479439032e-24
   1.1207071515583151e+02   5.5261516567185703e-24
   1.1232562782413396e+02   5.5345856850157566e-24
   1.1258112030910280e+02   5.5430496615027007e-24
   1.1283719392957154e+02   5.5515436153080710e-24
   1.1309385000737355e+02   5.5600675760170325e-24
   1.1335108986734849e+02   5.5686215736663466e-24
   1.1360891483734980e+02   5.5772056387395595e-24
   1.1386732624825109e+02   5.5858198021622532e-24
   1.1412632543395316e+02   5.5944640952973275e-24
   1.1438591373139093e+02   5.6031385499404227e-24
   1.1464609248053986e+02   5.6118431983153096e-24
   1.1490686302442407e+02   5.6205780730694386e-24
   1.1516822670912165e+02   5.6293432072694690e-24
   1.1543018488377292e+02   5.6381386343969049e-24
   1.1569273890058693e+02   5.6469643883438197e-24
   1.1595589011484793e+02   5.6558205034085409e-24
   1.1621963988492368e+02   5.6647070142915404e-24
   1.1648398957227084e+02   5.6736239560912311e-24
   1.1674894054144326e+02   5.6825713642999501e-24
   1.1701449416009855e+02   5.6915492747999212e-24
   1.1728065179900470e+02   5.7005577238592996e-24
   1.1754741483204843e+02   5.7095967481282949e-24
   1.1781478463624050e+02   5.7186663846353220e-24
   1.1808276259172474e+02   5.7277666707832117e-24
   1.1835135008178351e+02   5.7368976443454832e-24
   1.1862054849284551e+02   5.7460593434626860e-24
   1.1889035921449373e+02   5.7552518066387695e-24
   1.1916078363947085e+02   5.7644750727375245e-24
   1.1943182316368845e+02   5.7737291809790688e-24
   1.1970347918623236e+02   5.7830141709363881e-24
   1.1997575310937117e+02   5.7923300825319374e-24
   1.2024864633856306e+02   5.8016769560342874e-24
   1.2052216028246255e+02   5.8110548320548062e-24
   1.2079629635292908e+02   5.8204637515444344e-24
   1.2107105596503260e+02   5.8299037557904562e-24
   1.2134644053706222e+02   5.8393748864133509e-24
   1.2162245149053308e+02   5.8488771853637173e-24
   1.2189909025019313e+02   5.8584106949191756e-24
   1.2217635824403189e+02   5.8679754576814126e-24
   1.2245425690328595e+02   5.8775715165731504e-24
   1.2273278766244835e+02   5.8871989148353233e-24
   1.2301195195927406e+02   5.8968576960241181e-24
   1.2329175123478890e+02   5.9065479040082269e-24
   1.2357218693329638e+02   5.9162695829660434e-24
   1.2385326050238463e+02   5.9260227773829108e-24
   1.2413497339293536e+02   5.9358075320484886e-24
   1.2441732705912949e+02   5.9456238920540619e-24
   1.2470032295845611e+02   5.9554719027899645e-24
   1.2498396255171947e+02   5.9653516099430282e-24
   1.2526824730304597e+02   5.9752630594940502e-24
   1.2555317867989321e+02   5.9852062977153437e-24
   1.2583875815305571e+02   5.9951813711682914e-24
   1.2612498719667393e+02   6.0051883267009709e-24
   1.2641186728824123e+02   6.0152272114457884e-24
   1.2669939990861164e+02   6.0252980728171946e-24
   1.2698758654200762e+02   6.0354009585094019e-24
   1.2727642867602708e+02   6.0455359164941350e-24
   1.2756592780165249e+02   6.0557029950185045e-24
   1.2785608541325676e+02   6.0659022426027641e-24
   1.2814690300861236e+02   6.0761337080382826e-24
   1.2843838208889852e+02   6.0863974403854143e-24
   1.2873052415870859e+02   6.0966934889714604e-24
   1.2902333072605899e+02   6.1070219033887202e-24
   1.2931680330239544e+02   6.1173827334924356e-24
   1.2961094340260200e+02   6.1277760293989349e-24
   1.2990575254500837e+02   6.1382018414837028e-24
   1.3020123225139770e+02   6.1486602203795239e-24
   1.3049738404701475e+02   6.1591512169746668e-24
   1.3079420946057314e+02   6.1696748824110543e-24
   1.3109171002426407e+02   6.1802312680825630e-24
   1.3138988727376366e+02   6.1908204256332478e-24
   1.3168874274824103e+02   6.2014424069556720e-24
   1.3198827799036638e+02   6.2120972641892452e-24
   1.3228849454631847e+02   6.2227850497185796e-24
   1.3258939396579331e+02   6.2335058161719141e-24
   1.3289097780201161e+02   6.2442596164195389e-24
   1.3319324761172712e+02   6.2550465035722615e-24
   1.3349620495523456e+02   6.2658665309798995e-24
   1.3379985139637716e+02   6.2767197522297978e-24
   1.3410418850255618e+02   6.2876062211454357e-24
   1.3440921784473704e+02   6.2985259917849222e-24
   1.3471494099745905e+02   6.3094791184396946e-24
   1.3502135953884266e+02   6.3204656556331193e-24
   1.3532847505059803e+02   6.3314856581191701e-24
   1.3563628911803303e+02   6.3425391808811435e-24
   1.3594480333006109e+02   6.3536262791303471e-24
   1.3625401927921010e+02   6.3647470083048990e-24
   1.3656393856163015e+02   6.3759014240684878e-24
   1.3687456277710191e+02   6.3870895823091874e-24
   1.3718589352904493e+02   6.3983115391382757e-24
   1.3749793242452540e+02   6.4095673508891073e-24
   1.3781068107426574e+02   6.4208570741160247e-24
   1.3812414109265123e+02   6.4321807655932105e-24
   1.3843831409773961e+02   6.4435384823136826e-24
   1.3875320171126913e+02   6.4549302814882301e-24
   1.3906880555866613e+02   6.4663562205443782e-24
   1.3938512726905512e+02   6.4778163571254645e-24
   1.3970216847526521e+02   6.4893107490895866e-24
   1.4001993081384003e+02   6.5008394545087267e-24
   1.4033841592504564e+02   6.5124025316678025e-24
   1.4065762545287845e+02   6.5240000390637615e-24
   1.4097756104507522e+02   6.5356320354047536e-24
   1.4129822435311951e+02   6.5472985796092109e-24
   1.4161961703225236e+02   6.5589997308050878e-24
   1.4194174074147887e+02   6.5707355483289895e-24
   1.4226459714357816e+02   6.5825060917254325e-24
   1.4258818790511148e+02   6.5943114207460635e-24
   1.4291251469643024e+02   6.6061515953489003e-24
   1.4323757919168614e+02   6.6180266756976475e-24
   1.4356338306883788e+02   6.6299367221609296e-24
   1.4388992800966133e+02   6.6418817953116827e-24
   1.4421721569975779e+02   6.6538619559264367e-24
   1.4454524782856183e+02   6.6658772649846767e-24
   1.4487402608935193e+02   6.6779277836682593e-24
   1.4520355217925692e+02   6.6900135733607518e-24
   1.4553382779926648e+02   6.7021346956468863e-24
   1.4586485465423939e+02   6.7142912123119773e-24
   1.4619663445291152e+02   6.7264831853413524e-24
   1.4652916890790655e+02   6.7387106769198764e-24
   1.4686245973574239e+02   6.7509737494313579e-24
   1.4719650865684244e+02   6.7632724654581432e-24
   1.4753131739554235e+02   6.7756068877805440e-24
   1.4786688768010049e+02   6.7879770793764503e-24
   1.4820322124270621e+02   6.8003831034208518e-24
   1.4854031981948827e+02   6.8128250232853938e-24
   1.4887818515052550e+02   6.8253029025380323e-24
   1.4921681897985351e+02   6.8378168049425429e-24
   1.4955622305547550e+02   6.8503667944582184e-24
   1.4989639912937059e+02   6.8629529352394760e-24
   1.5023734895750232e+02   6.8755752916354847e-24
   1.5057907429982936e+02   6.8882339281899019e-24
   1.5092157692031225e+02   6.9009289096404620e-24
   1.5126485858692513e+02   6.9136603009187723e-24
   1.5160892107166228e+02   6.9264281671499263e-24
   1.5195376615054928e+02   6.9392325736523188e-24
   1.5229939560365131e+02   6.9520735859373316e-24
   1.5264581121508181e+02   6.9649512697090788e-24
   1.5299301477301344e+02   6.9778656908642559e-24
   1.5334100806968507e+02   6.9908169154918104e-24
   1.5368979290141280e+02   7.0038050098728274e-24
   1.5403937106859851e+02   7.0168300404803031e-24
   1.5438974437573867e+02   7.0298920739789422e-24
   1.5474091463143526e+02   7.0429911772250638e-24
   1.5509288364840293e+02   7.0561274172663721e-24
   1.5544565324348014e+02   7.0693008613418670e-24
   1.5579922523763790e+02   7.0825115768817012e-24
   1.5615360145598842e+02   7.0957596315070512e-24
   1.5650878372779650e+02   7.1090450930300703e-24
   1.5686477388648649e+02   7.1223680294537165e-24
   1.5722157376965370e+02   7.1357285089717319e-24
   1.5757918521907300e+02   7.1491265999685694e-24
   1.5793761008070851e+02   7.1625623710193193e-24
   1.5829685020472326e+02   7.1760358908896723e-24
   1.5865690744548820e+02   7.1895472285358858e-24
   1.5901778366159255e+02   7.2030964531047692e-24
   1.5937948071585294e+02   7.2166836339336607e-24
   1.5974200047532307e+02   7.2303088405504401e-24
   1.6010534481130358e+02   7.2439721426735258e-24
   1.6046951559935081e+02   7.2576736102118813e-24
   1.6083451471928839e+02   7.2714133132651055e-24
   1.6120034405521452e+02   7.2851913221233835e-24
   1.6156700549551363e+02   7.2990077072676154e-24
   1.6193450093286523e+02   7.3128625393694324e-24
   1.6230283226425385e+02   7.3267558892912781e-24
   1.6267200139097906e+02   7.3406878280864949e-24
   1.6304201021866447e+02   7.3546584269993825e-24
   1.6341286065726877e+02   7.3686677574653396e-24
   1.6378455462109474e+02   7.3827158911109428e-24
   1.6415709402879941e+02   7.3968028997540551e-24
   1.6453048080340409e+02   7.4109288554039811e-24
   1.6490471687230351e+02   7.4250938302615467e-24
   1.6527980416727746e+02   7.4392978967193188e-24
   1.6565574462449865e+02   7.4535411273616638e-24
   1.6603254018454436e+02   7.4678235949649827e-24
   1.6641019279240561e+02   7.4821453724978318e-24
   1.6678870439749758e+02   7.4965065331211074e-24
   1.6716807695366961e+02   7.5109071501882505e-24
   1.6754831241921471e+02   7.5253472972453860e-24
   1.6792941275688071e+02   7.5398270480315670e-24
   1.6831137993387961e+02   7.5543464764789715e-24
   1.6869421592189804e+02   7.5689056567130903e-24
   1.6907792269710748e+02   7.5835046630529831e-24
   1.6946250224017373e+02   7.5981435700114470e-24
   1.6984795653626890e+02   7.6128224522953431e-24
   1.7023428757507935e+02   7.6275413848057374e-24
   1.7062149735081772e+02   7.6423004426382150e-24
   1.7100958786223279e+02   7.6570997010831172e-24
   1.7139856111261878e+02   7.6719392356257775e-24
   1.7178841910982783e+02   7.6868191219468572e-24
   1.7217916386627786e+02   7.7017394359225256e-24
   1.7257079739896488e+02   7.7167002536248247e-24
   1.7296332172947268e+02   7.7317016513219115e-24
   1.7335673888398259e+02   7.7467437054783446e-24
   1.7375105089328585e+02   7.7618264927554428e-24
   1.7414625979279162e+02   7.7769500900115040e-24
   1.7454236762253956e+02   7.7921145743021943e-24
   1.7493937642720940e+02   7.8073200228808263e-24
   1.7533728825613099e+02   7.8225665131986611e-24
   1.7573610516329680e+02   7.8378541229053232e-24
   1.7613582920736974e+02   7.8531829298489957e-24
   1.7653646245169682e+02   7.8685530120769361e-24
   1.7693800696431697e+02   7.8839644478356436e-24
   1.7734046481797373e+02   7.8994173155713357e-24
   1.7774383809012522e+02   7.9149116939302532e-24
   1.7814812886295425e+02   7.9304476617590058e-24
   1.7855333922338090e+02   7.9460252981050087e-24
   1.7895947126307084e+02   7.9616446822167599e-24
   1.7936652707844806e+02   7.9773058935442725e-24
   1.7977450877070510e+02   7.9930090117394683e-24
   1.8018341844581303e+02   8.0087541166564940e-24
   1.8059325821453439e+02   8.0245412883522100e-24
   1.8100403019243129e+02   8.0403706070864820e-24
   1.8141573649987936e+02   8.0562421533226827e-24
   1.8182837926207583e+02   8.0721560077279880e-24
   1.8224196060905268e+02   8.0881122511738805e-24
   1.8265648267568670e+02   8.1041109647365139e-24
   1.8307194760170984e+02   8.1201522296971024e-24
   1.8348835753172244e+02   8.1362361275424501e-24
   1.8390571461520148e+02   8.1523627399652296e-24
   1.8432402100651382e+02   8.1685321488645214e-24
   1.8474327886492668e+02   8.1847444363462212e-24
   1.8516349035461781e+02   8.2009996847234231e-24
   1.8558465764468895e+02   8.2172979765169604e-24
   1.8600678290917418e+02   8.2336393944557453e-24
   1.8642986832705344e+02   8.2500240214772988e-24
   1.8685391608226288e+02   8.2664519407281612e-24
   1.8727892836370538e+02   8.2829232355643384e-24
   1.8770490736526398e+02   8.2994379895518266e-24
   1.8813185528581050e+02   8.3159962864669886e-24
   1.8855977432921907e+02   8.3325982102970752e-24
   1.8898866670437644e+02   8.3492438452406926e-24
   1.8941853462519367e+02   8.3659332757082548e-24
   1.8984938031061768e+02   8.3826665863224776e-24
   1.9028120598464193e+02   8.3994438619188368e-24
   1.9071401387631914e+02   8.4162651875460839e-24
   1.9114780621977201e+02   8.4331306484667167e-24
   1.9158258525420479e+02   8.4500403301574591e-24
   1.9201835322391523e+02   8.4669943183097747e-24
   1.9245511237830510e+02   8.4839926988303217e-24
   1.9289286497189397e+02   8.5010355578415306e-24
   1.9333161326432810e+02   8.5181229816820067e-24
   1.9377135952039421e+02   8.5352550569071123e-24
   1.9421210601003031e+02   8.5524318702894350e-24
   1.9465385500833747e+02   8.5696535088193241e-24
   1.9509660879559192e+02   8.5869200597053758e-24
   1.9554036965725584e+02   8.6042316103749486e-24
   1.9598513988399054e+02   8.6215882484747234e-24
   1.9643092177166739e+02   8.6389900618711763e-24
   1.9687771762137979e+02   8.6564371386511286e-24
   1.9732552973945545e+02   8.6739295671222797e-24
   1.9777436043746712e+02   8.6914674358136820e-24
   1.9822421203224678e+02   8.7090508334763712e-24
   1.9867508684589487e+02   8.7266798490837852e-24
   1.9912698720579431e+02   8.7443545718323927e-24
   1.9957991544462172e+02   8.7620750911421870e-24
   2.0003387390035948e+02   8.7798414966572254e-24
   2.0048886491630810e+02   8.7976538782462082e-24
   2.0094489084109750e+02   8.8155123260029573e-24
   2.0140195402870032e+02   8.8334169302470440e-24
   2.0186005683844326e+02   8.8513677815242811e-24
   2.0231920163501945e+02   8.8693649706072960e-24
   2.0277939078850096e+02   8.8874085884960921e-24
   2.0324062667435007e+02   8.9054987264185714e-24
   2.0370291167343288e+02   8.9236354758311480e-24
   2.0416624817203066e+02   8.9418189284192470e-24
   2.0463063856185255e+02   8.9600491760979324e-24
   2.0509608524004793e+02   8.9783263110124224e-24
   2.0556259060921781e+02   8.9966504255386351e-24
   2.0603015707742964e+02   9.0150216122838624e-24
   2.0649878705822664e+02   9.0334399640872066e-24
   2.0696848297064264e+02   9.0519055740202506e-24
   2.0743924723921381e+02   9.0704185353875954e-24
   2.0791108229399018e+02   9.0889789417274012e-24
   2.0838399057055057e+02   9.1075868868120746e-24
   2.0885797451001230e+02   9.1262424646487023e-24
   2.0933303655904592e+02   9.1449457694797493e-24
   2.0980917916988699e+02   9.1636968957835816e-24
   2.1028640480034878e+02   9.1824959382750774e-24
   2.1076471591383503e+02   9.2013429919061948e-24
   2.1124411497935296e+02   9.2202381518665841e-24
   2.1172460447152494e+02   9.2391815135841314e-24
   2.1220618687060283e+02   9.2581731727256070e-24
   2.1268886466247966e+02   9.2772132251972323e-24
   2.1317264033870310e+02   9.2963017671452850e-24
   2.1365751639648713e+02   9.3154388949566285e-24
   2.1414349533872729e+02   9.3346247052594479e-24
   2.1463057967401068e+02   9.3538592949237052e-24
   2.1511877191663115e+02   9.3731427610618186e-24
   2.1560807458660133e+02   9.3924752010292750e-24
   2.1609849020966578e+02   9.4118567124251676e-24
   2.1659002131731427e+02   9.4312873930928783e-24
   2.1708267044679391e+02   9.4507673411206176e-24
   2.1757644014112370e+02   9.4702966548420733e-24
   2.1807133294910662e+02   9.4898754328370125e-24
   2.1856735142534313e+02   9.5095037739318902e-24
   2.1906449813024449e+02   9.5291817772004559e-24
   2.1956277563004491e+02   9.5489095419643621e-24
   2.2006218649681730e+02   9.5686871677938270e-24
   2.2056273330848327e+02   9.5885147545081559e-24
   2.2106441864882905e+02   9.6083924021764644e-24
   2.2156724510751764e+02   9.6283202111182323e-24
   2.2207121528010265e+02   9.6482982819039512e-24
   2.2257633176804069e+02   9.6683267153557071e-24
   2.2308259717870638e+02   9.6884056125478601e-24
   2.2359001412540468e+02   9.7085350748076309e-24
   2.2409858522738494e+02   9.7287152037157620e-24
   2.2460831310985327e+02   9.7489461011070511e-24
   2.2511920040398860e+02   9.7692278690711416e-24
   2.2563124974695279e+02   9.7895606099529592e-24
   2.2614446378190797e+02   9.8099444263535297e-24
   2.2665884515802679e+02   9.8303794211304487e-24
   2.2717439653050843e+02   9.8508656973986315e-24
   2.2769112056059154e+02   9.8714033585308971e-24
   2.2820901991556730e+02   9.8919925081585762e-24
   2.2872809726879447e+02   9.9126332501722166e-24
   2.2924835529971236e+02   9.9333256887221664e-24
   2.2976979669385483e+02   9.9540699282192458e-24
   2.3029242414286441e+02   9.9748660733353596e-24
   2.3081624034450499e+02   9.9957142290041259e-24
   2.3134124800267844e+02   1.0016614500421608e-23
   2.3186744982743485e+02   1.0037566993046807e-23
   2.3239484853499053e+02   1.0058571812602478e-23
   2.3292344684773846e+02   1.0079629065075627e-23
   2.3345324749426396e+02   1.0100738856718216e-23
   2.3398425320936016e+02   1.0121901294047875e-23
   2.3451646673403894e+02   1.0143116483848421e-23
   2.3504989081554777e+02   1.0164384533170609e-23
   2.3558452820738273e+02   1.0185705549332746e-23
   2.3612038166930290e+02   1.0207079639921349e-23
   2.3665745396734482e+02   1.0228506912791793e-23
   2.3719574787383567e+02   1.0249987476068947e-23
   2.3773526616741012e+02   1.0271521438147899e-23
   2.3827601163302117e+02   1.0293108907694505e-23
   2.3881798706195826e+02   1.0314749993646156e-23
   2.3936119525185839e+02   1.0336444805212357e-23
   2.3990563900672200e+02   1.0358193451875376e-23
   2.4045132113692881e+02   1.0379996043391042e-23
   2.4099824445924935e+02   1.0401852689789210e-23
   2.4154641179686200e+02   1.0423763501374571e-23
   2.4209582597936637e+02   1.0445728588727242e-23
   2.4264648984279827e+02   1.0467748062703466e-23
   2.4319840622964452e+02   1.0489822034436268e-23
   2.4375157798885633e+02   1.0511950615336080e-23
   2.4430600797586681e+02   1.0534133917091520e-23
   2.4486169905260246e+02   1.0556372051669911e-23
   2.4541865408749942e+02   1.0578665131318043e-23
   2.4597687595551983e+02   1.0601013268562880e-23
   2.4653636753816306e+02   1.0623416576212095e-23
   2.4709713172348472e+02   1.0645875167354918e-23
   2.4765917140610776e+02   1.0668389155362637e-23
   2.4822248948724004e+02   1.0690958653889395e-23
   2.4878708887468829e+02   1.0713583776872814e-23
   2.4935297248287324e+02   1.0736264638534687e-23
   2.4992014323284485e+02   1.0759001353381655e-23
   2.5048860405229649e+02   1.0781794036205857e-23
   2.5105835787558158e+02   1.0804642802085647e-23
   2.5162940764372789e+02   1.0827547766386285e-23
   2.5220175630445169e+02   1.0850509044760543e-23
   2.5277540681217596e+02   1.0873526753149500e-23
   2.5335036212804152e+02   1.0896601007783108e-23
   2.5392662521992671e+02   1.0919731925180998e-23
   2.5450419906245858e+02   1.0942919622153035e-23
   2.5508308663703133e+02   1.0966164215800116e-23
   2.5566329093182020e+02   1.0989465823514799e-23
   2.5624481494179724e+02   1.1012824562981999e-23
   2.5682766166874717e+02   1.1036240552179724e-23
   2.5741183412128152e+02   1.1059713909379664e-23
   2.5799733531485600e+02   1.1083244753147986e-23
   2.5858416827178519e+02   1.1106833202346006e-23
   2.5917233602125702e+02   1.1130479376130791e-23
   2.5976184159935138e+02   1.1154183393956015e-23
   2.6035268804905195e+02   1.1177945375572504e-23
   2.6094487842026575e+02   1.1201765441029032e-23
   2.6153841576983541e+02   1.1225643710672949e-23
   2.6213330316155759e+02   1.1249580305150944e-23
   2.6272954366619729e+02   1.1273575345409698e-23
   2.6332714036150475e+02   1.1297628952696617e-23
   2.6392609633222975e+02   1.1321741248560496e-23
   2.6452641467013950e+02   1.1345912354852258e-23
   2.6512809847403315e+02   1.1370142393725652e-23
   2.6573115084975888e+02   1.1394431487637951e-23
   2.6633557491022799e+02   1.1418779759350634e-23
   2.6694137377543433e+02   1.1443187331930164e-23
   2.6754855057246618e+02   1.1467654328748603e-23
   2.6815710843552688e+02   1.1492180873484424e-23
   2.6876705050594666e+02   1.1516767090123115e-23
   2.6937837993220211e+02   1.1541413102957970e-23
   2.6999109986993125e+02   1.1566119036590783e-23
   2.7060521348194897e+02   1.1590885015932520e-23
   2.7122072393826511e+02   1.1615711166204110e-23
   2.7183763441609949e+02   1.1640597612937095e-23
   2.7245594809989893e+02   1.1665544481974370e-23
   2.7307566818135359e+02   1.1690551899470936e-23
   2.7369679785941230e+02   1.1715619991894511e-23
   2.7431934034030218e+02   1.1740748886026438e-23
   2.7494329883754074e+02   1.1765938708962167e-23
   2.7556867657195721e+02   1.1791189588112227e-23
   2.7619547677170516e+02   1.1816501651202753e-23
   2.7682370267228066e+02   1.1841875026276270e-23
   2.7745335751654096e+02   1.1867309841692521e-23
   2.7808444455471749e+02   1.1892806226129027e-23
   2.7871696704443553e+02   1.1918364308581932e-23
   2.7935092825072996e+02   1.1943984218366699e-23
   2.7998633144606197e+02   1.1969666085118829e-23
   2.8062317991033672e+02   1.1995410038794624e-23
   2.8126147693091849e+02   1.2021216209671848e-23
   2.8190122580265086e+02   1.2047084728350597e-23
   2.8254242982786951e+02   1.2073015725753848e-23
   2.8318509231642389e+02   1.2099009333128420e-23
   2.8382921658569012e+02   1.2125065682045478e-23
   2.8447480596058983e+02   1.2151184904401408e-23
   2.8512186377360939e+02   1.2177367132418617e-23
   2.8577039336481295e+02   1.2203612498646073e-23
   2.8642039808186303e+02   1.2229921135960242e-23
   2.8707188128003645e+02   1.2256293177565737e-23
   2.8772484632224172e+02   1.2282728756996071e-23
   2.8837929657903686e+02   1.2309228008114440e-23
   2.8903523542864531e+02   1.2335791065114390e-23
   2.8969266625697662e+02   1.2362418062520697e-23
   2.9035159245763992e+02   1.2389109135189989e-23
   2.9101201743196350e+02   1.2415864418311535e-23
   2.9167394458901379e+02   1.2442684047408090e-23
   2.9233737734560953e+02   1.2469568158336470e-23
   2.9300231912634229e+02   1.2496516887288495e-23
   2.9366877336359289e+02   1.2523530370791610e-23
   2.9433674349754921e+02   1.2550608745709711e-23
   2.9500623297622423e+02   1.2577752149243882e-23
   2.9567724525547362e+02   1.2604960718933152e-23
   2.9634978379901401e+02   1.2632234592655305e-23
   2.9702385207843940e+02   1.2659573908627522e-23
   2.9769945357324121e+02   1.2686978805407300e-23
   2.9837659177082526e+02   1.2714449421893126e-23
   2.9905527016652832e+02   1.2741985897325223e-23
   2.9973549226363997e+02   1.2769588371286442e-23
   3.0041726157341577e+02   1.2797256983702858e-23
   3.0110058161509943e+02   1.2824991874844699e-23
   3.0178545591593888e+02   1.2852793185327017e-23
   3.0247188801120512e+02   1.2880661056110514e-23
   3.0315988144421044e+02   1.2908595628502305e-23
   3.0384943976632644e+02   1.2936597044156679e-23
   3.0454056653700314e+02   1.2964665445075922e-23
   3.0523326532378564e+02   1.2992800973611015e-23
   3.0592753970233463e+02   1.3021003772462514e-23
   3.0662339325644399e+02   1.3049273984681290e-23
   3.0732082957805790e+02   1.3077611753669251e-23
   3.0801985226729272e+02   1.3106017223180275e-23
   3.0872046493245159e+02   1.3134490537320851e-23
   3.0942267119004600e+02   1.3163031840550943e-23
   3.1012647466481326e+02   1.3191641277684784e-23
   3.1083187898973546e+02   1.3220318993891638e-23
   3.1153888780605791e+02   1.3249065134696605e-23
   3.1224750476330883e+02   1.3277879845981436e-23
   3.1295773351931638e+02   1.3306763273985290e-23
   3.1366957774022995e+02   1.3335715565305590e-23
   3.1438304110053650e+02   1.3364736866898741e-23
   3.1509812728308276e+02   1.3393827326081065e-23
   3.1581483997909004e+02   1.3422987090529425e-23
   3.1653318288817809e+02   1.3452216308282230e-23
   3.1725315971837949e+02   1.3481515127740052e-23
   3.1797477418616216e+02   1.3510883697666574e-23
   3.1869803001644715e+02   1.3540322167189347e-23
   3.1942293094262851e+02   1.3569830685800618e-23
   3.2014948070659102e+02   1.3599409403358092e-23
   3.2087768305873169e+02   1.3629058470085831e-23
   3.2160754175797774e+02   1.3658778036575025e-23
   3.2233906057180667e+02   1.3688568253784829e-23
   3.2307224327626409e+02   1.3718429273043126e-23
   3.2380709365598676e+02   1.3748361246047500e-23
   3.2454361550421714e+02   1.3778364324865848e-23
   3.2528181262282845e+02   1.3808438661937427e-23
   3.2602168882233917e+02   1.3838584410073507e-23
   3.2676324792193640e+02   1.3868801722458304e-23
   3.2750649374949427e+02   1.3899090752649818e-23
   3.2825143014159261e+02   1.3929451654580564e-23
   3.2899806094353892e+02   1.3959884582558558e-23
   3.2974639000938663e+02   1.3990389691268048e-23
   3.3049642120195568e+02   1.4020967135770400e-23
   3.3124815839285247e+02   1.4051617071504958e-23
   3.3200160546248839e+02   1.4082339654289810e-23
   3.3275676630010332e+02   1.4113135040322795e-23
   3.3351364480378083e+02   1.4144003386182122e-23
   3.3427224488047381e+02   1.4174944848827527e-23
   3.3503257044601924e+02   1.4205959585600805e-23
   3.3579462542516228e+02   1.4237047754226930e-23
   3.3655841375157536e+02   1.4268209512814790e-23
   3.3732393936787724e+02   1.4299445019858032e-23
   3.3809120622565536e+02   1.4330754434236028e-23
   3.3886021828548508e+02   1.4362137915214668e-23
   3.3963097951695039e+02   1.4393595622447268e-23
   3.4040349389866469e+02   1.4425127715975429e-23
   3.4117776541828948e+02   1.4456734356229868e-23
   3.4195379807255927e+02   1.4488415704031456e-23
   3.4273159586729616e+02   1.4520171920591883e-23
   3.4351116281743697e+02   1.4552003167514777e-23
   3.4429250294704849e+02   1.4583909606796377e-23
   3.4507562028935058e+02   1.4615891400826549e-23
   3.4586051888673893e+02   1.4647948712389747e-23
   3.4664720279080166e+02   1.4680081704665728e-23
   3.4743567606234376e+02   1.4712290541230602e-23
   3.4822594277140666e+02   1.4744575386057717e-23
   3.4901800699728915e+02   1.4776936403518544e-23
   3.4981187282856911e+02   1.4809373758383592e-23
   3.5060754436312277e+02   1.4841887615823324e-23
   3.5140502570814988e+02   1.4874478141409179e-23
   3.5220432098018989e+02   1.4907145501114331e-23
   3.5300543430514574e+02   1.4939889861314726e-23
   3.5380836981830737e+02   1.4972711388790109e-23
   3.5461313166436753e+02   1.5005610250724721e-23
   3.5541972399744935e+02   1.5038586614708533e-23
   3.5622815098112244e+02   1.5071640648737956e-23
   3.5703841678842798e+02   1.5104772521216985e-23
   3.5785052560189877e+02   1.5137982400958044e-23
   3.5866448161358096e+02   1.5171270457183037e-23
   3.5948028902505644e+02   1.5204636859524278e-23
   3.6029795204746199e+02   1.5238081778025448e-23
   3.6111747490151595e+02   1.5271605383142734e-23
   3.6193886181753442e+02   1.5305207845745637e-23
   3.6276211703545584e+02   1.5338889337118065e-23
   3.6358724480486478e+02   1.5372650028959439e-23
   3.6441424938500893e+02   1.5406490093385502e-23
   3.6524313504482689e+02   1.5440409702929610e-23
   3.6607390606296462e+02   1.5474409030543527e-23
   3.6690656672780165e+02   1.5508488249598666e-23
   3.6774112133747133e+02   1.5542647533887040e-23
   3.6857757419988349e+02   1.5576887057622376e-23
   3.6941592963274690e+02   1.5611206995441221e-23
   3.7025619196359025e+02   1.5645607522403953e-23
   3.7109836552978641e+02   1.5680088813996004e-23
   3.7194245467857422e+02   1.5714651046128924e-23
   3.7278846376707872e+02   1.5749294395141457e-23
   3.7363639716233860e+02   1.5784019037800900e-23
   3.7448625924132227e+02   1.5818825151303960e-23
   3.7533805439095727e+02   1.5853712913278283e-23
   3.7619178700814643e+02   1.5888682501783363e-23
   3.7704746149979553e+02   1.5923734095311953e-23
   3.7790508228283363e+02   1.5958867872791277e-23
   3.7876465378423671e+02   1.5994084013584250e-23
   3.7962618044104931e+02   1.6029382697490783e-23
   3.8048966670040920e+02   1.6064764104749159e-23
   3.8135511701956932e+02   1.6100228416037340e-23
   3.8222253586592115e+02   1.6135775812474351e-23
   3.8309192771701612e+02   1.6171406475621634e-23
   3.8396329706059294e+02   1.6207120587484649e-23
   3.8483664839459476e+02   1.6242918330514129e-23
   3.8571198622719874e+02   1.6278799887607855e-23
   3.8658931507683360e+02   1.6314765442112002e-23
   3.8746863947220686e+02   1.6350815177822860e-23
   3.8834996395232724e+02   1.6386949278988495e-23
   3.8923329306652624e+02   1.6423167930310415e-23
   3.9011863137448455e+02   1.6459471316945403e-23
   3.9100598344625365e+02   1.6495859624507320e-23
   3.9189535386227999e+02   1.6532333039069020e-23
   3.9278674721342895e+02   1.6568891747164369e-23
   3.9368016810100647e+02   1.6605535935790182e-23
   3.9457562113678745e+02   1.6642265792408612e-23
   3.9547311094303325e+02   1.6679081504949120e-23
   3.9637264215252208e+02   1.6715983261811116e-23
   3.9727421940856709e+02   1.6752971251866191e-23
   3.9817784736504439e+02   1.6790045664460865e-23
   3.9908353068641577e+02   1.6827206689419299e-23
   3.9999127404775140e+02   1.6864454517046123e-23
   4.0090108213475639e+02   1.6901789338129594e-23
   4.0181295964379359e+02   1.6939211343944795e-23
   4.0272691128190786e+02   1.6976720726257052e-23
   4.0364294176685098e+02   1.7014317677325670e-23
   4.0456105582710416e+02   1.7052002389907751e-23
   4.0548125820190648e+02   1.7089775057262544e-23
   4.0640355364127367e+02   1.7127635873155711e-23
   4.0732794690602884e+02   1.7165585031864441e-23
   4.0825444276782150e+02   1.7203622728182327e-23
   4.0918304600915508e+02   1.7241749157425201e-23
   4.1011376142341197e+02   1.7279964515437130e-23
   4.1104659381487687e+02   1.7318268998596986e-23
   4.1198154799876238e+02   1.7356662803825608e-23
   4.1291862880123358e+02   1.7395146128593601e-23
   4.1385784105943281e+02   1.7433719170929790e-23
   4.1479918962150555e+02   1.7472382129430634e-23
   4.1574267934662277e+02   1.7511135203270269e-23
   4.1668831510501110e+02   1.7549978592211989e-23
   4.1763610177797227e+02   1.7588912496620389e-23
   4.1858604425791077e+02   1.7627937117475134e-23
   4.1953814744836188e+02   1.7667052656386225e-23
   4.2049241626401124e+02   1.7706259315610644e-23
   4.2144885563072501e+02   1.7745557298071213e-23
   4.2240747048557324e+02   1.7784946807377472e-23
   4.2336826577685565e+02   1.7824428047849049e-23
   4.2433124646412705e+02   1.7864001224541903e-23
   4.2529641751822334e+02   1.7903666543277828e-23
   4.2626378392128720e+02   1.7943424210677701e-23
   4.2723335066679198e+02   1.7983274434199058e-23
   4.2820512275957185e+02   1.8023217422178803e-23
   4.2917910521584241e+02   1.8063253383881556e-23
   4.3015530306322887e+02   1.8103382529554922e-23
   4.3113372134079475e+02   1.8143605070492798e-23
   4.3211436509906235e+02   1.8183921219107638e-23
   4.3309723940004335e+02   1.8224331189013939e-23
   4.3408234931726287e+02   1.8264835195124533e-23
   4.3506969993578616e+02   1.8305433453761933e-23
   4.3605929635224493e+02   1.8346126182788043e-23
   4.3705114367486340e+02   1.8386913601755185e-23
   4.3804524702348516e+02   1.8427795932083166e-23
   4.3904161152959813e+02   1.8468773397267195e-23
   4.4004024233636335e+02   1.8509846223123509e-23
   4.4104114459864036e+02   1.8551014638080341e-23
   4.4204432348301196e+02   1.8592278873524352e-23
   4.4304978416781603e+02   1.8633639164215312e-23
   4.4405753184316552e+02   1.8675095748784097e-23
   4.4506757171098064e+02   1.8716648870334956e-23
   4.4607990898501328e+02   1.8758298777176926e-23
   4.4709454889087431e+02   1.8800045723717760e-23
   4.4811149666606059e+02   1.8841889971562948e-23
   4.4913075755998250e+02   1.8883831790875784e-23
   4.5015233683398935e+02   1.8925871462071984e-23
   4.5117623976139936e+02   1.8968009277946917e-23
   4.5220247162752315e+02   1.9010245546366439e-23
   4.5323103772969631e+02   1.9052580593700018e-23
   4.5426194337729987e+02   1.9095014769239375e-23
   4.5529519389179518e+02   1.9137548450942196e-23
   4.5633079460674435e+02   1.9180182052975042e-23
   4.5736875086784283e+02   1.9222916035733051e-23
   4.5840906803294502e+02   1.9265750919312569e-23
   4.5945175147209176e+02   1.9308687301871400e-23
   4.6049680656753924e+02   1.9351725885017998e-23
   4.6154423871378430e+02   1.9394867509489741e-23
   4.6259405331759552e+02   1.9438113206188607e-23
   4.6364625579803942e+02   1.9481464270638683e-23
   4.6470085158650681e+02   1.9524922374034613e-23
   4.6575784612674585e+02   1.9568489733019833e-23
   4.6681724487488299e+02   1.9612169376647698e-23
   4.6787905329945892e+02   1.9655965579855026e-23
   4.6894327688144955e+02   1.9699884593899302e-23
   4.7000992111429963e+02   1.9743935931724232e-23
   4.7107899150394849e+02   1.9788134749061768e-23
   4.7215049356885976e+02   1.9832506537121812e-23
   4.7322443284004765e+02   1.9877097103650284e-23
   4.7430081486110856e+02   1.9921995951328743e-23
   4.7537964518824765e+02   1.9967398418136454e-23
   4.7646092939030854e+02   2.0013802330849973e-23
   4.7754467304879967e+02   2.0062815399412715e-23
   4.7863088175792842e+02   2.0122340334886548e-23
   4.7971956112462260e+02   2.0307024679508297e-23
   4.8081071676856743e+02   2.0592402924820636e-23
   4.8190435432222688e+02   2.0264433566116105e-23
   4.8300047943087856e+02   2.0288710534871131e-23
   4.8409909775264038e+02   2.0328651755164341e-23
   4.8520021495849875e+02   2.0371913203829097e-23
   4.8630383673234053e+02   2.0416346696356731e-23
   4.8740996877098053e+02   2.0461338441350327e-23
   4.8851861678419135e+02   2.0506659938106637e-23
   4.8962978649473337e+02   2.0552210560951830e-23
   4.9074348363838175e+02   2.0597940507839179e-23
   4.9185971396396155e+02   2.0643822923238727e-23
   4.9297848323337013e+02   2.0689842349952255e-23
   4.9409979722161438e+02   2.0735989430336898e-23
   4.9522366171683410e+02   2.0782258271911378e-23
   4.9635008252033452e+02   2.0828645049932654e-23
   4.9747906544661930e+02   2.0875147225376807e-23
   4.9861061632341421e+02   2.0921763087168856e-23
   4.9974474099170243e+02   2.0968491473732423e-23
   5.0088144530575255e+02   2.1015331597905402e-23
   5.0202073513314900e+02   2.1062282933618481e-23
   5.0316261635482289e+02   2.1109345140656122e-23
   5.0430709486508005e+02   2.1156518013559339e-23
   5.0545417657163671e+02   2.1203801446215743e-23
   5.0660386739564257e+02   2.1251195406870090e-23
   5.0775617327171966e+02   2.1298699920197484e-23
   5.0891110014798545e+02   2.1346315054248625e-23
   5.1006865398608687e+02   2.1394040910813494e-23
   5.1122884076123421e+02   2.1441877618218715e-23
   5.1239166646222498e+02   2.1489825325881378e-23
   5.1355713709148097e+02   2.1537884200147830e-23
   5.1472525866507601e+02   2.1586054421082526e-23
   5.1589603721276842e+02   2.1634336179967344e-23
   5.1706947877803168e+02   2.1682729677337924e-23
   5.1824558941808368e+02   2.1731235121429045e-23
   5.1942437520392355e+02   2.1779852726935424e-23
   5.2060584222035607e+02   2.1828582714016102e-23
   5.2178999656602662e+02   2.1877425307490276e-23
   5.2297684435345525e+02   2.1926380736183440e-23
   5.2416639170906103e+02   2.1975449232392238e-23
   5.2535864477320274e+02   2.2024631031445144e-23
   5.2655360970020160e+02   2.2073926371338779e-23
   5.2775129265837973e+02   2.2123335492436406e-23
   5.2895169983008873e+02   2.2172858637216190e-23
   5.3015483741174262e+02   2.2222496050060374e-23
   5.3136071161385007e+02   2.2272247977078049e-23
   5.3256932866104364e+02   2.2322114665955276e-23
   5.3378069479211831e+02   2.2372096365828539e-23
   5.3499481626005638e+02   2.2422193327176598e-23
   5.3621169933206272e+02   2.2472405801728580e-23
   5.3743135028960080e+02   2.2522734042385479e-23
   5.3865377542841748e+02   2.2573178303152279e-23
   5.3987898105858403e+02   2.2623738839080226e-23
   5.4110697350452051e+02   2.2674415906216381e-23
   5.4233775910503448e+02   2.2725209761560619e-23
   5.4357134421335127e+02   2.2776120663027906e-23
   5.4480773519714671e+02   2.2827148869415856e-23
   5.4604693843858115e+02   2.2878294640376391e-23
   5.4728896033432989e+02   2.2929558236390968e-23
   5.4853380729561968e+02   2.2980939918749262e-23
   5.4978148574825980e+02   2.3032439949530268e-23
   5.5103200213267337e+02   2.3084058591585802e-23
   5.5228536290393674e+02   2.3135796108526386e-23
   5.5354157453180414e+02   2.3187652764708318e-23
   5.5480064350075020e+02   2.3239628825223018e-23
   5.5606257630999528e+02   2.3291724555887060e-23
   5.5732737947354451e+02   2.3343940223233900e-23
   5.5859505952021925e+02   2.3396276094506432e-23
   5.5986562299369166e+02   2.3448732437650552e-23
   5.6113907645251629e+02   2.3501309521309356e-23
   5.6241542647016718e+02   2.3554007614818422e-23
   5.6369467963506952e+02   2.3606826988201363e-23
   5.6497684255063530e+02   2.3659767912166200e-23
   5.6626192183529372e+02   2.3712830658102002e-23
   5.6754992412253239e+02   2.3766015498076413e-23
   5.6884085606092231e+02   2.3819322704832879e-23
   5.7013472431416210e+02   2.3872752551789072e-23
   5.7143153556110315e+02   2.3926305313034861e-23
   5.7273129649579073e+02   2.3979981263331109e-23
   5.7403401382749632e+02   2.4033780678108536e-23
   5.7533969428075000e+02   2.4087703833466634e-23
   5.7664834459537951e+02   2.4141751006173238e-23
   5.7795997152654172e+02   2.4195922473663835e-23
   5.7927458184475904e+02   2.4250218514041277e-23
   5.8059218233595402e+02   2.4304639406075635e-23
   5.8191277980148243e+02   2.4359185429204066e-23
   5.8323638105817383e+02   2.4413856863531066e-23
   5.8456299293835866e+02   2.4468653989828425e-23
   5.8589262228991288e+02   2.4523577089535870e-23
   5.8722527597628437e+02   2.4578626444761097e-23
   5.8856096087653350e+02   2.4633802338280485e-23
   5.8989968388536840e+02   2.4689105053539649e-23
   5.9124145191317928e+02   2.4744534874654051e-23
   5.9258627188607443e+02   2.4800092086409648e-23
   5.9393415074591610e+02   2.4855776974263768e-23
   5.9528509545035638e+02   2.4911589824345887e-23
   5.9663911297287325e+02   2.4967530923458486e-23
   5.9799621030280446e+02   2.5023600559077921e-23
   5.9935639444538947e+02   2.5079799019355635e-23
   6.0071967242179721e+02   2.5136126593118808e-23
   6.0208605126916950e+02   2.5192583569871686e-23
   6.0345553804065457e+02   2.5249170239796602e-23
   6.0482813980544165e+02   2.5305886893754942e-23
   6.0620386364880108e+02   2.5362733823288465e-23
   6.0758271667211852e+02   2.5419711320620420e-23
   6.0896470599293252e+02   2.5476819678656712e-23
   6.1034983874497073e+02   2.5534059190987125e-23
   6.1173812207818685e+02   2.5591430151886606e-23
   6.1312956315879853e+02   2.5648932856316528e-23
   6.1452416916932088e+02   2.5706567599925846e-23
   6.1592194730861047e+02   2.5764334679052676e-23
   6.1732290479189453e+02   2.5822234390725322e-23
   6.1872704885081168e+02   2.5880267032663719e-23
   6.2013438673345331e+02   2.5938432903280961e-23
   6.2154492570439254e+02   2.5996732301684350e-23
   6.2295867304472904e+02   2.6055165527676994e-23
   6.2437563605212290e+02   2.6113732881759203e-23
   6.2579582204083351e+02   2.6172434665129762e-23
   6.2721923834175698e+02   2.6231271179687499e-23
   6.2864589230246395e+02   2.6290242728032596e-23
   6.3007579128723842e+02   2.6349349613468138e-23
   6.3150894267711226e+02   2.6408592140001377e-23
   6.3294535386991072e+02   2.6467970612345539e-23
   6.3438503228028173e+02   2.6527485335920888e-23
   6.3582798533973869e+02   2.6587136616856429e-23
   6.3727422049670213e+02   2.6646924761991499e-23
   6.3872374521653023e+02   2.6706850078876954e-23
   6.4017656698156395e+02   2.6766912875776979e-23
   6.4163269329116292e+02   2.6827113461670410e-23
   6.4309213166174459e+02   2.6887452146252319e-23
   6.4455488962682352e+02   2.6947929239935605e-23
   6.4602097473704725e+02   2.7008545053852329e-23
   6.4749039456024252e+02   2.7069299899855564e-23
   6.4896315668144553e+02   2.7130194090520655e-23
   6.5043926870294513e+02   2.7191227939146833e-23
   6.5191873824432605e+02   2.7252401759759038e-23
   6.5340157294249934e+02   2.7313715867109060e-23
   6.5488778045175172e+02   2.7375170576677548e-23
   6.5637736844377537e+02   2.7436766204675163e-23
   6.5787034460771520e+02   2.7498503068044504e-23
   6.5936671665020481e+02   2.7560381484461545e-23
   6.6086649229540728e+02   2.7622401772337276e-23
   6.6236967928505521e+02   2.7684564250819280e-23
   6.6387628537848843e+02   2.7746869239793286e-23
   6.6538631835269803e+02   2.7809317059884938e-23
   6.6689978600236429e+02   2.7871908032461282e-23
   6.6841669613989438e+02   2.7934642479632381e-23
   6.6993705659547004e+02   2.7997520724253105e-23
   6.7146087521707784e+02   2.8060543089924491e-23
   6.7298815987056082e+02   2.8123709900995745e-23
   6.7451891843964847e+02   2.8187021482565481e-23
   6.7605315882600507e+02   2.8250478160483673e-23
   6.7759088894926708e+02   2.8314080261353192e-23
   6.7913211674708498e+02   2.8377828112531475e-23
   6.8067685017516430e+02   2.8441722042132204e-23
   6.8222509720730466e+02   2.8505762379026914e-23
   6.8377686583544460e+02   2.8569949452846747e-23
   6.8533216406970064e+02   2.8634283593984112e-23
   6.8689099993840648e+02   2.8698765133594250e-23
   6.8845338148816154e+02   2.8763394403597199e-23
   6.9001931678386211e+02   2.8828171736679079e-23
   6.9158881390875422e+02   2.8893097466294240e-23
   6.9316188096446535e+02   2.8958171926666554e-23
   6.9473852607105277e+02   2.9023395452791370e-23
   6.9631875736704410e+02   2.9088768380437205e-23
   6.9790258300947596e+02   2.9154291046147269e-23
   6.9949001117394118e+02   2.9219963787241445e-23
   7.0108105005462767e+02   2.9285786941817815e-23
   7.0267570786436158e+02   2.9351760848754509e-23
   7.0427399283465058e+02   2.9417885847711378e-23
   7.0587591321572245e+02   2.9484162279131593e-23
   7.0748147727657579e+02   2.9550590484243814e-23
   7.0909069330501188e+02   2.9617170805063340e-23
   7.1070356960768879e+02   2.9683903584394430e-23
   7.1232011451015387e+02   2.9750789165831579e-23
   7.1394033635689425e+02   2.9817827893761628e-23
   7.1556424351137719e+02   2.9885020113365338e-23
   7.1719184435609100e+02   2.9952366170619173e-23
   7.1882314729259292e+02   3.0019866412297187e-23
   7.2045816074154914e+02   3.0087521185972624e-23
   7.2209689314277944e+02   3.0155330840019897e-23
   7.2373935295530111e+02   3.0223295723616158e-23
   7.2538554865736944e+02   3.0291416186743229e-23
   7.2703548874652893e+02   3.0359692580189428e-23
   7.2868918173964653e+02   3.0428125255551159e-23
   7.3034663617296735e+02   3.0496714565235057e-23
   7.3200786060214841e+02   3.0565460862459377e-23
   7.3367286360230696e+02   3.0634364501256082e-23
   7.3534165376806982e+02   3.0703425836472755e-23
   7.3701423971360714e+02   3.0772645223773998e-23
   7.3869063007268596e+02   3.0842023019643706e-23
   7.4037083349871045e+02   3.0911559581386618e-23
   7.4205485866476795e+02   3.0981255267130294e-23
   7.4374271426367352e+02   3.1051110435826886e-23
   7.4543440900801204e+02   3.1121125447254879e-23
   7.4712995163019104e+02   3.1191300662021286e-23
   7.4882935088247405e+02   3.1261636441562942e-23
   7.5053261553703896e+02   3.1332133148149027e-23
   7.5223975438601155e+02   3.1402791144882329e-23
   7.5395077624151588e+02   3.1473610795701371e-23
   7.5566568993572480e+02   3.1544592465382439e-23
   7.5738450432089485e+02   3.1615736519541134e-23
   7.5910722826942072e+02   3.1687043324634416e-23
   7.6083387067387730e+02   3.1758513247962545e-23
   7.6256444044706643e+02   3.1830146657670835e-23
   7.6429894652206326e+02   3.1901943922751656e-23
   7.6603739785225866e+02   3.1973905413046154e-23
   7.6777980341141438e+02   3.2046031499246502e-23
   7.6952617219369881e+02   3.2118322552897423e-23
   7.7127651321373799e+02   3.2190778946398208e-23
   7.7303083550666747e+02   3.2263401053004942e-23
   7.7478914812816708e+02   3.2336189246831867e-23
   7.7655146015452124e+02   3.2409143902853946e-23
   7.7831778068265305e+02   3.2482265396908121e-23
   7.8008811883018052e+02   3.2555554105695809e-23
   7.8186248373545982e+02   3.2629010406784586e-23
   7.8364088455763226e+02   3.2702634678610145e-23
   7.8542333047667375e+02   3.2776427300478302e-23
   7.8720983069343799e+02   3.2850388652566867e-23
   7.8900039442970899e+02   3.2924519115927735e-23
   7.9079503092824655e+02   3.2998819072488788e-23
   7.9259374945283037e+02   3.3073288905055727e-23
   7.9439655928831712e+02   3.3147928997314451e-23
   7.9620346974067581e+02   3.3222739733832458e-23
   7.9801449013704917e+02   3.3297721500061480e-23
   7.9982962982578954e+02   3.3372874682338873e-23
   8.0164889817651579e+02   3.3448199667890062e-23
   8.0347230458015792e+02   3.3523696844830367e-23
   8.0529985844900636e+02   3.3599366602167004e-23
   8.0713156921676125e+02   3.3675209329801194e-23
   8.0896744633857759e+02   3.3751225418530034e-23
   8.1080749929111971e+02   3.3827415260048733e-23
   8.1265173757260698e+02   3.3903779246952602e-23
   8.1450017070285980e+02   3.3980317772738851e-23
   8.1635280822335812e+02   3.4057031231809144e-23
   8.1820965969727763e+02   3.4133920019471100e-23
   8.2007073470955322e+02   3.4210984531940931e-23
   8.2193604286691527e+02   3.4288225166344954e-23
   8.2380559379794875e+02   3.4365642320722180e-23
   8.2567939715313855e+02   3.4443236394026109e-23
   8.2755746260492151e+02   3.4521007786127037e-23
   8.2943979984773205e+02   3.4598956897813964e-23
   8.3132641859805813e+02   3.4677084130796967e-23
   8.3321732859448753e+02   3.4755389887709205e-23
   8.3511253959776013e+02   3.4833874572109203e-23
   8.3701206139081376e+02   3.4912538588482832e-23
   8.3891590377884438e+02   3.4991382342245822e-23
   8.4082407658934426e+02   3.5070406239745635e-23
   8.4273658967216261e+02   3.5149610688263998e-23
   8.4465345289955201e+02   3.5228996096018994e-23
   8.4657467616622091e+02   3.5308562872167500e-23
   8.4850026938938140e+02   3.5388311426807279e-23
   8.5043024250880558e+02   3.5468242170979585e-23
   8.5236460548687342e+02   3.5548355516671493e-23
   8.5430336830862495e+02   3.5628651876818178e-23
   8.5624654098181190e+02   3.5709131665305645e-23
   8.5819413353695018e+02   3.5789795296973123e-23
   8.6014615602736740e+02   3.5870643187615543e-23
   8.6210261852926419e+02   3.5951675753986667e-23
   8.6406353114175408e+02   3.6032893413801297e-23
   8.6602890398692523e+02   3.6114296585738519e-23
   8.6799874720988942e+02   3.6195885689444644e-23
   8.6997307097883117e+02   3.6277661145536082e-23
   8.7195188548506621e+02   3.6359623375602938e-23
   8.7393520094309019e+02   3.6441772802212365e-23
   8.7592302759063216e+02   3.6524109848912231e-23
   8.7791537568870785e+02   3.6606634940235140e-23
   8.7991225552167214e+02   3.6689348501702753e-23
   8.8191367739727343e+02   3.6772250959830559e-23
   8.8391965164670228e+02   3.6855342742132859e-23
   8.8593018862465442e+02   3.6938624277128983e-23
   8.8794529870937185e+02   3.7022095994349357e-23
   8.8996499230270615e+02   3.7105758324343307e-23
   8.9198927983016870e+02   3.7189611698687455e-23
   8.9401817174098176e+02   3.7273656549995694e-23
   8.9605167850813757e+02   3.7357893311931119e-23
   8.9808981062844930e+02   3.7442322419219940e-23
   9.0013257862260571e+02   3.7526944307668513e-23
   9.0217999303522549e+02   3.7611759414183955e-23
   9.0423206443491210e+02   3.7696768176799818e-23
   9.0628880341430772e+02   3.7781971034708139e-23
   9.0835022059014943e+02   3.7867368428299931e-23
   9.1041632660331970e+02   3.7952960799217097e-23
   9.1248713211890754e+02   3.8038748590420196e-23
   9.1456264782626045e+02   3.8124732246277169e-23
   9.1664288443903649e+02   3.8210912212681897e-23
   9.1872785269526571e+02   3.8297288937215088e-23
   9.2081756335740158e+02   3.8383862869365103e-23
   9.2291202721237767e+02   3.8470634460837342e-23
   9.2501125507166284e+02   3.8557604165994876e-23
   9.2711525777131772e+02   3.8644772442499376e-23
   9.2922404617205018e+02   3.8732139752263891e-23
   9.3133763115927150e+02   3.8819706562905370e-23
   9.3345602364315369e+02   3.8907473350021515e-23
   9.3557923455868149e+02   3.8995440600875870e-23
   9.3770727486571639e+02   3.9083608820586087e-23
   9.3984015554904454e+02   3.9171978542969165e-23
   9.4197788761844095e+02   3.9260550350538661e-23
   9.4412048210872183e+02   3.9349324913692663e-23
   9.4626795007980331e+02   3.9438303073484795e-23
   9.4842030261675757e+02   3.9527486033773257e-23
   9.5057755082987103e+02   3.9616875865911545e-23
   9.5273970585470090e+02   3.9706477079218187e-23
   9.5490677885213313e+02   3.9796302901662303e-23
   9.5707878100844084e+02   3.9886413681743301e-23
   9.5925572353533812e+02   3.9977552987021302e-23
   9.6143761767004401e+02   4.0072695159937590e-23
   9.6362447467533718e+02   4.0157754013141203e-23
   9.6581630583961135e+02   4.0248358279940968e-23
   9.6801312247693954e+02   4.0339333144258855e-23
   9.7021493592712829e+02   4.0430547457514410e-23
   9.7242175755577762e+02   4.0521980198158267e-23
   9.7463359875433900e+02   4.0613625873513580e-23
   9.7685047094017489e+02   4.0705482772946128e-23
   9.7907238555661706e+02   4.0797550418668743e-23
   9.8129935407302719e+02   4.0889828817393917e-23
   9.8353138798485168e+02   4.0982318193176031e-23
   9.8576849881368707e+02   4.1075018877824146e-23
   9.8801069810733577e+02   4.1167931260998951e-23
   9.9025799743986727e+02   4.1261055765552849e-23
   9.9251040841167423e+02   4.1354392834514137e-23
   9.9476794264953810e+02   4.1447942923834323e-23
   9.9703061180668544e+02   4.1541706498158234e-23
   9.9929842756284859e+02   4.1635684028259546e-23
   1.0015714016243267e+03   4.1729875989433587e-23
   1.0038495457240462e+03   4.1824282860460225e-23
   1.0061328716216182e+03   4.1918905122917448e-23
   1.0084213911034049e+03   4.2013743260717030e-23
   1.0107151159825761e+03   4.2108797759783892e-23
   1.0130140580991718e+03   4.2204069107830852e-23
   1.0153182293201629e+03   4.2299557794198040e-23
   1.0176276415395137e+03   4.2395264309736851e-23
   1.0199423066782385e+03   4.2491189146724775e-23
   1.0222622366844707e+03   4.2587332798802860e-23
   1.0245874435335190e+03   4.2683695760928707e-23
   1.0269179392279309e+03   4.2780278529341453e-23
   1.0292537357975555e+03   4.2877081601535210e-23
   1.0315948452996017e+03   4.2974105476238887e-23
   1.0339412798187063e+03   4.3071350653401330e-23
   1.0362930514669927e+03   4.3168817634179537e-23
   1.0386501723841334e+03   4.3266506920930212e-23
   1.0410126547374146e+03   4.3364419017203268e-23
   1.0433805107217968e+03   4.3462554427737339e-23
   1.0457537525599807e+03   4.3560913658456240e-23
   1.0481323925024644e+03   4.3659497216466814e-23
   1.0505164428276144e+03   4.3758305610057729e-23
   1.0529059158417235e+03   4.3857339348698655e-23
   1.0553008238790783e+03   4.3956598943040267e-23
   1.0577011793020158e+03   4.4056084904914376e-23
   1.0601069945009965e+03   4.4155797747335016e-23
   1.0625182818946621e+03   4.4255737984499140e-23
   1.0649350539299016e+03   4.4355906131788240e-23
   1.0673573230819154e+03   4.4456302705769511e-23
   1.0697851018542794e+03   4.4556928224197721e-23
   1.0722184027790099e+03   4.4657783206017110e-23
   1.0746572384166293e+03   4.4758868171363205e-23
   1.0771016213562261e+03   4.4860183641564792e-23
   1.0795515642155274e+03   4.4961730139146362e-23
   1.0820070796409600e+03   4.5063508187830192e-23
   1.0844681803077121e+03   4.5165518312538437e-23
   1.0869348789198070e+03   4.5267761039395881e-23
   1.0894071882101616e+03   4.5370236895731993e-23
   1.0918851209406560e+03   4.5472946410083667e-23
   1.0943686899021970e+03   4.5575890112197462e-23
   1.0968579079147860e+03   4.5679068533032243e-23
   1.0993527878275843e+03   4.5782482204761734e-23
   1.1018533425189789e+03   4.5886131660777092e-23
   1.1043595848966515e+03   4.5990017435689594e-23
   1.1068715278976395e+03   4.6094140065332940e-23
   1.1093891844884108e+03   4.6198500086766431e-23
   1.1119125676649221e+03   4.6303098038277129e-23
   1.1144416904526940e+03   4.6407934459382871e-23
   1.1169765659068730e+03   4.6513009890834873e-23
   1.1195172071123006e+03   4.6618324874620384e-23
   1.1220636271835806e+03   4.6723879953965436e-23
   1.1246158392651469e+03   4.6829675673337696e-23
   1.1271738565313317e+03   4.6935712578449102e-23
   1.1297376921864325e+03   4.7041991216258632e-23
   1.1323073594647815e+03   4.7148512134975151e-23
   1.1348828716308140e+03   4.7255275884060166e-23
   1.1374642419791330e+03   4.7362283014230517e-23
   1.1400514838345855e+03   4.7469534077461423e-23
   1.1426446105523223e+03   4.7577029626989015e-23
   1.1452436355178747e+03   4.7684770217313403e-23
   1.1478485721472193e+03   4.7792756404201364e-23
   1.1504594338868483e+03   4.7900988744689283e-23
   1.1530762342138387e+03   4.8009467797085872e-23
   1.1556989866359222e+03   4.8118194120975150e-23
   1.1583277046915550e+03   4.8227168277219278e-23
   1.1609624019499870e+03   4.8336390827961389e-23
   1.1636030920113340e+03   4.8445862336628587e-23
   1.1662497885066418e+03   4.8555583367934557e-23
   1.1689025050979658e+03   4.8665554487882910e-23
   1.1715612554784354e+03   4.8775776263769712e-23
   1.1742260533723236e+03   4.8886249264186498e-23
   1.1768969125351227e+03   4.8996974059023258e-23
   1.1795738467536123e+03   4.9107951219471416e-23
   1.1822568698459309e+03   4.9219181318026556e-23
   1.1849459956616472e+03   4.9330664928491555e-23
   1.1876412380818319e+03   4.9442402625979501e-23
   1.1903426110191301e+03   4.9554394986916541e-23
   1.1930501284178285e+03   4.9666642589044907e-23
   1.1957638042539352e+03   4.9779146011425987e-23
   1.1984836525352462e+03   4.9891905834443219e-23
   1.2012096873014189e+03   5.0004922639805018e-23
   1.2039419226240466e+03   5.0118197010547954e-23
   1.2066803726067253e+03   5.0231729531039443e-23
   1.2094250513851348e+03   5.0345520786981137e-23
   1.2121759731271059e+03   5.0459571365411630e-23
   1.2149331520326950e+03   5.0573881854709671e-23
   1.2176966023342582e+03   5.0688452844597137e-23
   1.2204663382965246e+03   5.0803284926142023e-23
   1.2232423742166657e+03   5.0918378691761484e-23
   1.2260247244243772e+03   5.1033734735224977e-23
   1.2288134032819471e+03   5.1149353651657309e-23
   1.2316084251843313e+03   5.1265236037541635e-23
   1.2344098045592286e+03   5.1381382490722521e-23
   1.2372175558671552e+03   5.1497793610409248e-23
   1.2400316936015151e+03   5.1614469997178447e-23
   1.2428522322886829e+03   5.1731412252977672e-23
   1.2456791864880724e+03   5.1848620981128292e-23
   1.2485125707922145e+03   5.1966096786328589e-23
   1.2513523998268327e+03   5.2083840274657001e-23
   1.2541986882509138e+03   5.2201852053574908e-23
   1.2570514507567918e+03   5.2320132731930333e-23
   1.2599107020702177e+03   5.2438682919960577e-23
   1.2627764569504375e+03   5.2557503229295678e-23
   1.2656487301902680e+03   5.2676594272961398e-23
   1.2685275366161734e+03   5.2795956665382539e-23
   1.2714128910883428e+03   5.2915591022385994e-23
   1.2743048085007626e+03   5.3035497961203943e-23
   1.2772033037812996e+03   5.3155678100477153e-23
   1.2801083918917743e+03   5.3276132060258135e-23
   1.2830200878280402e+03   5.3396860462014389e-23
   1.2859384066200560e+03   5.3517863928631426e-23
   1.2888633633319705e+03   5.3639143084416328e-23
   1.2917949730621967e+03   5.3760698555100845e-23
   1.2947332509434891e+03   5.3882530967844572e-23
   1.2976782121430228e+03   5.4004640951238328e-23
   1.3006298718624721e+03   5.4127029135307508e-23
   1.3035882453380882e+03   5.4249696151515181e-23
   1.3065533478407799e+03   5.4372642632765737e-23
   1.3095251946761864e+03   5.4495869213407685e-23
   1.3125038011847648e+03   5.4619376529237649e-23
   1.3154891827418653e+03   5.4743165217503400e-23
   1.3184813547578060e+03   5.4867235916907184e-23
   1.3214803326779613e+03   5.4991589267609437e-23
   1.3244861319828356e+03   5.5116225911232119e-23
   1.3274987681881448e+03   5.5241146490862202e-23
   1.3305182568448963e+03   5.5366351651055257e-23
   1.3335446135394695e+03   5.5491842037839117e-23
   1.3365778538936963e+03   5.5617618298717613e-23
   1.3396179935649411e+03   5.5743681082674311e-23
   1.3426650482461837e+03   5.5870031040176391e-23
   1.3457190336660944e+03   5.5996668823178601e-23
   1.3487799655891254e+03   5.6123595085127833e-23
   1.3518478598155800e+03   5.6250810480967013e-23
   1.3549227321817052e+03   5.6378315667140285e-23
   1.3580045985597669e+03   5.6506111301597887e-23
   1.3610934748581340e+03   5.6634198043801719e-23
   1.3641893770213592e+03   5.6762576554731525e-23
   1.3672923210302633e+03   5.6891247496892172e-23
   1.3704023229020158e+03   5.7020211534321664e-23
   1.3735193986902191e+03   5.7149469332601218e-23
   1.3766435644849907e+03   5.7279021558867490e-23
   1.3797748364130439e+03   5.7408868881827736e-23
   1.3829132306377758e+03   5.7539011971780503e-23
   1.3860587633593491e+03   5.7669451500642487e-23
   1.3892114508147711e+03   5.7800188141986210e-23
   1.3923713092779844e+03   5.7931222571094174e-23
   1.3955383550599472e+03   5.8062555465038336e-23
   1.3987126045087180e+03   5.8194187502801160e-23
   1.4018940740095402e+03   5.8326119365467199e-23
   1.4050827799849262e+03   5.8458351736536319e-23
   1.4082787388947427e+03   5.8590885302459394e-23
   1.4114819672362971e+03   5.8723720753599388e-23
   1.4146924815444168e+03   5.8856858786056551e-23
   1.4179102983915432e+03   5.8990300105381645e-23
   1.4211354343878106e+03   5.9124045434798865e-23
   1.4243679061811370e+03   5.9258095535510331e-23
   1.4276077304573018e+03   5.9392451264681353e-23
   1.4308549239400422e+03   5.9527113779097079e-23
   1.4341095033911336e+03   5.9662085525441065e-23
   1.4373714856104764e+03   5.9797379251716586e-23
   1.4406408874361839e+03   5.9934319749355991e-23
   1.4439177257446693e+03   6.0068876733504142e-23
   1.4472020174507334e+03   6.0205039569164026e-23
   1.4504937795076462e+03   6.0341545355011167e-23
   1.4537930289072444e+03   6.0478365996187644e-23
   1.4570997826800117e+03   6.0615499302950901e-23
   1.4604140578951685e+03   6.0752945321823582e-23
   1.4637358716607628e+03   6.0890704545319448e-23
   1.4670652411237511e+03   6.1028777596412396e-23
   1.4704021834700959e+03   6.1167165146505008e-23
   1.4737467159248495e+03   6.1305867888434760e-23
   1.4770988557522435e+03   6.1444886526037663e-23
   1.4804586202557782e+03   6.1584221769606238e-23
   1.4838260267783135e+03   6.1723874333725451e-23
   1.4872010927021524e+03   6.1863844936164226e-23
   1.4905838354491393e+03   6.2004134297274575e-23
   1.4939742724807450e+03   6.2144743139649087e-23
   1.4973724212981570e+03   6.2285672187918562e-23
   1.5007782994423703e+03   6.2426922168628339e-23
   1.5041919244942806e+03   6.2568493810160869e-23
   1.5076133140747675e+03   6.2710387842686058e-23
   1.5110424858447943e+03   6.2852604998129590e-23
   1.5144794575054952e+03   6.2995146010152248e-23
   1.5179242467982660e+03   6.3138011614136363e-23
   1.5213768715048586e+03   6.3281202547177665e-23
   1.5248373494474658e+03   6.3424719548080021e-23
   1.5283056984888226e+03   6.3568563357353113e-23
   1.5317819365322930e+03   6.3712734717211353e-23
   1.5352660815219633e+03   6.3857234371574038e-23
   1.5387581514427347e+03   6.4002063066066557e-23
   1.5422581643204164e+03   6.4147221548022105e-23
   1.5457661382218205e+03   6.4292710566483947e-23
   1.5492820912548482e+03   6.4438530872207825e-23
   1.5528060415685927e+03   6.4584683217665100e-23
   1.5563380073534297e+03   6.4731168357045764e-23
   1.5598780068411047e+03   6.4877987046261511e-23
   1.5634260583048369e+03   6.5025140042949329e-23
   1.5669821800594088e+03   6.5172628106474903e-23
   1.5705463904612602e+03   6.5320451997936230e-23
   1.5741187079085844e+03   6.5468612480167182e-23
   1.5776991508414226e+03   6.5617110317741388e-23
   1.5812877377417585e+03   6.5765946276975700e-23
   1.5848844871336155e+03   6.5915121125934306e-23
   1.5884894175831519e+03   6.6064635634432411e-23
   1.5921025476987518e+03   6.6214490574039916e-23
   1.5957238961311311e+03   6.6364686718085719e-23
   1.5993534815734224e+03   6.6515224841661137e-23
   1.6029913227612815e+03   6.6666105721624279e-23
   1.6066374384729784e+03   6.6817330136603772e-23
   1.6102918475294950e+03   6.6968898867002721e-23
   1.6139545687946236e+03   6.7120812695002732e-23
   1.6176256211750633e+03   6.7273072404567929e-23
   1.6213050236205172e+03   6.7425678781448848e-23
   1.6249927951237919e+03   6.7578632613186785e-23
   1.6286889547208953e+03   6.7731934689117402e-23
   1.6323935214911294e+03   6.7885585800374930e-23
   1.6361065145571979e+03   6.8039586739896464e-23
   1.6398279530853010e+03   6.8193938302425907e-23
   1.6435578562852288e+03   6.8348641284517680e-23
   1.6472962434104702e+03   6.8503696484541473e-23
   1.6510431337583054e+03   6.8659104702685868e-23
   1.6547985466699083e+03   6.8814866740962681e-23
   1.6585625015304454e+03   6.8970983403210910e-23
   1.6623350177691759e+03   6.9127455495101158e-23
   1.6661161148595527e+03   6.9284283824139480e-23
   1.6699058123193220e+03   6.9441469199671734e-23
   1.6737041297106261e+03   6.9599012432887740e-23
   1.6775110866400983e+03   6.9756914336825172e-23
   1.6813267027589727e+03   6.9915175726374259e-23
   1.6851509977631824e+03   7.0073797418281724e-23
   1.6889839913934547e+03   7.0232780231154721e-23
   1.6928257034354237e+03   7.0392124985465514e-23
   1.6966761537197258e+03   7.0551832503555555e-23
   1.7005353621221034e+03   7.0711903609639578e-23
   1.7044033485635077e+03   7.0872339129810003e-23
   1.7082801330102013e+03   7.1033139892041145e-23
   1.7121657354738620e+03   7.1194306726193553e-23
   1.7160601760116867e+03   7.1355840464018185e-23
   1.7199634747264890e+03   7.1517741939160622e-23
   1.7238756517668126e+03   7.1680011987165776e-23
   1.7277967273270292e+03   7.1842651445481683e-23
   1.7317267216474452e+03   7.2005661153464253e-23
   1.7356656550144003e+03   7.2169041952381304e-23
   1.7396135477603816e+03   7.2332794685417026e-23
   1.7435704202641227e+03   7.2496920197676461e-23
   1.7475362929507096e+03   7.2661419336189687e-23
   1.7515111862916867e+03   7.2826292949916240e-23
   1.7554951208051623e+03   7.2991541889749684e-23
   1.7594881170559165e+03   7.3157167008521714e-23
   1.7634901956555004e+03   7.3323169161006766e-23
   1.7675013772623520e+03   7.3489549203926446e-23
   1.7715216825818970e+03   7.3656307995954033e-23
   1.7755511323666574e+03   7.3823446397718784e-23
   1.7795897474163598e+03   7.3990965271810665e-23
   1.7836375485780354e+03   7.4158865482784425e-23
   1.7876945567461396e+03   7.4327147897164658e-23
   1.7917607928626512e+03   7.4495813383449967e-23
   1.7958362779171837e+03   7.4664862812117887e-23
   1.7999210329470920e+03   7.4834297055629070e-23
   1.8040150790375851e+03   7.5004116988432412e-23
   1.8081184373218246e+03   7.5174323486969331e-23
   1.8122311289810480e+03   7.5344917429678985e-23
   1.8163531752446681e+03   7.5515899697002881e-23
   1.8204845973903862e+03   7.5687271171389894e-23
   1.8246254167443008e+03   7.5859032737301559e-23
   1.8287756546810199e+03   7.6031185281217297e-23
   1.8329353326237645e+03   7.6203729691639779e-23
   1.8371044720444891e+03   7.6376666859101614e-23
   1.8412830944639861e+03   7.6549997676171168e-23
   1.8454712214520007e+03   7.6723723037460532e-23
   1.8496688746273339e+03   7.6897843839633447e-23
   1.8538760756579657e+03   7.7072360981416270e-23
   1.8580928462611598e+03   7.7247275363610611e-23
   1.8623192082035775e+03   7.7422587889111224e-23
   1.8665551833013897e+03   7.7598299462930763e-23
   1.8708007934203895e+03   7.7774410992236963e-23
   1.8750560604761056e+03   7.7950923386412155e-23
   1.8793210064339169e+03   7.8127837557153430e-23
   1.8835956533091580e+03   7.8305154418652066e-23
   1.8878800231672456e+03   7.8482874887940334e-23
   1.8921741381237846e+03   7.8660999885611891e-23
   1.8964780203446785e+03   7.8839530337474520e-23
   1.9007916920462537e+03   7.9018467178832964e-23
   1.9051151754953682e+03   7.9197811367586098e-23
   1.9094484930095266e+03   7.9377563935264198e-23
   1.9137916669569970e+03   7.9557726284678160e-23
   1.9181447197569248e+03   7.9738304474791387e-23
   1.9225076738794503e+03   7.9919382227490598e-23
   1.9268805518458250e+03   8.0100676318517235e-23
   1.9312633762285207e+03   8.0282481252879931e-23
   1.9356561696513581e+03   8.0464701802693605e-23
   1.9400589547896172e+03   8.0647337428947867e-23
   1.9444717543701486e+03   8.0830388848827194e-23
   1.9488945911715025e+03   8.1013856946440484e-23
   1.9533274880240385e+03   8.1197742646894666e-23
   1.9577704678100461e+03   8.1382046889866831e-23
   1.9622235534638608e+03   8.1566770622004067e-23
   1.9666867679719855e+03   8.1751914794250447e-23
   1.9711601343732061e+03   8.1937480360764421e-23
   1.9756436757587130e+03   8.2123468278432587e-23
   1.9801374152722201e+03   8.2309879506633094e-23
   1.9846413761100778e+03   8.2496715007113610e-23
   1.9891555815214042e+03   8.2683975743926508e-23
   1.9936800548081992e+03   8.2871662683392446e-23
   1.9982148193254586e+03   8.3059776794080645e-23
   2.0027598984813069e+03   8.3248319046798708e-23
   2.0073153157371096e+03   8.3437290414587508e-23
   2.0118810946075973e+03   8.3626691872719490e-23
   2.0164572586609861e+03   8.3816524398699470e-23
   2.0210438315190997e+03   8.4006788972266417e-23
   2.0256408368574916e+03   8.4197486575396517e-23
   2.0302482984055669e+03   8.4388618192306373e-23
   2.0348662399467064e+03   8.4580184809457469e-23
   2.0394946853183822e+03   8.4772187415559782e-23
   2.0441336584122923e+03   8.4964627001576834e-23
   2.0487831831744788e+03   8.5157504560730128e-23
   2.0534432836054434e+03   8.5350821088503640e-23
   2.0581139837602859e+03   8.5544577582649311e-23
   2.0627953077488178e+03   8.5738775043191290e-23
   2.0674872797356916e+03   8.5933414472431432e-23
   2.0721899239405220e+03   8.6128496874954050e-23
   2.0769032646380156e+03   8.6324023257631289e-23
   2.0816273261580905e+03   8.6519994629627681e-23
   2.0863621328860095e+03   8.6716412002406075e-23
   2.0911077092624932e+03   8.6913276389731970e-23
   2.0958640797838625e+03   8.7110588807679327e-23
   2.1006312690021527e+03   8.7308350274635489e-23
   2.1054093015252483e+03   8.7506561811306676e-23
   2.1101982020169994e+03   8.7705224440722519e-23
   2.1149979951973610e+03   8.7904339188242217e-23
   2.1198087058425144e+03   8.8103907081559305e-23
   2.1246303587849957e+03   8.8303929150707125e-23
   2.1294629789138239e+03   8.8504406428063792e-23
   2.1343065911746312e+03   8.8705339948358043e-23
   2.1391612205697911e+03   8.8906730748674247e-23
   2.1440268921585412e+03   8.9108579868457566e-23
   2.1489036310571232e+03   8.9310888349519774e-23
   2.1537914624389068e+03   8.9513657236044227e-23
   2.1586904115345196e+03   8.9716887574591613e-23
   2.1636005036319807e+03   8.9920580414105111e-23
   2.1685217640768210e+03   9.0124736805915530e-23
   2.1734542182722294e+03   9.0329357803747421e-23
   2.1783978916791725e+03   9.0534444463723941e-23
   2.1833528098165311e+03   9.0739997844372581e-23
   2.1883189982612321e+03   9.0946019006630596e-23
   2.1932964826483721e+03   9.1152509013850222e-23
   2.1982852886713627e+03   9.1359468931804450e-23
   2.2032854420820559e+03   9.1566899828692563e-23
   2.2082969686908773e+03   9.1774802775145516e-23
   2.2133198943669604e+03   9.1983178844231372e-23
   2.2183542450382797e+03   9.2192029111461093e-23
   2.2234000466917869e+03   9.2401354654793973e-23
   2.2284573253735366e+03   9.2611156554643010e-23
   2.2335261071888331e+03   9.2821435893880935e-23
   2.2386064183023564e+03   9.3032193757845431e-23
   2.2436982849383039e+03   9.3243431234345166e-23
   2.2488017333805128e+03   9.3455149413664693e-23
   2.2539167899726131e+03   9.3667349388570982e-23
   2.2590434811181522e+03   9.3880032254318613e-23
   2.2641818332807343e+03   9.4093199108655539e-23
   2.2693318729841571e+03   9.4306851051828932e-23
   2.2744936268125489e+03   9.4520989186590896e-23
   2.2796671214105068e+03   9.4735614618204191e-23
   2.2848523834832267e+03   9.4950728454448204e-23
   2.2900494397966545e+03   9.5166331805624946e-23
   2.2952583171776132e+03   9.5382425784565008e-23
   2.3004790425139499e+03   9.5599011506633727e-23
   2.3057116427546616e+03   9.5816090089737301e-23
   2.3109561449100497e+03   9.6033662654329864e-23
   2.3162125760518502e+03   9.6251730323420025e-23
   2.3214809633133764e+03   9.6470294222578597e-23
   2.3267613338896567e+03   9.6689355479946950e-23
   2.3320537150375781e+03   9.6908915226247206e-23
   2.3373581340760247e+03   9.7128974594794370e-23
   2.3426746183860209e+03   9.7349534721513454e-23
   2.3480031954108649e+03   9.7570596744963871e-23
   2.3533438926562840e+03   9.7792161806380530e-23
   2.3586967376905682e+03   9.8014231049745530e-23
   2.3640617581447073e+03   9.8236805621930403e-23
   2.3694389817125457e+03   9.8459886673010588e-23
   2.3748284361509186e+03   9.8683475357046600e-23
   2.3802301492797947e+03   9.8907572834370935e-23
   2.3856441489824215e+03   9.9132180279954943e-23
   2.3910704632054699e+03   9.9357298927147902e-23
   2.3965091199591757e+03   9.9582930539841976e-23
   2.4019601473174871e+03   9.9857604024884027e-23
   2.4074235734182107e+03   1.0003573341902526e-22
   2.4128994264631474e+03   1.0026290710740431e-22
   2.4183877347182515e+03   1.0049059840864040e-22
   2.4238885265137715e+03   1.0071880791908479e-22
   2.4294018302443865e+03   1.0094753674521702e-22
   2.4349276743693695e+03   1.0117678605002541e-22
   2.4404660874127226e+03   1.0140655701076822e-22
   2.4460170979633290e+03   1.0163685081090701e-22
   2.4515807346750989e+03   1.0186766863791519e-22
   2.4571570262671171e+03   1.0209901168253844e-22
   2.4627460015237925e+03   1.0233088113850652e-22
   2.4683476892950066e+03   1.0256327820240880e-22
   2.4739621184962639e+03   1.0279620407363760e-22
   2.4795893181088318e+03   1.0302965995436114e-22
   2.4852293171799047e+03   1.0326364704951273e-22
   2.4908821448227482e+03   1.0349816656678602e-22
   2.4965478302168394e+03   1.0373321971663495e-22
   2.5022264026080334e+03   1.0396880771227680e-22
   2.5079178913087057e+03   1.0420493176969534e-22
   2.5136223256979038e+03   1.0444159310764574e-22
   2.5193397352215011e+03   1.0467879294765981e-22
   2.5250701493923461e+03   1.0491653251405150e-22
   2.5308135977904176e+03   1.0515481303392255e-22
   2.5365701100629785e+03   1.0539363573716892e-22
   2.5423397159247179e+03   1.0563300185648604e-22
   2.5481224451579214e+03   1.0587291262737583e-22
   2.5539183276126146e+03   1.0611336928815243e-22
   2.5597273932067205e+03   1.0635437307994878e-22
   2.5655496719262051e+03   1.0659592524672235e-22
   2.5713851938252474e+03   1.0683802703526233e-22
   2.5772339890263847e+03   1.0708067969519550e-22
   2.5830960877206689e+03   1.0732388447899254e-22
   2.5889715201678246e+03   1.0756764264197485e-22
   2.5948603166964067e+03   1.0781195544232098e-22
   2.6007625077039456e+03   1.0805682414107224e-22
   2.6066781236571228e+03   1.0830225000214076e-22
   2.6126071950919140e+03   1.0854823429231453e-22
   2.6185497526137524e+03   1.0879477828126485e-22
   2.6245058268976845e+03   1.0904188324155235e-22
   2.6304754486885322e+03   1.0928955044863400e-22
   2.6364586488010409e+03   1.0953778118086894e-22
   2.6424554581200541e+03   1.0978657671952606e-22
   2.6484659076006628e+03   1.1003593834879004e-22
   2.6544900282683661e+03   1.1028586735576780e-22
   2.6605278512192376e+03   1.1053636503049586e-22
   2.6665794076200718e+03   1.1078743266594595e-22
   2.6726447287085616e+03   1.1103907155803270e-22
   2.6787238457934509e+03   1.1129128300561975e-22
   2.6848167902546975e+03   1.1154406831052663e-22
   2.6909235935436336e+03   1.1179742877753563e-22
   2.6970442871831337e+03   1.1205136571439815e-22
   2.7031789027677655e+03   1.1230588043184158e-22
   2.7093274719639671e+03   1.1256097424357640e-22
   2.7154900265102033e+03   1.1281664846630286e-22
   2.7216665982171289e+03   1.1307290441971735e-22
   2.7278572189677579e+03   1.1332974342651996e-22
   2.7340619207176155e+03   1.1358716681242049e-22
   2.7402807354949209e+03   1.1384517590614622e-22
   2.7465136954007403e+03   1.1410377203944825e-22
   2.7527608326091572e+03   1.1436295654710860e-22
   2.7590221793674355e+03   1.1462273076694728e-22
   2.7652977679961887e+03   1.1488309603982928e-22
   2.7715876308895495e+03   1.1514405370967187e-22
   2.7778918005153237e+03   1.1540560512345128e-22
   2.7842103094151753e+03   1.1566775163121109e-22
   2.7905431902047853e+03   1.1593049458606904e-22
   2.7968904755740236e+03   1.1619383534422582e-22
   2.8032521982871067e+03   1.1645777526497305e-22
   2.8096283911827841e+03   1.1672231571070379e-22
   2.8160190871744967e+03   1.1698745804692440e-22
   2.8224243192505496e+03   1.1725320364227015e-22
   2.8288441204742812e+03   1.1751955386852923e-22
   2.8352785239842360e+03   1.1778651010068357e-22
   2.8417275629943333e+03   1.1805407371699057e-22
   2.8481912707940437e+03   1.1832224609917176e-22
   2.8546696807485473e+03   1.1859102863293205e-22
   2.8611628262989252e+03   1.1886042270972930e-22
   2.8676707409623218e+03   1.1913042973505867e-22
   2.8741934583321108e+03   1.1940105119825331e-22
   2.8807310120780839e+03   1.1967229375934909e-22
   2.8872834359466156e+03   1.1994414273108968e-22
   2.8938507637608373e+03   1.2021661491848910e-22
   2.9004330294208153e+03   1.2048970744560198e-22
   2.9070302669037219e+03   1.2076342135314907e-22
   2.9136425102640151e+03   1.2103775802125662e-22
   2.9202697936336103e+03   1.2131271885881203e-22
   2.9269121512220618e+03   1.2158830528278541e-22
   2.9335696173167280e+03   1.2186451871475185e-22
   2.9402422262829632e+03   1.2214136058001577e-22
   2.9469300125642903e+03   1.2241883230733191e-22
   2.9536330106825662e+03   1.2269693532880272e-22
   2.9603512552381790e+03   1.2297567107983968e-22
   2.9670847809102161e+03   1.2325504099914755e-22
   2.9738336224566428e+03   1.2353504652872040e-22
   2.9805978147144856e+03   1.2381568911384344e-22
   2.9873773926000094e+03   1.2409697020309633e-22
   2.9941723911088998e+03   1.2437889124835896e-22
   3.0009828453164400e+03   1.2466145370481725e-22
   3.0078087903777005e+03   1.2494465903097065e-22
   3.0146502615277032e+03   1.2522850868863796e-22
   3.0215072940816240e+03   1.2551300414296545e-22
   3.0283799234349663e+03   1.2579814686243405e-22
   3.0352681850637337e+03   1.2608393831886627e-22
   3.0421721145246306e+03   1.2637037998743406e-22
   3.0490917474552361e+03   1.2665747334666640e-22
   3.0560271195741889e+03   1.2694521987845666e-22
   3.0629782666813712e+03   1.2723362106807021e-22
   3.0699452246580959e+03   1.2752267840415212e-22
   3.0769280294672903e+03   1.2781239337873496e-22
   3.0839267171536844e+03   1.2810276748724627e-22
   3.0909413238439852e+03   1.2839380222851602e-22
   3.0979718857470821e+03   1.2868549910478501e-22
   3.1050184391542207e+03   1.2897785962171214e-22
   3.1120810204391969e+03   1.2927088528838234e-22
   3.1191596660585319e+03   1.2956457761731382e-22
   3.1262544125516797e+03   1.2985893812446703e-22
   3.1333652965412020e+03   1.3015396832925142e-22
   3.1404923547329608e+03   1.3044966975453357e-22
   3.1476356239163088e+03   1.3074604392664540e-22
   3.1547951409642824e+03   1.3104309237539177e-22
   3.1619709428337774e+03   1.3134081663405796e-22
   3.1691630665657603e+03   1.3163921823941837e-22
   3.1763715492854481e+03   1.3193829873174419e-22
   3.1835964282025006e+03   1.3223805965481121e-22
   3.1908377406112140e+03   1.3253850255590762e-22
   3.1980955238907154e+03   1.3283962898584272e-22
   3.2053698155051443e+03   1.3314144049895383e-22
   3.2126606530038653e+03   1.3344393865311561e-22
   3.2199680740216468e+03   1.3374712500974730e-22
   3.2272921162788616e+03   1.3405100113382088e-22
   3.2346328175816825e+03   1.3435556859387004e-22
   3.2419902158222658e+03   1.3466082896199681e-22
   3.2493643489789661e+03   1.3496678381388168e-22
   3.2567552551165181e+03   1.3527343472879079e-22
   3.2641629723862388e+03   1.3558078328958489e-22
   3.2715875390262227e+03   1.3588883108272827e-22
   3.2790289933615413e+03   1.3619757969829800e-22
   3.2864873738044307e+03   1.3650703072999374e-22
   3.2939627188545087e+03   1.3681718577515006e-22
   3.3014550670989584e+03   1.3712804643475127e-22
   3.3089644572127331e+03   1.3743961431345293e-22
   3.3164909279587582e+03   1.3775189101962128e-22
   3.3240345181881175e+03   1.3806487816541722e-22
   3.3315952668402751e+03   1.3837857736702542e-22
   3.3391732129432621e+03   1.3869299024544954e-22
   3.3467683956138817e+03   1.3900811843046143e-22
   3.3543808540579093e+03   1.3932396359895004e-22
   3.3620106275702997e+03   1.3964054188957385e-22
   3.3696577555353874e+03   1.3995781112239196e-22
   3.3773222774270807e+03   1.4027581666866237e-22
   3.3850042328090840e+03   1.4059454577675147e-22
   3.3927036613350915e+03   1.4091400000954531e-22
   3.4004206027489827e+03   1.4123418100693235e-22
   3.4081550968850479e+03   1.4155509041947696e-22
   3.4159071836681787e+03   1.4187672990292759e-22
   3.4236769031140807e+03   1.4219910111722224e-22
   3.4314642953294760e+03   1.4252220572623112e-22
   3.4392694005123135e+03   1.4284604539767621e-22
   3.4470922589519741e+03   1.4317062180310578e-22
   3.4549329110294802e+03   1.4349593661788718e-22
   3.4627913972177080e+03   1.4382199152120920e-22
   3.4706677580815804e+03   1.4414878819608545e-22
   3.4785620342782986e+03   1.4447632832936263e-22
   3.4864742665575423e+03   1.4480461361172738e-22
   3.4944044957616684e+03   1.4513364573771375e-22
   3.5023527628259421e+03   1.4546342640571260e-22
   3.5103191087787368e+03   1.4579395731797904e-22
   3.5183035747417462e+03   1.4612524018064190e-22
   3.5263062019301997e+03   1.4645727670371185e-22
   3.5343270316530729e+03   1.4679006860109067e-22
   3.5423661053133014e+03   1.4712361759057905e-22
   3.5504234644079943e+03   1.4745792539388660e-22
   3.5584991505286534e+03   1.4779299373664008e-22
   3.5665932053613724e+03   1.4812882434839204e-22
   3.5747056706870726e+03   1.4846541896263053e-22
   3.5828365883817096e+03   1.4880277931678732e-22
   3.5909860004164780e+03   1.4914090715224697e-22
   3.5991539488580502e+03   1.4947980421435634e-22
   3.6073404758687775e+03   1.4981947225243280e-22
   3.6155456237069129e+03   1.5015991301977408e-22
   3.6237694347268289e+03   1.5050112827366664e-22
   3.6320119513792361e+03   1.5084311977539484e-22
   3.6402732162114016e+03   1.5118588929025066e-22
   3.6485532718673694e+03   1.5152943858754190e-22
   3.6568521610881849e+03   1.5187376944060231e-22
   3.6651699267120985e+03   1.5221888362679940e-22
   3.6735066116748112e+03   1.5256478292754508e-22
   3.6818622590096847e+03   1.5291146912830428e-22
   3.6902369118479505e+03   1.5325894401860361e-22
   3.6986306134189576e+03   1.5360720939204161e-22
   3.7070434070503788e+03   1.5395626704629750e-22
   3.7154753361684388e+03   1.5430611878314063e-22
   3.7239264442981380e+03   1.5465676640844009e-22
   3.7323967750634783e+03   1.5500821173217381e-22
   3.7408863721876905e+03   1.5536045656843887e-22
   3.7493952794934457e+03   1.5571350273546049e-22
   3.7579235409031044e+03   1.5606735205560320e-22
   3.7664712004389271e+03   1.5642200635538159e-22
   3.7750383022233068e+03   1.5677746746547291e-22
   3.7836248904790000e+03   1.5713373722073361e-22
   3.7922310095293378e+03   1.5749081746022354e-22
   3.8008567037984812e+03   1.5784871002725640e-22
   3.8095020178116320e+03   1.5820741676952826e-22
   3.8181669961952684e+03   1.5856693953958307e-22
   3.8268516836773747e+03   1.5892728019736488e-22
   3.8355561250876749e+03   1.5928844064259522e-22
   3.8442803653578508e+03   1.5965042532646443e-22
   3.8530244495217962e+03   1.6001322808226029e-22
   3.8617884227158329e+03   1.6037685887392298e-22
   3.8705723301789485e+03   1.6074131691224708e-22
   3.8793762172530346e+03   1.6110660406006425e-22
   3.8882001293831040e+03   1.6147272220031798e-22
   3.8970441121175481e+03   1.6183967322216751e-22
   3.9059082111083594e+03   1.6220745901951019e-22
   3.9147924721113668e+03   1.6257608149068984e-22
   3.9236969409864755e+03   1.6294554253842184e-22
   3.9326216636979061e+03   1.6331584406977388e-22
   3.9415666863144152e+03   1.6368698799616264e-22
   3.9505320550095594e+03   1.6405897623336009e-22
   3.9595178160619148e+03   1.6443181070149951e-22
   3.9685240158553220e+03   1.6480549332508457e-22
   3.9775507008791251e+03   1.6518002603299863e-22
   3.9865979177284157e+03   1.6555541075851381e-22
   3.9956657131042562e+03   1.6593164943930068e-22
   4.0047541338139463e+03   1.6630874401743886e-22
   4.0138632267712487e+03   1.6668669643942634e-22
   4.0229930389966380e+03   1.6706550865618952e-22
   4.0321436176175284e+03   1.6744518262309295e-22
   4.0413150098685405e+03   1.6782572029995026e-22
   4.0505072630917302e+03   1.6820712365103331e-22
   4.0597204247368354e+03   1.6858939464508293e-22
   4.0689545423615218e+03   1.6897253525531879e-22
   4.0782096636316282e+03   1.6935654745944963e-22
   4.0874858363214134e+03   1.6974143323968352e-22
   4.0967831083138053e+03   1.7012719458273816e-22
   4.1061015276006337e+03   1.7051383347985054e-22
   4.1154411422828998e+03   1.7090135192678820e-22
   4.1248020005710150e+03   1.7128975192385907e-22
   4.1341841507850377e+03   1.7167903547592118e-22
   4.1435876413549422e+03   1.7206920459239408e-22
   4.1530125208208592e+03   1.7246026128726880e-22
   4.1624588378333274e+03   1.7285220757911797e-22
   4.1719266411535427e+03   1.7324504549110652e-22
   4.1814159796536123e+03   1.7363877705100222e-22
   4.1909269023168063e+03   1.7403340429118617e-22
   4.2004594582378131e+03   1.7442892924866331e-22
   4.2100136966229911e+03   1.7482535396507320e-22
   4.2195896667906109e+03   1.7522268048670050e-22
   4.2291874181711337e+03   1.7562091086448645e-22
   4.2388070003074536e+03   1.7602004715404042e-22
   4.2484484628551418e+03   1.7642009141565120e-22
   4.2581118555827243e+03   1.7682104571430267e-22
   4.2677972283719282e+03   1.7722291211969143e-22
   4.2775046312179384e+03   1.7762569270626015e-22
   4.2872341142296582e+03   1.7802938955327503e-22
   4.2969857276299654e+03   1.7843400474510569e-22
   4.3067595217559747e+03   1.7883954037287115e-22
   4.3165555470592953e+03   1.7924599856109667e-22
   4.3263738541062985e+03   1.7965338155717872e-22
   4.3362144935783563e+03   1.8006169079889858e-22
   4.3460775162721338e+03   1.8047092912305544e-22
   4.3559629730998367e+03   1.8088109840126467e-22
   4.3658709150894601e+03   1.8129220074491526e-22
   4.3758013933850798e+03   1.8170423827510980e-22
   4.3857544592470977e+03   1.8211721311846324e-22
   4.3957301640525102e+03   1.8253112740659559e-22
   4.4057285592951766e+03   1.8294598327603026e-22
   4.4157496965860792e+03   1.8336178286817235e-22
   4.4257936276535966e+03   1.8377852832930808e-22
   4.4358604043437690e+03   1.8419622181061108e-22
   4.4459500786205526e+03   1.8461486546815069e-22
   4.4560627025661106e+03   1.8503446146290305e-22
   4.4661983283810678e+03   1.8545501196076104e-22
   4.4763570083847881e+03   1.8587651913254534e-22
   4.4865387950156228e+03   1.8629898515401486e-22
   4.4967437408312153e+03   1.8672241220587915e-22
   4.5069718985087475e+03   1.8714680247380812e-22
   4.5172233208452208e+03   1.8757215814844440e-22
   4.5274980607577272e+03   1.8799848142541407e-22
   4.5377961712837214e+03   1.8842577450533798e-22
   4.5481177055813005e+03   1.8885403959384346e-22
   4.5584627169294599e+03   1.8928327890157497e-22
   4.5688312587283945e+03   1.8971349464420635e-22
   4.5792233844997590e+03   1.9014468904245189e-22
   4.5896391478869491e+03   1.9057686432207770e-22
   4.6000786026553651e+03   1.9101002271391301e-22
   4.6105418026927109e+03   1.9144416645386238e-22
   4.6210288020092612e+03   1.9187929778291662e-22
   4.6315396547381361e+03   1.9231541894716488e-22
   4.6420744151355902e+03   1.9275253219780545e-22
   4.6526331375812833e+03   1.9319063979115851e-22
   4.6632158765785734e+03   1.9362974398867727e-22
   4.6738226867547746e+03   1.9406984705695955e-22
   4.6844536228614688e+03   1.9451095126776026e-22
   4.6951087397747715e+03   1.9495305889800434e-22
   4.7057880924956135e+03   1.9539617222979959e-22
   4.7164917361500384e+03   1.9584029355045581e-22
   4.7272197259894601e+03   1.9628542515252466e-22
   4.7379721173909820e+03   1.9673156933404513e-22
   4.7487489658576615e+03   1.9717872841414720e-22
   4.7595503270188010e+03   1.9762690465168031e-22
   4.7703762566302357e+03   1.9807610040717311e-22
   4.7812268105746271e+03   1.9852631798735006e-22
   4.7921020448617301e+03   1.9897755971992143e-22
   4.8030020156287119e+03   1.9942982980951512e-22
   4.8139267791404254e+03   1.9988312493459107e-22
   4.8248763917896977e+03   2.0033745308434494e-22
   4.8358509100976289e+03   2.0079281473810546e-22
   4.8468503907138847e+03   2.0124921223865680e-22
   4.8578748904169670e+03   2.0170664794099892e-22
   4.8689244661145412e+03   2.0216512420615148e-22
   4.8799991748437096e+03   2.0262464340064165e-22
   4.8910990737713064e+03   2.0308520789642100e-22
   4.9022242201941972e+03   2.0354682007085168e-22
   4.9133746715395737e+03   2.0400948230671051e-22
   4.9245504853652492e+03   2.0447319699219783e-22
   4.9357517193599560e+03   2.0493796652094829e-22
   4.9469784313436494e+03   2.0540379329204270e-22
   4.9582306792677891e+03   2.0587067971001969e-22
   4.9695085212156509e+03   2.0633862818488793e-22
   4.9808120154026328e+03   2.0680764113213916e-22
   4.9921412201765452e+03   2.0727772097275982e-22
   5.0034961940179137e+03   2.0774887013324383e-22
   5.0148769955402859e+03   2.0822109104560524e-22
   5.0262836834905174e+03   2.0869438614738987e-22
   5.0377163167490999e+03   2.0916875788168925e-22
   5.0491749543304495e+03   2.0964420869715213e-22
   5.0606596553832142e+03   2.1012074104799807e-22
   5.0721704791905804e+03   2.1059835739402891e-22
   5.0837074851705784e+03   2.1107706020064248e-22
   5.0952707328763872e+03   2.1155685193884478e-22
   5.1068602819966454e+03   2.1203773508526327e-22
   5.1184761923557617e+03   2.1251971212215918e-22
   5.1301185239142042e+03   2.1300278553743999e-22
   5.1417873367688426e+03   2.1348695782467355e-22
   5.1534826911532327e+03   2.1397223148309993e-22
   5.1652046474379385e+03   2.1445860901764479e-22
   5.1769532661308403e+03   2.1494609293893254e-22
   5.1887286078774478e+03   2.1543468576329965e-22
   5.2005307334612216e+03   2.1592439001280840e-22
   5.2123597038038506e+03   2.1641520821526108e-22
   5.2242155799656230e+03   2.1690714290421812e-22
   5.2360984231457051e+03   2.1740019661902326e-22
   5.2480082946824614e+03   2.1789437190486178e-22
   5.2599452560537775e+03   2.1838967131300543e-22
   5.2719093688773737e+03   2.1888609740323895e-22
   5.2839006949111254e+03   2.1938366017993726e-22
   5.2959192960533837e+03   2.1988233986628723e-22
   5.3079652343432781e+03   2.2038216138041233e-22
   5.3200385719610640e+03   2.2088311986217248e-22
   5.3321393712284280e+03   2.2138521789384623e-22
   5.3442676946088086e+03   2.2188845806677745e-22
   5.3564236047077229e+03   2.2239284297853029e-22
   5.3686071642730894e+03   2.2289837523264690e-22
   5.3808184361955509e+03   2.2340505743861267e-22
   5.3930574835087982e+03   2.2391289221185675e-22
   5.4053243693899030e+03   2.2442188217376110e-22
   5.4176191571596210e+03   2.2493202995167194e-22
   5.4299419102827524e+03   2.2544333817891363e-22
   5.4422926923684463e+03   2.2595580949480097e-22
   5.4546715671705351e+03   2.2646944654465286e-22
   5.4670785985878756e+03   2.2698425197980635e-22
   5.4795138506646335e+03   2.2750022845762849e-22
   5.4919773875906812e+03   2.2801737864153267e-22
   5.5044692737018822e+03   2.2853570520099038e-22
   5.5169895734804386e+03   2.2905521081154591e-22
   5.5295383515552212e+03   2.2957589815482956e-22
   5.5421156727021043e+03   2.3009776991857202e-22
   5.5547216018442978e+03   2.3062082879661743e-22
   5.5673562040526849e+03   2.3114507748893879e-22
   5.5800195445461641e+03   2.3167051870165021e-22
   5.5927116886919594e+03   2.3219715514702151e-22
   5.6054327020059945e+03   2.3272498954349308e-22
   5.6181826501532096e+03   2.3325402461568841e-22
   5.6309615989479043e+03   2.3378426309442969e-22
   5.6437696143540752e+03   2.3431570771675085e-22
   5.6566067624857606e+03   2.3484836122591260e-22
   5.6694731096073792e+03   2.3538222637141635e-22
   5.6823687221340724e+03   2.3591730590902006e-22
   5.6952936666320547e+03   2.3645360260075323e-22
   5.7082480098189308e+03   2.3699111921493628e-22
   5.7212318185640779e+03   2.3752985852621302e-22
   5.7342451598889711e+03   2.3806982331564164e-22
   5.7472881009675148e+03   2.3861101637131657e-22
   5.7603607091264212e+03   2.3915344051665835e-22
   5.7734630518455424e+03   2.3969709846194671e-22
   5.7865951967582005e+03   2.4024199309192184e-22
   5.7997572116515712e+03   2.4078812720553643e-22
   5.8129491644670134e+03   2.4133550361647589e-22
   5.8261711233004198e+03   2.4188412514982564e-22
   5.8394231564025740e+03   2.4243399463742563e-22
   5.8527053321795029e+03   2.4298511491761775e-22
   5.8660177191928215e+03   2.4353748883521610e-22
   5.8793603861600996e+03   2.4409111924151244e-22
   5.8927334019552127e+03   2.4464600899428696e-22
   5.9061368356086768e+03   2.4520216095782062e-22
   5.9195707563080405e+03   2.4575957800291183e-22
   5.9330352333982191e+03   2.4631826300688878e-22
   5.9465303363818584e+03   2.4687821885362549e-22
   5.9600561349196914e+03   2.4743944843355600e-22
   5.9736126988308988e+03   2.4800195464368917e-22
   5.9872000980934727e+03   2.4856574038762444e-22
   6.0008184028445721e+03   2.4913080857556543e-22
   6.0144676833809008e+03   2.4969716212433687e-22
   6.0281480101590223e+03   2.5026480395739676e-22
   6.0418594537957933e+03   2.5083373700485478e-22
   6.0556020850686818e+03   2.5140396420348544e-22
   6.0693759749161445e+03   2.5197548849674356e-22
   6.0831811944379924e+03   2.5254831283477948e-22
   6.0970178148957639e+03   2.5312244017445503e-22
   6.1108859077130674e+03   2.5369787347935705e-22
   6.1247855444759898e+03   2.5427461571981516e-22
   6.1387167969334387e+03   2.5485266987291524e-22
   6.1526797369975184e+03   2.5543203892251666e-22
   6.1666744367439042e+03   2.5601272585926736e-22
   6.1807009684122095e+03   2.5659473368062243e-22
   6.1947594044063653e+03   2.5717806539086658e-22
   6.2088498172949885e+03   2.5776272400116191e-22
   6.2229722798117655e+03   2.5834871252977254e-22
   6.2371268648558007e+03   2.5893603400671018e-22
   6.2513136454920323e+03   2.5952469145587573e-22
   6.2655326949515820e+03   2.6011468790398443e-22
   6.2797840866321440e+03   2.6070602641999150e-22
   6.2940678940983571e+03   2.6129871004743659e-22
   6.3083841910821902e+03   2.6189274184530302e-22
   6.3227330514833329e+03   2.6248812487985401e-22
   6.3371145493695258e+03   2.6308486222437673e-22
   6.3515287589770214e+03   2.6368295695916321e-22
   6.3659757547109148e+03   2.6428241217151650e-22
   6.3804556111455395e+03   2.6488323095576411e-22
   6.3949684030248536e+03   2.6548541641327277e-22
   6.4095142052628271e+03   2.6608897165246465e-22
   6.4240930929438327e+03   2.6669389978883309e-22
   6.4387051413230065e+03   2.6730020394495746e-22
   6.4533504258266812e+03   2.6790788725052096e-22
   6.4680290220527422e+03   2.6851695284232632e-22
   6.4827410057710276e+03   2.6912740386431059e-22
   6.4974864529237202e+03   2.6973924346756320e-22
   6.5122654396257403e+03   2.7035247481034117e-22
   6.5270780421651334e+03   2.7096710105808578e-22
   6.5419243370034692e+03   2.7158312538343819e-22
   6.5568044007762364e+03   2.7220055096625751e-22
   6.5717183102932395e+03   2.7281938099363560e-22
   6.5866661425389757e+03   2.7343961865991354e-22
   6.6016479746730656e+03   2.7406126716669943e-22
   6.6166638840306296e+03   2.7468432972288449e-22
   6.6317139481227014e+03   2.7530880954465988e-22
   6.6467982446366004e+03   2.7593470985553331e-22
   6.6619168514363564e+03   2.7656203388634911e-22
   6.6770698465631158e+03   2.7719078487531234e-22
   6.6922573082355302e+03   2.7782096606804273e-22
   6.7074793148501649e+03   2.7845258071792851e-22
   6.7227359449819041e+03   2.7908563212748432e-22
   6.7380272773843553e+03   2.7972012343584766e-22
   6.7533533909902553e+03   2.8035605804495974e-22
   6.7687143649118825e+03   2.8099343919793006e-22
   6.7841102784414652e+03   2.8163227018367336e-22
   6.7995412110515672e+03   2.8227255429965810e-22
   6.8150072423955417e+03   2.8291429485094515e-22
   6.8305084523079086e+03   2.8355749515013048e-22
   6.8460449208047785e+03   2.8420215851735044e-22
   6.8616167280842656e+03   2.8484828828029583e-22
   6.8772239545268967e+03   2.8549588777422731e-22
   6.8928666806960337e+03   2.8614496034199307e-22
   6.9085449873382840e+03   2.8679550933404517e-22
   6.9242589553839243e+03   2.8744753810845726e-22
   6.9400086659472927e+03   2.8810105003094116e-22
   6.9557942003272501e+03   2.8875604847486486e-22
   6.9716156400075761e+03   2.8941253682127041e-22
   6.9874730666573696e+03   2.9007051845888959e-22
   7.0033665621315131e+03   2.9072999678416331e-22
   7.0192962084710725e+03   2.9139097520125848e-22
   7.0352620879037031e+03   2.9205345712208441e-22
   7.0512642828441121e+03   2.9271744596631252e-22
   7.0673028758944583e+03   2.9338294516139287e-22
   7.0833779498447839e+03   2.9404995814257162e-22
   7.0994895876734445e+03   2.9471848835290971e-22
   7.1156378725475342e+03   2.9538853924330033e-22
   7.1318228878233185e+03   2.9606011427248818e-22
   7.1480447170466596e+03   2.9673321690709032e-22
   7.1643034439534595e+03   2.9740785062162693e-22
   7.1805991524700621e+03   2.9808401889862478e-22
   7.1969319267137298e+03   2.9876172523062484e-22
   7.2133018509930453e+03   2.9944097311201959e-22
   7.2297090098083609e+03   3.0012176604561012e-22
   7.2461534878522280e+03   3.0080410755395979e-22
   7.2626353700098389e+03   3.0148800115596772e-22
   7.2791547413594617e+03   3.0217345038167950e-22
   7.2957116871728831e+03   3.0286045876929480e-22
   7.3123062929158586e+03   3.0354902986508184e-22
   7.3289386442484983e+03   3.0423916722337820e-22
   7.3456088270257987e+03   3.0493087440661081e-22
   7.3623169272980203e+03   3.0562415498530930e-22
   7.3790630313111542e+03   3.0631901253812591e-22
   7.3958472255073639e+03   3.0701545065185305e-22
   7.4126695965254376e+03   3.0771347292144246e-22
   7.4295302312012082e+03   3.0841308295002190e-22
   7.4464292165680445e+03   3.0911428434891683e-22
   7.4633666398572714e+03   3.0981708073766638e-22
   7.4803425884986291e+03   3.1052147574404322e-22
   7.4973571501207198e+03   3.1122747300407199e-22
   7.5144104125514659e+03   3.1193507616204798e-22
   7.5315024638185596e+03   3.1264428887055647e-22
   7.5486333921499172e+03   3.1335511479049092e-22
   7.5658032859741443e+03   3.1406755759107273e-22
   7.5830122339209602e+03   3.1478162094986875e-22
   7.6002603248217029e+03   3.1549730855281299e-22
   7.6175476477097527e+03   3.1621462409422541e-22
   7.6348742918210073e+03   3.1693357127683586e-22
   7.6522403465943326e+03   3.1765415381182699e-22
   7.6696459016720328e+03   3.1837637541913465e-22
   7.6870910469003247e+03   3.1910024004058976e-22
   7.7045758723297386e+03   3.1982575076900601e-22
   7.7221004682156799e+03   3.2055291199336607e-22
   7.7396649250188275e+03   3.2128172725307905e-22
   7.7572693334056230e+03   3.2201220030996480e-22
   7.7749137842487335e+03   3.2274433493462819e-22
   7.7925983686275213e+03   3.2347813490627590e-22
   7.8103231778285244e+03   3.2421360401271710e-22
   7.8280883033458949e+03   3.2495074605037721e-22
   7.8458938368819172e+03   3.2568956482431972e-22
   7.8637398703474519e+03   3.2643006414826261e-22
   7.8816264958624170e+03   3.2717224784459912e-22
   7.8995538057562644e+03   3.2791611974441741e-22
   7.9175218925684539e+03   3.2866168368751981e-22
   7.9355308490489351e+03   3.2940894352244303e-22
   7.9535807681586220e+03   3.3015790310647832e-22
   7.9716717430698845e+03   3.3090856630569037e-22
   7.9898038671669929e+03   3.3166093699493790e-22
   8.0079772340466534e+03   3.3241501905789391e-22
   8.0261919375184543e+03   3.3317081638706552e-22
   8.0444480716053622e+03   3.3392833288381420e-22
   8.0627457305442122e+03   3.3468757245837590e-22
   8.0810850087861718e+03   3.3544853902988130e-22
   8.0994660009972449e+03   3.3621123652637745e-22
   8.1178888020587747e+03   3.3697566888485406e-22
   8.1363535070679118e+03   3.3774184005129530e-22
   8.1548602113381112e+03   3.3850975398129805e-22
   8.1734090103996259e+03   3.3927941463906838e-22
   8.1919999999999973e+03   3.4005082599189738e-22


==> anc/GWFrames/Code/NoiseCurves/NSNS_Opt.txt <==
   8.9999999999999982e+00   1.7391031840413659e-21
   9.0204711285328383e+00   2.1751241376943389e-21
   9.0409888200771658e+00   2.9249347080473496e-21
   9.0615531805438074e+00   4.5142153776479728e-21
   9.0821643160844836e+00   1.0127958967901369e-20
   9.1028223330923641e+00   3.7917667323858178e-20
   9.1235273382026243e+00   6.5061881513562921e-21
   9.1442794382929833e+00   3.5319110368656906e-21
   9.1650787404842617e+00   2.4122401577473889e-21
   9.1859253521409325e+00   1.8253743753344250e-21
   9.2068193808716821e+00   1.4644667187883935e-21
   9.2277609345299574e+00   1.2203391316861790e-21
   9.2487501212145204e+00   1.0443895017199373e-21
   9.2697870492700218e+00   9.1169694345162253e-22
   9.2908718272875390e+00   8.0816456169440062e-22
   9.3120045641051536e+00   7.2521840854975179e-22
   9.3331853688085094e+00   6.5734392937201469e-22
   9.3544143507313642e+00   6.0083308156920651e-22
   9.3756916194561732e+00   5.5310053654572328e-22
   9.3970172848146323e+00   5.1228860367359414e-22
   9.4183914568882727e+00   4.7702803710500865e-22
   9.4398142460090035e+00   4.4628737462135339e-22
   9.4612857627596885e+00   4.1927480736634951e-22
   9.4828061179747323e+00   3.9537240114046014e-22
   9.5043754227406279e+00   3.7409081501792991e-22
   9.5259937883965478e+00   3.5503749975137123e-22
   9.5476613265349144e+00   3.3789389146403156e-22
   9.5693781490019720e+00   3.2239876283687301e-22
   9.5911443678983694e+00   3.0833589111682427e-22
   9.6129600955797319e+00   2.9552476729821695e-22
   9.6348254446572508e+00   2.8381349457107495e-22
   9.6567405279982577e+00   2.7307335153190952e-22
   9.6787054587268049e+00   2.6319453975311017e-22
   9.7007203502242607e+00   2.5408283777606027e-22
   9.7227853161298814e+00   2.4565695884640182e-22
   9.7449004703414026e+00   2.3784638031193313e-22
   9.7670659270156346e+00   2.3058963202285571e-22
   9.7892818005690412e+00   2.2383290030113043e-22
   9.8115482056783350e+00   2.1752887893102272e-22
   9.8338652572810670e+00   2.1163582985242528e-22
   9.8562330705762271e+00   2.0611679526991838e-22
   9.8786517610248268e+00   2.0093892214229518e-22
   9.9011214443505029e+00   1.9607292275091732e-22
   9.9236422365401200e+00   1.9149261024795706e-22
   9.9462142538443583e+00   1.8717450325318317e-22
   9.9688376127783123e+00   1.8309748314457589e-22
   9.9915124301221141e+00   1.7924254208599899e-22
   1.0014238822921500e+01   1.7559251602034629e-22
   1.0037016908488457e+01   1.7213186633733170e-22
   1.0059846804401783e+01   1.6884649638725112e-22
   1.0082728628507734e+01   1.6572357939145510e-22
   1.0105662498920619e+01   1.6275141718534027e-22
   1.0128648534023384e+01   1.5991935089104845e-22
   1.0151686852468266e+01   1.5721763990419882e-22
   1.0174777573177384e+01   1.5463736826013200e-22
   1.0197920815343334e+01   1.5217036251024232e-22
   1.0221116698429849e+01   1.4980911979857842e-22
   1.0244365342172372e+01   1.4754673946656404e-22
   1.0267666866578701e+01   1.4537686828585308e-22
   1.0291021391929606e+01   1.4329365023354953e-22
   1.0314429038779426e+01   1.4129168102052571e-22
   1.0337889927956724e+01   1.3936596973288572e-22
   1.0361404180564900e+01   1.3751190154112369e-22
   1.0384971917982792e+01   1.3572519963016781e-22
   1.0408593261865342e+01   1.3400189965052236e-22
   1.0432268334144201e+01   1.3233832328684287e-22
   1.0455997257028347e+01   1.3073105463833322e-22
   1.0479780153004750e+01   1.2917692136666497e-22
   1.0503617144838984e+01   1.2767296950707647e-22
   1.0527508355575842e+01   1.2621644728055214e-22
   1.0551453908540012e+01   1.2480478996809741e-22
   1.0575453927336687e+01   1.2343560525404052e-22
   1.0599508535852200e+01   1.2210666110273562e-22
   1.0623617858254690e+01   1.2081587318866135e-22
   1.0647782018994699e+01   1.1956129080078883e-22
   1.0672001142805863e+01   1.1834108880331900e-22
   1.0696275354705532e+01   1.1715355838129868e-22
   1.0720604779995400e+01   1.1599709867170305e-22
   1.0744989544262182e+01   1.1487021041320877e-22
   1.0769429773378254e+01   1.1377148584743236e-22
   1.0793925593502276e+01   1.1269960291453683e-22
   1.0818477131079884e+01   1.1165331972643896e-22
   1.0843084512844325e+01   1.1063146898476574e-22
   1.0867747865817087e+01   1.0963295344431236e-22
   1.0892467317308601e+01   1.0865674100116651e-22
   1.0917242994918869e+01   1.0770185876082559e-22
   1.0942075026538115e+01   1.0676739007029602e-22
   1.0966963540347473e+01   1.0585247079552221e-22
   1.0991908664819634e+01   1.0495628592315016e-22
   1.1016910528719494e+01   1.0407806707352727e-22
   1.1041969261104850e+01   1.0321708809140125e-22
   1.1067084991327047e+01   1.0237266265330649e-22
   1.1092257849031636e+01   1.0154414197600826e-22
   1.1117487964159071e+01   1.0073091243601324e-22
   1.1142775466945363e+01   9.9932393641969408e-23
   1.1168120487922740e+01   9.9148036316092853e-23
   1.1193523157920357e+01   9.8377319621007979e-23
   1.1218983608064921e+01   9.7619749895910497e-23
   1.1244501969781421e+01   9.6874859006596951e-23
   1.1270078374793776e+01   9.6142202826012710e-23
   1.1295712955125506e+01   9.5421360127219050e-23
   1.1321405843100441e+01   9.4711930574671648e-23
   1.1347157171343396e+01   9.4013533625625105e-23
   1.1372967072780828e+01   9.3325807482453376e-23
   1.1398835680641564e+01   9.2648407992676616e-23
   1.1424763128457473e+01   9.1981007745645921e-23
   1.1450749550064126e+01   9.1323295091747355e-23
   1.1476795079601537e+01   9.0674972893650392e-23
   1.1502899851514830e+01   9.0035757916582723e-23
   1.1529064000554909e+01   8.9405380044155949e-23
   1.1555287661779207e+01   8.8783581549956253e-23
   1.1581570970552345e+01   8.8170116550882123e-23
   1.1607914062546831e+01   8.7564750073200248e-23
   1.1634317073743786e+01   8.6967257506262994e-23
   1.1660780140433609e+01   8.6377424086339143e-23
   1.1687303399216717e+01   8.5795044358164630e-23
   1.1713886987004233e+01   8.5219921720048403e-23
   1.1740531041018695e+01   8.4651867945271965e-23
   1.1767235698794748e+01   8.4090702588384394e-23
   1.1794001098179891e+01   8.3536252661871405e-23
   1.1820827377335142e+01   8.2988352244088095e-23
   1.1847714674735801e+01   8.2446842112452950e-23
   1.1874663129172131e+01   8.1911569452130485e-23
   1.1901672879750068e+01   8.1382387418593725e-23
   1.1928744065891975e+01   8.0859154850577330e-23
   1.1955876827337336e+01   8.0341736001342524e-23
   1.1983071304143470e+01   7.9830000263996349e-23
   1.2010327636686281e+01   7.9323821930580127e-23
   1.2037645965660964e+01   7.8823079948858243e-23
   1.2065026432082725e+01   7.8327657638308473e-23
   1.2092469177287532e+01   7.7837442507405621e-23
   1.2119974342932831e+01   7.7352326050239217e-23
   1.2147542070998261e+01   7.6872203555005924e-23
   1.2175172503786424e+01   7.6396973940630506e-23
   1.2202865783923595e+01   7.5926539551746391e-23
   1.2230622054360449e+01   7.5460806002212096e-23
   1.2258441458372831e+01   7.4999682029203735e-23
   1.2286324139562456e+01   7.4543079348576456e-23
   1.2314270241857688e+01   7.4090912522517458e-23
   1.2342279909514263e+01   7.3643098831611397e-23
   1.2370353287116039e+01   7.3199558138894707e-23
   1.2398490519575725e+01   7.2760212782197046e-23
   1.2426691752135666e+01   7.2324987465318826e-23
   1.2454957130368546e+01   7.1893809154909055e-23
   1.2483286800178188e+01   7.1466606985450092e-23
   1.2511680907800276e+01   7.1043312163221697e-23
   1.2540139599803101e+01   7.0623857878446516e-23
   1.2568663023088357e+01   7.0208179223142440e-23
   1.2597251324891872e+01   6.9796213112546557e-23
   1.2625904652784353e+01   6.9387898210075122e-23
   1.2654623154672187e+01   6.8983174857520889e-23
   1.2683406978798185e+01   6.8581985009759560e-23
   1.2712256273742327e+01   6.8184272169295100e-23
   1.2741171188422573e+01   6.7789981326002978e-23
   1.2770151872095584e+01   6.7399058899701157e-23
   1.2799198474357532e+01   6.7011452683043446e-23
   1.2828311145144852e+01   6.6627111796189645e-23
   1.2857490034735026e+01   6.6245986635887335e-23
   1.2886735293747330e+01   6.5868028827382641e-23
   1.2916047073143666e+01   6.5493191180096770e-23
   1.2945425524229279e+01   6.5121427643482226e-23
   1.2974870798653587e+01   6.4752693267185436e-23
   1.3004383048410951e+01   6.4386944169193753e-23
   1.3033962425841427e+01   6.4024137494674847e-23
   1.3063609083631603e+01   6.3664231381162927e-23
   1.3093323174815362e+01   6.3307184925148999e-23
   1.3123104852774654e+01   6.2952958146457685e-23
   1.3152954271240329e+01   6.2601511966213823e-23
   1.3182871584292903e+01   6.2252808176105742e-23
   1.3212856946363342e+01   6.1906809408874505e-23
   1.3242910512233898e+01   6.1563479112058825e-23
   1.3273032437038886e+01   6.1222781520862829e-23
   1.3303222876265458e+01   6.0884681634088576e-23
   1.3333481985754460e+01   6.0549145197772803e-23
   1.3363809921701208e+01   6.0216138678515776e-23
   1.3394206840656270e+01   5.9885629242073369e-23
   1.3424672899526332e+01   5.9557584732925789e-23
   1.3455208255574945e+01   5.9231973651094013e-23
   1.3485813066423386e+01   5.8908765140576025e-23
   1.3516487490051459e+01   5.8587928969882802e-23
   1.3547231684798273e+01   5.8269435513010544e-23
   1.3578045809363124e+01   5.7953255732850634e-23
   1.3608930022806268e+01   5.7639361163679294e-23
   1.3639884484549743e+01   5.7327723895601743e-23
   1.3670909354378217e+01   5.7018316565428216e-23
   1.3702004792439809e+01   5.6711112338615476e-23
   1.3733170959246877e+01   5.6406084895391843e-23
   1.3764408015676896e+01   5.6103208417325996e-23
   1.3795716122973275e+01   5.5802457571702774e-23
   1.3827095442746156e+01   5.5503807504593526e-23
   1.3858546136973299e+01   5.5207233827886394e-23
   1.3890068368000890e+01   5.4912712606369249e-23
   1.3921662298544362e+01   5.4620220346556043e-23
   1.3953328091689288e+01   5.4329733984788604e-23
   1.3985065910892159e+01   5.4041230876580081e-23
   1.4016875919981279e+01   5.3754688790771484e-23
   1.4048758283157589e+01   5.3470085896952854e-23
   1.4080713164995517e+01   5.3187400755881746e-23
   1.4112740730443813e+01   5.2906612310117962e-23
   1.4144841144826435e+01   5.2627699873110430e-23
   1.4177014573843358e+01   5.2350643124375758e-23
   1.4209261183571478e+01   5.2075422100463627e-23
   1.4241581140465435e+01   5.1802017185744576e-23
   1.4273974611358470e+01   5.1530409104500003e-23
   1.4306441763463313e+01   5.1260578912454392e-23
   1.4338982764373036e+01   5.0992507989064605e-23
   1.4371597782061883e+01   5.0726178033363220e-23
   1.4404286984886198e+01   5.0461571054863614e-23
   1.4437050541585261e+01   5.0198669366636450e-23
   1.4469888621282136e+01   4.9937455578524961e-23
   1.4502801393484601e+01   4.9677912589178734e-23
   1.4535789028085961e+01   4.9420023582409602e-23
   1.4568851695365980e+01   4.9163772020616423e-23
   1.4601989565991724e+01   4.8909141637945465e-23
   1.4635202811018463e+01   4.8656116434544801e-23
   1.4668491601890519e+01   4.8404680670253379e-23
   1.4701856110442211e+01   4.8154818858869317e-23
   1.4735296508898672e+01   4.7906515764887767e-23
   1.4768812969876800e+01   4.7659756396844711e-23
   1.4802405666386111e+01   4.7414526002053875e-23
   1.4836074771829653e+01   4.7170810061587930e-23
   1.4869820460004867e+01   4.6928594284350340e-23
   1.4903642905104538e+01   4.6687864604082780e-23
   1.4937542281717640e+01   4.6448607174464095e-23
   1.4971518764830279e+01   4.6210808363996791e-23
   1.5005572529826580e+01   4.5974454751590502e-23
   1.5039703752489570e+01   4.5739533121856231e-23
   1.5073912609002129e+01   4.5506030460689033e-23
   1.5108199275947875e+01   4.5273933952635944e-23
   1.5142563930312059e+01   4.5043230975900761e-23
   1.5177006749482519e+01   4.4813909098337289e-23
   1.5211527911250572e+01   4.4585956073593117e-23
   1.5246127593811913e+01   4.4359359836648089e-23
   1.5280805975767585e+01   4.4134108501340748e-23
   1.5315563236124841e+01   4.3910190356609948e-23
   1.5350399554298122e+01   4.3687593862630373e-23
   1.5385315110109950e+01   4.3466307647356758e-23
   1.5420310083791877e+01   4.3246320502979370e-23
   1.5455384655985380e+01   4.3027621382499058e-23
   1.5490539007742848e+01   4.2810199397517551e-23
   1.5525773320528453e+01   4.2594043814481179e-23
   1.5561087776219146e+01   4.2379144051616569e-23
   1.5596482557105572e+01   4.2165489675861983e-23
   1.5631957845892980e+01   4.1953070399569885e-23
   1.5667513825702224e+01   4.1741876078374307e-23
   1.5703150680070673e+01   4.1531896708328039e-23
   1.5738868592953146e+01   4.1323122422929977e-23
   1.5774667748722900e+01   4.1115543490439785e-23
   1.5810548332172567e+01   4.0909150311135658e-23
   1.5846510528515072e+01   4.0703933414664479e-23
   1.5882554523384659e+01   4.0499883458192616e-23
   1.5918680502837773e+01   4.0296991223580339e-23
   1.5954888653354081e+01   4.0095247614950145e-23
   1.5991179161837406e+01   3.9894643656362123e-23
   1.6027552215616705e+01   3.9695170489209137e-23
   1.6064008002447004e+01   3.9496819370525159e-23
   1.6100546710510415e+01   3.9299581670728014e-23
   1.6137168528417060e+01   3.9103448871325215e-23
   1.6173873645206093e+01   3.8908412562838664e-23
   1.6210662250346640e+01   3.8714464442665226e-23
   1.6247534533738790e+01   3.8521596312989384e-23
   1.6284490685714555e+01   3.8329800079302384e-23
   1.6321530897038905e+01   3.8139067748216819e-23
   1.6358655358910678e+01   3.7949391425566107e-23
   1.6395864262963642e+01   3.7760763314578307e-23
   1.6433157801267438e+01   3.7573175713908311e-23
   1.6470536166328568e+01   3.7386621016199037e-23
   1.6507999551091419e+01   3.7201091706360117e-23
   1.6545548148939254e+01   3.7016580359772159e-23
   1.6583182153695166e+01   3.6833079640668186e-23
   1.6620901759623138e+01   3.6650582300453045e-23
   1.6658707161429028e+01   3.6469081176109045e-23
   1.6696598554261531e+01   3.6288569188936487e-23
   1.6734576133713258e+01   3.6109039342890083e-23
   1.6772640095821682e+01   3.5930484723114258e-23
   1.6810790637070195e+01   3.5752898494472536e-23
   1.6849027954389094e+01   3.5576273900049663e-23
   1.6887352245156624e+01   3.5400604259977868e-23
   1.6925763707199945e+01   3.5225882970079465e-23
   1.6964262538796238e+01   3.5052103500490124e-23
   1.7002848938673626e+01   3.4879259394347971e-23
   1.7041523106012296e+01   3.4707344266535750e-23
   1.7080285240445463e+01   3.4536351802376240e-23
   1.7119135542060437e+01   3.4366275756654169e-23
   1.7158074211399615e+01   3.4197109952300661e-23
   1.7197101449461574e+01   3.4028848279231421e-23
   1.7236217457702040e+01   3.3861484693234854e-23
   1.7275422438034990e+01   3.3695013214765752e-23
   1.7314716592833676e+01   3.3529427928021695e-23
   1.7354100124931627e+01   3.3364722979851237e-23
   1.7393573237623762e+01   3.3200892578692847e-23
   1.7433136134667411e+01   3.3037930993546832e-23
   1.7472789020283326e+01   3.2875832552974148e-23
   1.7512532099156811e+01   3.2714591644086295e-23
   1.7552365576438742e+01   3.2554202711727450e-23
   1.7592289657746591e+01   3.2394660257474504e-23
   1.7632304549165561e+01   3.2235958838711976e-23
   1.7672410457249576e+01   3.2078093067745139e-23
   1.7712607589022401e+01   3.1921057610867876e-23
   1.7752896151978689e+01   3.1764847187602135e-23
   1.7793276354085066e+01   3.1609456569863123e-23
   1.7833748403781151e+01   3.1454880581082379e-23
   1.7874312509980726e+01   3.1301114095441314e-23
   1.7914968882072721e+01   3.1148152037039712e-23
   1.7955717729922355e+01   3.0995989379126179e-23
   1.7996559263872207e+01   3.0844621143423700e-23
   1.8037493694743272e+01   3.0694042399337243e-23
   1.8078521233836089e+01   3.0544248263241213e-23
   1.8119642092931819e+01   3.0395233897746244e-23
   1.8160856484293312e+01   3.0246994511008447e-23
   1.8202164620666245e+01   3.0099525356069675e-23
   1.8243566715280203e+01   2.9952821730199920e-23
   1.8285062981849748e+01   2.9806878974248694e-23
   1.8326653634575589e+01   2.9661692471967033e-23
   1.8368338888145612e+01   2.9517257649405183e-23
   1.8410118957736053e+01   2.9373569974265365e-23
   1.8451994059012570e+01   2.9230624955372172e-23
   1.8493964408131379e+01   2.9088418142033510e-23
   1.8536030221740337e+01   2.8946945123480935e-23
   1.8578191716980104e+01   2.8806201528281084e-23
   1.8620449111485215e+01   2.8666183023783311e-23
   1.8662802623385257e+01   2.8526885315590289e-23
   1.8705252471305961e+01   2.8388304147042080e-23
   1.8747798874370336e+01   2.8250435298661129e-23
   1.8790442052199783e+01   2.8113274587659697e-23
   1.8833182224915284e+01   2.7976817867414312e-23
   1.8876019613138464e+01   2.7841061026980987e-23
   1.8918954437992788e+01   2.7705999990632400e-23
   1.8961986921104696e+01   2.7571630717370775e-23
   1.9005117284604687e+01   2.7437949200475446e-23
   1.9048345751128554e+01   2.7304951467016548e-23
   1.9091672543818486e+01   2.7172633577413202e-23
   1.9135097886324193e+01   2.7040991625029170e-23
   1.9178622002804126e+01   2.6910021735706275e-23
   1.9222245117926594e+01   2.6779720067378854e-23
   1.9265967456870904e+01   2.6650082809617433e-23
   1.9309789245328588e+01   2.6521106183253120e-23
   1.9353710709504494e+01   2.6392786439949794e-23
   1.9397732076118007e+01   2.6265119861840495e-23
   1.9441853572404206e+01   2.6138102761139279e-23
   1.9486075426115026e+01   2.6011731479757690e-23
   1.9530397865520424e+01   2.5886002388926800e-23
   1.9574821119409606e+01   2.5760911888842722e-23
   1.9619345417092134e+01   2.5636456408304459e-23
   1.9663970988399182e+01   2.5512632404373874e-23
   1.9708698063684686e+01   2.5389436362025749e-23
   1.9753526873826537e+01   2.5266864793810848e-23
   1.9798457650227757e+01   2.5144914239516118e-23
   1.9843490624817740e+01   2.5023581265840648e-23
   1.9888626030053388e+01   2.4902862466083562e-23
   1.9933864098920363e+01   2.4782754459836168e-23
   1.9979205064934277e+01   2.4663253892650649e-23
   2.0024649162141856e+01   2.4544357435754288e-23
   2.0070196625122218e+01   2.4426061785736582e-23
   2.0115847688988019e+01   2.4308363664264606e-23
   2.0161602589386717e+01   2.4191259817801218e-23
   2.0207461562501756e+01   2.4074747017318054e-23
   2.0253424845053807e+01   2.3958822058006168e-23
   2.0299492674301948e+01   2.3843481759011863e-23
   2.0345665288044962e+01   2.3728722963163064e-23
   2.0391942924622484e+01   2.3614542536718998e-23
   2.0438325822916287e+01   2.3500937369081764e-23
   2.0484814222351503e+01   2.3387904372577985e-23
   2.0531408362897857e+01   2.3275440482172307e-23
   2.0578108485070864e+01   2.3163542655237294e-23
   2.0624914829933161e+01   2.3052207871308160e-23
   2.0671827639095646e+01   2.2941433131848357e-23
   2.0718847154718826e+01   2.2831215459999710e-23
   2.0765973619513993e+01   2.2721551900366380e-23
   2.0813207276744514e+01   2.2612439518781016e-23
   2.0860548370227050e+01   2.2503875402069661e-23
   2.0907997144332882e+01   2.2395856657846446e-23
   2.0955553843989090e+01   2.2288380414296694e-23
   2.1003218714679882e+01   2.2181443819948934e-23
   2.1050992002447838e+01   2.2075044043480963e-23
   2.1098873953895158e+01   2.1969178273493216e-23
   2.1146864816184973e+01   2.1863843718322587e-23
   2.1194964837042612e+01   2.1759037605834178e-23
   2.1243174264756846e+01   2.1654757183224047e-23
   2.1291493348181213e+01   2.1550999716827100e-23
   2.1339922336735299e+01   2.1447762491920855e-23
   2.1388461480405979e+01   2.1345042812532419e-23
   2.1437111029748770e+01   2.1242838001261891e-23
   2.1485871235889071e+01   2.1141145399106594e-23
   2.1534742350523505e+01   2.1039962365253559e-23
   2.1583724625921196e+01   2.0939286276927379e-23
   2.1632818314925043e+01   2.0839114529196620e-23
   2.1682023670953086e+01   2.0739444534819497e-23
   2.1731340947999776e+01   2.0640273724053212e-23
   2.1780770400637266e+01   2.0541599544506144e-23
   2.1830312284016788e+01   2.0443419460957479e-23
   2.1879966853869924e+01   2.0345730955197684e-23
   2.1929734366509901e+01   2.0248531525875809e-23
   2.1979615078833003e+01   2.0151818688324713e-23
   2.2029609248319794e+01   2.0055589974430346e-23
   2.2079717133036521e+01   1.9959842932445553e-23
   2.2129938991636422e+01   1.9864575126867728e-23
   2.2180275083361060e+01   1.9769784138268647e-23
   2.2230725668041639e+01   1.9675467563156021e-23
   2.2281291006100400e+01   1.9581623013826900e-23
   2.2331971358551893e+01   1.9488248118225723e-23
   2.2382766987004402e+01   1.9395340519794234e-23
   2.2433678153661241e+01   1.9302897877341889e-23
   2.2484705121322133e+01   1.9210917864901165e-23
   2.2535848153384528e+01   1.9119398171592714e-23
   2.2587107513845034e+01   1.9028336501492913e-23
   2.2638483467300695e+01   1.8937730573498938e-23
   2.2689976278950432e+01   1.8847578121201166e-23
   2.2741586214596374e+01   1.8757876892750301e-23
   2.2793313540645229e+01   1.8668624650723195e-23
   2.2845158524109657e+01   1.8579819172024450e-23
   2.2897121432609680e+01   1.8491458247722601e-23
   2.2949202534374010e+01   1.8403539682959653e-23
   2.3001402098241488e+01   1.8316061296810393e-23
   2.3053720393662445e+01   1.8229020922176072e-23
   2.3106157690700094e+01   1.8142416405657873e-23
   2.3158714260031914e+01   1.8056245607440422e-23
   2.3211390372951080e+01   1.7970506401185307e-23
   2.3264186301367808e+01   1.7885196673907265e-23
   2.3317102317810829e+01   1.7800314325858998e-23
   2.3370138695428757e+01   1.7715857270437457e-23
   2.3423295707991468e+01   1.7631823434057049e-23
   2.3476573629891575e+01   1.7548210756047464e-23
   2.3529972736145826e+01   1.7465017188550631e-23
   2.3583493302396473e+01   1.7382240696403242e-23
   2.3637135604912785e+01   1.7299879257048603e-23
   2.3690899920592372e+01   1.7217930860418019e-23
   2.3744786526962713e+01   1.7136393508835010e-23
   2.3798795702182531e+01   1.7055265216920571e-23
   2.3852927725043209e+01   1.6974544011482213e-23
   2.3907182874970307e+01   1.6894227931422508e-23
   2.3961561432024940e+01   1.6814315027635048e-23
   2.4016063676905215e+01   1.6734803362919344e-23
   2.4070689890947754e+01   1.6655691011875004e-23
   2.4125440356129054e+01   1.6576976060810401e-23
   2.4180315355067012e+01   1.6498656607653217e-23
   2.4235315171022364e+01   1.6420730761852286e-23
   2.4290440087900134e+01   1.6343196644290344e-23
   2.4345690390251093e+01   1.6266052387198047e-23
   2.4401066363273273e+01   1.6189296134051109e-23
   2.4456568292813369e+01   1.6112926039495825e-23
   2.4512196465368294e+01   1.6036940269257370e-23
   2.4567951168086598e+01   1.5961337000056652e-23
   2.4623832688769987e+01   1.5886114419510984e-23
   2.4679841315874757e+01   1.5811270726069918e-23
   2.4735977338513358e+01   1.5736804128918646e-23
   2.4792241046455814e+01   1.5662712847897461e-23
   2.4848632730131271e+01   1.5588995113422280e-23
   2.4905152680629470e+01   1.5515649166402078e-23
   2.4961801189702275e+01   1.5442673258159120e-23
   2.5018578549765113e+01   1.5370065650350384e-23
   2.5075485053898589e+01   1.5297824614885424e-23
   2.5132520995849880e+01   1.5225948433856615e-23
   2.5189686670034355e+01   1.5154435399451532e-23
   2.5246982371537044e+01   1.5083283813888495e-23
   2.5304408396114173e+01   1.5012491989327410e-23
   2.5361965040194647e+01   1.4942058247810123e-23
   2.5419652600881680e+01   1.4871980921175885e-23
   2.5477471375954210e+01   1.4802258350991050e-23
   2.5535421663868526e+01   1.4732888888478896e-23
   2.5593503763759792e+01   1.4663870894443644e-23
   2.5651717975443525e+01   1.4595202739203972e-23
   2.5710064599417240e+01   1.4526882802517548e-23
   2.5768543936861946e+01   1.4458909473518143e-23
   2.5827156289643678e+01   1.4391281150637993e-23
   2.5885901960315124e+01   1.4323996241545834e-23
   2.5944781252117142e+01   1.4257053163076938e-23
   2.6003794468980303e+01   1.4190450341165897e-23
   2.6062941915526540e+01   1.4124186210781594e-23
   2.6122223897070612e+01   1.4058259215854025e-23
   2.6181640719621779e+01   1.3992667809226347e-23
   2.6241192689885345e+01   1.3927410452564642e-23
   2.6300880115264192e+01   1.3862485616318046e-23
   2.6360703303860451e+01   1.3797891779639982e-23
   2.6420662564477059e+01   1.3733627430327777e-23
   2.6480758206619299e+01   1.3669691064769189e-23
   2.6540990540496487e+01   1.3606081187867577e-23
   2.6601359877023540e+01   1.3542796312986886e-23
   2.6661866527822522e+01   1.3479834961890836e-23
   2.6722510805224360e+01   1.3417195664684359e-23
   2.6783293022270350e+01   1.3354876959744967e-23
   2.6844213492713859e+01   1.3292877393676053e-23
   2.6905272531021893e+01   1.3231195521240280e-23
   2.6966470452376747e+01   1.3169829905296658e-23
   2.7027807572677592e+01   1.3108779116756528e-23
   2.7089284208542171e+01   1.3048041734512337e-23
   2.7150900677308357e+01   1.2987616345390709e-23
   2.7212657297035854e+01   1.2927501544086740e-23
   2.7274554386507823e+01   1.2867695933118027e-23
   2.7336592265232511e+01   1.2808198122757863e-23
   2.7398771253444885e+01   1.2749006730992566e-23
   2.7461091672108356e+01   1.2690120383455627e-23
   2.7523553842916332e+01   1.2631537713376851e-23
   2.7586158088293981e+01   1.2573257361536020e-23
   2.7648904731399831e+01   1.2515277976195238e-23
   2.7711794096127477e+01   1.2457598213057895e-23
   2.7774826507107186e+01   1.2400216735211905e-23
   2.7838002289707674e+01   1.2343132213076135e-23
   2.7901321770037679e+01   1.2286343324344504e-23
   2.7964785274947737e+01   1.2229848753951018e-23
   2.8028393132031827e+01   1.2173647193994907e-23
   2.8092145669629019e+01   1.2117737343707660e-23
   2.8156043216825264e+01   1.2062117909397842e-23
   2.8220086103455031e+01   1.2006787604394900e-23
   2.8284274660102987e+01   1.1951745149011263e-23
   2.8348609218105771e+01   1.1896989270481984e-23
   2.8413090109553679e+01   1.1842518702919446e-23
   2.8477717667292325e+01   1.1788332187266892e-23
   2.8542492224924452e+01   1.1734428471249011e-23
   2.8607414116811558e+01   1.1680806309320903e-23
   2.8672483678075711e+01   1.1627464462623145e-23
   2.8737701244601222e+01   1.1574401698939052e-23
   2.8803067153036405e+01   1.1521616792632266e-23
   2.8868581740795271e+01   1.1469108524618457e-23
   2.8934245346059349e+01   1.1416875682308131e-23
   2.9000058307779334e+01   1.1364917059561300e-23
   2.9066020965676927e+01   1.1313231456646292e-23
   2.9132133660246545e+01   1.1261817680185490e-23
   2.9198396732757082e+01   1.1210674543121754e-23
   2.9264810525253662e+01   1.1159800864661055e-23
   2.9331375380559400e+01   1.1109195470238493e-23
   2.9398091642277215e+01   1.1058857191466942e-23
   2.9464959654791574e+01   1.1008784866092579e-23
   2.9531979763270254e+01   1.0958977337956526e-23
   2.9599152313666167e+01   1.0909433456945082e-23
   2.9666477652719085e+01   1.0860152078950129e-23
   2.9733956127957459e+01   1.0811132065823945e-23
   2.9801588087700260e+01   1.0762372285338181e-23
   2.9869373881058706e+01   1.0713871611135838e-23
   2.9937313857938101e+01   1.0665628922698616e-23
   3.0005408369039660e+01   1.0617643105290907e-23
   3.0073657765862205e+01   1.0569913049932247e-23
   3.0142062400704155e+01   1.0522437653344714e-23
   3.0210622626665227e+01   1.0475215817917582e-23
   3.0279338797648286e+01   1.0428246451659401e-23
   3.0348211268361194e+01   1.0381528468168674e-23
   3.0417240394318583e+01   1.0335060786576744e-23
   3.0486426531843730e+01   1.0288842331520777e-23
   3.0555770038070428e+01   1.0242872033096342e-23
   3.0625271270944783e+01   1.0197148826818427e-23
   3.0694930589227067e+01   1.0151671653581588e-23
   3.0764748352493594e+01   1.0106439459620547e-23
   3.0834724921138534e+01   1.0061451196469933e-23
   3.0904860656375796e+01   1.0016705820922799e-23
   3.0975155920240919e+01   9.9722022949934110e-24
   3.1045611075592916e+01   9.9279395858812518e-24
   3.1116226486116147e+01   9.8839166659224929e-24
   3.1187002516322170e+01   9.8401325125602717e-24
   3.1257939531551695e+01   9.7965861083029426e-24
   3.1329037897976370e+01   9.7532764406851473e-24
   3.1400297982600776e+01   9.7102025022293442e-24
   3.1471720153264247e+01   9.6673632904081116e-24
   3.1543304778642817e+01   9.6247578076064918e-24
   3.1615052228251049e+01   9.5823850610818723e-24
   3.1686962872444056e+01   9.5402440629324685e-24
   3.1759037082419287e+01   9.4983338300503589e-24
   3.1831275230218552e+01   9.4566533840925323e-24
   3.1903677688729879e+01   9.4152017514398103e-24
   3.1976244831689474e+01   9.3739779631622041e-24
   3.2048977033683606e+01   9.3329810549786608e-24
   3.2121874670150554e+01   9.2922100672192630e-24
   3.2194938117382591e+01   9.2516640447974161e-24
   3.2268167752527894e+01   9.2113420371621485e-24
   3.2341563953592470e+01   9.1712430982721111e-24
   3.2415127099442152e+01   9.1313662865493111e-24
   3.2488857569804502e+01   9.0917106648504714e-24
   3.2562755745270785e+01   9.0522753004298024e-24
   3.2636822007297987e+01   9.0130592649003873e-24
   3.2711056738210736e+01   8.9740616342011063e-24
   3.2785460321203281e+01   8.9352814885624902e-24
   3.2860033140341493e+01   8.8967179124673060e-24
   3.2934775580564747e+01   8.8583699946170318e-24
   3.3009688027688071e+01   8.8202368279001274e-24
   3.3084770868404036e+01   8.7823175093524946e-24
   3.3160024490284769e+01   8.7446111401232198e-24
   3.3235449281783971e+01   8.7071168254434178e-24
   3.3311045632238880e+01   8.6698336745890887e-24
   3.3386813931872304e+01   8.6327608008458291e-24
   3.3462754571794669e+01   8.5958973214758549e-24
   3.3538867944006007e+01   8.5592423576849895e-24
   3.3615154441397969e+01   8.5227950345867562e-24
   3.3691614457755882e+01   8.4865544811665646e-24
   3.3768248387760735e+01   8.4505198302553423e-24
   3.3845056626991251e+01   8.4146902184862060e-24
   3.3922039571925957e+01   8.3790647862688981e-24
   3.3999197619945171e+01   8.3436426777510373e-24
   3.4076531169333109e+01   8.3084230407873241e-24
   3.4154040619279847e+01   8.2734050269059831e-24
   3.4231726369883539e+01   8.2385877912750543e-24
   3.4309588822152300e+01   8.2039704926719653e-24
   3.4387628378006418e+01   8.1695522934463817e-24
   3.4465845440280383e+01   8.1353323594895394e-24
   3.4544240412724946e+01   8.1013098602039626e-24
   3.4622813700009182e+01   8.0674839684692512e-24
   3.4701565707722693e+01   8.0338538606065043e-24
   3.4780496842377531e+01   8.0004187163514835e-24
   3.4859607511410445e+01   7.9671777188204401e-24
   3.4938898123184934e+01   7.9341300544754072e-24
   3.5018369086993339e+01   7.9012749130960713e-24
   3.5098020813058916e+01   7.8686114877488260e-24
   3.5177853712538081e+01   7.8361389747503011e-24
   3.5257868197522392e+01   7.8038565736405639e-24
   3.5338064681040763e+01   7.7717634871473227e-24
   3.5418443577061574e+01   7.7398589211600131e-24
   3.5499005300494829e+01   7.7081420846955039e-24
   3.5579750267194214e+01   7.6766121898675557e-24
   3.5660678893959329e+01   7.6452684518529627e-24
   3.5741791598537830e+01   7.6141100888702477e-24
   3.5823088799627563e+01   7.5831363221370883e-24
   3.5904570916878740e+01   7.5523463758488567e-24
   3.5986238370896075e+01   7.5217394771425117e-24
   3.6068091583240964e+01   7.4913148560721143e-24
   3.6150130976433708e+01   7.4610717455738157e-24
   3.6232356973955653e+01   7.4310093814379707e-24
   3.6314770000251379e+01   7.4011270022803914e-24
   3.6397370480730906e+01   7.3714238495099530e-24
   3.6480158841771853e+01   7.3418991673010119e-24
   3.6563135510721665e+01   7.3125522025661636e-24
   3.6646300915899836e+01   7.2833822049220872e-24
   3.6729655486600109e+01   7.2543884266651851e-24
   3.6813199653092674e+01   7.2255701227393871e-24
   3.6896933846626411e+01   7.1969265507099934e-24
   3.6980858499431086e+01   7.1684569707332888e-24
   3.7064974044719591e+01   7.1401606455285885e-24
   3.7149280916690238e+01   7.1120368403519894e-24
   3.7233779550528908e+01   7.0840848229645312e-24
   3.7318470382411398e+01   7.0563038636073515e-24
   3.7403353849505542e+01   7.0286932349727889e-24
   3.7488430389973608e+01   7.0012522121760478e-24
   3.7573700442974442e+01   6.9739800727307833e-24
   3.7659164448665834e+01   6.9468760965170264e-24
   3.7744822848206717e+01   6.9199395657595551e-24
   3.7830676083759492e+01   6.8931697649952461e-24
   3.7916724598492252e+01   6.8665659810526996e-24
   3.8002968836581154e+01   6.8401275030196716e-24
   3.8089409243212607e+01   6.8138536222210075e-24
   3.8176046264585686e+01   6.7877436321910134e-24
   3.8262880347914340e+01   6.7617968286476406e-24
   3.8349911941429781e+01   6.7360125094647778e-24
   3.8437141494382672e+01   6.7103899746509587e-24
   3.8524569457045629e+01   6.6849285263199730e-24
   3.8612196280715338e+01   6.6596274686659444e-24
   3.8700022417715083e+01   6.6344861079447607e-24
   3.8788048321396950e+01   6.6095037524391817e-24
   3.8876274446144222e+01   6.5846797124407776e-24
   3.8964701247373675e+01   6.5600133002253478e-24
   3.9053329181537961e+01   6.5355038300252764e-24
   3.9142158706128022e+01   6.5111506180123420e-24
   3.9231190279675346e+01   6.4869529822644225e-24
   3.9320424361754412e+01   6.4629102427509361e-24
   3.9409861412984995e+01   6.4390217213063165e-24
   3.9499501895034633e+01   6.4152867416035575e-24
   3.9589346270620894e+01   6.3917046291389152e-24
   3.9679395003513882e+01   6.3682747112018049e-24
   3.9769648558538570e+01   6.3449963168584060e-24
   3.9860107401577217e+01   6.3218687769255993e-24
   3.9950771999571728e+01   6.2988914239509875e-24
   4.0041642820526107e+01   6.2760635921929051e-24
   4.0132720333508878e+01   6.2533846175955466e-24
   4.0224005008655510e+01   6.2308538377700464e-24
   4.0315497317170816e+01   6.2084705919747583e-24
   4.0407197731331401e+01   6.1862342210928070e-24
   4.0499106724488080e+01   6.1641440676128120e-24
   4.0591224771068312e+01   6.1421994756086442e-24
   4.0683552346578743e+01   6.1203997907200528e-24
   4.0776089927607551e+01   6.0987443601340092e-24
   4.0868837991826950e+01   6.0772325325628887e-24
   4.0961797017995693e+01   6.0558636582299051e-24
   4.1054967485961427e+01   6.0346370888455327e-24
   4.1148349876663268e+01   6.0135521775941579e-24
   4.1241944672134309e+01   5.9926082791123535e-24
   4.1335752355504027e+01   5.9718047494732053e-24
   4.1429773411000838e+01   5.9511409461689109e-24
   4.1524008323954504e+01   5.9306162280920293e-24
   4.1618457580798776e+01   5.9102299555217377e-24
   4.1713121669073779e+01   5.8899814901038686e-24
   4.1808001077428614e+01   5.8698701948367536e-24
   4.1903096295623847e+01   5.8498954340560026e-24
   4.1998407814534048e+01   5.8300565734173539e-24
   4.2093936126150254e+01   5.8103529798817703e-24
   4.2189681723582666e+01   5.7907840217014037e-24
   4.2285645101062997e+01   5.7713490684048293e-24
   4.2381826753947209e+01   5.7520474907815756e-24
   4.2478227178717930e+01   5.7328786608697019e-24
   4.2574846872987138e+01   5.7138419519418512e-24
   4.2671686335498578e+01   5.6949367384913114e-24
   4.2768746066130461e+01   5.6761623962191123e-24
   4.2866026565898025e+01   5.6575183020227275e-24
   4.2963528336956088e+01   5.6390038339827885e-24
   4.3061251882601674e+01   5.6206183713506230e-24
   4.3159197707276526e+01   5.6023612945374203e-24
   4.3257366316569865e+01   5.5842319851027374e-24
   4.3355758217220817e+01   5.5662298257453138e-24
   4.3454373917121188e+01   5.5483542002882525e-24
   4.3553213925318012e+01   5.5306044936734221e-24
   4.3652278752016187e+01   5.5129800919490149e-24
   4.3751568908581078e+01   5.4954803822608310e-24
   4.3851084907541178e+01   5.4781047528424985e-24
   4.3950827262590806e+01   5.4608525930075151e-24
   4.4050796488592702e+01   5.4437232931398011e-24
   4.4150993101580710e+01   5.4267162446874217e-24
   4.4251417618762375e+01   5.4098308401513692e-24
   4.4352070558521724e+01   5.3930664730825396e-24
   4.4452952440421839e+01   5.3764225380710749e-24
   4.4554063785207617e+01   5.3598984307406878e-24
   4.4655405114808424e+01   5.3434935477445407e-24
   4.4756976952340807e+01   5.3272072867549898e-24
   4.4858779822111096e+01   5.3110390464621839e-24
   4.4960814249618309e+01   5.2949882265665742e-24
   4.5063080761556648e+01   5.2790542277734505e-24
   4.5165579885818367e+01   5.2632364517898376e-24
   4.5268312151496453e+01   5.2475343013194984e-24
   4.5371278088887351e+01   5.2319471800599707e-24
   4.5474478229493663e+01   5.2164744926970716e-24
   4.5577913106026983e+01   5.2011156449042912e-24
   4.5681583252410547e+01   5.1858700433382641e-24
   4.5785489203782063e+01   5.1707370956359272e-24
   4.5889631496496449e+01   5.1557162104141356e-24
   4.5994010668128624e+01   5.1408067972668918e-24
   4.6098627257476181e+01   5.1260082667634703e-24
   4.6203481804562330e+01   5.1113200304485864e-24
   4.6308574850638536e+01   5.0967415008402366e-24
   4.6413906938187424e+01   5.0822720914309938e-24
   4.6519478610925539e+01   5.0679112166851378e-24
   4.6625290413806084e+01   5.0536582920435898e-24
   4.6731342893021854e+01   5.0395127339190760e-24
   4.6837636596008011e+01   5.0254739597005314e-24
   4.6944172071444811e+01   5.0115413877540043e-24
   4.7050949869260620e+01   4.9977144374241495e-24
   4.7157970540634615e+01   4.9839925290343500e-24
   4.7265234637999626e+01   4.9703750838919520e-24
   4.7372742715045099e+01   4.9568615242875245e-24
   4.7480495326719875e+01   4.9434512735020335e-24
   4.7588493029234996e+01   4.9301437558053845e-24
   4.7696736380066724e+01   4.9169383964625816e-24
   4.7805225937959335e+01   4.9038346217372489e-24
   4.7913962262927924e+01   4.8908318588957540e-24
   4.8022945916261477e+01   4.8779295362110465e-24
   4.8132177460525646e+01   4.8651270829670611e-24
   4.8241657459565630e+01   4.8524239294654514e-24
   4.8351386478509170e+01   4.8398195070284683e-24
   4.8461365083769479e+01   4.8273132480070773e-24
   4.8571593843047992e+01   4.8149045857842143e-24
   4.8682073325337555e+01   4.8025929547831202e-24
   4.8792804100925110e+01   4.7903777904722033e-24
   4.8903786741394853e+01   4.7782585293718671e-24
   4.9015021819631031e+01   4.7662346090629516e-24
   4.9126509909821003e+01   4.7543054681917090e-24
   4.9238251587458109e+01   4.7424705464773782e-24
   4.9350247429344670e+01   4.7307292847229628e-24
   4.9462498013595052e+01   4.7190811248184035e-24
   4.9575003919638561e+01   4.7075255097521956e-24
   4.9687765728222438e+01   4.6960618836182999e-24
   4.9800784021414913e+01   4.6846896916256684e-24
   4.9914059382608102e+01   4.6734083801048332e-24
   5.0027592396521108e+01   4.6622173965197492e-24
   5.0141383649203064e+01   4.6511161894748631e-24
   5.0255433728036088e+01   4.6401042087263143e-24
   5.0369743221738332e+01   4.6291809051891305e-24
   5.0484312720367079e+01   4.6183457309494368e-24
   5.0599142815321592e+01   4.6075981392729146e-24
   5.0714234099346470e+01   4.5969375846158639e-24
   5.0829587166534488e+01   4.5863635226345249e-24
   5.0945202612329737e+01   4.5758754101962386e-24
   5.1061081033530726e+01   4.5654727053906897e-24
   5.1177223028293291e+01   4.5551548675392076e-24
   5.1293629196133949e+01   4.5449213572068126e-24
   5.1410300137932815e+01   4.5347716362126112e-24
   5.1527236455936752e+01   4.5247051676422912e-24
   5.1644438753762465e+01   4.5147214158576209e-24
   5.1761907636399691e+01   4.5048198465091808e-24
   5.1879643710214097e+01   4.4949999265480823e-24
   5.1997647582950727e+01   4.4852611242364400e-24
   5.2115919863736927e+01   4.4756029091608714e-24
   5.2234461163085555e+01   4.4660247522427089e-24
   5.2353272092898145e+01   4.4565261257513199e-24
   5.2472353266467991e+01   4.4471065033148208e-24
   5.2591705298483362e+01   4.4377653599345424e-24
   5.2711328805030739e+01   4.4285021719941359e-24
   5.2831224403597901e+01   4.4193164172743829e-24
   5.2951392713077155e+01   4.4102075749645405e-24
   5.3071834353768537e+01   4.4011751256749190e-24
   5.3192549947382957e+01   4.3922185514481494e-24
   5.3313540117045434e+01   4.3833373357744875e-24
   5.3434805487298391e+01   4.3745309636017017e-24
   5.3556346684104803e+01   4.3657989213484144e-24
   5.3678164334851445e+01   4.3571406969170540e-24
   5.3800259068352062e+01   4.3485557797060397e-24
   5.3922631514850785e+01   4.3400436606229688e-24
   5.4045282306025165e+01   4.3316038320959487e-24
   5.4168212074989626e+01   4.3232357880872884e-24
   5.4291421456298643e+01   4.3149390241062321e-24
   5.4414911085950045e+01   4.3067130372204758e-24
   5.4538681601388205e+01   4.2985573260698373e-24
   5.4662733641507515e+01   4.2904713908773144e-24
   5.4787067846655475e+01   4.2824547334640387e-24
   5.4911684858636164e+01   4.2745068572586934e-24
   5.5036585320713478e+01   4.2666272673120485e-24
   5.5161769877614489e+01   4.2588154703088090e-24
   5.5287239175532655e+01   4.2510709745791330e-24
   5.5412993862131358e+01   4.2433932901123883e-24
   5.5539034586547032e+01   4.2357819285675892e-24
   5.5665361999392701e+01   4.2282364032867992e-24
   5.5791976752761229e+01   4.2207562293069419e-24
   5.5918879500228662e+01   4.2133409233706068e-24
   5.6046070896857714e+01   4.2059900039396584e-24
   5.6173551599201090e+01   4.1987029912056996e-24
   5.6301322265304790e+01   4.1914794071017792e-24
   5.6429383554711656e+01   4.1843187753147819e-24
   5.6557736128464718e+01   4.1772206212966215e-24
   5.6686380649110518e+01   4.1701844722746512e-24
   5.6815317780702664e+01   4.1632098572643481e-24
   5.6944548188805229e+01   4.1562963070787332e-24
   5.7074072540496054e+01   4.1494433543409468e-24
   5.7203891504370389e+01   4.1426505334944642e-24
   5.7334005750544250e+01   4.1359173808133915e-24
   5.7464415950657795e+01   4.1292434344135038e-24
   5.7595122777878949e+01   4.1226282342625105e-24
   5.7726126906906813e+01   4.1160713221908342e-24
   5.7857429013975064e+01   4.1095722419007671e-24
   5.7989029776855581e+01   4.1031305389775657e-24
   5.8120929874861901e+01   4.0967457608978825e-24
   5.8253129988852606e+01   4.0904174570413692e-24
   5.8385630801235074e+01   4.0841451786984206e-24
   5.8518432995968730e+01   4.0779284790801033e-24
   5.8651537258568816e+01   4.0717669133279000e-24
   5.8784944276109783e+01   4.0656600385217869e-24
   5.8918654737228920e+01   4.0596074136900269e-24
   5.9052669332129781e+01   4.0536085998165974e-24
   5.9186988752585947e+01   4.0476631598509106e-24
   5.9321613691944371e+01   4.0417706587149815e-24
   5.9456544845129166e+01   4.0359306633130174e-24
   5.9591782908645065e+01   4.0301427425372162e-24
   5.9727328580581087e+01   4.0244064672775030e-24
   5.9863182560614021e+01   4.0187214104276487e-24
   5.9999345550012137e+01   4.0130871468933823e-24
   6.0135818251638860e+01   4.0075032535995690e-24
   6.0272601369956270e+01   4.0019693094964419e-24
   6.0409695611028816e+01   3.9964848955667874e-24
   6.0547101682526957e+01   3.9910495948326666e-24
   6.0684820293730745e+01   3.9856629923613369e-24
   6.0822852155533539e+01   3.9803246752719282e-24
   6.0961197980445732e+01   3.9750342327407103e-24
   6.1099858482598343e+01   3.9697912560069658e-24
   6.1238834377746734e+01   3.9645953383788448e-24
   6.1378126383274356e+01   3.9594460752386338e-24
   6.1517735218196222e+01   3.9543430640473429e-24
   6.1657661603162978e+01   3.9492859043502278e-24
   6.1797906260464380e+01   3.9442741977807158e-24
   6.1938469914033071e+01   3.9393075480656472e-24
   6.2079353289448413e+01   3.9343855610290558e-24
   6.2220557113939947e+01   3.9295078445962171e-24
   6.2362082116391527e+01   3.9246740087976275e-24
   6.2503929027344867e+01   3.9198836657724665e-24
   6.2646098579003336e+01   3.9151364297722925e-24
   6.2788591505235736e+01   3.9104319171634259e-24
   6.2931408541580197e+01   3.9057697464311621e-24
   6.3074550425247665e+01   3.9011495381815365e-24
   6.3218017895126138e+01   3.8965709151436838e-24
   6.3361811691784183e+01   3.8920335021734278e-24
   6.3505932557474850e+01   3.8875369262541766e-24
   6.3650381236139530e+01   3.8830808164996920e-24
   6.3795158473411689e+01   3.8786648041545441e-24
   6.3940265016620799e+01   3.8742885225973609e-24
   6.4085701614796250e+01   3.8699516073404593e-24
   6.4231469018671092e+01   3.8656536960319267e-24
   6.4377567980686038e+01   3.8613944284564678e-24
   6.4523999254993157e+01   3.8571734465349150e-24
   6.4670763597460052e+01   3.8529903943264847e-24
   6.4817861765673427e+01   3.8488449180274998e-24
   6.4965294518943310e+01   3.8447366659721073e-24
   6.5113062618306742e+01   3.8406652886321491e-24
   6.5261166826531905e+01   3.8366304386165884e-24
   6.5409607908121785e+01   3.8326317706710270e-24
   6.5558386629318449e+01   3.8286689416768801e-24
   6.5707503758106711e+01   3.8247416106507421e-24
   6.5856960064218271e+01   3.8208494387425994e-24
   6.6006756319135718e+01   3.8169920892354768e-24
   6.6156893296096243e+01   3.8131692275425251e-24
   6.6307371770095983e+01   3.8093805212068143e-24
   6.6458192517893821e+01   3.8056256398983256e-24
   6.6609356318015372e+01   3.8019042554123151e-24
   6.6760863950757113e+01   3.7982160416670335e-24
   6.6912716198190410e+01   3.7945606747010382e-24
   6.7064913844165346e+01   3.7909378326707959e-24
   6.7217457674315085e+01   3.7873471958477744e-24
   6.7370348476059732e+01   3.7837884466152389e-24
   6.7523587038610344e+01   3.7802612694655532e-24
   6.7677174152973194e+01   3.7767653509962805e-24
   6.7831110611953761e+01   3.7733003799071740e-24
   6.7985397210160698e+01   3.7698660469960662e-24
   6.8140034744010180e+01   3.7664620451552211e-24
   6.8295024011729851e+01   3.7630880693675968e-24
   6.8450365813362893e+01   3.7597438167019601e-24
   6.8606060950772346e+01   3.7564289863091225e-24
   6.8762110227645167e+01   3.7531432794173060e-24
   6.8918514449496200e+01   3.7498863993277406e-24
   6.9075274423672624e+01   3.7466580514091861e-24
   6.9232390959358014e+01   3.7434579430935913e-24
   6.9389864867576307e+01   3.7402857838709638e-24
   6.9547696961196351e+01   3.7371412852835918e-24
   6.9705888054935897e+01   3.7340241609212539e-24
   6.9864438965365707e+01   3.7309341264155862e-24
   7.0023350510914028e+01   3.7278708994341145e-24
   7.0182623511870574e+01   3.7248341996747318e-24
   7.0342258790390943e+01   3.7218237488595386e-24
   7.0502257170500741e+01   3.7188392707290770e-24
   7.0662619478099955e+01   3.7158804910357674e-24
   7.0823346540966980e+01   3.7129471375379555e-24
   7.0984439188763218e+01   3.7100389399932766e-24
   7.1145898253037075e+01   3.7071556301519928e-24
   7.1307724567228419e+01   3.7042969417503204e-24
   7.1469918966672850e+01   3.7014626105040717e-24
   7.1632482288606042e+01   3.6986523741010628e-24
   7.1795415372167852e+01   3.6958659721945667e-24
   7.1958719058407013e+01   3.6931031463958288e-24
   7.2122394190285135e+01   3.6903636402673447e-24
   7.2286441612681287e+01   3.6876471993149745e-24
   7.2450862172396256e+01   3.6849535709805699e-24
   7.2615656718156956e+01   3.6822825046348432e-24
   7.2780826100620757e+01   3.6796337515690785e-24
   7.2946371172379870e+01   3.6770070649880892e-24
   7.3112292787965856e+01   3.6744022000018484e-24
   7.3278591803853956e+01   3.6718189136177754e-24
   7.3445269078467518e+01   3.6692569647327644e-24
   7.3612325472182505e+01   3.6667161141248474e-24
   7.3779761847331642e+01   3.6641961244453991e-24
   7.3947579068209293e+01   3.6616967602106470e-24
   7.4115778001075682e+01   3.6592177877933046e-24
   7.4284359514161395e+01   3.6567589754142704e-24
   7.4453324477671828e+01   3.6543200931339851e-24
   7.4622673763791852e+01   3.6519009128440415e-24
   7.4792408246689931e+01   3.6495012082587596e-24
   7.4962528802523096e+01   3.6471207549056971e-24
   7.5133036309441209e+01   3.6447593301179790e-24
   7.5303931647591540e+01   3.6424167130246241e-24
   7.5475215699123382e+01   3.6400926845420793e-24
   7.5646889348192317e+01   3.6377870273651736e-24
   7.5818953480965234e+01   3.6354995259582321e-24
   7.5991408985624588e+01   3.6332299665457526e-24
   7.6164256752373049e+01   3.6309781371036850e-24
   7.6337497673438193e+01   3.6287438273500396e-24
   7.6511132643076920e+01   3.6265268287358357e-24
   7.6685162557580185e+01   3.6243269344356230e-24
   7.6859588315277733e+01   3.6221439393385252e-24
   7.7034410816542518e+01   3.6199776400387850e-24
   7.7209630963795504e+01   3.6178278348263459e-24
   7.7385249661510301e+01   3.6156943236775103e-24
   7.7561267816217736e+01   3.6135769082454666e-24
   7.7737686336510592e+01   3.6114753918509868e-24
   7.7914506133048391e+01   3.6093895794727137e-24
   7.8091728118561974e+01   3.6073192777377382e-24
   7.8269353207858288e+01   3.6052642949122015e-24
   7.8447382317824975e+01   3.6032244408913251e-24
   7.8625816367435334e+01   3.6011995271902610e-24
   7.8804656277752798e+01   3.5991893669341863e-24
   7.8983902971935905e+01   3.5971937748487587e-24
   7.9163557375243030e+01   3.5952125672504382e-24
   7.9343620415036952e+01   3.5932455620367981e-24
   7.9524093020789948e+01   3.5912925786768305e-24
   7.9704976124088432e+01   3.5893534382013741e-24
   7.9886270658637656e+01   3.5874279631931613e-24
   8.0067977560266769e+01   3.5855159777773055e-24
   8.0250097766933550e+01   3.5836173076113294e-24
   8.0432632218729083e+01   3.5817317798757494e-24
   8.0615581857882859e+01   3.5798592232640626e-24
   8.0798947628767607e+01   3.5779994679730727e-24
   8.0982730477903885e+01   3.5761523456931596e-24
   8.1166931353965367e+01   3.5743176895985013e-24
   8.1351551207783530e+01   3.5724953343373093e-24
   8.1536590992352458e+01   3.5706851160221324e-24
   8.1722051662834005e+01   3.5688868722200618e-24
   8.1907934176562605e+01   3.5671004419429804e-24
   8.2094239493050139e+01   3.5653256656378264e-24
   8.2280968573991004e+01   3.5635623851768345e-24
   8.2468122383267115e+01   3.5618104438479278e-24
   8.2655701886952627e+01   3.5600696863448579e-24
   8.2843708053319318e+01   3.5583399587576237e-24
   8.3032141852841136e+01   3.5566211085626652e-24
   8.3221004258199628e+01   3.5549129846132716e-24
   8.3410296244288674e+01   3.5532154371299591e-24
   8.3600018788219714e+01   3.5515283176905903e-24
   8.3790172869326526e+01   3.5498514792211014e-24
   8.3980759469170650e+01   3.5481847759855984e-24
   8.4171779571546068e+01   3.5465280635768352e-24
   8.4363234162484602e+01   3.5448811989067648e-24
   8.4555124230260844e+01   3.5432440401968237e-24
   8.4747450765397303e+01   3.5416164469685146e-24
   8.4940214760669392e+01   3.5399982800337652e-24
   8.5133417211110839e+01   3.5383894014856851e-24
   8.5327059114018439e+01   3.5367896746888343e-24
   8.5521141468957566e+01   3.5351989642699441e-24
   8.5715665277767130e+01   3.5336171361085467e-24
   8.5910631544564836e+01   3.5320440573273668e-24
   8.6106041275752176e+01   3.5304795962834019e-24
   8.6301895480019965e+01   3.5289236225580493e-24
   8.6498195168353192e+01   3.5273760069482987e-24
   8.6694941354036516e+01   3.5258366214572464e-24
   8.6892135052659341e+01   3.5243053392848578e-24
   8.7089777282121133e+01   3.5227820348187482e-24
   8.7287869062636560e+01   3.5212665836252661e-24
   8.7486411416740879e+01   3.5197588624400579e-24
   8.7685405369295196e+01   3.5182587491591188e-24
   8.7884851947491740e+01   3.5167661228297540e-24
   8.8084752180859141e+01   3.5152808636414593e-24
   8.8285107101267798e+01   3.5138028529170435e-24
   8.8485917742935115e+01   3.5123319731036375e-24
   8.8687185142430863e+01   3.5108681077637308e-24
   8.8888910338682678e+01   3.5094111415663802e-24
   8.9091094372981246e+01   3.5079609602783232e-24
   8.9293738288985750e+01   3.5065174507552287e-24
   8.9496843132729339e+01   3.5050805009328556e-24
   8.9700409952624142e+01   3.5036499998184690e-24
   8.9904439799467312e+01   3.5022258374819966e-24
   9.0108933726445940e+01   3.5008079050475638e-24
   9.0313892789142727e+01   3.4993960946848405e-24
   9.0519318045541382e+01   3.4979902996004455e-24
   9.0725210556032010e+01   3.4965904140295016e-24
   9.0931571383416610e+01   3.4951963332271434e-24
   9.1138401592914704e+01   3.4938079534601078e-24
   9.1345702252168692e+01   3.4924251719983819e-24
   9.1553474431249413e+01   3.4910478871068292e-24
   9.1761719202661695e+01   3.4896759980368808e-24
   9.1970437641349719e+01   3.4883094050184045e-24
   9.2179630824702770e+01   3.4869480092514615e-24
   9.2389299832560795e+01   3.4855917128980687e-24
   9.2599445747219818e+01   3.4842404190742115e-24
   9.2810069653437751e+01   3.4828940318416880e-24
   9.3021172638439651e+01   3.4815524562002287e-24
   9.3232755791923793e+01   3.4802155980793752e-24
   9.3444820206066822e+01   3.4788833643306946e-24
   9.3657366975529740e+01   3.4775556627198446e-24
   9.3870397197463433e+01   3.4762324019187204e-24
   9.4083911971514368e+01   3.4749134914977721e-24
   9.4297912399830039e+01   3.4735988419182181e-24
   9.4512399587065119e+01   3.4722883645243590e-24
   9.4727374640386643e+01   3.4709819715359507e-24
   9.4942838669480153e+01   3.4696795760406671e-24
   9.5158792786555267e+01   3.4683810919865091e-24
   9.5375238106351190e+01   3.4670864341743777e-24
   9.5592175746142857e+01   3.4657955182505611e-24
   9.5809606825746584e+01   3.4645082606994160e-24
   9.6027532467525532e+01   3.4632245788359895e-24
   9.6245953796396023e+01   3.4619443907987705e-24
   9.6464871939832875e+01   3.4606676155423973e-24
   9.6684288027875539e+01   3.4593941728305261e-24
   9.6904203193133839e+01   3.4581239832286236e-24
   9.7124618570793757e+01   3.4568569680969516e-24
   9.7345535298623275e+01   3.4555930495834640e-24
   9.7566954516978441e+01   3.4543321506168363e-24
   9.7788877368808954e+01   3.4530741948995365e-24
   9.8011304999664389e+01   3.4518191069009127e-24
   9.8234238557699868e+01   3.4505668118503937e-24
   9.8457679193682154e+01   3.4493172357305869e-24
   9.8681628060995408e+01   3.4480703052707114e-24
   9.8906086315647229e+01   3.4468259479397263e-24
   9.9131055116274737e+01   3.4455840919398071e-24
   9.9356535624150425e+01   3.4443446661997195e-24
   9.9582529003188142e+01   3.4431076003682322e-24
   9.9809036419949237e+01   3.4418728248076986e-24
   1.0003605904364829e+02   3.4406402705875708e-24
   1.0026359804615963e+02   3.4394098694779769e-24
   1.0049165460202261e+02   3.4381815539434634e-24
   1.0072022988844890e+02   3.4369552571366032e-24
   1.0094932508532695e+02   3.4357309128918342e-24
   1.0117894137522983e+02   3.4345084557191962e-24
   1.0140907994341980e+02   3.4332878207982248e-24
   1.0163974197785510e+02   3.4320689439718556e-24
   1.0187092866919667e+02   3.4308517617403693e-24
   1.0210264121081286e+02   3.4296362112553692e-24
   1.0233488079878728e+02   3.4284222303138597e-24
   1.0256764863192336e+02   3.4272097573523806e-24
   1.0280094591175170e+02   3.4259987314410938e-24
   1.0303477384253590e+02   3.4247890922779988e-24
   1.0326913363127829e+02   3.4235807801832017e-24
   1.0350402648772736e+02   3.4223737360932035e-24
   1.0373945362438253e+02   3.4211679015552473e-24
   1.0397541625650155e+02   3.4199632187216750e-24
   1.0421191560210634e+02   3.4187596303444718e-24
   1.0444895288198890e+02   3.4175570797695986e-24
   1.0468652931971874e+02   3.4163555109317017e-24
   1.0492464614164771e+02   3.4151548683485608e-24
   1.0516330457691751e+02   3.4139550971158051e-24
   1.0540250585746553e+02   3.4127561429015715e-24
   1.0564225121803123e+02   3.4115579519412066e-24
   1.0588254189616276e+02   3.4103604710321189e-24
   1.0612337913222275e+02   3.4091636475285405e-24
   1.0636476416939551e+02   3.4079674293363984e-24
   1.0660669825369293e+02   3.4067717649082831e-24
   1.0684918263396102e+02   3.4055766032383684e-24
   1.0709221856188653e+02   3.4043818938574443e-24
   1.0733580729200277e+02   3.4031875868279923e-24
   1.0757995008169738e+02   3.4019936327392600e-24
   1.0782464819121724e+02   3.4007999827024360e-24
   1.0806990288367618e+02   3.3996065883458512e-24
   1.0831571542506097e+02   3.3984134018102084e-24
   1.0856208708423794e+02   3.3972203757439030e-24
   1.0880901913295968e+02   3.3960274632983073e-24
   1.0905651284587111e+02   3.3948346181232272e-24
   1.0930456950051676e+02   3.3936417943622731e-24
   1.0955319037734695e+02   3.3924489466483484e-24
   1.0980237675972441e+02   3.3912560300991931e-24
   1.1005212993393113e+02   3.3900630003128948e-24
   1.1030245118917448e+02   3.3888698133635543e-24
   1.1055334181759454e+02   3.3876764257969225e-24
   1.1080480311427041e+02   3.3864827946260672e-24
   1.1105683637722686e+02   3.3852888773271637e-24
   1.1130944290744127e+02   3.3840946318352318e-24
   1.1156262400884970e+02   3.3829000165400123e-24
   1.1181638098835489e+02   3.3817049902818188e-24
   1.1207071515583151e+02   3.3805095123474368e-24
   1.1232562782413396e+02   3.3793135424661234e-24
   1.1258112030910280e+02   3.3781170408055904e-24
   1.1283719392957154e+02   3.3769199679680485e-24
   1.1309385000737355e+02   3.3757222849863024e-24
   1.1335108986734849e+02   3.3745239533198948e-24
   1.1360891483734980e+02   3.3733249348512635e-24
   1.1386732624825109e+02   3.3721251918819772e-24
   1.1412632543395316e+02   3.3709246871289682e-24
   1.1438591373139093e+02   3.3697233837208754e-24
   1.1464609248053986e+02   3.3685212451943520e-24
   1.1490686302442407e+02   3.3673182354904739e-24
   1.1516822670912165e+02   3.3661143189511614e-24
   1.1543018488377292e+02   3.3649094603156249e-24
   1.1569273890058693e+02   3.3637036247169202e-24
   1.1595589011484793e+02   3.3624967776784593e-24
   1.1621963988492368e+02   3.3612888851106298e-24
   1.1648398957227084e+02   3.3600799133074021e-24
   1.1674894054144326e+02   3.3588698289430265e-24
   1.1701449416009855e+02   3.3576585990687203e-24
   1.1728065179900470e+02   3.3564461911094523e-24
   1.1754741483204843e+02   3.3552325728607004e-24
   1.1781478463624050e+02   3.3540177124853315e-24
   1.1808276259172474e+02   3.3528015785104122e-24
   1.1835135008178351e+02   3.3515841398241762e-24
   1.1862054849284551e+02   3.3503653656729649e-24
   1.1889035921449373e+02   3.3491452256581688e-24
   1.1916078363947085e+02   3.3479236897333443e-24
   1.1943182316368845e+02   3.3467007282011921e-24
   1.1970347918623236e+02   3.3454763117107285e-24
   1.1997575310937117e+02   3.3442504112544034e-24
   1.2024864633856306e+02   3.3430229981652848e-24
   1.2052216028246255e+02   3.3417940441142918e-24
   1.2079629635292908e+02   3.3405635211074413e-24
   1.2107105596503260e+02   3.3393314014831546e-24
   1.2134644053706222e+02   3.3380976579095792e-24
   1.2162245149053308e+02   3.3368622633819907e-24
   1.2189909025019313e+02   3.3356251912201666e-24
   1.2217635824403189e+02   3.3343864150658752e-24
   1.2245425690328595e+02   3.3331459088803032e-24
   1.2273278766244835e+02   3.3319036469416491e-24
   1.2301195195927406e+02   3.3306596038426113e-24
   1.2329175123478890e+02   3.3294137544880340e-24
   1.2357218693329638e+02   3.3281660740925100e-24
   1.2385326050238463e+02   3.3269165381780608e-24
   1.2413497339293536e+02   3.3256651225718344e-24
   1.2441732705912949e+02   3.3244118034038599e-24
   1.2470032295845611e+02   3.3231565571047922e-24
   1.2498396255171947e+02   3.3218993604037613e-24
   1.2526824730304597e+02   3.3206401903261951e-24
   1.2555317867989321e+02   3.3193790241916898e-24
   1.2583875815305571e+02   3.3181158396119790e-24
   1.2612498719667393e+02   3.3168506144888256e-24
   1.2641186728824123e+02   3.3155833270120484e-24
   1.2669939990861164e+02   3.3143139556575400e-24
   1.2698758654200762e+02   3.3130424791853128e-24
   1.2727642867602708e+02   3.3117688766376022e-24
   1.2756592780165249e+02   3.3104931273369880e-24
   1.2785608541325676e+02   3.3092152108845575e-24
   1.2814690300861236e+02   3.3079351071581063e-24
   1.2843838208889852e+02   3.3066527963103597e-24
   1.2873052415870859e+02   3.3053682587672479e-24
   1.2902333072605899e+02   3.3040814752261980e-24
   1.2931680330239544e+02   3.3027924266544569e-24
   1.2961094340260200e+02   3.3015010942874793e-24
   1.2990575254500837e+02   3.3002074596273118e-24
   1.3020123225139770e+02   3.2989115044410159e-24
   1.3049738404701475e+02   3.2976132107591689e-24
   1.3079420946057314e+02   3.2963125608743243e-24
   1.3109171002426407e+02   3.2950095373395719e-24
   1.3138988727376366e+02   3.2937041229670863e-24
   1.3168874274824103e+02   3.2923963008267481e-24
   1.3198827799036638e+02   3.2910860542447379e-24
   1.3228849454631847e+02   3.2897733668022564e-24
   1.3258939396579331e+02   3.2884582223341602e-24
   1.3289097780201161e+02   3.2871406049277397e-24
   1.3319324761172712e+02   3.2858204989214557e-24
   1.3349620495523456e+02   3.2844978889037415e-24
   1.3379985139637716e+02   3.2831727597118371e-24
   1.3410418850255618e+02   3.2818450964306386e-24
   1.3440921784473704e+02   3.2805148843915909e-24
   1.3471494099745905e+02   3.2791821091716150e-24
   1.3502135953884266e+02   3.2778467565920676e-24
   1.3532847505059803e+02   3.2765088127177185e-24
   1.3563628911803303e+02   3.2751682638557795e-24
   1.3594480333006109e+02   3.2738250965549451e-24
   1.3625401927921010e+02   3.2724792976044924e-24
   1.3656393856163015e+02   3.2711308540333722e-24
   1.3687456277710191e+02   3.2697797531093826e-24
   1.3718589352904493e+02   3.2684259823383161e-24
   1.3749793242452540e+02   3.2670695294632003e-24
   1.3781068107426574e+02   3.2657103824635092e-24
   1.3812414109265123e+02   3.2643485295544609e-24
   1.3843831409773961e+02   3.2629839591862951e-24
   1.3875320171126913e+02   3.2616166600436269e-24
   1.3906880555866613e+02   3.2602466210448075e-24
   1.3938512726905512e+02   3.2588738313413113e-24
   1.3970216847526521e+02   3.2574982803171783e-24
   1.4001993081384003e+02   3.2561199575884484e-24
   1.4033841592504564e+02   3.2547388530026834e-24
   1.4065762545287845e+02   3.2533549566384606e-24
   1.4097756104507522e+02   3.2519682588049287e-24
   1.4129822435311951e+02   3.2505787500414057e-24
   1.4161961703225236e+02   3.2491864211169644e-24
   1.4194174074147887e+02   3.2477912630301043e-24
   1.4226459714357816e+02   3.2463932670083930e-24
   1.4258818790511148e+02   3.2449924245082032e-24
   1.4291251469643024e+02   3.2435887272144279e-24
   1.4323757919168614e+02   3.2421821670402445e-24
   1.4356338306883788e+02   3.2407727361269291e-24
   1.4388992800966133e+02   3.2393604268436566e-24
   1.4421721569975779e+02   3.2379452317873778e-24
   1.4454524782856183e+02   3.2365271437827079e-24
   1.4487402608935193e+02   3.2351061558818227e-24
   1.4520355217925692e+02   3.2336822613644311e-24
   1.4553382779926648e+02   3.2322554537377434e-24
   1.4586485465423939e+02   3.2308257267364699e-24
   1.4619663445291152e+02   3.2293930743228833e-24
   1.4652916890790655e+02   3.2279574906868728e-24
   1.4686245973574239e+02   3.2265189702460455e-24
   1.4719650865684244e+02   3.2250775076458541e-24
   1.4753131739554235e+02   3.2236330977597724e-24
   1.4786688768010049e+02   3.2221857356894604e-24
   1.4820322124270621e+02   3.2207354167650168e-24
   1.4854031981948827e+02   3.2192821365452115e-24
   1.4887818515052550e+02   3.2178258908177540e-24
   1.4921681897985351e+02   3.2163666755996444e-24
   1.4955622305547550e+02   3.2149044871374775e-24
   1.4989639912937059e+02   3.2134393219078399e-24
   1.5023734895750232e+02   3.2119711766176967e-24
   1.5057907429982936e+02   3.2105000482048437e-24
   1.5092157692031225e+02   3.2090259338383526e-24
   1.5126485858692513e+02   3.2075488309190717e-24
   1.5160892107166228e+02   3.2060687370801503e-24
   1.5195376615054928e+02   3.2045856501876039e-24
   1.5229939560365131e+02   3.2030995683408798e-24
   1.5264581121508181e+02   3.2016104898734846e-24
   1.5299301477301344e+02   3.2001184133536319e-24
   1.5334100806968507e+02   3.1986233375849106e-24
   1.5368979290141280e+02   3.1971252616069962e-24
   1.5403937106859851e+02   3.1956241846963986e-24
   1.5438974437573867e+02   3.1941201063672021e-24
   1.5474091463143526e+02   3.1926130263718889e-24
   1.5509288364840293e+02   3.1911029447021718e-24
   1.5544565324348014e+02   3.1895898615898234e-24
   1.5579922523763790e+02   3.1880737775075971e-24
   1.5615360145598842e+02   3.1865546931701413e-24
   1.5650878372779650e+02   3.1850326095349247e-24
   1.5686477388648649e+02   3.1835075278032673e-24
   1.5722157376965370e+02   3.1819794494213090e-24
   1.5757918521907300e+02   3.1804483760810783e-24
   1.5793761008070851e+02   3.1789143097215539e-24
   1.5829685020472326e+02   3.1773772525297827e-24
   1.5865690744548820e+02   3.1758372069420088e-24
   1.5901778366159255e+02   3.1742941756448394e-24
   1.5937948071585294e+02   3.1727481615764558e-24
   1.5974200047532307e+02   3.1711991679278183e-24
   1.6010534481130358e+02   3.1696471981439621e-24
   1.6046951559935081e+02   3.1680922559252581e-24
   1.6083451471928839e+02   3.1665343452287492e-24
   1.6120034405521452e+02   3.1649734702695164e-24
   1.6156700549551363e+02   3.1634096355220403e-24
   1.6193450093286523e+02   3.1618428457216313e-24
   1.6230283226425385e+02   3.1602731058658872e-24
   1.6267200139097906e+02   3.1587004212161659e-24
   1.6304201021866447e+02   3.1571247972990792e-24
   1.6341286065726877e+02   3.1555462399080753e-24
   1.6378455462109474e+02   3.1539647551049752e-24
   1.6415709402879941e+02   3.1523803492216074e-24
   1.6453048080340409e+02   3.1507930288614387e-24
   1.6490471687230351e+02   3.1492028009012308e-24
   1.6527980416727746e+02   3.1476096724927657e-24
   1.6565574462449865e+02   3.1460136510645607e-24
   1.6603254018454436e+02   3.1444147443236568e-24
   1.6641019279240561e+02   3.1428129602573838e-24
   1.6678870439749758e+02   3.1412083071352365e-24
   1.6716807695366961e+02   3.1396007935106954e-24
   1.6754831241921471e+02   3.1379904282231577e-24
   1.6792941275688071e+02   3.1363772203998247e-24
   1.6831137993387961e+02   3.1347611794577179e-24
   1.6869421592189804e+02   3.1331423151056143e-24
   1.6907792269710748e+02   3.1315206373461094e-24
   1.6946250224017373e+02   3.1298961564776703e-24
   1.6984795653626890e+02   3.1282688830967140e-24
   1.7023428757507935e+02   3.1266388280997315e-24
   1.7062149735081772e+02   3.1250060026854783e-24
   1.7100958786223279e+02   3.1233704183571095e-24
   1.7139856111261878e+02   3.1217320869244525e-24
   1.7178841910982783e+02   3.1200910205062376e-24
   1.7217916386627786e+02   3.1184472315323824e-24
   1.7257079739896488e+02   3.1168007327463391e-24
   1.7296332172947268e+02   3.1151515372074280e-24
   1.7335673888398259e+02   3.1134996582932413e-24
   1.7375105089328585e+02   3.1118451097020493e-24
   1.7414625979279162e+02   3.1101879054552773e-24
   1.7454236762253956e+02   3.1085280598999845e-24
   1.7493937642720940e+02   3.1068655877113842e-24
   1.7533728825613099e+02   3.1052005038954106e-24
   1.7573610516329680e+02   3.1035328237913109e-24
   1.7613582920736974e+02   3.1018625630742590e-24
   1.7653646245169682e+02   3.1001897377580246e-24
   1.7693800696431697e+02   3.0985143641976615e-24
   1.7734046481797373e+02   3.0968364590922515e-24
   1.7774383809012522e+02   3.0951560394876354e-24
   1.7814812886295425e+02   3.0934731227792399e-24
   1.7855333922338090e+02   3.0917877267148958e-24
   1.7895947126307084e+02   3.0900998693976907e-24
   1.7936652707844806e+02   3.0884095692888960e-24
   1.7977450877070510e+02   3.0867168452108770e-24
   1.8018341844581303e+02   3.0850217163500719e-24
   1.8059325821453439e+02   3.0833242022599917e-24
   1.8100403019243129e+02   3.0816243228642684e-24
   1.8141573649987936e+02   3.0799220984597043e-24
   1.8182837926207583e+02   3.0782175497194088e-24
   1.8224196060905268e+02   3.0765106976959290e-24
   1.8265648267568670e+02   3.0748015638244166e-24
   1.8307194760170984e+02   3.0730901699258615e-24
   1.8348835753172244e+02   3.0713765382103115e-24
   1.8390571461520148e+02   3.0696606912801882e-24
   1.8432402100651382e+02   3.0679426521335871e-24
   1.8474327886492668e+02   3.0662224441676213e-24
   1.8516349035461781e+02   3.0645000911818411e-24
   1.8558465764468895e+02   3.0627756173816204e-24
   1.8600678290917418e+02   3.0610490473816518e-24
   1.8642986832705344e+02   3.0593204062094068e-24
   1.8685391608226288e+02   3.0575897193086921e-24
   1.8727892836370538e+02   3.0558570125432186e-24
   1.8770490736526398e+02   3.0541223122001646e-24
   1.8813185528581050e+02   3.0523856449938649e-24
   1.8855977432921907e+02   3.0506470380694332e-24
   1.8898866670437644e+02   3.0489065190065119e-24
   1.8941853462519367e+02   3.0471641158229905e-24
   1.8984938031061768e+02   3.0454198569787895e-24
   1.9028120598464193e+02   3.0436737713796728e-24
   1.9071401387631914e+02   3.0419258883811168e-24
   1.9114780621977201e+02   3.0401762377921613e-24
   1.9158258525420479e+02   3.0384248498793640e-24
   1.9201835322391523e+02   3.0366717553707376e-24
   1.9245511237830510e+02   3.0349169854597555e-24
   1.9289286497189397e+02   3.0331605718093603e-24
   1.9333161326432810e+02   3.0314025465560568e-24
   1.9377135952039421e+02   3.0296429423139926e-24
   1.9421210601003031e+02   3.0278817921790838e-24
   1.9465385500833747e+02   3.0261191297332037e-24
   1.9509660879559192e+02   3.0243549890483857e-24
   1.9554036965725584e+02   3.0225894046910498e-24
   1.9598513988399054e+02   3.0208224117263123e-24
   1.9643092177166739e+02   3.0190540457222404e-24
   1.9687771762137979e+02   3.0172843427542681e-24
   1.9732552973945545e+02   3.0155133394095175e-24
   1.9777436043746712e+02   3.0137410727912637e-24
   1.9822421203224678e+02   3.0119675805233490e-24
   1.9867508684589487e+02   3.0101929007547013e-24
   1.9912698720579431e+02   3.0084170721638291e-24
   1.9957991544462172e+02   3.0066401339634011e-24
   2.0003387390035948e+02   3.0048621259048247e-24
   2.0048886491630810e+02   3.0030830882828660e-24
   2.0094489084109750e+02   3.0013030619403382e-24
   2.0140195402870032e+02   2.9995220882727625e-24
   2.0186005683844326e+02   2.9977402092331108e-24
   2.0231920163501945e+02   2.9959574673365877e-24
   2.0277939078850096e+02   2.9941739056653848e-24
   2.0324062667435007e+02   2.9923895678735501e-24
   2.0370291167343288e+02   2.9906044981918290e-24
   2.0416624817203066e+02   2.9888187414325761e-24
   2.0463063856185255e+02   2.9870323429946746e-24
   2.0509608524004793e+02   2.9852453488685136e-24
   2.0556259060921781e+02   2.9834578056409606e-24
   2.0603015707742964e+02   2.9816697605004071e-24
   2.0649878705822664e+02   2.9798812612418362e-24
   2.0696848297064264e+02   2.9780923562719015e-24
   2.0743924723921381e+02   2.9763030946140491e-24
   2.0791108229399018e+02   2.9745135259136917e-24
   2.0838399057055057e+02   2.9727237004433849e-24
   2.0885797451001230e+02   2.9709336691080505e-24
   2.0933303655904592e+02   2.9691434834502155e-24
   2.0980917916988699e+02   2.9673531956553060e-24
   2.1028640480034878e+02   2.9655628585569549e-24
   2.1076471591383503e+02   2.9637725256423338e-24
   2.1124411497935296e+02   2.9619822510575195e-24
   2.1172460447152494e+02   2.9601920896129209e-24
   2.1220618687060283e+02   2.9584020967886684e-24
   2.1268886466247966e+02   2.9566123287401120e-24
   2.1317264033870310e+02   2.9548228423032417e-24
   2.1365751639648713e+02   2.9530336950002779e-24
   2.1414349533872729e+02   2.9512449450451512e-24
   2.1463057967401068e+02   2.9494566513490889e-24
   2.1511877191663115e+02   2.9476688735262085e-24
   2.1560807458660133e+02   2.9458816718991303e-24
   2.1609849020966578e+02   2.9440951075046251e-24
   2.1659002131731427e+02   2.9423092420992695e-24
   2.1708267044679391e+02   2.9405241381651609e-24
   2.1757644014112370e+02   2.9387398589156106e-24
   2.1807133294910662e+02   2.9369564683008984e-24
   2.1856735142534313e+02   2.9351740310140207e-24
   2.1906449813024449e+02   2.9333926124964926e-24
   2.1956277563004491e+02   2.9316122789441402e-24
   2.2006218649681730e+02   2.9298330973129214e-24
   2.2056273330848327e+02   2.9280551353248118e-24
   2.2106441864882905e+02   2.9262784614735946e-24
   2.2156724510751764e+02   2.9245031450308461e-24
   2.2207121528010265e+02   2.9227292560517530e-24
   2.2257633176804069e+02   2.9209568653810784e-24
   2.2308259717870638e+02   2.9191860446590925e-24
   2.2359001412540468e+02   2.9174168663275302e-24
   2.2409858522738494e+02   2.9156494036355422e-24
   2.2460831310985327e+02   2.9138837306457103e-24
   2.2511920040398860e+02   2.9121199222400210e-24
   2.2563124974695279e+02   2.9103580541258883e-24
   2.2614446378190797e+02   2.9085982028421700e-24
   2.2665884515802679e+02   2.9068404457652122e-24
   2.2717439653050843e+02   2.9050848611148950e-24
   2.2769112056059154e+02   2.9033315279606634e-24
   2.2820901991556730e+02   2.9015805262276308e-24
   2.2872809726879447e+02   2.8998319367026019e-24
   2.2924835529971236e+02   2.8980858410401996e-24
   2.2976979669385483e+02   2.8963423217689036e-24
   2.3029242414286441e+02   2.8946014622971737e-24
   2.3081624034450499e+02   2.8928633469195007e-24
   2.3134124800267844e+02   2.8911280608225489e-24
   2.3186744982743485e+02   2.8893956900911991e-24
   2.3239484853499053e+02   2.8876663217146771e-24
   2.3292344684773846e+02   2.8859400435926279e-24
   2.3345324749426396e+02   2.8842169445412301e-24
   2.3398425320936016e+02   2.8824971142992432e-24
   2.3451646673403894e+02   2.8807806435341291e-24
   2.3504989081554777e+02   2.8790676238481019e-24
   2.3558452820738273e+02   2.8773581477842143e-24
   2.3612038166930290e+02   2.8756523088324111e-24
   2.3665745396734482e+02   2.8739502014355674e-24
   2.3719574787383567e+02   2.8722519209955457e-24
   2.3773526616741012e+02   2.8705575638792123e-24
   2.3827601163302117e+02   2.8688672274244486e-24
   2.3881798706195826e+02   2.8671810099461412e-24
   2.3936119525185839e+02   2.8654990107421776e-24
   2.3990563900672200e+02   2.8638213300993833e-24
   2.4045132113692881e+02   2.8621480692994785e-24
   2.4099824445924935e+02   2.8604793306249873e-24
   2.4154641179686200e+02   2.8588152173651249e-24
   2.4209582597936637e+02   2.8571558338216758e-24
   2.4264648984279827e+02   2.8555012853148296e-24
   2.4319840622964452e+02   2.8538516781889914e-24
   2.4375157798885633e+02   2.8522071198185642e-24
   2.4430600797586681e+02   2.8505677186136995e-24
   2.4486169905260246e+02   2.8489335840260111e-24
   2.4541865408749942e+02   2.8473048265542556e-24
   2.4597687595551983e+02   2.8456815577499626e-24
   2.4653636753816306e+02   2.8440638902230535e-24
   2.4709713172348472e+02   2.8424519376473836e-24
   2.4765917140610776e+02   2.8408458147662692e-24
   2.4822248948724004e+02   2.8392456373979466e-24
   2.4878708887468829e+02   2.8376515224410033e-24
   2.4935297248287324e+02   2.8360635878797473e-24
   2.4992014323284485e+02   2.8344819527895185e-24
   2.5048860405229649e+02   2.8329067373419586e-24
   2.5105835787558158e+02   2.8313380628102240e-24
   2.5162940764372789e+02   2.8297760515741264e-24
   2.5220175630445169e+02   2.8282208271252250e-24
   2.5277540681217596e+02   2.8266725140718611e-24
   2.5335036212804152e+02   2.8251312381440961e-24
   2.5392662521992671e+02   2.8235971261986194e-24
   2.5450419906245858e+02   2.8220703062235575e-24
   2.5508308663703133e+02   2.8205509073432465e-24
   2.5566329093182020e+02   2.8190390598228660e-24
   2.5624481494179724e+02   2.8175348950730711e-24
   2.5682766166874717e+02   2.8160385456544728e-24
   2.5741183412128152e+02   2.8145501452820843e-24
   2.5799733531485600e+02   2.8130698288296893e-24
   2.5858416827178519e+02   2.8115977323340460e-24
   2.5917233602125702e+02   2.8101339929990969e-24
   2.5976184159935138e+02   2.8086787492000345e-24
   2.6035268804905195e+02   2.8072321404872441e-24
   2.6094487842026575e+02   2.8057943075902164e-24
   2.6153841576983541e+02   2.8043653924213088e-24
   2.6213330316155759e+02   2.8029455380794215e-24
   2.6272954366619729e+02   2.8015348888535312e-24
   2.6332714036150475e+02   2.8001335902261716e-24
   2.6392609633222975e+02   2.7987417888767561e-24
   2.6452641467013950e+02   2.7973596326848066e-24
   2.6512809847403315e+02   2.7959872707330448e-24
   2.6573115084975888e+02   2.7946248533103651e-24
   2.6633557491022799e+02   2.7932725319146931e-24
   2.6694137377543433e+02   2.7919304592557243e-24
   2.6754855057246618e+02   2.7905987892574949e-24
   2.6815710843552688e+02   2.7892776770608149e-24
   2.6876705050594666e+02   2.7879672790256595e-24
   2.6937837993220211e+02   2.7866677527332591e-24
   2.6999109986993125e+02   2.7853792569881802e-24
   2.7060521348194897e+02   2.7841019518202140e-24
   2.7122072393826511e+02   2.7828359984860846e-24
   2.7183763441609949e+02   2.7815815594710300e-24
   2.7245594809989893e+02   2.7803387984902314e-24
   2.7307566818135359e+02   2.7791078804900771e-24
   2.7369679785941230e+02   2.7778889716492356e-24
   2.7431934034030218e+02   2.7766822393796147e-24
   2.7494329883754074e+02   2.7754878523270887e-24
   2.7556867657195721e+02   2.7743059803720847e-24
   2.7619547677170516e+02   2.7731367946300236e-24
   2.7682370267228066e+02   2.7719804674514674e-24
   2.7745335751654096e+02   2.7708371724222376e-24
   2.7808444455471749e+02   2.7697070843632236e-24
   2.7871696704443553e+02   2.7685903793300275e-24
   2.7935092825072996e+02   2.7674872346124701e-24
   2.7998633144606197e+02   2.7663978287338348e-24
   2.8062317991033672e+02   2.7653223414499131e-24
   2.8126147693091849e+02   2.7642609537478839e-24
   2.8190122580265086e+02   2.7632138478449823e-24
   2.8254242982786951e+02   2.7621812071868781e-24
   2.8318509231642389e+02   2.7611632164459650e-24
   2.8382921658569012e+02   2.7601600615193209e-24
   2.8447480596058983e+02   2.7591719295265055e-24
   2.8512186377360939e+02   2.7581990088071092e-24
   2.8577039336481295e+02   2.7572414889180880e-24
   2.8642039808186303e+02   2.7562995606308463e-24
   2.8707188128003645e+02   2.7553734159281094e-24
   2.8772484632224172e+02   2.7544632480005281e-24
   2.8837929657903686e+02   2.7535692512430718e-24
   2.8903523542864531e+02   2.7526916212511344e-24
   2.8969266625697662e+02   2.7518305548164565e-24
   2.9035159245763992e+02   2.7509862499227195e-24
   2.9101201743196350e+02   2.7501589057409333e-24
   2.9167394458901379e+02   2.7493487226245563e-24
   2.9233737734560953e+02   2.7485559021043520e-24
   2.9300231912634229e+02   2.7477806468829823e-24
   2.9366877336359289e+02   2.7470231608293139e-24
   2.9433674349754921e+02   2.7462836489724911e-24
   2.9500623297622423e+02   2.7455623174957068e-24
   2.9567724525547362e+02   2.7448593737297044e-24
   2.9634978379901401e+02   2.7441750261460031e-24
   2.9702385207843940e+02   2.7435094843498439e-24
   2.9769945357324121e+02   2.7428629590728256e-24
   2.9837659177082526e+02   2.7422356621653227e-24
   2.9905527016652832e+02   2.7416278065885197e-24
   2.9973549226363997e+02   2.7410396064062120e-24
   3.0041726157341577e+02   2.7404712767763022e-24
   3.0110058161509943e+02   2.7399230339420035e-24
   3.0178545591593888e+02   2.7393950952227258e-24
   3.0247188801120512e+02   2.7388876790046744e-24
   3.0315988144421044e+02   2.7384010047311567e-24
   3.0384943976632644e+02   2.7379352928925289e-24
   3.0454056653700314e+02   2.7374907650159293e-24
   3.0523326532378564e+02   2.7370676436545841e-24
   3.0592753970233463e+02   2.7366661523769325e-24
   3.0662339325644399e+02   2.7362865157553249e-24
   3.0732082957805790e+02   2.7359289593544763e-24
   3.0801985226729272e+02   2.7355937097195665e-24
   3.0872046493245159e+02   2.7352809943640659e-24
   3.0942267119004600e+02   2.7349910417571812e-24
   3.1012647466481326e+02   2.7347240813110402e-24
   3.1083187898973546e+02   2.7344803433675435e-24
   3.1153888780605791e+02   2.7342600591848528e-24
   3.1224750476330883e+02   2.7340634609236228e-24
   3.1295773351931638e+02   2.7338907816328703e-24
   3.1366957774022995e+02   2.7337422552355030e-24
   3.1438304110053650e+02   2.7336181165135984e-24
   3.1509812728308276e+02   2.7335186010932905e-24
   3.1581483997909004e+02   2.7334439454293507e-24
   3.1653318288817809e+02   2.7333943867894567e-24
   3.1725315971837949e+02   2.7333701632381408e-24
   3.1797477418616216e+02   2.7333715136204271e-24
   3.1869803001644715e+02   2.7333986775450973e-24
   3.1942293094262851e+02   2.7334518953676779e-24
   3.2014948070659102e+02   2.7335314081731535e-24
   3.2087768305873169e+02   2.7336374577582324e-24
   3.2160754175797774e+02   2.7337702866134049e-24
   3.2233906057180667e+02   2.7339301379046764e-24
   3.2307224327626409e+02   2.7341172554549543e-24
   3.2380709365598676e+02   2.7343318837251093e-24
   3.2454361550421714e+02   2.7345742677947603e-24
   3.2528181262282845e+02   2.7348446533427708e-24
   3.2602168882233917e+02   2.7351432866273872e-24
   3.2676324792193640e+02   2.7354704144661031e-24
   3.2750649374949427e+02   2.7358262842152140e-24
   3.2825143014159261e+02   2.7362111437491248e-24
   3.2899806094353892e+02   2.7366252414392487e-24
   3.2974639000938663e+02   2.7370688261327540e-24
   3.3049642120195568e+02   2.7375421471309309e-24
   3.3124815839285247e+02   2.7380454541672896e-24
   3.3200160546248839e+02   2.7385789973854291e-24
   3.3275676630010332e+02   2.7391430273165807e-24
   3.3351364480378083e+02   2.7397377948568575e-24
   3.3427224488047381e+02   2.7403635512443607e-24
   3.3503257044601924e+02   2.7410205480358612e-24
   3.3579462542516228e+02   2.7417090370833511e-24
   3.3655841375157536e+02   2.7424292705102765e-24
   3.3732393936787724e+02   2.7431815006875728e-24
   3.3809120622565536e+02   2.7439659802094099e-24
   3.3886021828548508e+02   2.7447829618687534e-24
   3.3963097951695039e+02   2.7456326986326328e-24
   3.4040349389866469e+02   2.7465154436173062e-24
   3.4117776541828948e+02   2.7474314500630363e-24
   3.4195379807255927e+02   2.7483809713088435e-24
   3.4273159586729616e+02   2.7493642607669180e-24
   3.4351116281743697e+02   2.7503815718969076e-24
   3.4429250294704849e+02   2.7514331581799977e-24
   3.4507562028935058e+02   2.7525192730928309e-24
   3.4586051888673893e+02   2.7536401700812135e-24
   3.4664720279080166e+02   2.7547961025337060e-24
   3.4743567606234376e+02   2.7559873237550319e-24
   3.4822594277140666e+02   2.7572140869393376e-24
   3.4901800699728915e+02   2.7584766451433598e-24
   3.4981187282856911e+02   2.7597752512593646e-24
   3.5060754436312277e+02   2.7611101579880676e-24
   3.5140502570814988e+02   2.7624816178114316e-24
   3.5220432098018989e+02   2.7638898829652456e-24
   3.5300543430514574e+02   2.7653352054118133e-24
   3.5380836981830737e+02   2.7668178368123626e-24
   3.5461313166436753e+02   2.7683380284995029e-24
   3.5541972399744935e+02   2.7698960314495961e-24
   3.5622815098112244e+02   2.7714920962550413e-24
   3.5703841678842798e+02   2.7731264730965718e-24
   3.5785052560189877e+02   2.7747994117154718e-24
   3.5866448161358096e+02   2.7765111613858308e-24
   3.5948028902505644e+02   2.7782619708867295e-24
   3.6029795204746199e+02   2.7800520884744979e-24
   3.6111747490151595e+02   2.7818817618549108e-24
   3.6193886181753442e+02   2.7837512381554979e-24
   3.6276211703545584e+02   2.7856607638978308e-24
   3.6358724480486478e+02   2.7876105849698848e-24
   3.6441424938500893e+02   2.7896009465984844e-24
   3.6524313504482689e+02   2.7916320933218076e-24
   3.6607390606296462e+02   2.7937042689619660e-24
   3.6690656672780165e+02   2.7958177165977580e-24
   3.6774112133747133e+02   2.7979726785374461e-24
   3.6857757419988349e+02   2.8001693962917668e-24
   3.6941592963274690e+02   2.8024081105470125e-24
   3.7025619196359025e+02   2.8046890611383116e-24
   3.7109836552978641e+02   2.8070124870230852e-24
   3.7194245467857422e+02   2.8093786262547007e-24
   3.7278846376707872e+02   2.8117877159563105e-24
   3.7363639716233860e+02   2.8142399922949553e-24
   3.7448625924132227e+02   2.8167356904558485e-24
   3.7533805439095727e+02   2.8192750446170267e-24
   3.7619178700814643e+02   2.8218582879241248e-24
   3.7704746149979553e+02   2.8244856524655884e-24
   3.7790508228283363e+02   2.8271573692481303e-24
   3.7876465378423671e+02   2.8298736681725045e-24
   3.7962618044104931e+02   2.8326347780096892e-24
   3.8048966670040920e+02   2.8354409263773814e-24
   3.8135511701956932e+02   2.8382923397169284e-24
   3.8222253586592115e+02   2.8411892432706766e-24
   3.8309192771701612e+02   2.8441318610596999e-24
   3.8396329706059294e+02   2.8471204158621066e-24
   3.8483664839459476e+02   2.8501551291916836e-24
   3.8571198622719874e+02   2.8532362212772165e-24
   3.8658931507683360e+02   2.8563639110422474e-24
   3.8746863947220686e+02   2.8595384160854201e-24
   3.8834996395232724e+02   2.8627599526615104e-24
   3.8923329306652624e+02   2.8660287356629517e-24
   3.9011863137448455e+02   2.8693449786022220e-24
   3.9100598344625365e+02   2.8727088935947808e-24
   3.9189535386227999e+02   2.8761206913428478e-24
   3.9278674721342895e+02   2.8795805811199767e-24
   3.9368016810100647e+02   2.8830887707564467e-24
   3.9457562113678745e+02   2.8866454666255951e-24
   3.9547311094303325e+02   2.8902508736310602e-24
   3.9637264215252208e+02   2.8939051951950932e-24
   3.9727421940856709e+02   2.8976086332479017e-24
   3.9817784736504439e+02   2.9013613882181738e-24
   3.9908353068641577e+02   2.9051636590248502e-24
   3.9999127404775140e+02   2.9090156430701862e-24
   4.0090108213475639e+02   2.9129175362342669e-24
   4.0181295964379359e+02   2.9168695328709930e-24
   4.0272691128190786e+02   2.9208718258057741e-24
   4.0364294176685098e+02   2.9249246063349391e-24
   4.0456105582710416e+02   2.9290280642270624e-24
   4.0548125820190648e+02   2.9331823877263901e-24
   4.0640355364127367e+02   2.9373877635584906e-24
   4.0732794690602884e+02   2.9416443769383745e-24
   4.0825444276782150e+02   2.9459524115812612e-24
   4.0918304600915508e+02   2.9503120497162859e-24
   4.1011376142341197e+02   2.9547234721034130e-24
   4.1104659381487687e+02   2.9591868580538842e-24
   4.1198154799876238e+02   2.9637023854544897e-24
   4.1291862880123358e+02   2.9682702307962151e-24
   4.1385784105943281e+02   2.9728905692075709e-24
   4.1479918962150555e+02   2.9775635744932351e-24
   4.1574267934662277e+02   2.9822894191785392e-24
   4.1668831510501110e+02   2.9870682745605522e-24
   4.1763610177797227e+02   2.9919003107664410e-24
   4.1858604425791077e+02   2.9967856968201224e-24
   4.1953814744836188e+02   3.0017246007181731e-24
   4.2049241626401124e+02   3.0067171895161443e-24
   4.2144885563072501e+02   3.0117636294267553e-24
   4.2240747048557324e+02   3.0168640859314980e-24
   4.2336826577685565e+02   3.0220187239074691e-24
   4.2433124646412705e+02   3.0272277077716850e-24
   4.2529641751822334e+02   3.0324912016452216e-24
   4.2626378392128720e+02   3.0378093695403225e-24
   4.2723335066679198e+02   3.0431823755737501e-24
   4.2820512275957185e+02   3.0486103842105524e-24
   4.2917910521584241e+02   3.0540935605429834e-24
   4.3015530306322887e+02   3.0596320706103053e-24
   4.3113372134079475e+02   3.0652260817662614e-24
   4.3211436509906235e+02   3.0708757631021542e-24
   4.3309723940004335e+02   3.0765812859354357e-24
   4.3408234931726287e+02   3.0823428243751656e-24
   4.3506969993578616e+02   3.0881605559786116e-24
   4.3605929635224493e+02   3.0940346625157568e-24
   4.3705114367486340e+02   3.0999653308626010e-24
   4.3804524702348516e+02   3.1059527540483585e-24
   4.3904161152959813e+02   3.1119971324877419e-24
   4.4004024233636335e+02   3.1180986754365546e-24
   4.4104114459864036e+02   3.1242576027181104e-24
   4.4204432348301196e+02   3.1304741467798149e-24
   4.4304978416781603e+02   3.1367485551541715e-24
   4.4405753184316552e+02   3.1430810934179619e-24
   4.4506757171098064e+02   3.1494720487687340e-24
   4.4607990898501328e+02   3.1559217343706804e-24
   4.4709454889087431e+02   3.1624304946656709e-24
   4.4811149666606059e+02   3.1689987119033879e-24
   4.4913075755998250e+02   3.1756268142222087e-24
   4.5015233683398935e+02   3.1823152857179490e-24
   4.5117623976139936e+02   3.1890646790815702e-24
   4.5220247162752315e+02   3.1958756315856600e-24
   4.5323103772969631e+02   3.2027488854769163e-24
   4.5426194337729987e+02   3.2096853142235156e-24
   4.5529519389179518e+02   3.2166859566263230e-24
   4.5633079460674435e+02   3.2237520616143439e-24
   4.5736875086784283e+02   3.2308851477385390e-24
   4.5840906803294502e+02   3.2380870831608699e-24
   4.5945175147209176e+02   3.2453601946449819e-24
   4.6049680656753924e+02   3.2527074182501607e-24
   4.6154423871378430e+02   3.2601325110595889e-24
   4.6259405331759552e+02   3.2676403539881334e-24
   4.6364625579803942e+02   3.2752373934655926e-24
   4.6470085158650681e+02   3.2829323000211929e-24
   4.6575784612674585e+02   3.2907369748884850e-24
   4.6681724487488299e+02   3.2986681322872808e-24
   4.6787905329945892e+02   3.3067498676148424e-24
   4.6894327688144955e+02   3.3150179829835230e-24
   4.7000992111429963e+02   3.3235275944090682e-24
   4.7107899150394849e+02   3.3323672131426239e-24
   4.7215049356885976e+02   3.3416864693086238e-24
   4.7322443284004765e+02   3.3517549972439158e-24
   4.7430081486110856e+02   3.3631000896494744e-24
   4.7537964518824765e+02   3.3768714883140313e-24
   4.7646092939030854e+02   3.3959900642539588e-24
   4.7754467304879967e+02   3.4298189120901033e-24
   4.7863088175792842e+02   3.5234503142377258e-24
   4.7971956112462260e+02   4.2582577393571304e-24
   4.8081071676856743e+02   5.2960625505083719e-24
   4.8190435432222688e+02   3.5894976354921623e-24
   4.8300047943087856e+02   3.4781121551374440e-24
   4.8409909775264038e+02   3.4554389783345887e-24
   4.8520021495849875e+02   3.4515939229961659e-24
   4.8630383673234053e+02   3.4540840651046472e-24
   4.8740996877098053e+02   3.4593071732571126e-24
   4.8851861678419135e+02   3.4659158699904905e-24
   4.8962978649473337e+02   3.4733147172661443e-24
   4.9074348363838175e+02   3.4812079309902514e-24
   4.9185971396396155e+02   3.4894352400779949e-24
   4.9297848323337013e+02   3.4979037585490042e-24
   4.9409979722161438e+02   3.5065566849830372e-24
   4.9522366171683410e+02   3.5153577266130031e-24
   4.9635008252033452e+02   3.5242828315583928e-24
   4.9747906544661930e+02   3.5333155597815405e-24
   4.9861061632341421e+02   3.5424443723788121e-24
   4.9974474099170243e+02   3.5516609822508156e-24
   5.0088144530575255e+02   3.5609593168077364e-24
   5.0202073513314900e+02   3.5703348464772865e-24
   5.0316261635482289e+02   3.5797841388140690e-24
   5.0430709486508005e+02   3.5893045556525015e-24
   5.0545417657163671e+02   3.5988940432205354e-24
   5.0660386739564257e+02   3.6085509840149323e-24
   5.0775617327171966e+02   3.6182740905348155e-24
   5.0891110014798545e+02   3.6280623278995556e-24
   5.1006865398608687e+02   3.6379148567284825e-24
   5.1122884076123421e+02   3.6478309904483381e-24
   5.1239166646222498e+02   3.6578101630165444e-24
   5.1355713709148097e+02   3.6678519042601692e-24
   5.1472525866507601e+02   3.6779558208485097e-24
   5.1589603721276842e+02   3.6881215814788224e-24
   5.1706947877803168e+02   3.6983489052447233e-24
   5.1824558941808368e+02   3.7086375524315416e-24
   5.1942437520392355e+02   3.7189873171788420e-24
   5.2060584222035607e+02   3.7293980215910378e-24
   5.2178999656602662e+02   3.7398695109800748e-24
   5.2297684435345525e+02   3.7504016499994122e-24
   5.2416639170906103e+02   3.7609943194844922e-24
   5.2535864477320274e+02   3.7716474138570902e-24
   5.2655360970020160e+02   3.7823608389821159e-24
   5.2775129265837973e+02   3.7931345103898949e-24
   5.2895169983008873e+02   3.8039683517950758e-24
   5.3015483741174262e+02   3.8148622938576167e-24
   5.3136071161385007e+02   3.8258162731422516e-24
   5.3256932866104364e+02   3.8368302312415521e-24
   5.3378069479211831e+02   3.8479041140344144e-24
   5.3499481626005638e+02   3.8590378710569272e-24
   5.3621169933206272e+02   3.8702314549671992e-24
   5.3743135028960080e+02   3.8814848210888904e-24
   5.3865377542841748e+02   3.8927979270207346e-24
   5.3987898105858403e+02   3.9041707323020494e-24
   5.4110697350452051e+02   3.9156031981253002e-24
   5.4233775910503448e+02   3.9270952870889294e-24
   5.4357134421335127e+02   3.9386469629843352e-24
   5.4480773519714671e+02   3.9502581906120483e-24
   5.4604693843858115e+02   3.9619289356229578e-24
   5.4728896033432989e+02   3.9736591643810619e-24
   5.4853380729561968e+02   3.9854488438447186e-24
   5.4978148574825980e+02   3.9972979414639409e-24
   5.5103200213267337e+02   4.0092064250914793e-24
   5.5228536290393674e+02   4.0211742629060264e-24
   5.5354157453180414e+02   4.0332014233457286e-24
   5.5480064350075020e+02   4.0452878750509483e-24
   5.5606257630999528e+02   4.0574335868148112e-24
   5.5732737947354451e+02   4.0696385275408801e-24
   5.5859505952021925e+02   4.0819026662067241e-24
   5.5986562299369166e+02   4.0942259718329742e-24
   5.6113907645251629e+02   4.1066084134569718e-24
   5.6241542647016718e+02   4.1190499601106136e-24
   5.6369467963506952e+02   4.1315505808017647e-24
   5.6497684255063530e+02   4.1441102444989428e-24
   5.6626192183529372e+02   4.1567289201187330e-24
   5.6754992412253239e+02   4.1694065765158798e-24
   5.6884085606092231e+02   4.1821431824753446e-24
   5.7013472431416210e+02   4.1949387067065866e-24
   5.7143153556110315e+02   4.2077931178393585e-24
   5.7273129649579073e+02   4.2207063844211601e-24
   5.7403401382749632e+02   4.2336784749160478e-24
   5.7533969428075000e+02   4.2467093577045438e-24
   5.7664834459537951e+02   4.2597990010848013e-24
   5.7795997152654172e+02   4.2729473732745261e-24
   5.7927458184475904e+02   4.2861544424138629e-24
   5.8059218233595402e+02   4.2994201765689758e-24
   5.8191277980148243e+02   4.3127445437362516e-24
   5.8323638105817383e+02   4.3261275118472030e-24
   5.8456299293835866e+02   4.3395690487737027e-24
   5.8589262228991288e+02   4.3530691223338700e-24
   5.8722527597628437e+02   4.3666277002981139e-24
   5.8856096087653350e+02   4.3802447503957555e-24
   5.8989968388536840e+02   4.3939202403218210e-24
   5.9124145191317928e+02   4.4076541377440824e-24
   5.9258627188607443e+02   4.4214464103103970e-24
   5.9393415074591610e+02   4.4352970256561719e-24
   5.9528509545035638e+02   4.4492059514120315e-24
   5.9663911297287325e+02   4.4631731552116167e-24
   5.9799621030280446e+02   4.4771986046994383e-24
   5.9935639444538947e+02   4.4912822675389485e-24
   6.0071967242179721e+02   4.5054241114205464e-24
   6.0208605126916950e+02   4.5196241040697032e-24
   6.0345553804065457e+02   4.5338822132551668e-24
   6.0482813980544165e+02   4.5481984067970816e-24
   6.0620386364880108e+02   4.5625726525752288e-24
   6.0758271667211852e+02   4.5770049185372175e-24
   6.0896470599293252e+02   4.5914951727066419e-24
   6.1034983874497073e+02   4.6060433831912950e-24
   6.1173812207818685e+02   4.6206495181912553e-24
   6.1312956315879853e+02   4.6353135460070578e-24
   6.1452416916932088e+02   4.6500354350476422e-24
   6.1592194730861047e+02   4.6648151538384979e-24
   6.1732290479189453e+02   4.6796526710295153e-24
   6.1872704885081168e+02   4.6945479554029409e-24
   6.2013438673345331e+02   4.7095009758811992e-24
   6.2154492570439254e+02   4.7245117015346174e-24
   6.2295867304472904e+02   4.7395801015891987e-24
   6.2437563605212290e+02   4.7547061454341568e-24
   6.2579582204083351e+02   4.7698898026295080e-24
   6.2721923834175698e+02   4.7851310429135256e-24
   6.2864589230246395e+02   4.8004298362100720e-24
   6.3007579128723842e+02   4.8157861526359929e-24
   6.3150894267711226e+02   4.8311999625081531e-24
   6.3294535386991072e+02   4.8466712363507834e-24
   6.3438503228028173e+02   4.8621999449022986e-24
   6.3582798533973869e+02   4.8777860591223274e-24
   6.3727422049670213e+02   4.8934295501986320e-24
   6.3872374521653023e+02   4.9091303895537199e-24
   6.4017656698156395e+02   4.9248885488515917e-24
   6.4163269329116292e+02   4.9407040000043454e-24
   6.4309213166174459e+02   4.9565767151785654e-24
   6.4455488962682352e+02   4.9725066668018204e-24
   6.4602097473704725e+02   4.9884938275688011e-24
   6.4749039456024252e+02   5.0045381704477115e-24
   6.4896315668144553e+02   5.0206396686862009e-24
   6.5043926870294513e+02   5.0367982958175012e-24
   6.5191873824432605e+02   5.0530140256662941e-24
   6.5340157294249934e+02   5.0692868323545534e-24
   6.5488778045175172e+02   5.0856166903072865e-24
   6.5637736844377537e+02   5.1020035742581586e-24
   6.5787034460771520e+02   5.1184474592550650e-24
   6.5936671665020481e+02   5.1349483206656331e-24
   6.6086649229540728e+02   5.1515061341825405e-24
   6.6236967928505521e+02   5.1681208758288226e-24
   6.6387628537848843e+02   5.1847925219631081e-24
   6.6538631835269803e+02   5.2015210492846467e-24
   6.6689978600236429e+02   5.2183064348384634e-24
   6.6841669613989438e+02   5.2351486560201793e-24
   6.6993705659547004e+02   5.2520476905809168e-24
   6.7146087521707784e+02   5.2690035166320556e-24
   6.7298815987056082e+02   5.2860161126500078e-24
   6.7451891843964847e+02   5.3030854574806335e-24
   6.7605315882600507e+02   5.3202115303439690e-24
   6.7759088894926708e+02   5.3373943108385435e-24
   6.7913211674708498e+02   5.3546337789457845e-24
   6.8067685017516430e+02   5.3719299150343134e-24
   6.8222509720730466e+02   5.3892826998641109e-24
   6.8377686583544460e+02   5.4066921145907015e-24
   6.8533216406970064e+02   5.4241581407691830e-24
   6.8689099993840648e+02   5.4416807603581855e-24
   6.8845338148816154e+02   5.4592599557238437e-24
   6.9001931678386211e+02   5.4768957096435041e-24
   6.9158881390875422e+02   5.4945880053096531e-24
   6.9316188096446535e+02   5.5123368263334964e-24
   6.9473852607105277e+02   5.5301421567485858e-24
   6.9631875736704410e+02   5.5480039810144298e-24
   6.9790258300947596e+02   5.5659222840198692e-24
   6.9949001117394118e+02   5.5838970510866494e-24
   7.0108105005462767e+02   5.6019282679726454e-24
   7.0267570786436158e+02   5.6200159208751907e-24
   7.0427399283465058e+02   5.6381599964343049e-24
   7.0587591321572245e+02   5.6563604817358199e-24
   7.0748147727657579e+02   5.6746173643145583e-24
   7.0909069330501188e+02   5.6929306321572412e-24
   7.1070356960768879e+02   5.7113002737056198e-24
   7.1232011451015387e+02   5.7297262778591962e-24
   7.1394033635689425e+02   5.7482086339783085e-24
   7.1556424351137719e+02   5.7667473318867288e-24
   7.1719184435609100e+02   5.7853423618745188e-24
   7.1882314729259292e+02   5.8039937147007147e-24
   7.2045816074154914e+02   5.8227013815959085e-24
   7.2209689314277944e+02   5.8414653542648927e-24
   7.2373935295530111e+02   5.8602856248890835e-24
   7.2538554865736944e+02   5.8791621861291577e-24
   7.2703548874652893e+02   5.8980950311273070e-24
   7.2868918173964653e+02   5.9170841535097175e-24
   7.3034663617296735e+02   5.9361295473889006e-24
   7.3200786060214841e+02   5.9552312073658572e-24
   7.3367286360230696e+02   5.9743891285324281e-24
   7.3534165376806982e+02   5.9936033064734647e-24
   7.3701423971360714e+02   6.0128737372688820e-24
   7.3869063007268596e+02   6.0322004174957853e-24
   7.4037083349871045e+02   6.0515833442305871e-24
   7.4205485866476795e+02   6.0710225150509147e-24
   7.4374271426367352e+02   6.0905179280376162e-24
   7.4543440900801204e+02   6.1100695817766661e-24
   7.4712995163019104e+02   6.1296774753610895e-24
   7.4882935088247405e+02   6.1493416083926511e-24
   7.5053261553703896e+02   6.1690619809839075e-24
   7.5223975438601155e+02   6.1888385937597226e-24
   7.5395077624151588e+02   6.2086714478590595e-24
   7.5566568993572480e+02   6.2285605449367997e-24
   7.5738450432089485e+02   6.2485058871651928e-24
   7.5910722826942072e+02   6.2685074772355559e-24
   7.6083387067387730e+02   6.2885653183598840e-24
   7.6256444044706643e+02   6.3086794142723604e-24
   7.6429894652206326e+02   6.3288497692308549e-24
   7.6603739785225866e+02   6.3490763880183299e-24
   7.6777980341141438e+02   6.3693592759445329e-24
   7.6952617219369881e+02   6.3896984388470616e-24
   7.7127651321373799e+02   6.4100938830930251e-24
   7.7303083550666747e+02   6.4305456155802589e-24
   7.7478914812816708e+02   6.4510536437387048e-24
   7.7655146015452124e+02   6.4716179755316966e-24
   7.7831778068265305e+02   6.4922386194571716e-24
   7.8008811883018052e+02   6.5129155845489743e-24
   7.8186248373545982e+02   6.5336488803780591e-24
   7.8364088455763226e+02   6.5544385170536944e-24
   7.8542333047667375e+02   6.5752845052245804e-24
   7.8720983069343799e+02   6.5961868560799983e-24
   7.8900039442970899e+02   6.6171455813509856e-24
   7.9079503092824655e+02   6.6381606933113836e-24
   7.9259374945283037e+02   6.6592322047789127e-24
   7.9439655928831712e+02   6.6803601291162246e-24
   7.9620346974067581e+02   6.7015444802319698e-24
   7.9801449013704917e+02   6.7227852725818209e-24
   7.9982962982578954e+02   6.7440825211693823e-24
   8.0164889817651579e+02   6.7654362415473082e-24
   8.0347230458015792e+02   6.7868464498181477e-24
   8.0529985844900636e+02   6.8083131626353980e-24
   8.0713156921676125e+02   6.8298363972043749e-24
   8.0896744633857759e+02   6.8514161712831802e-24
   8.1080749929111971e+02   6.8730525031836166e-24
   8.1265173757260698e+02   6.8947454117720995e-24
   8.1450017070285980e+02   6.9164949164705726e-24
   8.1635280822335812e+02   6.9383010372573691e-24
   8.1820965969727763e+02   6.9601637946681829e-24
   8.2007073470955322e+02   6.9820832097969279e-24
   8.2193604286691527e+02   7.0040593042966217e-24
   8.2380559379794875e+02   7.0260921003803560e-24
   8.2567939715313855e+02   7.0481816208220997e-24
   8.2755746260492151e+02   7.0703278889577740e-24
   8.2943979984773205e+02   7.0925309286860988e-24
   8.3132641859805813e+02   7.1147907644695524e-24
   8.3321732859448753e+02   7.1371074213354087e-24
   8.3511253959776013e+02   7.1594809248767967e-24
   8.3701206139081376e+02   7.1819113012535879e-24
   8.3891590377884438e+02   7.2043985771937187e-24
   8.4082407658934426e+02   7.2269427799941944e-24
   8.4273658967216261e+02   7.2495439375223447e-24
   8.4465345289955201e+02   7.2722020782171442e-24
   8.4657467616622091e+02   7.2949172310906206e-24
   8.4850026938938140e+02   7.3176894257292173e-24
   8.5043024250880558e+02   7.3405186922955185e-24
   8.5236460548687342e+02   7.3634050615299194e-24
   8.5430336830862495e+02   7.3863485647526267e-24
   8.5624654098181190e+02   7.4093492338655724e-24
   8.5819413353695018e+02   7.4324071013550153e-24
   8.6014615602736740e+02   7.4555222002938035e-24
   8.6210261852926419e+02   7.4786945643445391e-24
   8.6406353114175408e+02   7.5019242277627396e-24
   8.6602890398692523e+02   7.5252112254004591e-24
   8.6799874720988942e+02   7.5485555927106308e-24
   8.6997307097883117e+02   7.5719573657518319e-24
   8.7195188548506621e+02   7.5954165811937952e-24
   8.7393520094309019e+02   7.6189332763237569e-24
   8.7592302759063216e+02   7.6425074890541122e-24
   8.7791537568870785e+02   7.6661392579308268e-24
   8.7991225552167214e+02   7.6898286221438640e-24
   8.8191367739727343e+02   7.7135756215390618e-24
   8.8391965164670228e+02   7.7373802966324440e-24
   8.8593018862465442e+02   7.7612426886273151e-24
   8.8794529870937185e+02   7.7851628394344716e-24
   8.8996499230270615e+02   7.8091407916969737e-24
   8.9198927983016870e+02   7.8331765888197903e-24
   8.9401817174098176e+02   7.8572702750060859e-24
   8.9605167850813757e+02   7.8814218953020061e-24
   8.9808981062844930e+02   7.9056314956516359e-24
   9.0013257862260571e+02   7.9298991229656517e-24
   9.0217999303522549e+02   7.9542248252071352e-24
   9.0423206443491210e+02   7.9786086515004289e-24
   9.0628880341430772e+02   8.0030506522693783e-24
   9.0835022059014943e+02   8.0275508794152946e-24
   9.1041632660331970e+02   8.0521093865481359e-24
   9.1248713211890754e+02   8.0767262292895576e-24
   9.1456264782626045e+02   8.1014014656751043e-24
   9.1664288443903649e+02   8.1261351566941896e-24
   9.1872785269526571e+02   8.1509273670252986e-24
   9.2081756335740158e+02   8.1757781660509773e-24
   9.2291202721237767e+02   8.2006876292819853e-24
   9.2501125507166284e+02   8.2256558403911963e-24
   9.2711525777131772e+02   8.2506828941754236e-24
   9.2922404617205018e+02   8.2757689009635856e-24
   9.3133763115927150e+02   8.3009139933412110e-24
   9.3345602364315369e+02   8.3261183366964448e-24
   9.3557923455868149e+02   8.3513821462939266e-24
   9.3770727486571639e+02   8.3767057159477682e-24
   9.3984015554904454e+02   8.4020894682779966e-24
   9.4197788761844095e+02   8.4275340473705497e-24
   9.4412048210872183e+02   8.4530405003521131e-24
   9.4626795007980331e+02   8.4786106608646268e-24
   9.4842030261675757e+02   8.5042480391835038e-24
   9.5057755082987103e+02   8.5299601598691823e-24
   9.5273970585470090e+02   8.5557658349311426e-24
   9.5490677885213313e+02   8.5817242463507206e-24
   9.5707878100844084e+02   8.6081127282143468e-24
   9.5925572353533812e+02   8.6383701109334952e-24
   9.6143761767004401e+02   8.6862124450962421e-24
   9.6362447467533718e+02   8.6865849866634869e-24
   9.6581630583961135e+02   8.7116810352958030e-24
   9.6801312247693954e+02   8.7375923686301044e-24
   9.7021493592712829e+02   8.7637102497763200e-24
   9.7242175755577762e+02   8.7899353442891717e-24
   9.7463359875433900e+02   8.8162401377100477e-24
   9.7685047094017489e+02   8.8426146014904269e-24
   9.7907238555661706e+02   8.8690544031885057e-24
   9.8129935407302719e+02   8.8955574458470689e-24
   9.8353138798485168e+02   8.9221226327132100e-24
   9.8576849881368707e+02   8.9487493605873056e-24
   9.8801069810733577e+02   8.9754372891333387e-24
   9.9025799743986727e+02   9.0021862268903980e-24
   9.9251040841167423e+02   9.0289960711115595e-24
   9.9476794264953810e+02   9.0558667742389888e-24
   9.9703061180668544e+02   9.0827983243499199e-24
   9.9929842756284859e+02   9.1097907332991811e-24
   1.0015714016243267e+03   9.1368440292839048e-24
   1.0038495457240462e+03   9.1639582520423770e-24
   1.0061328716216182e+03   9.1911334496732331e-24
   1.0084213911034049e+03   9.2183696764793354e-24
   1.0107151159825761e+03   9.2456669914761970e-24
   1.0130140580991718e+03   9.2730254573409269e-24
   1.0153182293201629e+03   9.3004451396592744e-24
   1.0176276415395137e+03   9.3279261063781823e-24
   1.0199423066782385e+03   9.3554684274018104e-24
   1.0222622366844707e+03   9.3830721742904066e-24
   1.0245874435335190e+03   9.4107374200322195e-24
   1.0269179392279309e+03   9.4384642388699970e-24
   1.0292537357975555e+03   9.4662527061668067e-24
   1.0315948452996017e+03   9.4941028983015122e-24
   1.0339412798187063e+03   9.5220148925872146e-24
   1.0362930514669927e+03   9.5499887672063824e-24
   1.0386501723841334e+03   9.5780246011589967e-24
   1.0410126547374146e+03   9.6061224742214906e-24
   1.0433805107217968e+03   9.6342824669128350e-24
   1.0457537525599807e+03   9.6625046604675477e-24
   1.0481323925024644e+03   9.6907891368134473e-24
   1.0505164428276144e+03   9.7191359785530639e-24
   1.0529059158417235e+03   9.7475452689488180e-24
   1.0553008238790783e+03   9.7760170919101957e-24
   1.0577011793020158e+03   9.8045515319832820e-24
   1.0601069945009965e+03   9.8331486743420115e-24
   1.0625182818946621e+03   9.8618086047805755e-24
   1.0649350539299016e+03   9.8905314097074066e-24
   1.0673573230819154e+03   9.9193171761394867e-24
   1.0697851018542794e+03   9.9481659916980353e-24
   1.0722184027790099e+03   9.9770779446045896e-24
   1.0746572384166293e+03   1.0006053123677510e-23
   1.0771016213562261e+03   1.0035091618329213e-23
   1.0795515642155274e+03   1.0064193518563679e-23
   1.0820070796409600e+03   1.0093358914974169e-23
   1.0844681803077121e+03   1.0122587898741378e-23
   1.0869348789198070e+03   1.0151880561631950e-23
   1.0894071882101616e+03   1.0181236995996743e-23
   1.0918851209406560e+03   1.0210657294769715e-23
   1.0943686899021970e+03   1.0240141551466891e-23
   1.0968579079147860e+03   1.0269689860185174e-23
   1.0993527878275843e+03   1.0299302315601653e-23
   1.1018533425189789e+03   1.0328979012972581e-23
   1.1043595848966515e+03   1.0358720048132959e-23
   1.1068715278976395e+03   1.0388525517495700e-23
   1.1093891844884108e+03   1.0418395518051226e-23
   1.1119125676649221e+03   1.0448330147366803e-23
   1.1144416904526940e+03   1.0478329503586274e-23
   1.1169765659068730e+03   1.0508393685429434e-23
   1.1195172071123006e+03   1.0538522792191894e-23
   1.1220636271835806e+03   1.0568716923744569e-23
   1.1246158392651469e+03   1.0598976180533409e-23
   1.1271738565313317e+03   1.0629300663579218e-23
   1.1297376921864325e+03   1.0659690474477230e-23
   1.1323073594647815e+03   1.0690145715397055e-23
   1.1348828716308140e+03   1.0720666489082342e-23
   1.1374642419791330e+03   1.0751252898850602e-23
   1.1400514838345855e+03   1.0781905048593086e-23
   1.1426446105523223e+03   1.0812623042774503e-23
   1.1452436355178747e+03   1.0843406986433005e-23
   1.1478485721472193e+03   1.0874256985179934e-23
   1.1504594338868483e+03   1.0905173145199750e-23
   1.1530762342138387e+03   1.0936155573249936e-23
   1.1556989866359222e+03   1.0967204376660672e-23
   1.1583277046915550e+03   1.0998319663335086e-23
   1.1609624019499870e+03   1.1029501541748817e-23
   1.1636030920113340e+03   1.1060750120950174e-23
   1.1662497885066418e+03   1.1092065510559784e-23
   1.1689025050979658e+03   1.1123447820770830e-23
   1.1715612554784354e+03   1.1154897162348714e-23
   1.1742260533723236e+03   1.1186413646631113e-23
   1.1768969125351227e+03   1.1217997385527864e-23
   1.1795738467536123e+03   1.1249648491520986e-23
   1.1822568698459309e+03   1.1281367077664485e-23
   1.1849459956616472e+03   1.1313153257584456e-23
   1.1876412380818319e+03   1.1345007145478926e-23
   1.1903426110191301e+03   1.1376928856117846e-23
   1.1930501284178285e+03   1.1408918504842986e-23
   1.1957638042539352e+03   1.1440976207568107e-23
   1.1984836525352462e+03   1.1473102080778730e-23
   1.2012096873014189e+03   1.1505296241532058e-23
   1.2039419226240466e+03   1.1537558807457150e-23
   1.2066803726067253e+03   1.1569889896754830e-23
   1.2094250513851348e+03   1.1602289628197522e-23
   1.2121759731271059e+03   1.1634758121129507e-23
   1.2149331520326950e+03   1.1667295495466620e-23
   1.2176966023342582e+03   1.1699901871696484e-23
   1.2204663382965246e+03   1.1732577370878304e-23
   1.2232423742166657e+03   1.1765322114642956e-23
   1.2260247244243772e+03   1.1798136225193142e-23
   1.2288134032819471e+03   1.1831019825303070e-23
   1.2316084251843313e+03   1.1863973038318737e-23
   1.2344098045592286e+03   1.1896995988157784e-23
   1.2372175558671552e+03   1.1930088799309590e-23
   1.2400316936015151e+03   1.1963251596835204e-23
   1.2428522322886829e+03   1.1996484506367656e-23
   1.2456791864880724e+03   1.2029787654111499e-23
   1.2485125707922145e+03   1.2063161166843294e-23
   1.2513523998268327e+03   1.2096605171911341e-23
   1.2541986882509138e+03   1.2130119797235958e-23
   1.2570514507567918e+03   1.2163705171309314e-23
   1.2599107020702177e+03   1.2197361423195699e-23
   1.2627764569504375e+03   1.2231088682531489e-23
   1.2656487301902680e+03   1.2264887079525015e-23
   1.2685275366161734e+03   1.2298756744957026e-23
   1.2714128910883428e+03   1.2332697810180593e-23
   1.2743048085007626e+03   1.2366710407121094e-23
   1.2772033037812996e+03   1.2400794668276417e-23
   1.2801083918917743e+03   1.2434950726717154e-23
   1.2830200878280402e+03   1.2469178716086773e-23
   1.2859384066200560e+03   1.2503478770601300e-23
   1.2888633633319705e+03   1.2537851025050251e-23
   1.2917949730621967e+03   1.2572295614796205e-23
   1.2947332509434891e+03   1.2606812675775292e-23
   1.2976782121430228e+03   1.2641402344497293e-23
   1.3006298718624721e+03   1.2676064758046006e-23
   1.3035882453380882e+03   1.2710800054079580e-23
   1.3065533478407799e+03   1.2745608370830587e-23
   1.3095251946761864e+03   1.2780489847106890e-23
   1.3125038011847648e+03   1.2815444622291655e-23
   1.3154891827418653e+03   1.2850472836344028e-23
   1.3184813547578060e+03   1.2885574629799899e-23
   1.3214803326779613e+03   1.2920750143772239e-23
   1.3244861319828356e+03   1.2955999519952336e-23
   1.3274987681881448e+03   1.2991322900610490e-23
   1.3305182568448963e+03   1.3026720428597199e-23
   1.3335446135394695e+03   1.3062192247344746e-23
   1.3365778538936963e+03   1.3097738500868552e-23
   1.3396179935649411e+03   1.3133359333769286e-23
   1.3426650482461837e+03   1.3169054891235511e-23
   1.3457190336660944e+03   1.3204825319046146e-23
   1.3487799655891254e+03   1.3240670763574737e-23
   1.3518478598155800e+03   1.3276591371793540e-23
   1.3549227321817052e+03   1.3312587291279508e-23
   1.3580045985597669e+03   1.3348658670221529e-23
   1.3610934748581340e+03   1.3384805657429409e-23
   1.3641893770213592e+03   1.3421028402346244e-23
   1.3672923210302633e+03   1.3457327055063520e-23
   1.3704023229020158e+03   1.3493701766341939e-23
   1.3735193986902191e+03   1.3530152687638574e-23
   1.3766435644849907e+03   1.3566679971143658e-23
   1.3797748364130439e+03   1.3603283769831454e-23
   1.3829132306377758e+03   1.3639964237530429e-23
   1.3860587633593491e+03   1.3676721529022968e-23
   1.3892114508147711e+03   1.3713555800189085e-23
   1.3923713092779844e+03   1.3750467208217895e-23
   1.3955383550599472e+03   1.3787455911927063e-23
   1.3987126045087180e+03   1.3824522072255883e-23
   1.4018940740095402e+03   1.3861665853053022e-23
   1.4050827799849262e+03   1.3898887422374843e-23
   1.4082787388947427e+03   1.3936186954715827e-23
   1.4114819672362971e+03   1.3973564635020572e-23
   1.4146924815444168e+03   1.4011020666316750e-23
   1.4179102983915432e+03   1.4048555285256066e-23
   1.4211354343878106e+03   1.4086168796547395e-23
   1.4243679061811370e+03   1.4123861657994433e-23
   1.4276077304573018e+03   1.4161634723359402e-23
   1.4308549239400422e+03   1.4199490095320016e-23
   1.4341095033911336e+03   1.4237435272717477e-23
   1.4373714856104764e+03   1.4275520886827350e-23
   1.4406408874361839e+03   1.4319290117151672e-23
   1.4439177257446693e+03   1.4351868079744452e-23
   1.4472020174507334e+03   1.4389952975573532e-23
   1.4504937795076462e+03   1.4428254991183105e-23
   1.4537930289072444e+03   1.4466653734040092e-23
   1.4570997826800117e+03   1.4505137249301758e-23
   1.4604140578951685e+03   1.4543702936492600e-23
   1.4637358716607628e+03   1.4582350055617484e-23
   1.4670652411237511e+03   1.4621078406475164e-23
   1.4704021834700959e+03   1.4659887985320777e-23
   1.4737467159248495e+03   1.4698778871884328e-23
   1.4770988557522435e+03   1.4737751185681876e-23
   1.4804586202557782e+03   1.4776805066996442e-23
   1.4838260267783135e+03   1.4815940667806778e-23
   1.4872010927021524e+03   1.4855158147136688e-23
   1.4905838354491393e+03   1.4894457668523226e-23
   1.4939742724807450e+03   1.4933839398570818e-23
   1.4973724212981570e+03   1.4973303506088240e-23
   1.5007782994423703e+03   1.5012850161556349e-23
   1.5041919244942806e+03   1.5052479536788799e-23
   1.5076133140747675e+03   1.5092191804709534e-23
   1.5110424858447943e+03   1.5131987139203960e-23
   1.5144794575054952e+03   1.5171865715017091e-23
   1.5179242467982660e+03   1.5211827707681716e-23
   1.5213768715048586e+03   1.5251873293468543e-23
   1.5248373494474658e+03   1.5292002649349178e-23
   1.5283056984888226e+03   1.5332215952969860e-23
   1.5317819365322930e+03   1.5372513382631591e-23
   1.5352660815219633e+03   1.5412895117275360e-23
   1.5387581514427347e+03   1.5453361336471362e-23
   1.5422581643204164e+03   1.5493912220410120e-23
   1.5457661382218205e+03   1.5534547949896303e-23
   1.5492820912548482e+03   1.5575268706343619e-23
   1.5528060415685927e+03   1.5616074671770973e-23
   1.5563380073534297e+03   1.5656966028799579e-23
   1.5598780068411047e+03   1.5697942960650290e-23
   1.5634260583048369e+03   1.5739005651142353e-23
   1.5669821800594088e+03   1.5780154284691502e-23
   1.5705463904612602e+03   1.5821389046309124e-23
   1.5741187079085844e+03   1.5862710121601330e-23
   1.5776991508414226e+03   1.5904117696768537e-23
   1.5812877377417585e+03   1.5945611958604777e-23
   1.5848844871336155e+03   1.5987193094497735e-23
   1.5884894175831519e+03   1.6028861292428104e-23
   1.5921025476987518e+03   1.6070616740969874e-23
   1.5957238961311311e+03   1.6112459629290300e-23
   1.5993534815734224e+03   1.6154390147149646e-23
   1.6029913227612815e+03   1.6196408484901611e-23
   1.6066374384729784e+03   1.6238514833493135e-23
   1.6102918475294950e+03   1.6280709384465075e-23
   1.6139545687946236e+03   1.6322992329951945e-23
   1.6176256211750633e+03   1.6365363862682423e-23
   1.6213050236205172e+03   1.6407824175979391e-23
   1.6249927951237919e+03   1.6450373463760644e-23
   1.6286889547208953e+03   1.6493011920538847e-23
   1.6323935214911294e+03   1.6535739741421932e-23
   1.6361065145571979e+03   1.6578557122113519e-23
   1.6398279530853010e+03   1.6621464258913247e-23
   1.6435578562852288e+03   1.6664461348717161e-23
   1.6472962434104702e+03   1.6707548589017980e-23
   1.6510431337583054e+03   1.6750726177905713e-23
   1.6547985466699083e+03   1.6793994314067913e-23
   1.6585625015304454e+03   1.6837353196790074e-23
   1.6623350177691759e+03   1.6880803025956124e-23
   1.6661161148595527e+03   1.6924344002048903e-23
   1.6699058123193220e+03   1.6967976326150424e-23
   1.6737041297106261e+03   1.7011700199942459e-23
   1.6775110866400983e+03   1.7055515825707035e-23
   1.6813267027589727e+03   1.7099423406326713e-23
   1.6851509977631824e+03   1.7143423145285258e-23
   1.6889839913934547e+03   1.7187515246667954e-23
   1.6928257034354237e+03   1.7231699915162306e-23
   1.6966761537197258e+03   1.7275977356058113e-23
   1.7005353621221034e+03   1.7320347775248502e-23
   1.7044033485635077e+03   1.7364811379229949e-23
   1.7082801330102013e+03   1.7409368375103222e-23
   1.7121657354738620e+03   1.7454018970573370e-23
   1.7160601760116867e+03   1.7498763373950843e-23
   1.7199634747264890e+03   1.7543601794151479e-23
   1.7238756517668126e+03   1.7588534440697577e-23
   1.7277967273270292e+03   1.7633561523717808e-23
   1.7317267216474452e+03   1.7678683253948380e-23
   1.7356656550144003e+03   1.7723899842733278e-23
   1.7396135477603816e+03   1.7769211502024847e-23
   1.7435704202641227e+03   1.7814618444384552e-23
   1.7475362929507096e+03   1.7860120882983236e-23
   1.7515111862916867e+03   1.7905719031602160e-23
   1.7554951208051623e+03   1.7951413104633524e-23
   1.7594881170559165e+03   1.7997203317080540e-23
   1.7634901956555004e+03   1.8043089884558871e-23
   1.7675013772623520e+03   1.8089073023297108e-23
   1.7715216825818970e+03   1.8135152950137214e-23
   1.7755511323666574e+03   1.8181329882535230e-23
   1.7795897474163598e+03   1.8227604038562646e-23
   1.7836375485780354e+03   1.8273975636906633e-23
   1.7876945567461396e+03   1.8320444896870996e-23
   1.7917607928626512e+03   1.8367012038377467e-23
   1.7958362779171837e+03   1.8413677281966361e-23
   1.7999210329470920e+03   1.8460440848797936e-23
   1.8040150790375851e+03   1.8507302960653867e-23
   1.8081184373218246e+03   1.8554263839938038e-23
   1.8122311289810480e+03   1.8601323709679121e-23
   1.8163531752446681e+03   1.8648482793531954e-23
   1.8204845973903862e+03   1.8695741315780318e-23
   1.8246254167443008e+03   1.8743099501339822e-23
   1.8287756546810199e+03   1.8790557575761795e-23
   1.8329353326237645e+03   1.8838115765237954e-23
   1.8371044720444891e+03   1.8885774296607113e-23
   1.8412830944639861e+03   1.8933533397363335e-23
   1.8454712214520007e+03   1.8981393295668392e-23
   1.8496688746273339e+03   1.9029354220367237e-23
   1.8538760756579657e+03   1.9077416401012674e-23
   1.8580928462611598e+03   1.9125580067899768e-23
   1.8623192082035775e+03   1.9173845452118278e-23
   1.8665551833013897e+03   1.9222212785635453e-23
   1.8708007934203895e+03   1.9270682301427408e-23
   1.8750560604761056e+03   1.9319254233700658e-23
   1.8793210064339169e+03   1.9367928818276197e-23
   1.8835956533091580e+03   1.9416706293296084e-23
   1.8878800231672456e+03   1.9465586900598235e-23
   1.8921741381237846e+03   1.9514570888600616e-23
   1.8964780203446785e+03   1.9563658518935296e-23
   1.9007916920462537e+03   1.9612850083669631e-23
   1.9051151754953682e+03   1.9662145958006491e-23
   1.9094484930095266e+03   1.9711546805691954e-23
   1.9137916669569970e+03   1.9761054776982057e-23
   1.9181447197569248e+03   1.9810690753516622e-23
   1.9225076738794503e+03   1.9860788105396285e-23
   1.9268805518458250e+03   1.9910203633082590e-23
   1.9312633762285207e+03   1.9960118902328270e-23
   1.9356561696513581e+03   2.0010147174852057e-23
   1.9400589547896172e+03   2.0060282739492778e-23
   1.9444717543701486e+03   2.0110524931772321e-23
   1.9488945911715025e+03   2.0160873750845261e-23
   1.9533274880240385e+03   2.0211329352802388e-23
   1.9577704678100461e+03   2.0261891944320137e-23
   1.9622235534638608e+03   2.0312561752064403e-23
   1.9666867679719855e+03   2.0363339011918651e-23
   1.9711601343732061e+03   2.0414223964609153e-23
   1.9756436757587130e+03   2.0465216853729613e-23
   1.9801374152722201e+03   2.0516317924771179e-23
   1.9846413761100778e+03   2.0567527424612314e-23
   1.9891555815214042e+03   2.0618845601238238e-23
   1.9936800548081992e+03   2.0670272703575947e-23
   1.9982148193254586e+03   2.0721808981396121e-23
   2.0027598984813069e+03   2.0773454685251582e-23
   2.0073153157371096e+03   2.0825210066438324e-23
   2.0118810946075973e+03   2.0877075376969641e-23
   2.0164572586609861e+03   2.0929050869559021e-23
   2.0210438315190997e+03   2.0981136797608849e-23
   2.0256408368574916e+03   2.1033333415202312e-23
   2.0302482984055669e+03   2.1085640977098214e-23
   2.0348662399467064e+03   2.1138059738727072e-23
   2.0394946853183822e+03   2.1190589956189013e-23
   2.0441336584122923e+03   2.1243231886251833e-23
   2.0487831831744788e+03   2.1295985786350385e-23
   2.0534432836054434e+03   2.1348851914585601e-23
   2.0581139837602859e+03   2.1401830529724744e-23
   2.0627953077488178e+03   2.1454921891201007e-23
   2.0674872797356916e+03   2.1508126259114242e-23
   2.0721899239405220e+03   2.1561443894230943e-23
   2.0769032646380156e+03   2.1614875057984839e-23
   2.0816273261580905e+03   2.1668420012477824e-23
   2.0863621328860095e+03   2.1722079020479924e-23
   2.0911077092624932e+03   2.1775852345430724e-23
   2.0958640797838625e+03   2.1829740251439772e-23
   2.1006312690021527e+03   2.1883743003287582e-23
   2.1054093015252483e+03   2.1937860866426032e-23
   2.1101982020169994e+03   2.1992094106979730e-23
   2.1149979951973610e+03   2.2046442991746539e-23
   2.1198087058425144e+03   2.2100907788198878e-23
   2.1246303587849957e+03   2.2155488764484300e-23
   2.1294629789138239e+03   2.2210186189426293e-23
   2.1343065911746312e+03   2.2265000332525782e-23
   2.1391612205697911e+03   2.2319931463961464e-23
   2.1440268921585412e+03   2.2374979854591120e-23
   2.1489036310571232e+03   2.2430145775952824e-23
   2.1537914624389068e+03   2.2485429500265324e-23
   2.1586904115345196e+03   2.2540831300429472e-23
   2.1636005036319807e+03   2.2596351450029214e-23
   2.1685217640768210e+03   2.2651990223332278e-23
   2.1734542182722294e+03   2.2707747895291628e-23
   2.1783978916791725e+03   2.2763624741546176e-23
   2.1833528098165311e+03   2.2819621038422136e-23
   2.1883189982612321e+03   2.2875737062933672e-23
   2.1932964826483721e+03   2.2931973092784226e-23
   2.1982852886713627e+03   2.2988329406367488e-23
   2.2032854420820559e+03   2.3044806282768471e-23
   2.2082969686908773e+03   2.3101404001764718e-23
   2.2133198943669604e+03   2.3158122843827291e-23
   2.2183542450382797e+03   2.3214963090121724e-23
   2.2234000466917869e+03   2.3271925022509509e-23
   2.2284573253735366e+03   2.3329008923548737e-23
   2.2335261071888331e+03   2.3386215076495718e-23
   2.2386064183023564e+03   2.3443543765305904e-23
   2.2436982849383039e+03   2.3500995274634997e-23
   2.2488017333805128e+03   2.3558569889840724e-23
   2.2539167899726131e+03   2.3616267896982971e-23
   2.2590434811181522e+03   2.3674089582826253e-23
   2.2641818332807343e+03   2.3732035234840562e-23
   2.2693318729841571e+03   2.3790105141202483e-23
   2.2744936268125489e+03   2.3848299590797334e-23
   2.2796671214105068e+03   2.3906618873220386e-23
   2.2848523834832267e+03   2.3965063278778464e-23
   2.2900494397966545e+03   2.4023633098492477e-23
   2.2952583171776132e+03   2.4082328624099808e-23
   2.3004790425139499e+03   2.4141150148056283e-23
   2.3057116427546616e+03   2.4200097963540423e-23
   2.3109561449100497e+03   2.4259172364457699e-23
   2.3162125760518502e+03   2.4318373645445804e-23
   2.3214809633133764e+03   2.4377702101883879e-23
   2.3267613338896567e+03   2.4437158029902793e-23
   2.3320537150375781e+03   2.4496741726403893e-23
   2.3373581340760247e+03   2.4556453489085545e-23
   2.3426746183860209e+03   2.4616293616488136e-23
   2.3480031954108649e+03   2.4676262408069785e-23
   2.3533438926562840e+03   2.4736360164344562e-23
   2.3586967376905682e+03   2.4796587187144602e-23
   2.3640617581447073e+03   2.4856943780161336e-23
   2.3694389817125457e+03   2.4917430250161841e-23
   2.3748284361509186e+03   2.4978046910053223e-23
   2.3802301492797947e+03   2.5038794087889343e-23
   2.3856441489824215e+03   2.5099672159882057e-23
   2.3910704632054699e+03   2.5160681723063185e-23
   2.3965091199591757e+03   2.5221825459329047e-23
   2.4019601473174871e+03   2.5474000560682357e-23
   2.4074235734182107e+03   2.5344501263131478e-23
   2.4128994264631474e+03   2.5406034281907858e-23
   2.4183877347182515e+03   2.5467702596084732e-23
   2.4238885265137715e+03   2.5529504229746594e-23
   2.4294018302443865e+03   2.5591439210836019e-23
   2.4349276743693695e+03   2.5653507780508673e-23
   2.4404660874127226e+03   2.5715710226383328e-23
   2.4460170979633290e+03   2.5778046850678933e-23
   2.4515807346750989e+03   2.5840517961541401e-23
   2.4571570262671171e+03   2.5903123870102922e-23
   2.4627460015237925e+03   2.5965864889320434e-23
   2.4683476892950066e+03   2.6028741333461320e-23
   2.4739621184962639e+03   2.6091753517857086e-23
   2.4795893181088318e+03   2.6154901758775052e-23
   2.4852293171799047e+03   2.6218186373349231e-23
   2.4908821448227482e+03   2.6281607679540666e-23
   2.4965478302168394e+03   2.6345165996115010e-23
   2.5022264026080334e+03   2.6408861642627666e-23
   2.5079178913087057e+03   2.6472694939416123e-23
   2.5136223256979038e+03   2.6536666207594846e-23
   2.5193397352215011e+03   2.6600775769052242e-23
   2.5250701493923461e+03   2.6665023946448885e-23
   2.5308135977904176e+03   2.6729411063217344e-23
   2.5365701100629785e+03   2.6793937443561335e-23
   2.5423397159247179e+03   2.6858603412456768e-23
   2.5481224451579214e+03   2.6923409295651990e-23
   2.5539183276126146e+03   2.6988355419668416e-23
   2.5597273932067205e+03   2.7053442111802110e-23
   2.5655496719262051e+03   2.7118669700124220e-23
   2.5713851938252474e+03   2.7184038513482392e-23
   2.5772339890263847e+03   2.7249548881502112e-23
   2.5830960877206689e+03   2.7315201134587793e-23
   2.5889715201678246e+03   2.7380995603924383e-23
   2.5948603166964067e+03   2.7446932621478023e-23
   2.6007625077039456e+03   2.7513012519998431e-23
   2.6066781236571228e+03   2.7579235633019306e-23
   2.6126071950919140e+03   2.7645602294860215e-23
   2.6185497526137524e+03   2.7712112840628219e-23
   2.6245058268976845e+03   2.7778767606218932e-23
   2.6304754486885322e+03   2.7845566928317821e-23
   2.6364586488010409e+03   2.7912511144402449e-23
   2.6424554581200541e+03   2.7979600592742898e-23
   2.6484659076006628e+03   2.8046835612404007e-23
   2.6544900282683661e+03   2.8114216543246795e-23
   2.6605278512192376e+03   2.8181743725929484e-23
   2.6665794076200718e+03   2.8249417501909367e-23
   2.6726447287085616e+03   2.8317238213444549e-23
   2.6787238457934509e+03   2.8385206203594746e-23
   2.6848167902546975e+03   2.8453321816223552e-23
   2.6909235935436336e+03   2.8521585395999583e-23
   2.6970442871831337e+03   2.8589997288398270e-23
   2.7031789027677655e+03   2.8658557839703053e-23
   2.7093274719639671e+03   2.8727267397007415e-23
   2.7154900265102033e+03   2.8796126308216047e-23
   2.7216665982171289e+03   2.8865134922047342e-23
   2.7278572189677579e+03   2.8934293588033616e-23
   2.7340619207176155e+03   2.9003602656524161e-23
   2.7402807354949209e+03   2.9073062478686299e-23
   2.7465136954007403e+03   2.9142673406507445e-23
   2.7527608326091572e+03   2.9212435792796698e-23
   2.7590221793674355e+03   2.9282349991187200e-23
   2.7652977679961887e+03   2.9352416356138428e-23
   2.7715876308895495e+03   2.9422635242938188e-23
   2.7778918005153237e+03   2.9493007007705946e-23
   2.7842103094151753e+03   2.9563532007395870e-23
   2.7905431902047853e+03   2.9634210599801635e-23
   2.7968904755740236e+03   2.9705043143562118e-23
   2.8032521982871067e+03   2.9776029998170063e-23
   2.8096283911827841e+03   2.9847171523984360e-23
   2.8160190871744967e+03   2.9918468082251761e-23
   2.8224243192505496e+03   2.9989920035142518e-23
   2.8288441204742812e+03   3.0061527745817480e-23
   2.8352785239842360e+03   3.0133291578562137e-23
   2.8417275629943333e+03   3.0205211899078093e-23
   2.8481912707940437e+03   3.0277289075196409e-23
   2.8546696807485473e+03   3.0349523478878634e-23
   2.8611628262989252e+03   3.0421915493102090e-23
   2.8676707409623218e+03   3.0494465544191267e-23
   2.8741934583321108e+03   3.0567174374424567e-23
   2.8807310120780839e+03   3.0640062909833881e-23
   2.8872834359466156e+03   3.0713068687903450e-23
   2.8938507637608373e+03   3.0786252235963130e-23
   2.9004330294208153e+03   3.0859597199772973e-23
   2.9070302669037219e+03   3.0933102511601892e-23
   2.9136425102640151e+03   3.1006768417595469e-23
   2.9202697936336103e+03   3.1080595264529624e-23
   2.9269121512220618e+03   3.1154583419027302e-23
   2.9335696173167280e+03   3.1228733253950857e-23
   2.9402422262829632e+03   3.1303045144953176e-23
   2.9469300125642903e+03   3.1377519469362469e-23
   2.9536330106825662e+03   3.1452156605756271e-23
   2.9603512552381790e+03   3.1526956933779550e-23
   2.9670847809102161e+03   3.1601920834058646e-23
   2.9738336224566428e+03   3.1677048688158697e-23
   2.9805978147144856e+03   3.1752340878561347e-23
   2.9873773926000094e+03   3.1827797788652248e-23
   2.9941723911088998e+03   3.1903419802715900e-23
   3.0009828453164400e+03   3.1979207305931104e-23
   3.0078087903777005e+03   3.2055160684369996e-23
   3.0146502615277032e+03   3.2131280324998269e-23
   3.0215072940816240e+03   3.2207566615674704e-23
   3.0283799234349663e+03   3.2284019945152874e-23
   3.0352681850637337e+03   3.2360640703081679e-23
   3.0421721145246306e+03   3.2437429280006880e-23
   3.0490917474552361e+03   3.2514386067372716e-23
   3.0560271195741889e+03   3.2591511457523595e-23
   3.0629782666813712e+03   3.2668805843704972e-23
   3.0699452246580959e+03   3.2746269620066180e-23
   3.0769280294672903e+03   3.2823903181661494e-23
   3.0839267171536844e+03   3.2901706924452043e-23
   3.0909413238439852e+03   3.2979681245307237e-23
   3.0979718857470821e+03   3.3057826542007616e-23
   3.1050184391542207e+03   3.3136143213245470e-23
   3.1120810204391969e+03   3.3214631658627853e-23
   3.1191596660585319e+03   3.3293292278677205e-23
   3.1262544125516797e+03   3.3372125474834350e-23
   3.1333652965412020e+03   3.3451131649459926e-23
   3.1404923547329608e+03   3.3530311205835793e-23
   3.1476356239163088e+03   3.3609664548168009e-23
   3.1547951409642824e+03   3.3689192081587811e-23
   3.1619709428337774e+03   3.3768894212154127e-23
   3.1691630665657603e+03   3.3848771346855236e-23
   3.1763715492854481e+03   3.3928823893610582e-23
   3.1835964282025006e+03   3.4009052261273127e-23
   3.1908377406112140e+03   3.4089456859631615e-23
   3.1980955238907154e+03   3.4170038099411168e-23
   3.2053698155051443e+03   3.4250796392276784e-23
   3.2126606530038653e+03   3.4331732150835331e-23
   3.2199680740216468e+03   3.4412845788636801e-23
   3.2272921162788616e+03   3.4494137720177077e-23
   3.2346328175816825e+03   3.4575608360900184e-23
   3.2419902158222658e+03   3.4657258127200779e-23
   3.2493643489789661e+03   3.4739087436426618e-23
   3.2567552551165181e+03   3.4821096706881986e-23
   3.2641629723862388e+03   3.4903286357831187e-23
   3.2715875390262227e+03   3.4985656809502897e-23
   3.2790289933615413e+03   3.5068208483097135e-23
   3.2864873738044307e+03   3.5150941800794249e-23
   3.2939627188545087e+03   3.5233857185771107e-23
   3.3014550670989584e+03   3.5316955062228366e-23
   3.3089644572127331e+03   3.5400235855446924e-23
   3.3164909279587582e+03   3.5483699991907326e-23
   3.3240345181881175e+03   3.5567347899588389e-23
   3.3315952668402751e+03   3.5651180008823916e-23
   3.3391732129432621e+03   3.5735196755358351e-23
   3.3467683956138817e+03   3.5819398595642409e-23
   3.3543808540579093e+03   3.5903786155604514e-23
   3.3620106275702997e+03   3.5988416161642291e-23
   3.3696577555353874e+03   3.6073119041611469e-23
   3.3773222774270807e+03   3.6158064922232994e-23
   3.3850042328090840e+03   3.6243198390728976e-23
   3.3927036613350915e+03   3.6328519563486093e-23
   3.4004206027489827e+03   3.6414028842129375e-23
   3.4081550968850479e+03   3.6499726656141717e-23
   3.4159071836681787e+03   3.6585613441526856e-23
   3.4236769031140807e+03   3.6671689636919518e-23
   3.4314642953294760e+03   3.6757955682554625e-23
   3.4392694005123135e+03   3.6844412019926004e-23
   3.4470922589519741e+03   3.6931059091654468e-23
   3.4549329110294802e+03   3.7017897341430171e-23
   3.4627913972177080e+03   3.7104927213987637e-23
   3.4706677580815804e+03   3.7192149155092484e-23
   3.4785620342782986e+03   3.7279563611535744e-23
   3.4864742665575423e+03   3.7367171031132683e-23
   3.4944044957616684e+03   3.7454971862720238e-23
   3.5023527628259421e+03   3.7542966556159134e-23
   3.5103191087787368e+03   3.7631155562334539e-23
   3.5183035747417462e+03   3.7719539333157444e-23
   3.5263062019301997e+03   3.7808118321565666e-23
   3.5343270316530729e+03   3.7896892981527846e-23
   3.5423661053133014e+03   3.7985863768042958e-23
   3.5504234644079943e+03   3.8075031137144160e-23
   3.5584991505286534e+03   3.8164395545899485e-23
   3.5665932053613724e+03   3.8253957452415501e-23
   3.5747056706870726e+03   3.8343717315838517e-23
   3.5828365883817096e+03   3.8433675596356403e-23
   3.5909860004164780e+03   3.8523832755202339e-23
   3.5991539488580502e+03   3.8614189254655547e-23
   3.6073404758687775e+03   3.8704745558044107e-23
   3.6155456237069129e+03   3.8795502129747317e-23
   3.6237694347268289e+03   3.8886459435197796e-23
   3.6320119513792361e+03   3.8977617940884108e-23
   3.6402732162114016e+03   3.9068978114352165e-23
   3.6485532718673694e+03   3.9160540424208900e-23
   3.6568521610881849e+03   3.9252305340123473e-23
   3.6651699267120985e+03   3.9344273332829605e-23
   3.6735066116748112e+03   3.9436444874129184e-23
   3.6818622590096847e+03   3.9528820436892892e-23
   3.6902369118479505e+03   3.9621400495064226e-23
   3.6986306134189576e+03   3.9714185523660909e-23
   3.7070434070503788e+03   3.9807175998777946e-23
   3.7154753361684388e+03   3.9900372397589948e-23
   3.7239264442981380e+03   3.9993775198354881e-23
   3.7323967750634783e+03   4.0087384880415518e-23
   3.7408863721876905e+03   4.0181201924204623e-23
   3.7493952794934457e+03   4.0275226811248387e-23
   3.7579235409031044e+03   4.0369460024172741e-23
   3.7664712004389271e+03   4.0463902046712759e-23
   3.7750383022233068e+03   4.0558553363726348e-23
   3.7836248904790000e+03   4.0653414461223903e-23
   3.7922310095293378e+03   4.0748485826430518e-23
   3.8008567037984812e+03   4.0843767947941825e-23
   3.8095020178116320e+03   4.0939261316190018e-23
   3.8181669961952684e+03   4.1034966425206092e-23
   3.8268516836773747e+03   4.1130883782447037e-23
   3.8355561250876749e+03   4.1227014033852483e-23
   3.8442803653578508e+03   4.1323367667542947e-23
   3.8530244495217962e+03   4.1419914134783082e-23
   3.8617884227158329e+03   4.1516685191350403e-23
   3.8705723301789485e+03   4.1613671033505109e-23
   3.8793762172530346e+03   4.1710872088142644e-23
   3.8882001293831040e+03   4.1808288844452230e-23
   3.8970441121175481e+03   4.1905921800190877e-23
   3.9059082111083594e+03   4.2003771455942954e-23
   3.9147924721113668e+03   4.2101838313957902e-23
   3.9236969409864755e+03   4.2200122877825199e-23
   3.9326216636979061e+03   4.2298625652362094e-23
   3.9415666863144152e+03   4.2397347143571837e-23
   3.9505320550095594e+03   4.2496287858623899e-23
   3.9595178160619148e+03   4.2595448305848018e-23
   3.9685240158553220e+03   4.2694828994731011e-23
   3.9775507008791251e+03   4.2794430435916021e-23
   3.9865979177284157e+03   4.2894253141203439e-23
   3.9956657131042562e+03   4.2994297623553010e-23
   4.0047541338139463e+03   4.3094564397085408e-23
   4.0138632267712487e+03   4.3195053977084400e-23
   4.0229930389966380e+03   4.3295766879998833e-23
   4.0321436176175284e+03   4.3396703623445649e-23
   4.0413150098685405e+03   4.3497864726211823e-23
   4.0505072630917302e+03   4.3599250708257433e-23
   4.0597204247368354e+03   4.3700862090717546e-23
   4.0689545423615218e+03   4.3802699395905039e-23
   4.0782096636316282e+03   4.3904763147313349e-23
   4.0874858363214134e+03   4.4007053869618878e-23
   4.0967831083138053e+03   4.4109572088683586e-23
   4.1061015276006337e+03   4.4212318331557920e-23
   4.1154411422828998e+03   4.4315293126482675e-23
   4.1248020005710150e+03   4.4418497002892843e-23
   4.1341841507850377e+03   4.4521930491419275e-23
   4.1435876413549422e+03   4.4625594123891668e-23
   4.1530125208208592e+03   4.4729488433341479e-23
   4.1624588378333274e+03   4.4833613954004406e-23
   4.1719266411535427e+03   4.4937971221323017e-23
   4.1814159796536123e+03   4.5042560771950408e-23
   4.1909269023168063e+03   4.5147383143752093e-23
   4.2004594582378131e+03   4.5252438875809493e-23
   4.2100136966229911e+03   4.5357728508423675e-23
   4.2195896667906109e+03   4.5463252583118327e-23
   4.2291874181711337e+03   4.5569011642644692e-23
   4.2388070003074536e+03   4.5675006230987891e-23
   4.2484484628551418e+03   4.5781236893375409e-23
   4.2581118555827243e+03   4.5887704176293891e-23
   4.2677972283719282e+03   4.5994408627524783e-23
   4.2775046312179384e+03   4.6101350796228544e-23
   4.2872341142296582e+03   4.6208531233209188e-23
   4.2969857276299654e+03   4.6315950491951345e-23
   4.3067595217559747e+03   4.6423609134923056e-23
   4.3165555470592953e+03   4.6531507836221148e-23
   4.3263738541062985e+03   4.6639647726115565e-23
   4.3362144935783563e+03   4.6748026799197170e-23
   4.3460775162721338e+03   4.6856648421799248e-23
   4.3559629730998367e+03   4.6965512225206772e-23
   4.3658709150894601e+03   4.7074618747057898e-23
   4.3758013933850798e+03   4.7183968545116118e-23
   4.3857544592470977e+03   4.7293562181050950e-23
   4.3957301640525102e+03   4.7403400218443331e-23
   4.4057285592951766e+03   4.7513483222354478e-23
   4.4157496965860792e+03   4.7623811759204225e-23
   4.4257936276535966e+03   4.7734386396726869e-23
   4.4358604043437690e+03   4.7845207703956090e-23
   4.4459500786205526e+03   4.7956276251219496e-23
   4.4560627025661106e+03   4.8067592610137867e-23
   4.4661983283810678e+03   4.8179157353624827e-23
   4.4763570083847881e+03   4.8290971055888924e-23
   4.4865387950156228e+03   4.8403034292436529e-23
   4.4967437408312153e+03   4.8515347640072687e-23
   4.5069718985087475e+03   4.8627911676905567e-23
   4.5172233208452208e+03   4.8740726982348212e-23
   4.5274980607577272e+03   4.8853794137121187e-23
   4.5377961712837214e+03   4.8967113723256114e-23
   4.5481177055813005e+03   4.9080686324097929e-23
   4.5584627169294599e+03   4.9194512524308001e-23
   4.5688312587283945e+03   4.9308592909868013e-23
   4.5792233844997590e+03   4.9422928068080567e-23
   4.5896391478869491e+03   4.9537518587575354e-23
   4.6000786026553651e+03   4.9652365058308450e-23
   4.6105418026927109e+03   4.9767468071569082e-23
   4.6210288020092612e+03   4.9882828219980106e-23
   4.6315396547381361e+03   4.9998446097501661e-23
   4.6420744151355902e+03   5.0114322299434838e-23
   4.6526331375812833e+03   5.0230457422424416e-23
   4.6632158765785734e+03   5.0346852064462410e-23
   4.6738226867547746e+03   5.0463506824891942e-23
   4.6844536228614688e+03   5.0580422304410919e-23
   4.6951087397747715e+03   5.0697599105079730e-23
   4.7057880924956135e+03   5.0815037830330218e-23
   4.7164917361500384e+03   5.0932739084995487e-23
   4.7272197259894601e+03   5.1050703475422883e-23
   4.7379721173909820e+03   5.1168931610372236e-23
   4.7487489658576615e+03   5.1287424160965027e-23
   4.7595503270188010e+03   5.1406181547801816e-23
   4.7703762566302357e+03   5.1525204563587428e-23
   4.7812268105746271e+03   5.1644493775316424e-23
   4.7921020448617301e+03   5.1764049811769539e-23
   4.8030020156287119e+03   5.1883880497232492e-23
   4.8139267791404254e+03   5.2003964708139653e-23
   4.8248763917896977e+03   5.2124324777804162e-23
   4.8358509100976289e+03   5.2244954154245407e-23
   4.8468503907138847e+03   5.2365853429076884e-23
   4.8578748904169670e+03   5.2487023221719622e-23
   4.8689244661145412e+03   5.2608464155534501e-23
   4.8799991748437096e+03   5.2730176855815079e-23
   4.8910990737713064e+03   5.2852161949422314e-23
   4.9022242201941972e+03   5.2974420064688603e-23
   4.9133746715395737e+03   5.3096951831388814e-23
   4.9245504853652492e+03   5.3219757880731022e-23
   4.9357517193599560e+03   5.3342838845352286e-23
   4.9469784313436494e+03   5.3466195359321806e-23
   4.9582306792677891e+03   5.3589828058140051e-23
   4.9695085212156509e+03   5.3713737578742911e-23
   4.9808120154026328e+03   5.3837924559503893e-23
   4.9921412201765452e+03   5.3962389640237449e-23
   5.0034961940179137e+03   5.4087133462201971e-23
   5.0148769955402859e+03   5.4212156668102372e-23
   5.0262836834905174e+03   5.4337459902093802e-23
   5.0377163167490999e+03   5.4463043809785266e-23
   5.0491749543304495e+03   5.4588909038241946e-23
   5.0606596553832142e+03   5.4715056235989602e-23
   5.0721704791905804e+03   5.4841486053016189e-23
   5.0837074851705784e+03   5.4968199140777172e-23
   5.0952707328763872e+03   5.5095196152197398e-23
   5.1068602819966454e+03   5.5222477741675630e-23
   5.1184761923557617e+03   5.5350044565086182e-23
   5.1301185239142042e+03   5.5477897279784091e-23
   5.1417873367688426e+03   5.5606036544607869e-23
   5.1534826911532327e+03   5.5734463019883073e-23
   5.1652046474379385e+03   5.5863177367425790e-23
   5.1769532661308403e+03   5.5992180250547816e-23
   5.1887286078774478e+03   5.6121472334060312e-23
   5.2005307334612216e+03   5.6251054284280381e-23
   5.2123597038038506e+03   5.6380926769041155e-23
   5.2242155799656230e+03   5.6511090457711027e-23
   5.2360984231457051e+03   5.6641546021246195e-23
   5.2480082946824614e+03   5.6772294132364739e-23
   5.2599452560537775e+03   5.6903335466443529e-23
   5.2719093688773737e+03   5.7034670710779336e-23
   5.2839006949111254e+03   5.7166329101518475e-23
   5.2959192960533837e+03   5.7298225564530230e-23
   5.3079652343432781e+03   5.7430446527809757e-23
   5.3200385719610640e+03   5.7562964120195239e-23
   5.3321393712284280e+03   5.7695779010855396e-23
   5.3442676946088086e+03   5.7828891882714419e-23
   5.3564236047077229e+03   5.7962303421487769e-23
   5.3686071642730894e+03   5.8096014314702296e-23
   5.3808184361955509e+03   5.8230025251515884e-23
   5.3930574835087982e+03   5.8364336922670960e-23
   5.4053243693899030e+03   5.8498950020481634e-23
   5.4176191571596210e+03   5.8633865238830702e-23
   5.4299419102827524e+03   5.8769083273168880e-23
   5.4422926923684463e+03   5.8904604820519038e-23
   5.4546715671705351e+03   5.9040430579477858e-23
   5.4670785985878756e+03   5.9176561250218874e-23
   5.4795138506646335e+03   5.9312997534496028e-23
   5.4919773875906812e+03   5.9449740135646911e-23
   5.5044692737018822e+03   5.9586789758597521e-23
   5.5169895734804386e+03   5.9724147109864188e-23
   5.5295383515552212e+03   5.9861812897557806e-23
   5.5421156727021043e+03   5.9999787831387347e-23
   5.5547216018442978e+03   6.0138072622663920e-23
   5.5673562040526849e+03   6.0276667984303547e-23
   5.5800195445461641e+03   6.0415574630832212e-23
   5.5927116886919594e+03   6.0554793278387343e-23
   5.6054327020059945e+03   6.0694324644724311e-23
   5.6181826501532096e+03   6.0834169449217552e-23
   5.6309615989479043e+03   6.0974328412866577e-23
   5.6437696143540752e+03   6.1114802258298615e-23
   5.6566067624857606e+03   6.1255591709773105e-23
   5.6694731096073792e+03   6.1396697493187865e-23
   5.6823687221340724e+03   6.1538120336084503e-23
   5.6952936666320547e+03   6.1679860967658828e-23
   5.7082480098189308e+03   6.1821920118785702e-23
   5.7212318185640779e+03   6.1964298522085620e-23
   5.7342451598889711e+03   6.2106996912227940e-23
   5.7472881009675148e+03   6.2250016028264638e-23
   5.7603607091264212e+03   6.2393356722006870e-23
   5.7734630518455424e+03   6.2537019388906534e-23
   5.7865951967582005e+03   6.2681005070379061e-23
   5.7997572116515712e+03   6.2825314456217327e-23
   5.8129491644670134e+03   6.2969948269837564e-23
   5.8261711233004198e+03   6.3114907255451804e-23
   5.8394231564025740e+03   6.3260192160211146e-23
   5.8527053321795029e+03   6.3405803733182379e-23
   5.8660177191928215e+03   6.3551742725185659e-23
   5.8793603861600996e+03   6.3698009888758927e-23
   5.8927334019552127e+03   6.3844605978148073e-23
   5.9061368356086768e+03   6.3991531749306096e-23
   5.9195707563080405e+03   6.4138787959895116e-23
   5.9330352333982191e+03   6.4286375369288869e-23
   5.9465303363818584e+03   6.4434294738576114e-23
   5.9600561349196914e+03   6.4582546830564298e-23
   5.9736126988308988e+03   6.4731132409784298e-23
   5.9872000980934727e+03   6.4880052242492661e-23
   6.0008184028445721e+03   6.5029307096675535e-23
   6.0144676833809008e+03   6.5178897742054932e-23
   6.0281480101590223e+03   6.5328824950089480e-23
   6.0418594537957933e+03   6.5479089493980443e-23
   6.0556020850686818e+03   6.5629692148674986e-23
   6.0693759749161445e+03   6.5780633690870623e-23
   6.0831811944379924e+03   6.5931914899018621e-23
   6.0970178148957639e+03   6.6083536553328107e-23
   6.1108859077130674e+03   6.6235499435770941e-23
   6.1247855444759898e+03   6.6387804330085696e-23
   6.1387167969334387e+03   6.6540452021782000e-23
   6.1526797369975184e+03   6.6693443298146348e-23
   6.1666744367439042e+03   6.6846778948249696e-23
   6.1807009684122095e+03   6.7000459762960093e-23
   6.1947594044063653e+03   6.7154486534974964e-23
   6.2088498172949885e+03   6.7308860058948250e-23
   6.2229722798117655e+03   6.7463581132294435e-23
   6.2371268648558007e+03   6.7618650572926156e-23
   6.2513136454920323e+03   6.7774069150805507e-23
   6.2655326949515820e+03   6.7929837622075555e-23
   6.2797840866321440e+03   6.8085956879967937e-23
   6.2940678940983571e+03   6.8242427695677488e-23
   6.3083841910821902e+03   6.8399250874768477e-23
   6.3227330514833329e+03   6.8556427225853429e-23
   6.3371145493695258e+03   6.8713957559565557e-23
   6.3515287589770214e+03   6.8871842688417392e-23
   6.3659757547109148e+03   6.9030083426774319e-23
   6.3804556111455395e+03   6.9188680590847258e-23
   6.3949684030248536e+03   6.9347634998694583e-23
   6.4095142052628271e+03   6.9506947470223322e-23
   6.4240930929438327e+03   6.9666618827194175e-23
   6.4387051413230065e+03   6.9826649893224806e-23
   6.4533504258266812e+03   6.9987041493793180e-23
   6.4680290220527422e+03   7.0147794456242737e-23
   6.4827410057710276e+03   7.0308909609786306e-23
   6.4974864529237202e+03   7.0470387785509653e-23
   6.5122654396257403e+03   7.0632229816377070e-23
   6.5270780421651334e+03   7.0794436537233882e-23
   6.5419243370034692e+03   7.0957008784812532e-23
   6.5568044007762364e+03   7.1119947397735670e-23
   6.5717183102932395e+03   7.1283253216521089e-23
   6.5866661425389757e+03   7.1446927083586367e-23
   6.6016479746730656e+03   7.1610969843252587e-23
   6.6166638840306296e+03   7.1775382341749892e-23
   6.6317139481227014e+03   7.1940165427223210e-23
   6.6467982446366004e+03   7.2105319949739533e-23
   6.6619168514363564e+03   7.2270846761299671e-23
   6.6770698465631158e+03   7.2436746715874398e-23
   6.6922573082355302e+03   7.2603020669550057e-23
   6.7074793148501649e+03   7.2769669481823952e-23
   6.7227359449819041e+03   7.2936694173796102e-23
   6.7380272773843553e+03   7.3104095114983651e-23
   6.7533533909902553e+03   7.3271873654004725e-23
   6.7687143649118825e+03   7.3440030505163594e-23
   6.7841102784414652e+03   7.3608566531420814e-23
   6.7995412110515672e+03   7.3777482601792367e-23
   6.8150072423955417e+03   7.3946779587605731e-23
   6.8305084523079086e+03   7.4116458362224467e-23
   6.8460449208047785e+03   7.4286519801006963e-23
   6.8616167280842656e+03   7.4456964781296699e-23
   6.8772239545268967e+03   7.4627794182422894e-23
   6.8928666806960337e+03   7.4799008885703938e-23
   6.9085449873382840e+03   7.4970609774452120e-23
   6.9242589553839243e+03   7.5142597733975211e-23
   6.9400086659472927e+03   7.5314973651582956e-23
   6.9557942003272501e+03   7.5487738416590880e-23
   6.9716156400075761e+03   7.5660892920325085e-23
   6.9874730666573696e+03   7.5834438056126603e-23
   7.0033665621315131e+03   7.6008374719356054e-23
   7.0192962084710725e+03   7.6182703807397924e-23
   7.0352620879037031e+03   7.6357426219665562e-23
   7.0512642828441121e+03   7.6532542857606043e-23
   7.0673028758944583e+03   7.6708054624704843e-23
   7.0833779498447839e+03   7.6883962426489999e-23
   7.0994895876734445e+03   7.7060267170538458e-23
   7.1156378725475342e+03   7.7236969766481263e-23
   7.1318228878233185e+03   7.7414071126012813e-23
   7.1480447170466596e+03   7.7591572162905546e-23
   7.1643034439534595e+03   7.7769473793066351e-23
   7.1805991524700621e+03   7.7947776934871124e-23
   7.1969319267137298e+03   7.8126482516768739e-23
   7.2133018509930453e+03   7.8305591446011754e-23
   7.2297090098083609e+03   7.8485104633659942e-23
   7.2461534878522280e+03   7.8665023037938600e-23
   7.2626353700098389e+03   7.8845347574585063e-23
   7.2791547413594617e+03   7.9026079173423921e-23
   7.2957116871728831e+03   7.9207218766856998e-23
   7.3123062929158586e+03   7.9388767289470447e-23
   7.3289386442484983e+03   7.9570725677982309e-23
   7.3456088270257987e+03   7.9753094871236070e-23
   7.3623169272980203e+03   7.9935875810200383e-23
   7.3790630313111542e+03   8.0119069437974742e-23
   7.3958472255073639e+03   8.0302676699789881e-23
   7.4126695965254376e+03   8.0486698543016218e-23
   7.4295302312012082e+03   8.0671135917166087e-23
   7.4464292165680445e+03   8.0855989773900270e-23
   7.4633666398572714e+03   8.1041261067031271e-23
   7.4803425884986291e+03   8.1226950752529200e-23
   7.4973571501207198e+03   8.1413059788526537e-23
   7.5144104125514659e+03   8.1599589135322927e-23
   7.5315024638185596e+03   8.1786539755390691e-23
   7.5486333921499172e+03   8.1973912613378675e-23
   7.5658032859741443e+03   8.2161708676119309e-23
   7.5830122339209602e+03   8.2349928912632243e-23
   7.6002603248217029e+03   8.2538574294132915e-23
   7.6175476477097527e+03   8.2727645794039533e-23
   7.6348742918210073e+03   8.2917144387999584e-23
   7.6522403465943326e+03   8.3107071053984424e-23
   7.6696459016720328e+03   8.3297426773364999e-23
   7.6870910469003247e+03   8.3488213345495632e-23
   7.7045758723297386e+03   8.3679429294520207e-23
   7.7221004682156799e+03   8.3871078068402999e-23
   7.7396649250188275e+03   8.4063159837630419e-23
   7.7572693334056230e+03   8.4255675592369707e-23
   7.7749137842487335e+03   8.4448626325896781e-23
   7.7925983686275213e+03   8.4642013033833162e-23
   7.8103231778285244e+03   8.4835836714073626e-23
   7.8280883033458949e+03   8.5030098366776866e-23
   7.8458938368819172e+03   8.5224798994368002e-23
   7.8637398703474519e+03   8.5419939601541174e-23
   7.8816264958624170e+03   8.5615521195263587e-23
   7.8995538057562644e+03   8.5811544784782482e-23
   7.9175218925684539e+03   8.6008011381627287e-23
   7.9355308490489351e+03   8.6204921999618198e-23
   7.9535807681586220e+03   8.6402277654868825e-23
   7.9716717430698845e+03   8.6600079365791220e-23
   7.9898038671669929e+03   8.6798328153104358e-23
   8.0079772340466534e+03   8.6997025039834775e-23
   8.0261919375184543e+03   8.7196171051326604e-23
   8.0444480716053622e+03   8.7395767215243191e-23
   8.0627457305442122e+03   8.7595814561575104e-23
   8.0810850087861718e+03   8.7796314122646818e-23
   8.0994660009972449e+03   8.7997266933126732e-23
   8.1178888020587747e+03   8.8198674030049105e-23
   8.1363535070679118e+03   8.8400536452947497e-23
   8.1548602113381112e+03   8.8602855246143735e-23
   8.1734090103996259e+03   8.8805631454836312e-23
   8.1919999999999973e+03   8.9008866103927723e-23


==> anc/GWFrames/Code/NoiseCurves/ZERO_DET_high_P.txt <==
   8.9999999999999982e+00   1.7370722680197635e-21
   9.0204711285328383e+00   2.1735156887002128e-21
   9.0409888200771658e+00   2.9237498421483971e-21
   9.0615531805438074e+00   4.5134548448202520e-21
   9.0821643160844836e+00   1.0127623141559976e-20
   9.1028223330923641e+00   3.7917578454139461e-20
   9.1235273382026243e+00   6.5056749941708167e-21
   9.1442794382929833e+00   3.5309743976993481e-21
   9.1650787404842617e+00   2.4108812485694770e-21
   9.1859253521409325e+00   1.8235948173142358e-21
   9.2068193808716821e+00   1.4622685440994571e-21
   9.2277609345299574e+00   1.2177247835499268e-21
   9.2487501212145204e+00   1.0413618326396574e-21
   9.2697870492700218e+00   9.0825921154805533e-22
   9.2908718272875390e+00   8.0432042513853822e-22
   9.3120045641051536e+00   7.2097191810718931e-22
   9.3331853688085094e+00   6.5269951908566091e-22
   9.3544143507313642e+00   5.9579555771926404e-22
   9.3756916194561732e+00   5.4767506491730179e-22
   9.3970172848146323e+00   5.0648069501264135e-22
   9.4183914568882727e+00   4.7084353112908919e-22
   9.4398142460090035e+00   4.3973242264102051e-22
   9.4612857627596885e+00   4.1235585370171515e-22
   9.4828061179747323e+00   3.8809616381888475e-22
   9.5043754227406279e+00   3.6646426500922285e-22
   9.5259937883965478e+00   3.4706783953770465e-22
   9.5476613265349144e+00   3.2958853312384037e-22
   9.5693781490019720e+00   3.1376530573891258e-22
   9.5911443678983694e+00   2.9938209977982764e-22
   9.6129600955797319e+00   2.8625854918035793e-22
   9.6348254446572508e+00   2.7424287715929903e-22
   9.6567405279982577e+00   2.6320646017446640e-22
   9.6787054587268049e+00   2.5303957591585090e-22
   9.7007203502242607e+00   2.4364805794688881e-22
   9.7227853161298814e+00   2.3495065498087609e-22
   9.7449004703414026e+00   2.2687685949949001e-22
   9.7670659270156346e+00   2.1936519735232740e-22
   9.7892818005690412e+00   2.1236183290723036e-22
   9.8115482056783350e+00   2.0581942104212785e-22
   9.8338652572810670e+00   1.9969616939273952e-22
   9.8562330705762271e+00   1.9395505158247465e-22
   9.8786517610248268e+00   1.8856313167160017e-22
   9.9011214443505029e+00   1.8349102644988498e-22
   9.9236422365401200e+00   1.7871244210169743e-22
   9.9462142538443583e+00   1.7420377977665186e-22
   9.9688376127783123e+00   1.6994379335358424e-22
   9.9915124301221141e+00   1.6591334116811055e-22
   1.0014238822921500e+01   1.6209511865440031e-22
   1.0037016908488457e+01   1.5847344051840364e-22
   1.0059846804401783e+01   1.5503405815821306e-22
   1.0082728628507734e+01   1.5176398725637290e-22
   1.0105662498920619e+01   1.4865136691067779e-22
   1.0128648534023384e+01   1.4568537396786251e-22
   1.0151686852468266e+01   1.4285610147572286e-22
   1.0174777573177384e+01   1.4015446571051847e-22
   1.0197920815343334e+01   1.3757212470519793e-22
   1.0221116698429849e+01   1.3510140699910454e-22
   1.0244365342172372e+01   1.3273524334777111e-22
   1.0267666866578701e+01   1.3046711268196108e-22
   1.0291021391929606e+01   1.2829099239956457e-22
   1.0314429038779426e+01   1.2620131328910084e-22
   1.0337889927956724e+01   1.2419292180421316e-22
   1.0361404180564900e+01   1.2226104300592566e-22
   1.0384971917982792e+01   1.2040124209953672e-22
   1.0408593261865342e+01   1.1860939957304922e-22
   1.0432268334144201e+01   1.1688168497656371e-22
   1.0455997257028347e+01   1.1521453351395052e-22
   1.0479780153004750e+01   1.1360462771609719e-22
   1.0503617144838984e+01   1.1204887162103321e-22
   1.0527508355575842e+01   1.1054437486798486e-22
   1.0551453908540012e+01   1.0908843777204565e-22
   1.0575453927336687e+01   1.0767853671644558e-22
   1.0599508535852200e+01   1.0631231224156822e-22
   1.0623617858254690e+01   1.0498755644211604e-22
   1.0647782018994699e+01   1.0370219842253292e-22
   1.0672001142805863e+01   1.0245429654797879e-22
   1.0696275354705532e+01   1.0124202916970065e-22
   1.0720604779995400e+01   1.0006368624291809e-22
   1.0744989544262182e+01   9.8917663167887775e-23
   1.0769429773378254e+01   9.7802450175582116e-23
   1.0793925593502276e+01   9.6716626579215987e-23
   1.0818477131079884e+01   9.5658855265582422e-23
   1.0843084512844325e+01   9.4627877042146863e-23
   1.0867747865817087e+01   9.3622506129624610e-23
   1.0892467317308601e+01   9.2641625148915886e-23
   1.0917242994918869e+01   9.1684178841553562e-23
   1.0942075026538115e+01   9.0749171199622697e-23
   1.0966963540347473e+01   8.9835661662750622e-23
   1.0991908664819634e+01   8.8942761646934469e-23
   1.1016910528719494e+01   8.8069632103986512e-23
   1.1041969261104850e+01   8.7215478770214896e-23
   1.1067084991327047e+01   8.6379549750816868e-23
   1.1092257849031636e+01   8.5561133191647144e-23
   1.1117487964159071e+01   8.4759554814516006e-23
   1.1142775466945363e+01   8.3974175960589058e-23
   1.1168120487922740e+01   8.3204391380527052e-23
   1.1193523157920357e+01   8.2449626336086472e-23
   1.1218983608064921e+01   8.1709335354302039e-23
   1.1244501969781421e+01   8.0983000502464121e-23
   1.1270078374793776e+01   8.0270129799058368e-23
   1.1295712955125506e+01   7.9570256100662503e-23
   1.1321405843100441e+01   7.8882934891737032e-23
   1.1347157171343396e+01   7.8207743146600342e-23
   1.1372967072780828e+01   7.7544278239283911e-23
   1.1398835680641564e+01   7.6892156777776840e-23
   1.1424763128457473e+01   7.6251013662814607e-23
   1.1450749550064126e+01   7.5620501042397431e-23
   1.1476795079601537e+01   7.5000286931324731e-23
   1.1502899851514830e+01   7.4390054591329712e-23
   1.1529064000554909e+01   7.3789501692457709e-23
   1.1555287661779207e+01   7.3198339533531813e-23
   1.1581570970552345e+01   7.2616292475421577e-23
   1.1607914062546831e+01   7.2043096897320189e-23
   1.1634317073743786e+01   7.1478500615698891e-23
   1.1660780140433609e+01   7.0922262334097091e-23
   1.1687303399216717e+01   7.0374151060293631e-23
   1.1713886987004233e+01   6.9833945619979313e-23
   1.1740531041018695e+01   6.9301434136760104e-23
   1.1767235698794748e+01   6.8776413366680304e-23
   1.1794001098179891e+01   6.8258688358232399e-23
   1.1820827377335142e+01   6.7748072024780745e-23
   1.1847714674735801e+01   6.7244384744195706e-23
   1.1874663129172131e+01   6.6747454047640242e-23
   1.1901672879750068e+01   6.6257114125988965e-23
   1.1928744065891975e+01   6.5773205517370621e-23
   1.1955876827337336e+01   6.5295574814560745e-23
   1.1983071304143470e+01   6.4824074362561957e-23
   1.2010327636686281e+01   6.4358561995345750e-23
   1.2037645965660964e+01   6.3898900767575704e-23
   1.2065026432082725e+01   6.3444958633825137e-23
   1.2092469177287532e+01   6.2996608250628422e-23
   1.2119974342932831e+01   6.2553726751326982e-23
   1.2147542070998261e+01   6.2116195533881560e-23
   1.2175172503786424e+01   6.1683900081910562e-23
   1.2202865783923595e+01   6.1256729732708563e-23
   1.2230622054360449e+01   6.0834577503864416e-23
   1.2258441458372831e+01   6.0417339931720493e-23
   1.2286324139562456e+01   6.0004916910214196e-23
   1.2314270241857688e+01   5.9597211543844372e-23
   1.2342279909514263e+01   5.9194130005069475e-23
   1.2370353287116039e+01   5.8795581380725229e-23
   1.2398490519575725e+01   5.8401477552662476e-23
   1.2426691752135666e+01   5.8011733076087909e-23
   1.2454957130368546e+01   5.7626265064186053e-23
   1.2483286800178188e+01   5.7244993082083060e-23
   1.2511680907800276e+01   5.6867839038817027e-23
   1.2540139599803101e+01   5.6494727088831588e-23
   1.2568663023088357e+01   5.6125583539962677e-23
   1.2597251324891872e+01   5.5760336765294729e-23
   1.2625904652784353e+01   5.5398917118876852e-23
   1.2654623154672187e+01   5.5041256857466453e-23
   1.2683406978798185e+01   5.4687290067428658e-23
   1.2712256273742327e+01   5.4336952590967721e-23
   1.2741171188422573e+01   5.3990181958431560e-23
   1.2770151872095584e+01   5.3646917323749096e-23
   1.2799198474357532e+01   5.3307099399877459e-23
   1.2828311145144852e+01   5.2970670408677234e-23
   1.2857490034735026e+01   5.2637574023431515e-23
   1.2886735293747330e+01   5.2307755314586787e-23
   1.2916047073143666e+01   5.1981160699920300e-23
   1.2945425524229279e+01   5.1657737894637239e-23
   1.2974870798653587e+01   5.1337435866613466e-23
   1.3004383048410951e+01   5.1020204801451295e-23
   1.3033962425841427e+01   5.0705996055558624e-23
   1.3063609083631603e+01   5.0394762116990768e-23
   1.3093323174815362e+01   5.0086456567841872e-23
   1.3123104852774654e+01   4.9781034043623974e-23
   1.3152954271240329e+01   4.9478450209623487e-23
   1.3182871584292903e+01   4.9178661726080237e-23
   1.3212856946363342e+01   4.8881626214729911e-23
   1.3242910512233898e+01   4.8587302229291960e-23
   1.3273032437038886e+01   4.8295649224681684e-23
   1.3303222876265458e+01   4.8006627529946128e-23
   1.3333481985754460e+01   4.7720198330827980e-23
   1.3363809921701208e+01   4.7436323639125628e-23
   1.3394206840656270e+01   4.7154966268587141e-23
   1.3424672899526332e+01   4.6876089811916166e-23
   1.3455208255574945e+01   4.6599658614156015e-23
   1.3485813066423386e+01   4.6325637760721584e-23
   1.3516487490051459e+01   4.6053993055292523e-23
   1.3547231684798273e+01   4.5784690998149487e-23
   1.3578045809363124e+01   4.5517698767507595e-23
   1.3608930022806268e+01   4.5252984199579429e-23
   1.3639884484549743e+01   4.4990515771031008e-23
   1.3670909354378217e+01   4.4730262589547231e-23
   1.3702004792439809e+01   4.4472194372935163e-23
   1.3733170959246877e+01   4.4216281433471077e-23
   1.3764408015676896e+01   4.3962494662735029e-23
   1.3795716122973275e+01   4.3710805513570227e-23
   1.3827095442746156e+01   4.3461185993065877e-23
   1.3858546136973299e+01   4.3213608647769840e-23
   1.3890068368000890e+01   4.2968046548898803e-23
   1.3921662298544362e+01   4.2724473279709714e-23
   1.3953328091689288e+01   4.2482862921883332e-23
   1.3985065910892159e+01   4.2243190043434250e-23
   1.4016875919981279e+01   4.2005429692723272e-23
   1.4048758283157589e+01   4.1769557383803914e-23
   1.4080713164995517e+01   4.1535549085547410e-23
   1.4112740730443813e+01   4.1303381210993935e-23
   1.4144841144826435e+01   4.1073030604671951e-23
   1.4177014573843358e+01   4.0844474537673282e-23
   1.4209261183571478e+01   4.0617690697291138e-23
   1.4241581140465435e+01   4.0392657176384780e-23
   1.4273974611358470e+01   4.0169352464370552e-23
   1.4306441763463313e+01   3.9947755437457436e-23
   1.4338982764373036e+01   3.9727845349813011e-23
   1.4371597782061883e+01   3.9509601829255149e-23
   1.4404286984886198e+01   3.9293004866571882e-23
   1.4437050541585261e+01   3.9078034807591783e-23
   1.4469888621282136e+01   3.8864672345398422e-23
   1.4502801393484601e+01   3.8652898510994387e-23
   1.4535789028085961e+01   3.8442694669486904e-23
   1.4568851695365980e+01   3.8234042512480073e-23
   1.4601989565991724e+01   3.8026924050096287e-23
   1.4635202811018463e+01   3.7821321604376185e-23
   1.4668491601890519e+01   3.7617217801923527e-23
   1.4701856110442211e+01   3.7414595567268778e-23
   1.4735296508898672e+01   3.7213438119386026e-23
   1.4768812969876800e+01   3.7013728963818928e-23
   1.4802405666386111e+01   3.6815451886574993e-23
   1.4836074771829653e+01   3.6618590948311471e-23
   1.4869820460004867e+01   3.6423130477327339e-23
   1.4903642905104538e+01   3.6229055066316148e-23
   1.4937542281717640e+01   3.6036349566640475e-23
   1.4971518764830279e+01   3.5844999082312780e-23
   1.5005572529826580e+01   3.5654988964854691e-23
   1.5039703752489570e+01   3.5466304807764713e-23
   1.5073912609002129e+01   3.5278932441339990e-23
   1.5108199275947875e+01   3.5092857929783383e-23
   1.5142563930312059e+01   3.4908067565246692e-23
   1.5177006749482519e+01   3.4724547863132303e-23
   1.5211527911250572e+01   3.4542285557573367e-23
   1.5246127593811913e+01   3.4361267596117235e-23
   1.5280805975767585e+01   3.4181481136960889e-23
   1.5315563236124841e+01   3.4002913544514044e-23
   1.5350399554298122e+01   3.3825552384811682e-23
   1.5385315110109950e+01   3.3649385421441018e-23
   1.5420310083791877e+01   3.3474400611341109e-23
   1.5455384655985380e+01   3.3300586100744184e-23
   1.5490539007742848e+01   3.3127930222676108e-23
   1.5525773320528453e+01   3.2956421492446752e-23
   1.5561087776219146e+01   3.2786048604023973e-23
   1.5596482557105572e+01   3.2616800426390535e-23
   1.5631957845892980e+01   3.2448665999595205e-23
   1.5667513825702224e+01   3.2281634532299876e-23
   1.5703150680070673e+01   3.2115695398373193e-23
   1.5738868592953146e+01   3.1950838133332628e-23
   1.5774667748722900e+01   3.1787052431149455e-23
   1.5810548332172567e+01   3.1624328140971048e-23
   1.5846510528515072e+01   3.1462655263954267e-23
   1.5882554523384659e+01   3.1302023951126818e-23
   1.5918680502837773e+01   3.1142424499977567e-23
   1.5954888653354081e+01   3.0983847351548946e-23
   1.5991179161837406e+01   3.0826283087660641e-23
   1.6027552215616705e+01   3.0669722427763233e-23
   1.6064008002447004e+01   3.0514156226967065e-23
   1.6100546710510415e+01   3.0359575473332936e-23
   1.6137168528417060e+01   3.0205971285107954e-23
   1.6173873645206093e+01   3.0053334908239218e-23
   1.6210662250346640e+01   2.9901657713797968e-23
   1.6247534533738790e+01   2.9750931195465959e-23
   1.6284490685714555e+01   2.9601146967800903e-23
   1.6321530897038905e+01   2.9452296763585096e-23
   1.6358655358910678e+01   2.9304372431537273e-23
   1.6395864262963642e+01   2.9157365934115846e-23
   1.6433157801267438e+01   2.9011269345133830e-23
   1.6470536166328568e+01   2.8866074848054411e-23
   1.6507999551091419e+01   2.8721774733915947e-23
   1.6545548148939254e+01   2.8578361399156534e-23
   1.6583182153695166e+01   2.8435827343663376e-23
   1.6620901759623138e+01   2.8294165168738291e-23
   1.6658707161429028e+01   2.8153367575170560e-23
   1.6696598554261531e+01   2.8013427361740024e-23
   1.6734576133713258e+01   2.7874337423193092e-23
   1.6772640095821682e+01   2.7736090748472623e-23
   1.6810790637070195e+01   2.7598680418937094e-23
   1.6849027954389094e+01   2.7462099606540740e-23
   1.6887352245156624e+01   2.7326341572430823e-23
   1.6925763707199945e+01   2.7191399665303462e-23
   1.6964262538796238e+01   2.7057267319732054e-23
   1.7002848938673626e+01   2.6923938054577350e-23
   1.7041523106012296e+01   2.6791405471464273e-23
   1.7080285240445463e+01   2.6659663253194985e-23
   1.7119135542060437e+01   2.6528705162582480e-23
   1.7158074211399615e+01   2.6398525040844455e-23
   1.7197101449461574e+01   2.6269116806194153e-23
   1.7236217457702040e+01   2.6140474452493217e-23
   1.7275422438034990e+01   2.6012592047780276e-23
   1.7314716592833676e+01   2.5885463733163422e-23
   1.7354100124931627e+01   2.5759083721492500e-23
   1.7393573237623762e+01   2.5633446296069672e-23
   1.7433136134667411e+01   2.5508545809400350e-23
   1.7472789020283326e+01   2.5384376681977062e-23
   1.7512532099156811e+01   2.5260933401050200e-23
   1.7552365576438742e+01   2.5138210519645793e-23
   1.7592289657746591e+01   2.5016202655345654e-23
   1.7632304549165561e+01   2.4894904489162991e-23
   1.7672410457249576e+01   2.4774310764465815e-23
   1.7712607589022401e+01   2.4654416285840271e-23
   1.7752896151978689e+01   2.4535215918174511e-23
   1.7793276354085066e+01   2.4416704585645154e-23
   1.7833748403781151e+01   2.4298877270647570e-23
   1.7874312509980726e+01   2.4181729012868074e-23
   1.7914968882072721e+01   2.4065254908270428e-23
   1.7955717729922355e+01   2.3949450108161430e-23
   1.7996559263872207e+01   2.3834309818378230e-23
   1.8037493694743272e+01   2.3719829298321812e-23
   1.8078521233836089e+01   2.3606003860092839e-23
   1.8119642092931819e+01   2.3492828867599417e-23
   1.8160856484293312e+01   2.3380299735718846e-23
   1.8202164620666245e+01   2.3268411929498487e-23
   1.8243566715280203e+01   2.3157160963358433e-23
   1.8285062981849748e+01   2.3046542400304474e-23
   1.8326653634575589e+01   2.2936551851102714e-23
   1.8368338888145612e+01   2.2827184973550549e-23
   1.8410118957736053e+01   2.2718437471689156e-23
   1.8451994059012570e+01   2.2610305095167034e-23
   1.8493964408131379e+01   2.2502783638461069e-23
   1.8536030221740337e+01   2.2395868940199698e-23
   1.8578191716980104e+01   2.2289556882447766e-23
   1.8620449111485215e+01   2.2183843390037447e-23
   1.8662802623385257e+01   2.2078724429928245e-23
   1.8705252471305961e+01   2.1974196010583560e-23
   1.8747798874370336e+01   2.1870254181296050e-23
   1.8790442052199783e+01   2.1766895031593122e-23
   1.8833182224915284e+01   2.1664114690599146e-23
   1.8876019613138464e+01   2.1561909326449659e-23
   1.8918954437992788e+01   2.1460275145733330e-23
   1.8961986921104696e+01   2.1359208392902107e-23
   1.9005117284604687e+01   2.1258705349725227e-23
   1.9048345751128554e+01   2.1158762334699409e-23
   1.9091672543818486e+01   2.1059375702515622e-23
   1.9135097886324193e+01   2.0960541843573724e-23
   1.9178622002804126e+01   2.0862257183416569e-23
   1.9222245117926594e+01   2.0764518182267730e-23
   1.9265967456870904e+01   2.0667321334477726e-23
   1.9309789245328588e+01   2.0570663168074043e-23
   1.9353710709504494e+01   2.0474540244242995e-23
   1.9397732076118007e+01   2.0378949156894251e-23
   1.9441853572404206e+01   2.0283886532193110e-23
   1.9486075426115026e+01   2.0189349028098641e-23
   1.9530397865520424e+01   2.0095333333908004e-23
   1.9574821119409606e+01   2.0001836169831371e-23
   1.9619345417092134e+01   1.9908854286555993e-23
   1.9663970988399182e+01   1.9816384464838805e-23
   1.9708698063684686e+01   1.9724423515085647e-23
   1.9753526873826537e+01   1.9632968276947026e-23
   1.9798457650227757e+01   1.9542015618909765e-23
   1.9843490624817740e+01   1.9451562437908819e-23
   1.9888626030053388e+01   1.9361605658953816e-23
   1.9933864098920363e+01   1.9272142234761060e-23
   1.9979205064934277e+01   1.9183169145354886e-23
   2.0024649162141856e+01   1.9094683397727294e-23
   2.0070196625122218e+01   1.9006682025462623e-23
   2.0115847688988019e+01   1.8919162088397980e-23
   2.0161602589386717e+01   1.8832120672287290e-23
   2.0207461562501756e+01   1.8745554888458291e-23
   2.0253424845053807e+01   1.8659461873466255e-23
   2.0299492674301948e+01   1.8573838788779791e-23
   2.0345665288044962e+01   1.8488682820454395e-23
   2.0391942924622484e+01   1.8403991178835493e-23
   2.0438325822916287e+01   1.8319761098212513e-23
   2.0484814222351503e+01   1.8235989836562567e-23
   2.0531408362897857e+01   1.8152674675206495e-23
   2.0578108485070864e+01   1.8069812918537034e-23
   2.0624914829933161e+01   1.7987401893727413e-23
   2.0671827639095646e+01   1.7905438950453552e-23
   2.0718847154718826e+01   1.7823921460596319e-23
   2.0765973619513993e+01   1.7742846817986968e-23
   2.0813207276744514e+01   1.7662212438129442e-23
   2.0860548370227050e+01   1.7582015757921110e-23
   2.0907997144332882e+01   1.7502254235411320e-23
   2.0955553843989090e+01   1.7422925349544892e-23
   2.1003218714679882e+01   1.7344026599891499e-23
   2.1050992002447838e+01   1.7265555506418119e-23
   2.1098873953895158e+01   1.7187509609219760e-23
   2.1146864816184973e+01   1.7109886468301632e-23
   2.1194964837042612e+01   1.7032683663333023e-23
   2.1243174264756846e+01   1.6955898793414980e-23
   2.1291493348181213e+01   1.6879529476854525e-23
   2.1339922336735299e+01   1.6803573350933401e-23
   2.1388461480405979e+01   1.6728028071680769e-23
   2.1437111029748770e+01   1.6652891313666762e-23
   2.1485871235889071e+01   1.6578160769796966e-23
   2.1534742350523505e+01   1.6503834151066251e-23
   2.1583724625921196e+01   1.6429909186383137e-23
   2.1632818314925043e+01   1.6356383622341062e-23
   2.1682023670953086e+01   1.6283255223039789e-23
   2.1731340947999776e+01   1.6210521769860220e-23
   2.1780770400637266e+01   1.6138181061293700e-23
   2.1830312284016788e+01   1.6066230912729880e-23
   2.1879966853869924e+01   1.5994669156270807e-23
   2.1929734366509901e+01   1.5923493640553714e-23
   2.1979615078833003e+01   1.5852702230545669e-23
   2.2029609248319794e+01   1.5782292807393973e-23
   2.2079717133036521e+01   1.5712263268206080e-23
   2.2129938991636422e+01   1.5642611525910556e-23
   2.2180275083361060e+01   1.5573335509057050e-23
   2.2230725668041639e+01   1.5504433161656635e-23
   2.2281291006100400e+01   1.5435902443011586e-23
   2.2331971358551893e+01   1.5367741327550978e-23
   2.2382766987004402e+01   1.5299947804656024e-23
   2.2433678153661241e+01   1.5232519878511023e-23
   2.2484705121322133e+01   1.5165455567935382e-23
   2.2535848153384528e+01   1.5098752906227832e-23
   2.2587107513845034e+01   1.5032409941013712e-23
   2.2638483467300695e+01   1.4966424734088994e-23
   2.2689976278950432e+01   1.4900795361273462e-23
   2.2741586214596374e+01   1.4835519912257273e-23
   2.2793313540645229e+01   1.4770596490445654e-23
   2.2845158524109657e+01   1.4706023212848795e-23
   2.2897121432609680e+01   1.4641798209889142e-23
   2.2949202534374010e+01   1.4577919625301025e-23
   2.3001402098241488e+01   1.4514385615967061e-23
   2.3053720393662445e+01   1.4451194351797722e-23
   2.3106157690700094e+01   1.4388344015585352e-23
   2.3158714260031914e+01   1.4325832802870856e-23
   2.3211390372951080e+01   1.4263658921822878e-23
   2.3264186301367808e+01   1.4201820593095098e-23
   2.3317102317810829e+01   1.4140316049694374e-23
   2.3370138695428757e+01   1.4079143536875881e-23
   2.3423295707991468e+01   1.4018301311996391e-23
   2.3476573629891575e+01   1.3957787644398745e-23
   2.3529972736145826e+01   1.3897600815295015e-23
   2.3583493302396473e+01   1.3837739117631428e-23
   2.3637135604912785e+01   1.3778200855990274e-23
   2.3690899920592372e+01   1.3718984346453326e-23
   2.3744786526962713e+01   1.3660087916494011e-23
   2.3798795702182531e+01   1.3601509904870752e-23
   2.3852927725043209e+01   1.3543248661499974e-23
   2.3907182874970307e+01   1.3485302547353553e-23
   2.3961561432024940e+01   1.3427669934340354e-23
   2.4016063676905215e+01   1.3370349205211575e-23
   2.4070689890947754e+01   1.3313338753440045e-23
   2.4125440356129054e+01   1.3256636983117627e-23
   2.4180315355067012e+01   1.3200242308854950e-23
   2.4235315171022364e+01   1.3144153155670230e-23
   2.4290440087900134e+01   1.3088367958891739e-23
   2.4345690390251093e+01   1.3032885164061673e-23
   2.4401066363273273e+01   1.2977703226819113e-23
   2.4456568292813369e+01   1.2922820612818273e-23
   2.4512196465368294e+01   1.2868235797625292e-23
   2.4567951168086598e+01   1.2813947266625603e-23
   2.4623832688769987e+01   1.2759953514911181e-23
   2.4679841315874757e+01   1.2706253047211557e-23
   2.4735977338513358e+01   1.2652844377784401e-23
   2.4792241046455814e+01   1.2599726030326097e-23
   2.4848632730131271e+01   1.2546896537883673e-23
   2.4905152680629470e+01   1.2494354442762757e-23
   2.4961801189702275e+01   1.2442098296439163e-23
   2.5018578549765113e+01   1.2390126659471754e-23
   2.5075485053898589e+01   1.2338438101411060e-23
   2.5132520995849880e+01   1.2287031200723116e-23
   2.5189686670034355e+01   1.2235904544691228e-23
   2.5246982371537044e+01   1.2185056729346404e-23
   2.5304408396114173e+01   1.2134486359367162e-23
   2.5361965040194647e+01   1.2084192048015918e-23
   2.5419652600881680e+01   1.2034172417044596e-23
   2.5477471375954210e+01   1.1984426096617726e-23
   2.5535421663868526e+01   1.1934951725235859e-23
   2.5593503763759792e+01   1.1885747949651679e-23
   2.5651717975443525e+01   1.1836813424797946e-23
   2.5710064599417240e+01   1.1788146813704280e-23
   2.5768543936861946e+01   1.1739746787429560e-23
   2.5827156289643678e+01   1.1691612024976042e-23
   2.5885901960315124e+01   1.1643741213222913e-23
   2.5944781252117142e+01   1.1596133046849955e-23
   2.6003794468980303e+01   1.1548786228264539e-23
   2.6062941915526540e+01   1.1501699467531472e-23
   2.6122223897070612e+01   1.1454871482292730e-23
   2.6181640719621779e+01   1.1408300997718240e-23
   2.6241192689885345e+01   1.1361986746404791e-23
   2.6300880115264192e+01   1.1315927468336701e-23
   2.6360703303860451e+01   1.1270121910798889e-23
   2.6420662564477059e+01   1.1224568828312496e-23
   2.6480758206619299e+01   1.1179266982578890e-23
   2.6540990540496487e+01   1.1134215142397724e-23
   2.6601359877023540e+01   1.1089412083609160e-23
   2.6661866527822522e+01   1.1044856589029012e-23
   2.6722510805224360e+01   1.1000547448386812e-23
   2.6783293022270350e+01   1.0956483458251466e-23
   2.6844213492713859e+01   1.0912663421983781e-23
   2.6905272531021893e+01   1.0869086149664783e-23
   2.6966470452376747e+01   1.0825750458028480e-23
   2.7027807572677592e+01   1.0782655170417787e-23
   2.7089284208542171e+01   1.0739799116707329e-23
   2.7150900677308357e+01   1.0697181133255838e-23
   2.7212657297035854e+01   1.0654800062835836e-23
   2.7274554386507823e+01   1.0612654754587261e-23
   2.7336592265232511e+01   1.0570744063945887e-23
   2.7398771253444885e+01   1.0529066852601108e-23
   2.7461091672108356e+01   1.0487621988425636e-23
   2.7523553842916332e+01   1.0446408345423403e-23
   2.7586158088293981e+01   1.0405424803683077e-23
   2.7648904731399831e+01   1.0364670249305743e-23
   2.7711794096127477e+01   1.0324143574364951e-23
   2.7774826507107186e+01   1.0283843676847655e-23
   2.7838002289707674e+01   1.0243769460599277e-23
   2.7901321770037679e+01   1.0203919835265869e-23
   2.7964785274947737e+01   1.0164293716261681e-23
   2.8028393132031827e+01   1.0124890024688680e-23
   2.8092145669629019e+01   1.0085707687306576e-23
   2.8156043216825264e+01   1.0046745636476271e-23
   2.8220086103455031e+01   1.0008002810102081e-23
   2.8284274660102987e+01   9.9694781515960472e-24
   2.8348609218105771e+01   9.9311706098154084e-24
   2.8413090109553679e+01   9.8930791390181556e-24
   2.8477717667292325e+01   9.8552026988172957e-24
   2.8542492224924452e+01   9.8175402541317056e-24
   2.8607414116811558e+01   9.7800907751350733e-24
   2.8672483678075711e+01   9.7428532372122883e-24
   2.8737701244601222e+01   9.7058266209184594e-24
   2.8803067153036405e+01   9.6690099119146682e-24
   2.8868581740795271e+01   9.6324021009443696e-24
   2.8934245346059349e+01   9.5960021837755809e-24
   2.9000058307779334e+01   9.5598091611571536e-24
   2.9066020965676927e+01   9.5238220387802478e-24
   2.9132133660246545e+01   9.4880398272242123e-24
   2.9198396732757082e+01   9.4524615419272111e-24
   2.9264810525253662e+01   9.4170862031287190e-24
   2.9331375380559400e+01   9.3819128358398437e-24
   2.9398091642277215e+01   9.3469404697931967e-24
   2.9464959654791574e+01   9.3121681394009708e-24
   2.9531979763270254e+01   9.2775948837204248e-24
   2.9599152313666167e+01   9.2432197464059698e-24
   2.9666477652719085e+01   9.2090417756733777e-24
   2.9733956127957459e+01   9.1750600242574848e-24
   2.9801588087700260e+01   9.1412735493750316e-24
   2.9869373881058706e+01   9.1076814126792552e-24
   2.9937313857938101e+01   9.0742826802327308e-24
   3.0005408369039660e+01   9.0410764224529445e-24
   3.0073657765862205e+01   9.0080617140912997e-24
   3.0142062400704155e+01   8.9752376341829757e-24
   3.0210622626665227e+01   8.9426032660170692e-24
   3.0279338797648286e+01   8.9101576970921616e-24
   3.0348211268361194e+01   8.8779000190937573e-24
   3.0417240394318583e+01   8.8458293278394054e-24
   3.0486426531843730e+01   8.8139447232590986e-24
   3.0555770038070428e+01   8.7822453093519853e-24
   3.0625271270944783e+01   8.7507301941530581e-24
   3.0694930589227067e+01   8.7193984896989977e-24
   3.0764748352493594e+01   8.6882493119946319e-24
   3.0834724921138534e+01   8.6572817809785909e-24
   3.0904860656375796e+01   8.6264950204876351e-24
   3.0975155920240919e+01   8.5958881582261523e-24
   3.1045611075592916e+01   8.5654603257371721e-24
   3.1116226486116147e+01   8.5352106583589413e-24
   3.1187002516322170e+01   8.5051382952035678e-24
   3.1257939531551695e+01   8.4752423791217712e-24
   3.1329037897976370e+01   8.4455220566710938e-24
   3.1400297982600776e+01   8.4159764780848108e-24
   3.1471720153264247e+01   8.3866047972418385e-24
   3.1543304778642817e+01   8.3574061716369008e-24
   3.1615052228251049e+01   8.3283797623479444e-24
   3.1686962872444056e+01   8.2995247340137042e-24
   3.1759037082419287e+01   8.2708402547935354e-24
   3.1831275230218552e+01   8.2423254963482296e-24
   3.1903677688729879e+01   8.2139796338069711e-24
   3.1976244831689474e+01   8.1858018457418837e-24
   3.2048977033683606e+01   8.1577913141362685e-24
   3.2121874670150554e+01   8.1299472243558557e-24
   3.2194938117382591e+01   8.1022687651316262e-24
   3.2268167752527894e+01   8.0747551285200360e-24
   3.2341563953592470e+01   8.0474055098882092e-24
   3.2415127099442152e+01   8.0202191078761711e-24
   3.2488857569804502e+01   7.9931951243793108e-24
   3.2562755745270785e+01   7.9663327645212660e-24
   3.2636822007297987e+01   7.9396312366253478e-24
   3.2711056738210736e+01   7.9130897521924697e-24
   3.2785460321203281e+01   7.8867075258779739e-24
   3.2860033140341493e+01   7.8604837754626863e-24
   3.2934775580564747e+01   7.8344177218307630e-24
   3.3009688027688071e+01   7.8085085889498065e-24
   3.3084770868404036e+01   7.7827556038422353e-24
   3.3160024490284769e+01   7.7571579965628085e-24
   3.3235449281783971e+01   7.7317150001798485e-24
   3.3311045632238880e+01   7.7064258507498094e-24
   3.3386813931872304e+01   7.6812897872941359e-24
   3.3462754571794669e+01   7.6563060517789093e-24
   3.3538867944006007e+01   7.6314738890945429e-24
   3.3615154441397969e+01   7.6067925470324538e-24
   3.3691614457755882e+01   7.5822612762619587e-24
   3.3768248387760735e+01   7.5578793303179167e-24
   3.3845056626991251e+01   7.5336459655695651e-24
   3.3922039571925957e+01   7.5095604412093586e-24
   3.3999197619945171e+01   7.4856220192272269e-24
   3.4076531169333109e+01   7.4618299643938977e-24
   3.4154040619279847e+01   7.4381835442412410e-24
   3.4231726369883539e+01   7.4146820290426602e-24
   3.4309588822152300e+01   7.3913246917972170e-24
   3.4387628378006418e+01   7.3681108082064701e-24
   3.4465845440280383e+01   7.3450396566586879e-24
   3.4544240412724946e+01   7.3221105182135703e-24
   3.4622813700009182e+01   7.2993226765827839e-24
   3.4701565707722693e+01   7.2766754181091835e-24
   3.4780496842377531e+01   7.2541680317557277e-24
   3.4859607511410445e+01   7.2317998090865599e-24
   3.4938898123184934e+01   7.2095700442475284e-24
   3.5018369086993339e+01   7.1874780339541604e-24
   3.5098020813058916e+01   7.1655230774766233e-24
   3.5177853712538081e+01   7.1437044766187686e-24
   3.5257868197522392e+01   7.1220215357079198e-24
   3.5338064681040763e+01   7.1004735615749136e-24
   3.5418443577061574e+01   7.0790598635451109e-24
   3.5499005300494829e+01   7.0577797534203143e-24
   3.5579750267194214e+01   7.0366325454649476e-24
   3.5660678893959329e+01   7.0156175563887109e-24
   3.5741791598537830e+01   6.9947341053430692e-24
   3.5823088799627563e+01   6.9739815138946053e-24
   3.5904570916878740e+01   6.9533591060215552e-24
   3.5986238370896075e+01   6.9328662080944428e-24
   3.6068091583240964e+01   6.9125021488694933e-24
   3.6150130976433708e+01   6.8922662594706727e-24
   3.6232356973955653e+01   6.8721578733796038e-24
   3.6314770000251379e+01   6.8521763264245899e-24
   3.6397370480730906e+01   6.8323209567658021e-24
   3.6480158841771853e+01   6.8125911048857563e-24
   3.6563135510721665e+01   6.7929861135802209e-24
   3.6646300915899836e+01   6.7735053279417671e-24
   3.6729655486600109e+01   6.7541480953539192e-24
   3.6813199653092674e+01   6.7349137654769594e-24
   3.6896933846626411e+01   6.7158016902402824e-24
   3.6980858499431086e+01   6.6968112238302688e-24
   3.7064974044719591e+01   6.6779417226808298e-24
   3.7149280916690238e+01   6.6591925454658248e-24
   3.7233779550528908e+01   6.6405630530855412e-24
   3.7318470382411398e+01   6.6220526086607116e-24
   3.7403353849505542e+01   6.6036605775222260e-24
   3.7488430389973608e+01   6.5853863272014841e-24
   3.7573700442974442e+01   6.5672292274249527e-24
   3.7659164448665834e+01   6.5491886501006124e-24
   3.7744822848206717e+01   6.5312639693155024e-24
   3.7830676083759492e+01   6.5134545613216074e-24
   3.7916724598492252e+01   6.4957598045347528e-24
   3.8002968836581154e+01   6.4781790795206060e-24
   3.8089409243212607e+01   6.4607117689917791e-24
   3.8176046264585686e+01   6.4433572577990685e-24
   3.8262880347914340e+01   6.4261149329245608e-24
   3.8349911941429781e+01   6.4089841834727830e-24
   3.8437141494382672e+01   6.3919644006685557e-24
   3.8524569457045629e+01   6.3750549778463106e-24
   3.8612196280715338e+01   6.3582553104440876e-24
   3.8700022417715083e+01   6.3415647960041443e-24
   3.8788048321396950e+01   6.3249828341564246e-24
   3.8876274446144222e+01   6.3085088266196163e-24
   3.8964701247373675e+01   6.2921421771953230e-24
   3.9053329181537961e+01   6.2758822917589920e-24
   3.9142158706128022e+01   6.2597285782616867e-24
   3.9231190279675346e+01   6.2436804467149968e-24
   3.9320424361754412e+01   6.2277373091954093e-24
   3.9409861412984995e+01   6.2118985798361196e-24
   3.9499501895034633e+01   6.1961636748188710e-24
   3.9589346270620894e+01   6.1805320123772601e-24
   3.9679395003513882e+01   6.1650030127845997e-24
   3.9769648558538570e+01   6.1495760983558992e-24
   3.9860107401577217e+01   6.1342506934397068e-24
   3.9950771999571728e+01   6.1190262244161549e-24
   4.0041642820526107e+01   6.1039021196948530e-24
   4.0132720333508878e+01   6.0888778097076546e-24
   4.0224005008655510e+01   6.0739527269073974e-24
   4.0315497317170816e+01   6.0591263057657035e-24
   4.0407197731331401e+01   6.0443979827678219e-24
   4.0499106724488080e+01   6.0297671964105972e-24
   4.0591224771068312e+01   6.0152333871992898e-24
   4.0683552346578743e+01   6.0007959976451363e-24
   4.0776089927607551e+01   5.9864544722634615e-24
   4.0868837991826950e+01   5.9722082575684232e-24
   4.0961797017995693e+01   5.9580568020749585e-24
   4.1054967485961427e+01   5.9439995562913784e-24
   4.1148349876663268e+01   5.9300359727221871e-24
   4.1241944672134309e+01   5.9161655058622157e-24
   4.1335752355504027e+01   5.9023876121966668e-24
   4.1429773411000838e+01   5.8887017501992406e-24
   4.1524008323954504e+01   5.8751073803286706e-24
   4.1618457580798776e+01   5.8616039650301353e-24
   4.1713121669073779e+01   5.8481909687301384e-24
   4.1808001077428614e+01   5.8348678578370595e-24
   4.1903096295623847e+01   5.8216341007403973e-24
   4.1998407814534048e+01   5.8084891678078167e-24
   4.2093936126150254e+01   5.7954325313842476e-24
   4.2189681723582666e+01   5.7824636657916166e-24
   4.2285645101062997e+01   5.7695820473275663e-24
   4.2381826753947209e+01   5.7567871542632679e-24
   4.2478227178717930e+01   5.7440784668439811e-24
   4.2574846872987138e+01   5.7314554672878713e-24
   4.2671686335498578e+01   5.7189176397845349e-24
   4.2768746066130461e+01   5.7064644704943229e-24
   4.2866026565898025e+01   5.6940954475489717e-24
   4.2963528336956088e+01   5.6818100610499783e-24
   4.3061251882601674e+01   5.6696078030675269e-24
   4.3159197707276526e+01   5.6574881676407257e-24
   4.3257366316569865e+01   5.6454506507769392e-24
   4.3355758217220817e+01   5.6334947504530590e-24
   4.3454373917121188e+01   5.6216199666109526e-24
   4.3553213925318012e+01   5.6098258011617076e-24
   4.3652278752016187e+01   5.5981117579828154e-24
   4.3751568908581078e+01   5.5864773429187156e-24
   4.3851084907541178e+01   5.5749220637799979e-24
   4.3950827262590806e+01   5.5634454303440848e-24
   4.4050796488592702e+01   5.5520469543541110e-24
   4.4150993101580710e+01   5.5407261495206195e-24
   4.4251417618762375e+01   5.5294825315180830e-24
   4.4352070558521724e+01   5.5183156179891243e-24
   4.4452952440421839e+01   5.5072249285409488e-24
   4.4554063785207617e+01   5.4962099847463123e-24
   4.4655405114808424e+01   5.4852703101456757e-24
   4.4756976952340807e+01   5.4744054302430440e-24
   4.4858779822111096e+01   5.4636148725100904e-24
   4.4960814249618309e+01   5.4528981663840321e-24
   4.5063080761556648e+01   5.4422548432671183e-24
   4.5165579885818367e+01   5.4316844365280895e-24
   4.5268312151496453e+01   5.4211864815014470e-24
   4.5371278088887351e+01   5.4107605154883511e-24
   4.5474478229493663e+01   5.4004060777547214e-24
   4.5577913106026983e+01   5.3901227095337308e-24
   4.5681583252410547e+01   5.3799099540241522e-24
   4.5785489203782063e+01   5.3697673563899986e-24
   4.5889631496496449e+01   5.3596944637621788e-24
   4.5994010668128624e+01   5.3496908252375042e-24
   4.6098627257476181e+01   5.3397559918782158e-24
   4.6203481804562330e+01   5.3298895167131339e-24
   4.6308574850638536e+01   5.3200909547362002e-24
   4.6413906938187424e+01   5.3103598629080278e-24
   4.6519478610925539e+01   5.3006958001530701e-24
   4.6625290413806084e+01   5.2910983273639503e-24
   4.6731342893021854e+01   5.2815670073960659e-24
   4.6837636596008011e+01   5.2721014050707245e-24
   4.6944172071444811e+01   5.2627010871745398e-24
   4.7050949869260620e+01   5.2533656224590941e-24
   4.7157970540634615e+01   5.2440945816389317e-24
   4.7265234637999626e+01   5.2348875373940644e-24
   4.7372742715045099e+01   5.2257440643665055e-24
   4.7480495326719875e+01   5.2166637391639329e-24
   4.7588493029234996e+01   5.2076461403548461e-24
   4.7696736380066724e+01   5.1986908484706342e-24
   4.7805225937959335e+01   5.1897974460047870e-24
   4.7913962262927924e+01   5.1809655174123461e-24
   4.8022945916261477e+01   5.1721946491087941e-24
   4.8132177460525646e+01   5.1634844294691165e-24
   4.8241657459565630e+01   5.1548344488287697e-24
   4.8351386478509170e+01   5.1462442994806780e-24
   4.8461365083769479e+01   5.1377135756768754e-24
   4.8571593843047992e+01   5.1292418736252303e-24
   4.8682073325337555e+01   5.1208287914906662e-24
   4.8792804100925110e+01   5.1124739293927998e-24
   4.8903786741394853e+01   5.1041768894051277e-24
   4.9015021819631031e+01   5.0959372755554349e-24
   4.9126509909821003e+01   5.0877546938226488e-24
   4.9238251587458109e+01   5.0796287521358571e-24
   4.9350247429344670e+01   5.0715590603760149e-24
   4.9462498013595052e+01   5.0635452303702778e-24
   4.9575003919638561e+01   5.0555868758939380e-24
   4.9687765728222438e+01   5.0476836126677051e-24
   4.9800784021414913e+01   5.0398350583571323e-24
   4.9914059382608102e+01   5.0320408325690716e-24
   5.0027592396521108e+01   5.0243005568527466e-24
   5.0141383649203064e+01   5.0166138546961301e-24
   5.0255433728036088e+01   5.0089803515259121e-24
   5.0369743221738332e+01   5.0013996747035120e-24
   5.0484312720367079e+01   4.9938714535254898e-24
   5.0599142815321592e+01   4.9863953192202524e-24
   5.0714234099346470e+01   4.9789709049469461e-24
   5.0829587166534488e+01   4.9715978457925111e-24
   5.0945202612329737e+01   4.9642757787702052e-24
   5.1061081033530726e+01   4.9570043428180129e-24
   5.1177223028293291e+01   4.9497831787950284e-24
   5.1293629196133949e+01   4.9426119294801918e-24
   5.1410300137932815e+01   4.9354902395692845e-24
   5.1527236455936752e+01   4.9284177556736881e-24
   5.1644438753762465e+01   4.9213941263161749e-24
   5.1761907636399691e+01   4.9144190019295233e-24
   5.1879643710214097e+01   4.9074920348539882e-24
   5.1997647582950727e+01   4.9006128793334948e-24
   5.2115919863736927e+01   4.8937811915144228e-24
   5.2234461163085555e+01   4.8869966294412273e-24
   5.2353272092898145e+01   4.8802588530547603e-24
   5.2472353266467991e+01   4.8735675241880488e-24
   5.2591705298483362e+01   4.8669223065653784e-24
   5.2711328805030739e+01   4.8603228657963280e-24
   5.2831224403597901e+01   4.8537688693749078e-24
   5.2951392713077155e+01   4.8472599866753927e-24
   5.3071834353768537e+01   4.8407958889491716e-24
   5.3192549947382957e+01   4.8343762493203004e-24
   5.3313540117045434e+01   4.8280007427846148e-24
   5.3434805487298391e+01   4.8216690462038166e-24
   5.3556346684104803e+01   4.8153808383026174e-24
   5.3678164334851445e+01   4.8091357996654383e-24
   5.3800259068352062e+01   4.8029336127323248e-24
   5.3922631514850785e+01   4.7967739617957087e-24
   5.4045282306025165e+01   4.7906565329954077e-24
   5.4168212074989626e+01   4.7845810143157141e-24
   5.4291421456298643e+01   4.7785470955815396e-24
   5.4414911085950045e+01   4.7725544684534256e-24
   5.4538681601388205e+01   4.7666028264244432e-24
   5.4662733641507515e+01   4.7606918648147058e-24
   5.4787067846655475e+01   4.7548212807693455e-24
   5.4911684858636164e+01   4.7489907732514855e-24
   5.5036585320713478e+01   4.7432000430397917e-24
   5.5161769877614489e+01   4.7374487927235956e-24
   5.5287239175532655e+01   4.7317367266976910e-24
   5.5412993862131358e+01   4.7260635511591586e-24
   5.5539034586547032e+01   4.7204289741011885e-24
   5.5665361999392701e+01   4.7148327053095817e-24
   5.5791976752761229e+01   4.7092744563578267e-24
   5.5918879500228662e+01   4.7037539406012875e-24
   5.6046070896857714e+01   4.6982708731739316e-24
   5.6173551599201090e+01   4.6928249709822540e-24
   5.6301322265304790e+01   4.6874159527003571e-24
   5.6429383554711656e+01   4.6820435387656652e-24
   5.6557736128464718e+01   4.6767074513736078e-24
   5.6686380649110518e+01   4.6714074144716589e-24
   5.6815317780702664e+01   4.6661431537554477e-24
   5.6944548188805229e+01   4.6609143966620045e-24
   5.7074072540496054e+01   4.6557208723658900e-24
   5.7203891504370389e+01   4.6505623117732783e-24
   5.7334005750544250e+01   4.6454384475161763e-24
   5.7464415950657795e+01   4.6403490139473731e-24
   5.7595122777878949e+01   4.6352937471347897e-24
   5.7726126906906813e+01   4.6302723848563470e-24
   5.7857429013975064e+01   4.6252846665934849e-24
   5.7989029776855581e+01   4.6203303335264950e-24
   5.8120929874861901e+01   4.6154091285275651e-24
   5.8253129988852606e+01   4.6105207961567521e-24
   5.8385630801235074e+01   4.6056650826546096e-24
   5.8518432995968730e+01   4.6008417359368730e-24
   5.8651537258568816e+01   4.5960505055890791e-24
   5.8784944276109783e+01   4.5912911428598100e-24
   5.8918654737228920e+01   4.5865634006555863e-24
   5.9052669332129781e+01   4.5818670335337629e-24
   5.9186988752585947e+01   4.5772017976975908e-24
   5.9321613691944371e+01   4.5725674509891250e-24
   5.9456544845129166e+01   4.5679637528844140e-24
   5.9591782908645065e+01   4.5633904644854501e-24
   5.9727328580581087e+01   4.5588473485157438e-24
   5.9863182560614021e+01   4.5543341693128281e-24
   5.9999345550012137e+01   4.5498506928226579e-24
   6.0135818251638860e+01   4.5453966865933279e-24
   6.0272601369956270e+01   4.5409719197680877e-24
   6.0409695611028816e+01   4.5365761630793469e-24
   6.0547101682526957e+01   4.5322091888424185e-24
   6.0684820293730745e+01   4.5278707709486881e-24
   6.0822852155533539e+01   4.5235606848596203e-24
   6.0961197980445732e+01   4.5192787075996554e-24
   6.1099858482598343e+01   4.5150246177497982e-24
   6.1238834377746734e+01   4.5107981954413506e-24
   6.1378126383274356e+01   4.5065992223492715e-24
   6.1517735218196222e+01   4.5024274816851084e-24
   6.1657661603162978e+01   4.4982827581908987e-24
   6.1797906260464380e+01   4.4941648381318362e-24
   6.1938469914033071e+01   4.4900735092902452e-24
   6.2079353289448413e+01   4.4860085609584473e-24
   6.2220557113939947e+01   4.4819697839320100e-24
   6.2362082116391527e+01   4.4779569705031180e-24
   6.2503929027344867e+01   4.4739699144536358e-24
   6.2646098579003336e+01   4.4700084110485594e-24
   6.2788591505235736e+01   4.4660722570284726e-24
   6.2931408541580197e+01   4.4621612506037811e-24
   6.3074550425247665e+01   4.4582751914469663e-24
   6.3218017895126138e+01   4.4544138806855265e-24
   6.3361811691784183e+01   4.4505771208961724e-24
   6.3505932557474850e+01   4.4467647160968270e-24
   6.3650381236139530e+01   4.4429764717404356e-24
   6.3795158473411689e+01   4.4392121947069151e-24
   6.3940265016620799e+01   4.4354716932977428e-24
   6.4085701614796250e+01   4.4317547772275123e-24
   6.4231469018671092e+01   4.4280612576178376e-24
   6.4377567980686038e+01   4.4243909469903238e-24
   6.4523999254993157e+01   4.4207436592585535e-24
   6.4670763597460052e+01   4.4171192097226367e-24
   6.4817861765673427e+01   4.4135174150608463e-24
   6.4965294518943310e+01   4.4099380933231569e-24
   6.5113062618306742e+01   4.4063810639242255e-24
   6.5261166826531905e+01   4.4028461476361455e-24
   6.5409607908121785e+01   4.3993331665814469e-24
   6.5558386629318449e+01   4.3958419442259625e-24
   6.5707503758106711e+01   4.3923723053720433e-24
   6.5856960064218271e+01   4.3889240761509105e-24
   6.6006756319135718e+01   4.3854970840164395e-24
   6.6156893296096243e+01   4.3820911577368762e-24
   6.6307371770095983e+01   4.3787061273890648e-24
   6.6458192517893821e+01   4.3753418243504070e-24
   6.6609356318015372e+01   4.3719980812921762e-24
   6.6760863950757113e+01   4.3686747321724354e-24
   6.6912716198190410e+01   4.3653716122287391e-24
   6.7064913844165346e+01   4.3620885579712845e-24
   6.7217457674315085e+01   4.3588254071757351e-24
   6.7370348476059732e+01   4.3555819988759769e-24
   6.7523587038610344e+01   4.3523581733574425e-24
   6.7677174152973194e+01   4.3491537721495676e-24
   6.7831110611953761e+01   4.3459686380191541e-24
   6.7985397210160698e+01   4.3428026149629497e-24
   6.8140034744010180e+01   4.3396555482007545e-24
   6.8295024011729851e+01   4.3365272841686181e-24
   6.8450365813362893e+01   4.3334176705111785e-24
   6.8606060950772346e+01   4.3303265560751228e-24
   6.8762110227645167e+01   4.3272537909020381e-24
   6.8918514449496200e+01   4.3241992262216017e-24
   6.9075274423672624e+01   4.3211627144439819e-24
   6.9232390959358014e+01   4.3181441091533722e-24
   6.9389864867576307e+01   4.3151432651009687e-24
   6.9547696961196351e+01   4.3121600381975288e-24
   6.9705888054935897e+01   4.3091942855069178e-24
   6.9864438965365707e+01   4.3062458652390660e-24
   7.0023350510914028e+01   4.3033146367427611e-24
   7.0182623511870574e+01   4.3004004604989568e-24
   7.0342258790390943e+01   4.2975031981136594e-24
   7.0502257170500741e+01   4.2946227123112890e-24
   7.0662619478099955e+01   4.2917588669274679e-24
   7.0823346540966980e+01   4.2889115269024568e-24
   7.0984439188763218e+01   4.2860805582741409e-24
   7.1145898253037075e+01   4.2832658281710945e-24
   7.1307724567228419e+01   4.2804672048057593e-24
   7.1469918966672850e+01   4.2776845574680206e-24
   7.1632482288606042e+01   4.2749177565178225e-24
   7.1795415372167852e+01   4.2721666733788040e-24
   7.1958719058407013e+01   4.2694311805312396e-24
   7.2122394190285135e+01   4.2667111515057331e-24
   7.2286441612681287e+01   4.2640064608760462e-24
   7.2450862172396256e+01   4.2613169842524349e-24
   7.2615656718156956e+01   4.2586425982753386e-24
   7.2780826100620757e+01   4.2559831806081457e-24
   7.2946371172379870e+01   4.2533386099311502e-24
   7.3112292787965856e+01   4.2507087659344528e-24
   7.3278591803853956e+01   4.2480935293115373e-24
   7.3445269078467518e+01   4.2454927817527147e-24
   7.3612325472182505e+01   4.2429064059383349e-24
   7.3779761847331642e+01   4.2403342855325886e-24
   7.3947579068209293e+01   4.2377763051767611e-24
   7.4115778001075682e+01   4.2352323504827176e-24
   7.4284359514161395e+01   4.2327023080265049e-24
   7.4453324477671828e+01   4.2301860653417644e-24
   7.4622673763791852e+01   4.2276835109134355e-24
   7.4792408246689931e+01   4.2251945341715139e-24
   7.4962528802523096e+01   4.2227190254839708e-24
   7.5133036309441209e+01   4.2202568761513273e-24
   7.5303931647591540e+01   4.2178079783995666e-24
   7.5475215699123382e+01   4.2153722253741752e-24
   7.5646889348192317e+01   4.2129495111337499e-24
   7.5818953480965234e+01   4.2105397306438185e-24
   7.5991408985624588e+01   4.2081427797703502e-24
   7.6164256752373049e+01   4.2057585552738602e-24
   7.6337497673438193e+01   4.2033869548030033e-24
   7.6511132643076920e+01   4.2010278768885194e-24
   7.6685162557580185e+01   4.1986812209368769e-24
   7.6859588315277733e+01   4.1963468872244455e-24
   7.7034410816542518e+01   4.1940247768912686e-24
   7.7209630963795504e+01   4.1917147919349584e-24
   7.7385249661510301e+01   4.1894168352046978e-24
   7.7561267816217736e+01   4.1871308103951872e-24
   7.7737686336510592e+01   4.1848566220407990e-24
   7.7914506133048391e+01   4.1825941755094287e-24
   7.8091728118561974e+01   4.1803433769966440e-24
   7.8269353207858288e+01   4.1781041335199212e-24
   7.8447382317824975e+01   4.1758763529124122e-24
   7.8625816367435334e+01   4.1736599438174921e-24
   7.8804656277752798e+01   4.1714548156826905e-24
   7.8983902971935905e+01   4.1692608787539707e-24
   7.9163557375243030e+01   4.1670780440699564e-24
   7.9343620415036952e+01   4.1649062234561735e-24
   7.9524093020789948e+01   4.1627453295193365e-24
   7.9704976124088432e+01   4.1605952756417872e-24
   7.9886270658637656e+01   4.1584559759756209e-24
   8.0067977560266769e+01   4.1563273454372538e-24
   8.0250097766933550e+01   4.1542092997016215e-24
   8.0432632218729083e+01   4.1521017551968820e-24
   8.0615581857882859e+01   4.1500046290986509e-24
   8.0798947628767607e+01   4.1479178393245528e-24
   8.0982730477903885e+01   4.1458413045287609e-24
   8.1166931353965367e+01   4.1437749440965147e-24
   8.1351551207783530e+01   4.1417186781386872e-24
   8.1536590992352458e+01   4.1396724274864413e-24
   8.1722051662834005e+01   4.1376361136858110e-24
   8.1907934176562605e+01   4.1356096589923638e-24
   8.2094239493050139e+01   4.1335929863658927e-24
   8.2280968573991004e+01   4.1315860194651007e-24
   8.2468122383267115e+01   4.1295886826424623e-24
   8.2655701886952627e+01   4.1276009009388583e-24
   8.2843708053319318e+01   4.1256226000784976e-24
   8.3032141852841136e+01   4.1236537064636423e-24
   8.3221004258199628e+01   4.1216941471695504e-24
   8.3410296244288674e+01   4.1197438499394035e-24
   8.3600018788219714e+01   4.1178027431790194e-24
   8.3790172869326526e+01   4.1158707559521210e-24
   8.3980759469170650e+01   4.1139478179750614e-24
   8.4171779571546068e+01   4.1120338596118910e-24
   8.4363234162484602e+01   4.1101288118695050e-24
   8.4555124230260844e+01   4.1082326063925726e-24
   8.4747450765397303e+01   4.1063451754587307e-24
   8.4940214760669392e+01   4.1044664519735890e-24
   8.5133417211110839e+01   4.1025963694661023e-24
   8.5327059114018439e+01   4.1007348620835065e-24
   8.5521141468957566e+01   4.0988818645866740e-24
   8.5715665277767130e+01   4.0970373123453825e-24
   8.5910631544564836e+01   4.0952011413333868e-24
   8.6106041275752176e+01   4.0933732881240938e-24
   8.6301895480019965e+01   4.0915536898854085e-24
   8.6498195168353192e+01   4.0897422843755185e-24
   8.6694941354036516e+01   4.0879390099380788e-24
   8.6892135052659341e+01   4.0861438054976194e-24
   8.7089777282121133e+01   4.0843566105549726e-24
   8.7287869062636560e+01   4.0825773651829587e-24
   8.7486411416740879e+01   4.0808060100216214e-24
   8.7685405369295196e+01   4.0790424862738851e-24
   8.7884851947491740e+01   4.0772867357011348e-24
   8.8084752180859141e+01   4.0755387006187103e-24
   8.8285107101267798e+01   4.0737983238916307e-24
   8.8485917742935115e+01   4.0720655489301978e-24
   8.8687185142430863e+01   4.0703403196856197e-24
   8.8888910338682678e+01   4.0686225806457937e-24
   8.9091094372981246e+01   4.0669122768309791e-24
   8.9293738288985750e+01   4.0652093537896101e-24
   8.9496843132729339e+01   4.0635137575939944e-24
   8.9700409952624142e+01   4.0618254348362463e-24
   8.9904439799467312e+01   4.0601443326239844e-24
   9.0108933726445940e+01   4.0584703985763437e-24
   9.0313892789142727e+01   4.0568035808198192e-24
   9.0519318045541382e+01   4.0551438279841522e-24
   9.0725210556032010e+01   4.0534910891983370e-24
   9.0931571383416610e+01   4.0518453140865755e-24
   9.1138401592914704e+01   4.0502064527642922e-24
   9.1345702252168692e+01   4.0485744558341897e-24
   9.1553474431249413e+01   4.0469492743822817e-24
   9.1761719202661695e+01   4.0453308599739524e-24
   9.1970437641349719e+01   4.0437191646501776e-24
   9.2179630824702770e+01   4.0421141409236208e-24
   9.2389299832560795e+01   4.0405157417747395e-24
   9.2599445747219818e+01   4.0389239206480725e-24
   9.2810069653437751e+01   4.0373386314483905e-24
   9.3021172638439651e+01   4.0357598285370488e-24
   9.3232755791923793e+01   4.0341874667281498e-24
   9.3444820206066822e+01   4.0326215012849358e-24
   9.3657366975529740e+01   4.0310618879160868e-24
   9.3870397197463433e+01   4.0295085827720362e-24
   9.4083911971514368e+01   4.0279615424414449e-24
   9.4297912399830039e+01   4.0264207239475533e-24
   9.4512399587065119e+01   4.0248860847446098e-24
   9.4727374640386643e+01   4.0233575827143347e-24
   9.4942838669480153e+01   4.0218351761624559e-24
   9.5158792786555267e+01   4.0203188238151592e-24
   9.5375238106351190e+01   4.0188084848156793e-24
   9.5592175746142857e+01   4.0173041187208019e-24
   9.5809606825746584e+01   4.0158056854975085e-24
   9.6027532467525532e+01   4.0143131455195518e-24
   9.6245953796396023e+01   4.0128264595641360e-24
   9.6464871939832875e+01   4.0113455888085288e-24
   9.6684288027875539e+01   4.0098704948268030e-24
   9.6904203193133839e+01   4.0084011395864889e-24
   9.7124618570793757e+01   4.0069374854453827e-24
   9.7345535298623275e+01   4.0054794951482495e-24
   9.7566954516978441e+01   4.0040271318236342e-24
   9.7788877368808954e+01   4.0025803589806731e-24
   9.8011304999664389e+01   4.0011391405059264e-24
   9.8234238557699868e+01   3.9997034406602575e-24
   9.8457679193682154e+01   3.9982732240756303e-24
   9.8681628060995408e+01   3.9968484557521658e-24
   9.8906086315647229e+01   3.9954291010549241e-24
   9.9131055116274737e+01   3.9940151257109437e-24
   9.9356535624150425e+01   3.9926064958062067e-24
   9.9582529003188142e+01   3.9912031777825911e-24
   9.9809036419949237e+01   3.9898051384349674e-24
   1.0003605904364829e+02   3.9884123449081987e-24
   1.0026359804615963e+02   3.9870247646941916e-24
   1.0049165460202261e+02   3.9856423656290616e-24
   1.0072022988844890e+02   3.9842651158901612e-24
   1.0094932508532695e+02   3.9828929839932946e-24
   1.0117894137522983e+02   3.9815259387898104e-24
   1.0140907994341980e+02   3.9801639494638246e-24
   1.0163974197785510e+02   3.9788069855294253e-24
   1.0187092866919667e+02   3.9774550168278848e-24
   1.0210264121081286e+02   3.9761080135248926e-24
   1.0233488079878728e+02   3.9747659461078499e-24
   1.0256764863192336e+02   3.9734287853831804e-24
   1.0280094591175170e+02   3.9720965024736010e-24
   1.0303477384253590e+02   3.9707690688154622e-24
   1.0326913363127829e+02   3.9694464561561238e-24
   1.0350402648772736e+02   3.9681286365513309e-24
   1.0373945362438253e+02   3.9668155823626009e-24
   1.0397541625650155e+02   3.9655072662546282e-24
   1.0421191560210634e+02   3.9642036611927934e-24
   1.0444895288198890e+02   3.9629047404405018e-24
   1.0468652931971874e+02   3.9616104775568080e-24
   1.0492464614164771e+02   3.9603208463937952e-24
   1.0516330457691751e+02   3.9590358210941656e-24
   1.0540250585746553e+02   3.9577553760887696e-24
   1.0564225121803123e+02   3.9564794860941357e-24
   1.0588254189616276e+02   3.9552081261101206e-24
   1.0612337913222275e+02   3.9539412714174569e-24
   1.0636476416939551e+02   3.9526788975753675e-24
   1.0660669825369293e+02   3.9514209804192584e-24
   1.0684918263396102e+02   3.9501674960583347e-24
   1.0709221856188653e+02   3.9489184208732921e-24
   1.0733580729200277e+02   3.9476737315140411e-24
   1.0757995008169738e+02   3.9464334048973829e-24
   1.0782464819121724e+02   3.9451974182047820e-24
   1.0806990288367618e+02   3.9439657488801087e-24
   1.0831571542506097e+02   3.9427383746274089e-24
   1.0856208708423794e+02   3.9415152734087240e-24
   1.0880901913295968e+02   3.9402964234418511e-24
   1.0905651284587111e+02   3.9390818031982454e-24
   1.0930456950051676e+02   3.9378713914008088e-24
   1.0955319037734695e+02   3.9366651670217805e-24
   1.0980237675972441e+02   3.9354631092806390e-24
   1.1005212993393113e+02   3.9342651976419595e-24
   1.1030245118917448e+02   3.9330714118133814e-24
   1.1055334181759454e+02   3.9318817317435401e-24
   1.1080480311427041e+02   3.9306961376199891e-24
   1.1105683637722686e+02   3.9295146098672201e-24
   1.1130944290744127e+02   3.9283371291446094e-24
   1.1156262400884970e+02   3.9271636763444654e-24
   1.1181638098835489e+02   3.9259942325900430e-24
   1.1207071515583151e+02   3.9248287792335578e-24
   1.1232562782413396e+02   3.9236672978542851e-24
   1.1258112030910280e+02   3.9225097702566223e-24
   1.1283719392957154e+02   3.9213561784681682e-24
   1.1309385000737355e+02   3.9202065047378478e-24
   1.1335108986734849e+02   3.9190607315340394e-24
   1.1360891483734980e+02   3.9179188415427104e-24
   1.1386732624825109e+02   3.9167808176655748e-24
   1.1412632543395316e+02   3.9156466430182622e-24
   1.1438591373139093e+02   3.9145163009285313e-24
   1.1464609248053986e+02   3.9133897749344513e-24
   1.1490686302442407e+02   3.9122670487826397e-24
   1.1516822670912165e+02   3.9111481064264987e-24
   1.1543018488377292e+02   3.9100329320244427e-24
   1.1569273890058693e+02   3.9089215099382187e-24
   1.1595589011484793e+02   3.9078138247311416e-24
   1.1621963988492368e+02   3.9067098611664265e-24
   1.1648398957227084e+02   3.9056096042054766e-24
   1.1674894054144326e+02   3.9045130390062448e-24
   1.1701449416009855e+02   3.9034201509215372e-24
   1.1728065179900470e+02   3.9023309254974165e-24
   1.1754741483204843e+02   3.9012453484715356e-24
   1.1781478463624050e+02   3.9001634057715740e-24
   1.1808276259172474e+02   3.8990850835135799e-24
   1.1835135008178351e+02   3.8980103680004346e-24
   1.1862054849284551e+02   3.8969392457202932e-24
   1.1889035921449373e+02   3.8958717033449587e-24
   1.1916078363947085e+02   3.8948077277284455e-24
   1.1943182316368845e+02   3.8937473059053575e-24
   1.1970347918623236e+02   3.8926904250894393e-24
   1.1997575310937117e+02   3.8916370726720540e-24
   1.2024864633856306e+02   3.8905872362207004e-24
   1.2052216028246255e+02   3.8895409034775473e-24
   1.2079629635292908e+02   3.8884980623579649e-24
   1.2107105596503260e+02   3.8874587009490980e-24
   1.2134644053706222e+02   3.8864228075084098e-24
   1.2162245149053308e+02   3.8853903704623003e-24
   1.2189909025019313e+02   3.8843613784046642e-24
   1.2217635824403189e+02   3.8833358200955355e-24
   1.2245425690328595e+02   3.8823136844596687e-24
   1.2273278766244835e+02   3.8812949605852201e-24
   1.2301195195927406e+02   3.8802796377223460e-24
   1.2329175123478890e+02   3.8792677052819038e-24
   1.2357218693329638e+02   3.8782591528340958e-24
   1.2385326050238463e+02   3.8772539701071666e-24
   1.2413497339293536e+02   3.8762521469861057e-24
   1.2441732705912949e+02   3.8752536735113438e-24
   1.2470032295845611e+02   3.8742585398774743e-24
   1.2498396255171947e+02   3.8732667364320039e-24
   1.2526824730304597e+02   3.8722782536740804e-24
   1.2555317867989321e+02   3.8712930822532457e-24
   1.2583875815305571e+02   3.8703112129682391e-24
   1.2612498719667393e+02   3.8693326367657331e-24
   1.2641186728824123e+02   3.8683573447391517e-24
   1.2669939990861164e+02   3.8673853281274803e-24
   1.2698758654200762e+02   3.8664165783140604e-24
   1.2727642867602708e+02   3.8654510868254283e-24
   1.2756592780165249e+02   3.8644888453301554e-24
   1.2785608541325676e+02   3.8635298456376939e-24
   1.2814690300861236e+02   3.8625740796972299e-24
   1.2843838208889852e+02   3.8616215395965698e-24
   1.2873052415870859e+02   3.8606722175610165e-24
   1.2902333072605899e+02   3.8597261059522558e-24
   1.2931680330239544e+02   3.8587831972672686e-24
   1.2961094340260200e+02   3.8578434841372424e-24
   1.2990575254500837e+02   3.8569069593265025e-24
   1.3020123225139770e+02   3.8559736157314271e-24
   1.3049738404701475e+02   3.8550434463794341e-24
   1.3079420946057314e+02   3.8541164444278907e-24
   1.3109171002426407e+02   3.8531926031631161e-24
   1.3138988727376366e+02   3.8522719159993332e-24
   1.3168874274824103e+02   3.8513543764776856e-24
   1.3198827799036638e+02   3.8504399782651953e-24
   1.3228849454631847e+02   3.8495287151538193e-24
   1.3258939396579331e+02   3.8486205810594135e-24
   1.3289097780201161e+02   3.8477155700208014e-24
   1.3319324761172712e+02   3.8468136761987920e-24
   1.3349620495523456e+02   3.8459148938752289e-24
   1.3379985139637716e+02   3.8450192174520481e-24
   1.3410418850255618e+02   3.8441266414503446e-24
   1.3440921784473704e+02   3.8432371605094431e-24
   1.3471494099745905e+02   3.8423507693859873e-24
   1.3502135953884266e+02   3.8414674629530299e-24
   1.3532847505059803e+02   3.8405872361991408e-24
   1.3563628911803303e+02   3.8397100842275112e-24
   1.3594480333006109e+02   3.8388360022550839e-24
   1.3625401927921010e+02   3.8379649856116741e-24
   1.3656393856163015e+02   3.8370970297391175e-24
   1.3687456277710191e+02   3.8362321301904145e-24
   1.3718589352904493e+02   3.8353702826288785e-24
   1.3749793242452540e+02   3.8345114828273231e-24
   1.3781068107426574e+02   3.8336557266672136e-24
   1.3812414109265123e+02   3.8328030101378631e-24
   1.3843831409773961e+02   3.8319533293356209e-24
   1.3875320171126913e+02   3.8311066804630636e-24
   1.3906880555866613e+02   3.8302630598282264e-24
   1.3938512726905512e+02   3.8294224638437885e-24
   1.3970216847526521e+02   3.8285848890263290e-24
   1.4001993081384003e+02   3.8277503319955279e-24
   1.4033841592504564e+02   3.8269187894734392e-24
   1.4065762545287845e+02   3.8260902582837192e-24
   1.4097756104507522e+02   3.8252647353508845e-24
   1.4129822435311951e+02   3.8244422176995966e-24
   1.4161961703225236e+02   3.8236227024539042e-24
   1.4194174074147887e+02   3.8228061868365565e-24
   1.4226459714357816e+02   3.8219926681682579e-24
   1.4258818790511148e+02   3.8211821438669992e-24
   1.4291251469643024e+02   3.8203746114473342e-24
   1.4323757919168614e+02   3.8195700685197040e-24
   1.4356338306883788e+02   3.8187685127897612e-24
   1.4388992800966133e+02   3.8179699420576708e-24
   1.4421721569975779e+02   3.8171743542174804e-24
   1.4454524782856183e+02   3.8163817472564359e-24
   1.4487402608935193e+02   3.8155921192543333e-24
   1.4520355217925692e+02   3.8148054683828824e-24
   1.4553382779926648e+02   3.8140217929050675e-24
   1.4586485465423939e+02   3.8132410911745052e-24
   1.4619663445291152e+02   3.8124633616348411e-24
   1.4652916890790655e+02   3.8116886028191227e-24
   1.4686245973574239e+02   3.8109168133491867e-24
   1.4719650865684244e+02   3.8101479919350608e-24
   1.4753131739554235e+02   3.8093821373743775e-24
   1.4786688768010049e+02   3.8086192485517654e-24
   1.4820322124270621e+02   3.8078593244382869e-24
   1.4854031981948827e+02   3.8071023640908540e-24
   1.4887818515052550e+02   3.8063483666516505e-24
   1.4921681897985351e+02   3.8055973313475926e-24
   1.4955622305547550e+02   3.8048492574897459e-24
   1.4989639912937059e+02   3.8041041444728073e-24
   1.5023734895750232e+02   3.8033619917745250e-24
   1.5057907429982936e+02   3.8026227989552011e-24
   1.5092157692031225e+02   3.8018865656571289e-24
   1.5126485858692513e+02   3.8011532916040857e-24
   1.5160892107166228e+02   3.8004229766008108e-24
   1.5195376615054928e+02   3.7996956205325018e-24
   1.5229939560365131e+02   3.7989712233642832e-24
   1.5264581121508181e+02   3.7982497851407467e-24
   1.5299301477301344e+02   3.7975313059854242e-24
   1.5334100806968507e+02   3.7968157861003119e-24
   1.5368979290141280e+02   3.7961032257653877e-24
   1.5403937106859851e+02   3.7953936253381472e-24
   1.5438974437573867e+02   3.7946869852531083e-24
   1.5474091463143526e+02   3.7939833060213590e-24
   1.5509288364840293e+02   3.7932825882301227e-24
   1.5544565324348014e+02   3.7925848325422548e-24
   1.5579922523763790e+02   3.7918900396958437e-24
   1.5615360145598842e+02   3.7911982105037394e-24
   1.5650878372779650e+02   3.7905093458531257e-24
   1.5686477388648649e+02   3.7898234467050933e-24
   1.5722157376965370e+02   3.7891405140942119e-24
   1.5757918521907300e+02   3.7884605491281055e-24
   1.5793761008070851e+02   3.7877835529870418e-24
   1.5829685020472326e+02   3.7871095269235188e-24
   1.5865690744548820e+02   3.7864384722618742e-24
   1.5901778366159255e+02   3.7857703903978628e-24
   1.5937948071585294e+02   3.7851052827982870e-24
   1.5974200047532307e+02   3.7844431510005862e-24
   1.6010534481130358e+02   3.7837839966124700e-24
   1.6046951559935081e+02   3.7831278213115342e-24
   1.6083451471928839e+02   3.7824746268448793e-24
   1.6120034405521452e+02   3.7818244150287564e-24
   1.6156700549551363e+02   3.7811771877481942e-24
   1.6193450093286523e+02   3.7805329469566336e-24
   1.6230283226425385e+02   3.7798916946755863e-24
   1.6267200139097906e+02   3.7792534329942898e-24
   1.6304201021866447e+02   3.7786181640693341e-24
   1.6341286065726877e+02   3.7779858901243585e-24
   1.6378455462109474e+02   3.7773566134496917e-24
   1.6415709402879941e+02   3.7767303364020243e-24
   1.6453048080340409e+02   3.7761070614041010e-24
   1.6490471687230351e+02   3.7754867909443748e-24
   1.6527980416727746e+02   3.7748695275767058e-24
   1.6565574462449865e+02   3.7742552739200337e-24
   1.6603254018454436e+02   3.7736440326580964e-24
   1.6641019279240561e+02   3.7730358065390970e-24
   1.6678870439749758e+02   3.7724305983754219e-24
   1.6716807695366961e+02   3.7718284110433448e-24
   1.6754831241921471e+02   3.7712292474827337e-24
   1.6792941275688071e+02   3.7706331106967520e-24
   1.6831137993387961e+02   3.7700400037516068e-24
   1.6869421592189804e+02   3.7694499297762386e-24
   1.6907792269710748e+02   3.7688628919620682e-24
   1.6946250224017373e+02   3.7682788935627207e-24
   1.6984795653626890e+02   3.7676979378937617e-24
   1.7023428757507935e+02   3.7671200283324181e-24
   1.7062149735081772e+02   3.7665451683173679e-24
   1.7100958786223279e+02   3.7659733613484229e-24
   1.7139856111261878e+02   3.7654046109863376e-24
   1.7178841910982783e+02   3.7648389208525230e-24
   1.7217916386627786e+02   3.7642762946288221e-24
   1.7257079739896488e+02   3.7637167360572770e-24
   1.7296332172947268e+02   3.7631602489398862e-24
   1.7335673888398259e+02   3.7626068371383668e-24
   1.7375105089328585e+02   3.7620565045739439e-24
   1.7414625979279162e+02   3.7615092552271286e-24
   1.7454236762253956e+02   3.7609650931374801e-24
   1.7493937642720940e+02   3.7604240224034064e-24
   1.7533728825613099e+02   3.7598860471819492e-24
   1.7573610516329680e+02   3.7593511716885784e-24
   1.7613582920736974e+02   3.7588194001969739e-24
   1.7653646245169682e+02   3.7582907370388487e-24
   1.7693800696431697e+02   3.7577651866037219e-24
   1.7734046481797373e+02   3.7572427533387519e-24
   1.7774383809012522e+02   3.7567234417485268e-24
   1.7814812886295425e+02   3.7562072563948921e-24
   1.7855333922338090e+02   3.7556942018967565e-24
   1.7895947126307084e+02   3.7551842829299076e-24
   1.7936652707844806e+02   3.7546775042268560e-24
   1.7977450877070510e+02   3.7541738705766328e-24
   1.8018341844581303e+02   3.7536733868246454e-24
   1.8059325821453439e+02   3.7531760578724914e-24
   1.8100403019243129e+02   3.7526818886778022e-24
   1.8141573649987936e+02   3.7521908842540884e-24
   1.8182837926207583e+02   3.7517030496705671e-24
   1.8224196060905268e+02   3.7512183900520221e-24
   1.8265648267568670e+02   3.7507369105786519e-24
   1.8307194760170984e+02   3.7502586164859035e-24
   1.8348835753172244e+02   3.7497835130643469e-24
   1.8390571461520148e+02   3.7493116056595215e-24
   1.8432402100651382e+02   3.7488428996718173e-24
   1.8474327886492668e+02   3.7483774005562973e-24
   1.8516349035461781e+02   3.7479151138226145e-24
   1.8558465764468895e+02   3.7474560450348398e-24
   1.8600678290917418e+02   3.7470001998113638e-24
   1.8642986832705344e+02   3.7465475838247528e-24
   1.8685391608226288e+02   3.7460982028016339e-24
   1.8727892836370538e+02   3.7456520625225932e-24
   1.8770490736526398e+02   3.7452091688220205e-24
   1.8813185528581050e+02   3.7447695275880413e-24
   1.8855977432921907e+02   3.7443331447623650e-24
   1.8898866670437644e+02   3.7439000263402122e-24
   1.8941853462519367e+02   3.7434701783701931e-24
   1.8984938031061768e+02   3.7430436069541969e-24
   1.9028120598464193e+02   3.7426203182473082e-24
   1.9071401387631914e+02   3.7422003184577122e-24
   1.9114780621977201e+02   3.7417836138465769e-24
   1.9158258525420479e+02   3.7413702107279863e-24
   1.9201835322391523e+02   3.7409601154688367e-24
   1.9245511237830510e+02   3.7405533344887619e-24
   1.9289286497189397e+02   3.7401498742600318e-24
   1.9333161326432810e+02   3.7397497413074936e-24
   1.9377135952039421e+02   3.7393529422084703e-24
   1.9421210601003031e+02   3.7389594835927044e-24
   1.9465385500833747e+02   3.7385693721422569e-24
   1.9509660879559192e+02   3.7381826145914709e-24
   1.9554036965725584e+02   3.7377992177268670e-24
   1.9598513988399054e+02   3.7374191883871178e-24
   1.9643092177166739e+02   3.7370425334629243e-24
   1.9687771762137979e+02   3.7366692598970176e-24
   1.9732552973945545e+02   3.7362993746840505e-24
   1.9777436043746712e+02   3.7359328848705738e-24
   1.9822421203224678e+02   3.7355697975549461e-24
   1.9867508684589487e+02   3.7352101198873198e-24
   1.9912698720579431e+02   3.7348538590695636e-24
   1.9957991544462172e+02   3.7345010223552155e-24
   2.0003387390035948e+02   3.7341516170494489e-24
   2.0048886491630810e+02   3.7338056505090122e-24
   2.0094489084109750e+02   3.7334631301422095e-24
   2.0140195402870032e+02   3.7331240634088389e-24
   2.0186005683844326e+02   3.7327884578201579e-24
   2.0231920163501945e+02   3.7324563209388623e-24
   2.0277939078850096e+02   3.7321276603790382e-24
   2.0324062667435007e+02   3.7318024838061291e-24
   2.0370291167343288e+02   3.7314807989369167e-24
   2.0416624817203066e+02   3.7311626135394894e-24
   2.0463063856185255e+02   3.7308479354332135e-24
   2.0509608524004793e+02   3.7305367724887203e-24
   2.0556259060921781e+02   3.7302291326278615e-24
   2.0603015707742964e+02   3.7299250238237098e-24
   2.0649878705822664e+02   3.7296244541005355e-24
   2.0696848297064264e+02   3.7293274315337984e-24
   2.0743924723921381e+02   3.7290339642501169e-24
   2.0791108229399018e+02   3.7287440604272590e-24
   2.0838399057055057e+02   3.7284577282941569e-24
   2.0885797451001230e+02   3.7281749761308694e-24
   2.0933303655904592e+02   3.7278958122685833e-24
   2.0980917916988699e+02   3.7276202450896123e-24
   2.1028640480034878e+02   3.7273482830274023e-24
   2.1076471591383503e+02   3.7270799345665145e-24
   2.1124411497935296e+02   3.7268152082426188e-24
   2.1172460447152494e+02   3.7265541126425436e-24
   2.1220618687060283e+02   3.7262966564042025e-24
   2.1268886466247966e+02   3.7260428482166898e-24
   2.1317264033870310e+02   3.7257926968202055e-24
   2.1365751639648713e+02   3.7255462110061235e-24
   2.1414349533872729e+02   3.7253033996169715e-24
   2.1463057967401068e+02   3.7250642715464443e-24
   2.1511877191663115e+02   3.7248288357394447e-24
   2.1560807458660133e+02   3.7245971011920642e-24
   2.1609849020966578e+02   3.7243690769516228e-24
   2.1659002131731427e+02   3.7241447721166797e-24
   2.1708267044679391e+02   3.7239241958370573e-24
   2.1757644014112370e+02   3.7237073573138577e-24
   2.1807133294910662e+02   3.7234942657994961e-24
   2.1856735142534313e+02   3.7232849305977104e-24
   2.1906449813024449e+02   3.7230793610636108e-24
   2.1956277563004491e+02   3.7228775666036801e-24
   2.2006218649681730e+02   3.7226795566758254e-24
   2.2056273330848327e+02   3.7224853407894058e-24
   2.2106441864882905e+02   3.7222949285052349e-24
   2.2156724510751764e+02   3.7221083294356826e-24
   2.2207121528010265e+02   3.7219255532446357e-24
   2.2257633176804069e+02   3.7217466096475710e-24
   2.2308259717870638e+02   3.7215715084115993e-24
   2.2359001412540468e+02   3.7214002593554910e-24
   2.2409858522738494e+02   3.7212328723497150e-24
   2.2460831310985327e+02   3.7210693573164943e-24
   2.2511920040398860e+02   3.7209097242298433e-24
   2.2563124974695279e+02   3.7207539831156004e-24
   2.2614446378190797e+02   3.7206021440514952e-24
   2.2665884515802679e+02   3.7204542171671852e-24
   2.2717439653050843e+02   3.7203102126443028e-24
   2.2769112056059154e+02   3.7201701407165079e-24
   2.2820901991556730e+02   3.7200340116695456e-24
   2.2872809726879447e+02   3.7199018358412777e-24
   2.2924835529971236e+02   3.7197736236217686e-24
   2.2976979669385483e+02   3.7196493854533078e-24
   2.3029242414286441e+02   3.7195291318304966e-24
   2.3081624034450499e+02   3.7194128733002693e-24
   2.3134124800267844e+02   3.7193006204620011e-24
   2.3186744982743485e+02   3.7191923839675090e-24
   2.3239484853499053e+02   3.7190881745211590e-24
   2.3292344684773846e+02   3.7189880028799161e-24
   2.3345324749426396e+02   3.7188918798533934e-24
   2.3398425320936016e+02   3.7187998163039264e-24
   2.3451646673403894e+02   3.7187118231466445e-24
   2.3504989081554777e+02   3.7186279113495218e-24
   2.3558452820738273e+02   3.7185480919334703e-24
   2.3612038166930290e+02   3.7184723759723704e-24
   2.3665745396734482e+02   3.7184007745931873e-24
   2.3719574787383567e+02   3.7183332989759859e-24
   2.3773526616741012e+02   3.7182699603540620e-24
   2.3827601163302117e+02   3.7182107700139748e-24
   2.3881798706195826e+02   3.7181557392956196e-24
   2.3936119525185839e+02   3.7181048795923397e-24
   2.3990563900672200e+02   3.7180582023509556e-24
   2.4045132113692881e+02   3.7180157190718768e-24
   2.4099824445924935e+02   3.7179774413091599e-24
   2.4154641179686200e+02   3.7179433806705971e-24
   2.4209582597936637e+02   3.7179135488177917e-24
   2.4264648984279827e+02   3.7178879574662311e-24
   2.4319840622964452e+02   3.7178666183853893e-24
   2.4375157798885633e+02   3.7178495433987802e-24
   2.4430600797586681e+02   3.7178367443840725e-24
   2.4486169905260246e+02   3.7178282332731480e-24
   2.4541865408749942e+02   3.7178240220521936e-24
   2.4597687595551983e+02   3.7178241227618000e-24
   2.4653636753816306e+02   3.7178285474970313e-24
   2.4709713172348472e+02   3.7178373084075230e-24
   2.4765917140610776e+02   3.7178504176975594e-24
   2.4822248948724004e+02   3.7178678876261765e-24
   2.4878708887468829e+02   3.7178897305072410e-24
   2.4935297248287324e+02   3.7179159587095536e-24
   2.4992014323284485e+02   3.7179465846569243e-24
   2.5048860405229649e+02   3.7179816208282711e-24
   2.5105835787558158e+02   3.7180210797577294e-24
   2.5162940764372789e+02   3.7180649740347093e-24
   2.5220175630445169e+02   3.7181133163040314e-24
   2.5277540681217596e+02   3.7181661192659975e-24
   2.5335036212804152e+02   3.7182233956764867e-24
   2.5392662521992671e+02   3.7182851583470613e-24
   2.5450419906245858e+02   3.7183514201450610e-24
   2.5508308663703133e+02   3.7184221939937029e-24
   2.5566329093182020e+02   3.7184974928721722e-24
   2.5624481494179724e+02   3.7185773298157422e-24
   2.5682766166874717e+02   3.7186617179158393e-24
   2.5741183412128152e+02   3.7187506703201760e-24
   2.5799733531485600e+02   3.7188442002328533e-24
   2.5858416827178519e+02   3.7189423209144291e-24
   2.5917233602125702e+02   3.7190450456820583e-24
   2.5976184159935138e+02   3.7191523879095825e-24
   2.6035268804905195e+02   3.7192643610276242e-24
   2.6094487842026575e+02   3.7193809785236954e-24
   2.6153841576983541e+02   3.7195022539423283e-24
   2.6213330316155759e+02   3.7196282008851527e-24
   2.6272954366619729e+02   3.7197588330109942e-24
   2.6332714036150475e+02   3.7198941640360248e-24
   2.6392609633222975e+02   3.7200342077338190e-24
   2.6452641467013950e+02   3.7201789779355076e-24
   2.6512809847403315e+02   3.7203284885298615e-24
   2.6573115084975888e+02   3.7204827534634011e-24
   2.6633557491022799e+02   3.7206417867405018e-24
   2.6694137377543433e+02   3.7208056024235326e-24
   2.6754855057246618e+02   3.7209742146329468e-24
   2.6815710843552688e+02   3.7211476375473722e-24
   2.6876705050594666e+02   3.7213258854037844e-24
   2.6937837993220211e+02   3.7215089724975397e-24
   2.6999109986993125e+02   3.7216969131825528e-24
   2.7060521348194897e+02   3.7218897218713909e-24
   2.7122072393826511e+02   3.7220874130353806e-24
   2.7183763441609949e+02   3.7222900012047126e-24
   2.7245594809989893e+02   3.7224975009685937e-24
   2.7307566818135359e+02   3.7227099269753167e-24
   2.7369679785941230e+02   3.7229272939324097e-24
   2.7431934034030218e+02   3.7231496166067472e-24
   2.7494329883754074e+02   3.7233769098246579e-24
   2.7556867657195721e+02   3.7236091884720396e-24
   2.7619547677170516e+02   3.7238464674944912e-24
   2.7682370267228066e+02   3.7240887618974162e-24
   2.7745335751654096e+02   3.7243360867461580e-24
   2.7808444455471749e+02   3.7245884571661097e-24
   2.7871696704443553e+02   3.7248458883428172e-24
   2.7935092825072996e+02   3.7251083955221343e-24
   2.7998633144606197e+02   3.7253759940103294e-24
   2.8062317991033672e+02   3.7256486991741810e-24
   2.8126147693091849e+02   3.7259265264411290e-24
   2.8190122580265086e+02   3.7262094912994047e-24
   2.8254242982786951e+02   3.7264976092981043e-24
   2.8318509231642389e+02   3.7267908960473658e-24
   2.8382921658569012e+02   3.7270893672184729e-24
   2.8447480596058983e+02   3.7273930385439577e-24
   2.8512186377360939e+02   3.7277019258177521e-24
   2.8577039336481295e+02   3.7280160448952992e-24
   2.8642039808186303e+02   3.7283354116936896e-24
   2.8707188128003645e+02   3.7286600421917692e-24
   2.8772484632224172e+02   3.7289899524302612e-24
   2.8837929657903686e+02   3.7293251585119467e-24
   2.8903523542864531e+02   3.7296656766016842e-24
   2.8969266625697662e+02   3.7300115229266668e-24
   2.9035159245763992e+02   3.7303627137764281e-24
   2.9101201743196350e+02   3.7307192655030687e-24
   2.9167394458901379e+02   3.7310811945213172e-24
   2.9233737734560953e+02   3.7314485173086718e-24
   2.9300231912634229e+02   3.7318212504055684e-24
   2.9366877336359289e+02   3.7321994104154622e-24
   2.9433674349754921e+02   3.7325830140049830e-24
   2.9500623297622423e+02   3.7329720779040499e-24
   2.9567724525547362e+02   3.7333666189060296e-24
   2.9634978379901401e+02   3.7337666538678305e-24
   2.9702385207843940e+02   3.7341721997100547e-24
   2.9769945357324121e+02   3.7345832734171343e-24
   2.9837659177082526e+02   3.7349998920374482e-24
   2.9905527016652832e+02   3.7354220726834913e-24
   2.9973549226363997e+02   3.7358498325319419e-24
   3.0041726157341577e+02   3.7362831888238644e-24
   3.0110058161509943e+02   3.7367221588648031e-24
   3.0178545591593888e+02   3.7371667600249285e-24
   3.0247188801120512e+02   3.7376170097391779e-24
   3.0315988144421044e+02   3.7380729255073950e-24
   3.0384943976632644e+02   3.7385345248944395e-24
   3.0454056653700314e+02   3.7390018255303638e-24
   3.0523326532378564e+02   3.7394748451105141e-24
   3.0592753970233463e+02   3.7399536013957035e-24
   3.0662339325644399e+02   3.7404381122123191e-24
   3.0732082957805790e+02   3.7409283954525009e-24
   3.0801985226729272e+02   3.7414244690742248e-24
   3.0872046493245159e+02   3.7419263511015220e-24
   3.0942267119004600e+02   3.7424340596245378e-24
   3.1012647466481326e+02   3.7429476127997456e-24
   3.1083187898973546e+02   3.7434670288500359e-24
   3.1153888780605791e+02   3.7439923260649120e-24
   3.1224750476330883e+02   3.7445235228005901e-24
   3.1295773351931638e+02   3.7450606374801835e-24
   3.1366957774022995e+02   3.7456036885938059e-24
   3.1438304110053650e+02   3.7461526946987672e-24
   3.1509812728308276e+02   3.7467076744197128e-24
   3.1581483997909004e+02   3.7472686464487354e-24
   3.1653318288817809e+02   3.7478356295455831e-24
   3.1725315971837949e+02   3.7484086425377603e-24
   3.1797477418616216e+02   3.7489877043207354e-24
   3.1869803001644715e+02   3.7495728338580566e-24
   3.1942293094262851e+02   3.7501640501815033e-24
   3.2014948070659102e+02   3.7507613723913028e-24
   3.2087768305873169e+02   3.7513648196562207e-24
   3.2160754175797774e+02   3.7519744112137512e-24
   3.2233906057180667e+02   3.7525901663702965e-24
   3.2307224327626409e+02   3.7532121045013206e-24
   3.2380709365598676e+02   3.7538402450514990e-24
   3.2454361550421714e+02   3.7544746075349058e-24
   3.2528181262282845e+02   3.7551152115351724e-24
   3.2602168882233917e+02   3.7557620767056917e-24
   3.2676324792193640e+02   3.7564152227697592e-24
   3.2750649374949427e+02   3.7570746695207229e-24
   3.2825143014159261e+02   3.7577404368222832e-24
   3.2899806094353892e+02   3.7584125446085093e-24
   3.2974639000938663e+02   3.7590910128841668e-24
   3.3049642120195568e+02   3.7597758617248177e-24
   3.3124815839285247e+02   3.7604671112770437e-24
   3.3200160546248839e+02   3.7611647817586489e-24
   3.3275676630010332e+02   3.7618688934588554e-24
   3.3351364480378083e+02   3.7625794667384479e-24
   3.3427224488047381e+02   3.7632965220300814e-24
   3.3503257044601924e+02   3.7640200798384007e-24
   3.3579462542516228e+02   3.7647501607402910e-24
   3.3655841375157536e+02   3.7654867853850914e-24
   3.3732393936787724e+02   3.7662299744948103e-24
   3.3809120622565536e+02   3.7669797488643518e-24
   3.3886021828548508e+02   3.7677361293617567e-24
   3.3963097951695039e+02   3.7684991369284162e-24
   3.4040349389866469e+02   3.7692687925793586e-24
   3.4117776541828948e+02   3.7700451174034102e-24
   3.4195379807255927e+02   3.7708281325635607e-24
   3.4273159586729616e+02   3.7716178592971316e-24
   3.4351116281743697e+02   3.7724143189160926e-24
   3.4429250294704849e+02   3.7732175328073137e-24
   3.4507562028935058e+02   3.7740275224328753e-24
   3.4586051888673893e+02   3.7748443093303054e-24
   3.4664720279080166e+02   3.7756679151129321e-24
   3.4743567606234376e+02   3.7764983614701780e-24
   3.4822594277140666e+02   3.7773356701678322e-24
   3.4901800699728915e+02   3.7781798630484663e-24
   3.4981187282856911e+02   3.7790309620316823e-24
   3.5060754436312277e+02   3.7798889891145016e-24
   3.5140502570814988e+02   3.7807539663717661e-24
   3.5220432098018989e+02   3.7816259159564060e-24
   3.5300543430514574e+02   3.7825048600999693e-24
   3.5380836981830737e+02   3.7833908211128868e-24
   3.5461313166436753e+02   3.7842838213849876e-24
   3.5541972399744935e+02   3.7851838833859035e-24
   3.5622815098112244e+02   3.7860910296654680e-24
   3.5703841678842798e+02   3.7870052828542919e-24
   3.5785052560189877e+02   3.7879266656641396e-24
   3.5866448161358096e+02   3.7888552008885262e-24
   3.5948028902505644e+02   3.7897909114031662e-24
   3.6029795204746199e+02   3.7907338201666566e-24
   3.6111747490151595e+02   3.7916839502208856e-24
   3.6193886181753442e+02   3.7926413246917546e-24
   3.6276211703545584e+02   3.7936059667898221e-24
   3.6358724480486478e+02   3.7945778998108603e-24
   3.6441424938500893e+02   3.7955571471366678e-24
   3.6524313504482689e+02   3.7965437322357312e-24
   3.6607390606296462e+02   3.7975376786639907e-24
   3.6690656672780165e+02   3.7985390100656996e-24
   3.6774112133747133e+02   3.7995477501741894e-24
   3.6857757419988349e+02   3.8005639228128273e-24
   3.6941592963274690e+02   3.8015875518959071e-24
   3.7025619196359025e+02   3.8026186614296918e-24
   3.7109836552978641e+02   3.8036572755133577e-24
   3.7194245467857422e+02   3.8047034183402190e-24
   3.7278846376707872e+02   3.8057571141987839e-24
   3.7363639716233860e+02   3.8068183874740486e-24
   3.7448625924132227e+02   3.8078872626487223e-24
   3.7533805439095727e+02   3.8089637643047238e-24
   3.7619178700814643e+02   3.8100479171244972e-24
   3.7704746149979553e+02   3.8111397458926510e-24
   3.7790508228283363e+02   3.8122392754975811e-24
   3.7876465378423671e+02   3.8133465309332023e-24
   3.7962618044104931e+02   3.8144615373007792e-24
   3.8048966670040920e+02   3.8155843198109549e-24
   3.8135511701956932e+02   3.8167149037857781e-24
   3.8222253586592115e+02   3.8178533146610080e-24
   3.8309192771701612e+02   3.8189995779884555e-24
   3.8396329706059294e+02   3.8201537194385412e-24
   3.8483664839459476e+02   3.8213157648029801e-24
   3.8571198622719874e+02   3.8224857399977607e-24
   3.8658931507683360e+02   3.8236636710662295e-24
   3.8746863947220686e+02   3.8248495841823262e-24
   3.8834996395232724e+02   3.8260435056543405e-24
   3.8923329306652624e+02   3.8272454619285302e-24
   3.9011863137448455e+02   3.8284554795934124e-24
   3.9100598344625365e+02   3.8296735853840999e-24
   3.9189535386227999e+02   3.8308998061870073e-24
   3.9278674721342895e+02   3.8321341690450799e-24
   3.9368016810100647e+02   3.8333767011632200e-24
   3.9457562113678745e+02   3.8346274299142425e-24
   3.9547311094303325e+02   3.8358863828453454e-24
   3.9637264215252208e+02   3.8371535876849681e-24
   3.9727421940856709e+02   3.8384290723504088e-24
   3.9817784736504439e+02   3.8397128649557717e-24
   3.9908353068641577e+02   3.8410049938209692e-24
   3.9999127404775140e+02   3.8423054874811220e-24
   4.0090108213475639e+02   3.8436143746970286e-24
   4.0181295964379359e+02   3.8449316844663919e-24
   4.0272691128190786e+02   3.8462574460361019e-24
   4.0364294176685098e+02   3.8475916889156910e-24
   4.0456105582710416e+02   3.8489344428918019e-24
   4.0548125820190648e+02   3.8502857380442446e-24
   4.0640355364127367e+02   3.8516456047633994e-24
   4.0732794690602884e+02   3.8530140737692881e-24
   4.0825444276782150e+02   3.8543911761325318e-24
   4.0918304600915508e+02   3.8557769432973128e-24
   4.1011376142341197e+02   3.8571714071066204e-24
   4.1104659381487687e+02   3.8585745998301327e-24
   4.1198154799876238e+02   3.8599865541947240e-24
   4.1291862880123358e+02   3.8614073034183786e-24
   4.1385784105943281e+02   3.8628368812475730e-24
   4.1479918962150555e+02   3.8642753219986860e-24
   4.1574267934662277e+02   3.8657226606038316e-24
   4.1668831510501110e+02   3.8671789326619475e-24
   4.1763610177797227e+02   3.8686441744954396e-24
   4.1858604425791077e+02   3.8701184232134316e-24
   4.1953814744836188e+02   3.8716017167823356e-24
   4.2049241626401124e+02   3.8730940941047895e-24
   4.2144885563072501e+02   3.8745955951080687e-24
   4.2240747048557324e+02   3.8761062608434826e-24
   4.2336826577685565e+02   3.8776261335979322e-24
   4.2433124646412705e+02   3.8791552570200470e-24
   4.2529641751822334e+02   3.8806936762622749e-24
   4.2626378392128720e+02   3.8822414381421605e-24
   4.2723335066679198e+02   3.8837985913250688e-24
   4.2820512275957185e+02   3.8853651865322475e-24
   4.2917910521584241e+02   3.8869412767780208e-24
   4.3015530306322887e+02   3.8885269176411187e-24
   4.3113372134079475e+02   3.8901221675756168e-24
   4.3211436509906235e+02   3.8917270882684480e-24
   4.3309723940004335e+02   3.8933417450518170e-24
   4.3408234931726287e+02   3.8949662073799228e-24
   4.3506969993578616e+02   3.8966005493823332e-24
   4.3605929635224493e+02   3.8982448505078915e-24
   4.3705114367486340e+02   3.8998991962772112e-24
   4.3804524702348516e+02   3.9015636791644529e-24
   4.3904161152959813e+02   3.9032383996353822e-24
   4.4004024233636335e+02   3.9049234673735357e-24
   4.4104114459864036e+02   3.9066190027350067e-24
   4.4204432348301196e+02   3.9083251384820726e-24
   4.4304978416781603e+02   3.9100420218583643e-24
   4.4405753184316552e+02   3.9117698170851468e-24
   4.4506757171098064e+02   3.9135087083796536e-24
   4.4607990898501328e+02   3.9152589036241206e-24
   4.4709454889087431e+02   3.9170206388518250e-24
   4.4811149666606059e+02   3.9187941837648170e-24
   4.4913075755998250e+02   3.9205798485652507e-24
   4.5015233683398935e+02   3.9223779924704532e-24
   4.5117623976139936e+02   3.9241890344049767e-24
   4.5220247162752315e+02   3.9260134665312166e-24
   4.5323103772969631e+02   3.9278518715159248e-24
   4.5426194337729987e+02   3.9297049447625118e-24
   4.5529519389179518e+02   3.9315735233149966e-24
   4.5633079460674435e+02   3.9334586238293484e-24
   4.5736875086784283e+02   3.9353614930219363e-24
   4.5840906803294502e+02   3.9372836755216483e-24
   4.5945175147209176e+02   3.9392271063557434e-24
   4.6049680656753924e+02   3.9411942388692319e-24
   4.6154423871378430e+02   3.9431882245179597e-24
   4.6259405331759552e+02   3.9452131700957843e-24
   4.6364625579803942e+02   3.9472745130686983e-24
   4.6470085158650681e+02   3.9493795814351387e-24
   4.6575784612674585e+02   3.9515384497624195e-24
   4.6681724487488299e+02   3.9537652853218788e-24
   4.6787905329945892e+02   3.9560805338955436e-24
   4.6894327688144955e+02   3.9585146028910741e-24
   4.7000992111429963e+02   3.9611143417935759e-24
   4.7107899150394849e+02   3.9639550441229530e-24
   4.7215049356885976e+02   3.9671640911918941e-24
   4.7322443284004765e+02   3.9709712069333425e-24
   4.7430081486110856e+02   3.9758260391843296e-24
   4.7537964518824765e+02   3.9827101191518350e-24
   4.7646092939030854e+02   3.9941208783155265e-24
   4.7754467304879967e+02   4.0180851342638399e-24
   4.7863088175792842e+02   4.0934960687500444e-24
   4.7971956112462260e+02   4.7365580275854385e-24
   4.8081071676856743e+02   5.6842124491805325e-24
   4.8190435432222688e+02   4.1359167484828414e-24
   4.8300047943087856e+02   4.0345320211726194e-24
   4.8409909775264038e+02   4.0098203794816771e-24
   4.8520021495849875e+02   4.0012574578919500e-24
   4.8630383673234053e+02   3.9980942198981661e-24
   4.8740996877098053e+02   3.9972370772345749e-24
   4.8851861678419135e+02   3.9975296072398841e-24
   4.8962978649473337e+02   3.9984608168739594e-24
   4.9074348363838175e+02   3.9997768405373287e-24
   4.9185971396396155e+02   4.0013400893118180e-24
   4.9297848323337013e+02   4.0030708008048311e-24
   4.9409979722161438e+02   4.0049201853536702e-24
   4.9522366171683410e+02   4.0068570617341481e-24
   4.9635008252033452e+02   4.0088607622104063e-24
   4.9747906544661930e+02   4.0109171593265866e-24
   4.9861061632341421e+02   4.0130163386912772e-24
   4.9974474099170243e+02   4.0151511826098773e-24
   5.0088144530575255e+02   4.0173164790505541e-24
   5.0202073513314900e+02   4.0195083446597815e-24
   5.0316261635482289e+02   4.0217238415057940e-24
   5.0430709486508005e+02   4.0239607166860949e-24
   5.0545417657163671e+02   4.0262172218009563e-24
   5.0660386739564257e+02   4.0284919855031763e-24
   5.0775617327171966e+02   4.0307839220283789e-24
   5.0891110014798545e+02   4.0330921645612252e-24
   5.1006865398608687e+02   4.0354160160279755e-24
   5.1122884076123421e+02   4.0377549123012819e-24
   5.1239166646222498e+02   4.0401083943685361e-24
   5.1355713709148097e+02   4.0424760870556889e-24
   5.1472525866507601e+02   4.0448576826019321e-24
   5.1589603721276842e+02   4.0472529278631856e-24
   5.1706947877803168e+02   4.0496616142578304e-24
   5.1824558941808368e+02   4.0520835698038394e-24
   5.1942437520392355e+02   4.0545186527657337e-24
   5.2060584222035607e+02   4.0569667465503393e-24
   5.2178999656602662e+02   4.0594277555788678e-24
   5.2297684435345525e+02   4.0619016019285402e-24
   5.2416639170906103e+02   4.0643882225835501e-24
   5.2535864477320274e+02   4.0668875671733547e-24
   5.2655360970020160e+02   4.0693995961016244e-24
   5.2775129265837973e+02   4.0719242789908663e-24
   5.2895169983008873e+02   4.0744615933837895e-24
   5.3015483741174262e+02   4.0770115236535708e-24
   5.3136071161385007e+02   4.0795740600863265e-24
   5.3256932866104364e+02   4.0821491981047206e-24
   5.3378069479211831e+02   4.0847369376091748e-24
   5.3499481626005638e+02   4.0873372824161108e-24
   5.3621169933206272e+02   4.0899502397780488e-24
   5.3743135028960080e+02   4.0925758199714969e-24
   5.3865377542841748e+02   4.0952140359424976e-24
   5.3987898105858403e+02   4.0978649030005425e-24
   5.4110697350452051e+02   4.1005284385533929e-24
   5.4233775910503448e+02   4.1032046618771593e-24
   5.4357134421335127e+02   4.1058935939157648e-24
   5.4480773519714671e+02   4.1085952571060583e-24
   5.4604693843858115e+02   4.1113096752248066e-24
   5.4728896033432989e+02   4.1140368732542754e-24
   5.4853380729561968e+02   4.1167768772642477e-24
   5.4978148574825980e+02   4.1195297143078761e-24
   5.5103200213267337e+02   4.1222954123297756e-24
   5.5228536290393674e+02   4.1250740000847133e-24
   5.5354157453180414e+02   4.1278655070653856e-24
   5.5480064350075020e+02   4.1306699634382785e-24
   5.5606257630999528e+02   4.1334873999867531e-24
   5.5732737947354451e+02   4.1363178480597796e-24
   5.5859505952021925e+02   4.1391613395268449e-24
   5.5986562299369166e+02   4.1420179067369036e-24
   5.6113907645251629e+02   4.1448875824820102e-24
   5.6241542647016718e+02   4.1477703999644929e-24
   5.6369467963506952e+02   4.1506663927674191e-24
   5.6497684255063530e+02   4.1535755948280383e-24
   5.6626192183529372e+02   4.1564980404138525e-24
   5.6754992412253239e+02   4.1594337641008511e-24
   5.6884085606092231e+02   4.1623828007539600e-24
   5.7013472431416210e+02   4.1653451855092644e-24
   5.7143153556110315e+02   4.1683209537578812e-24
   5.7273129649579073e+02   4.1713101411313400e-24
   5.7403401382749632e+02   4.1743127834882173e-24
   5.7533969428075000e+02   4.1773289169020284e-24
   5.7664834459537951e+02   4.1803585776501110e-24
   5.7795997152654172e+02   4.1834018022036929e-24
   5.7927458184475904e+02   4.1864586272183018e-24
   5.8059218233595402e+02   4.1895290895257228e-24
   5.8191277980148243e+02   4.1926132261259733e-24
   5.8323638105817383e+02   4.1957110741802671e-24
   5.8456299293835866e+02   4.1988226710045142e-24
   5.8589262228991288e+02   4.2019480540632780e-24
   5.8722527597628437e+02   4.2050872609643895e-24
   5.8856096087653350e+02   4.2082403294536305e-24
   5.8989968388536840e+02   4.2114072974102390e-24
   5.9124145191317928e+02   4.2145882028425023e-24
   5.9258627188607443e+02   4.2177830838837857e-24
   5.9393415074591610e+02   4.2209919787887903e-24
   5.9528509545035638e+02   4.2242149259302280e-24
   5.9663911297287325e+02   4.2274519637954458e-24
   5.9799621030280446e+02   4.2307031309837688e-24
   5.9935639444538947e+02   4.2339684662035818e-24
   6.0071967242179721e+02   4.2372480082697610e-24
   6.0208605126916950e+02   4.2405417961014749e-24
   6.0345553804065457e+02   4.2438498687198793e-24
   6.0482813980544165e+02   4.2471722652460154e-24
   6.0620386364880108e+02   4.2505090248991311e-24
   6.0758271667211852e+02   4.2538601869946408e-24
   6.0896470599293252e+02   4.2572257909425434e-24
   6.1034983874497073e+02   4.2606058762460238e-24
   6.1173812207818685e+02   4.2640004824997931e-24
   6.1312956315879853e+02   4.2674096493887802e-24
   6.1452416916932088e+02   4.2708334166869302e-24
   6.1592194730861047e+02   4.2742718242559891e-24
   6.1732290479189453e+02   4.2777249120442906e-24
   6.1872704885081168e+02   4.2811927200857874e-24
   6.2013438673345331e+02   4.2846752884990424e-24
   6.2154492570439254e+02   4.2881726574862856e-24
   6.2295867304472904e+02   4.2916848673325275e-24
   6.2437563605212290e+02   4.2952119584047704e-24
   6.2579582204083351e+02   4.2987539711511605e-24
   6.2721923834175698e+02   4.3023109461002936e-24
   6.2864589230246395e+02   4.3058829238605742e-24
   6.3007579128723842e+02   4.3094699451194155e-24
   6.3150894267711226e+02   4.3130720506427471e-24
   6.3294535386991072e+02   4.3166892812743779e-24
   6.3438503228028173e+02   4.3203216779353888e-24
   6.3582798533973869e+02   4.3239692816237137e-24
   6.3727422049670213e+02   4.3276321334134983e-24
   6.3872374521653023e+02   4.3313102744547892e-24
   6.4017656698156395e+02   4.3350037459729343e-24
   6.4163269329116292e+02   4.3387125892682063e-24
   6.4309213166174459e+02   4.3424368457154238e-24
   6.4455488962682352e+02   4.3461765567634471e-24
   6.4602097473704725e+02   4.3499317639349919e-24
   6.4749039456024252e+02   4.3537025088261300e-24
   6.4896315668144553e+02   4.3574888331060187e-24
   6.5043926870294513e+02   4.3612907785164485e-24
   6.5191873824432605e+02   4.3651083868717555e-24
   6.5340157294249934e+02   4.3689417000583371e-24
   6.5488778045175172e+02   4.3727907600344578e-24
   6.5637736844377537e+02   4.3766556088299842e-24
   6.5787034460771520e+02   4.3805362885460450e-24
   6.5936671665020481e+02   4.3844328413548945e-24
   6.6086649229540728e+02   4.3883453094995525e-24
   6.6236967928505521e+02   4.3922737352937617e-24
   6.6387628537848843e+02   4.3962181611215165e-24
   6.6538631835269803e+02   4.4001786294370695e-24
   6.6689978600236429e+02   4.4041551827646157e-24
   6.6841669613989438e+02   4.4081478636980812e-24
   6.6993705659547004e+02   4.4121567149011137e-24
   6.7146087521707784e+02   4.4161817791066672e-24
   6.7298815987056082e+02   4.4202230991169354e-24
   6.7451891843964847e+02   4.4242807178032507e-24
   6.7605315882600507e+02   4.4283546781057723e-24
   6.7759088894926708e+02   4.4324450230334853e-24
   6.7913211674708498e+02   4.4365517956639951e-24
   6.8067685017516430e+02   4.4406750391432848e-24
   6.8222509720730466e+02   4.4448147966857724e-24
   6.8377686583544460e+02   4.4489711115740071e-24
   6.8533216406970064e+02   4.4531440271586131e-24
   6.8689099993840648e+02   4.4573335868581456e-24
   6.8845338148816154e+02   4.4615398341590278e-24
   6.9001931678386211e+02   4.4657628126153825e-24
   6.9158881390875422e+02   4.4700025658489117e-24
   6.9316188096446535e+02   4.4742591375487928e-24
   6.9473852607105277e+02   4.4785325714716028e-24
   6.9631875736704410e+02   4.4828229114412557e-24
   6.9790258300947596e+02   4.4871302013487946e-24
   6.9949001117394118e+02   4.4914544851524037e-24
   7.0108105005462767e+02   4.4957958068772500e-24
   7.0267570786436158e+02   4.5001542106154206e-24
   7.0427399283465058e+02   4.5045297405259396e-24
   7.0587591321572245e+02   4.5089224408344375e-24
   7.0748147727657579e+02   4.5133323558333673e-24
   7.0909069330501188e+02   4.5177595298817387e-24
   7.1070356960768879e+02   4.5222040074051461e-24
   7.1232011451015387e+02   4.5266658328956483e-24
   7.1394033635689425e+02   4.5311450509115942e-24
   7.1556424351137719e+02   4.5356417060779388e-24
   7.1719184435609100e+02   4.5401558430857305e-24
   7.1882314729259292e+02   4.5446875066923383e-24
   7.2045816074154914e+02   4.5492367417212869e-24
   7.2209689314277944e+02   4.5538035930622280e-24
   7.2373935295530111e+02   4.5583881056709586e-24
   7.2538554865736944e+02   4.5629903245692533e-24
   7.2703548874652893e+02   4.5676102948449458e-24
   7.2868918173964653e+02   4.5722480616517538e-24
   7.3034663617296735e+02   4.5769036702093670e-24
   7.3200786060214841e+02   4.5815771658034275e-24
   7.3367286360230696e+02   4.5862685937853002e-24
   7.3534165376806982e+02   4.5909779995722436e-24
   7.3701423971360714e+02   4.5957054286473196e-24
   7.3869063007268596e+02   4.6004509265593954e-24
   7.4037083349871045e+02   4.6052145389230588e-24
   7.4205485866476795e+02   4.6099963114186141e-24
   7.4374271426367352e+02   4.6147962897921548e-24
   7.4543440900801204e+02   4.6196145198553862e-24
   7.4712995163019104e+02   4.6244510474857803e-24
   7.4882935088247405e+02   4.6293059186265609e-24
   7.5053261553703896e+02   4.6341791792864750e-24
   7.5223975438601155e+02   4.6390708755401086e-24
   7.5395077624151588e+02   4.6439810535276818e-24
   7.5566568993572480e+02   4.6489097594550696e-24
   7.5738450432089485e+02   4.6538570395938517e-24
   7.5910722826942072e+02   4.6588229402814742e-24
   7.6083387067387730e+02   4.6638075079208947e-24
   7.6256444044706643e+02   4.6688107889809652e-24
   7.6429894652206326e+02   4.6738328299962246e-24
   7.6603739785225866e+02   4.6788736775670959e-24
   7.6777980341141438e+02   4.6839333783597483e-24
   7.6952617219369881e+02   4.6890119791062858e-24
   7.7127651321373799e+02   4.6941095266046125e-24
   7.7303083550666747e+02   4.6992260677187257e-24
   7.7478914812816708e+02   4.7043616493784927e-24
   7.7655146015452124e+02   4.7095163185798497e-24
   7.7831778068265305e+02   4.7146901223848851e-24
   7.8008811883018052e+02   4.7198831079218357e-24
   7.8186248373545982e+02   4.7250953223851467e-24
   7.8364088455763226e+02   4.7303268130356315e-24
   7.8542333047667375e+02   4.7355776272004495e-24
   7.8720983069343799e+02   4.7408478122733317e-24
   7.8900039442970899e+02   4.7461374157145378e-24
   7.9079503092824655e+02   4.7514464850509964e-24
   7.9259374945283037e+02   4.7567750678764820e-24
   7.9439655928831712e+02   4.7621232118517429e-24
   7.9620346974067581e+02   4.7674909647045623e-24
   7.9801449013704917e+02   4.7728783742298748e-24
   7.9982962982578954e+02   4.7782854882901039e-24
   8.0164889817651579e+02   4.7837123548151039e-24
   8.0347230458015792e+02   4.7891590218025161e-24
   8.0529985844900636e+02   4.7946255373179018e-24
   8.0713156921676125e+02   4.8001119494949461e-24
   8.0896744633857759e+02   4.8056183065357015e-24
   8.1080749929111971e+02   4.8111446567108001e-24
   8.1265173757260698e+02   4.8166910483599125e-24
   8.1450017070285980e+02   4.8222575298917372e-24
   8.1635280822335812e+02   4.8278441497846729e-24
   8.1820965969727763e+02   4.8334509565868111e-24
   8.2007073470955322e+02   4.8390779989166113e-24
   8.2193604286691527e+02   4.8447253254632106e-24
   8.2380559379794875e+02   4.8503929849868323e-24
   8.2567939715313855e+02   4.8560810263194272e-24
   8.2755746260492151e+02   4.8617894983650631e-24
   8.2943979984773205e+02   4.8675184501006652e-24
   8.3132641859805813e+02   4.8732679305766799e-24
   8.3321732859448753e+02   4.8790379889176677e-24
   8.3511253959776013e+02   4.8848286743232696e-24
   8.3701206139081376e+02   4.8906400360691398e-24
   8.3891590377884438e+02   4.8964721235077327e-24
   8.4082407658934426e+02   4.9023249860696509e-24
   8.4273658967216261e+02   4.9081986732647668e-24
   8.4465345289955201e+02   4.9140932346836936e-24
   8.4657467616622091e+02   4.9200087199991432e-24
   8.4850026938938140e+02   4.9259451789679122e-24
   8.5043024250880558e+02   4.9319026614327824e-24
   8.5236460548687342e+02   4.9378812173245675e-24
   8.5430336830862495e+02   4.9438808966647288e-24
   8.5624654098181190e+02   4.9499017495683624e-24
   8.5819413353695018e+02   4.9559438262469843e-24
   8.6014615602736740e+02   4.9620071770126577e-24
   8.6210261852926419e+02   4.9680918522819799e-24
   8.6406353114175408e+02   4.9741979025807080e-24
   8.6602890398692523e+02   4.9803253785497315e-24
   8.6799874720988942e+02   4.9864743309509616e-24
   8.6997307097883117e+02   4.9926448106749362e-24
   8.7195188548506621e+02   4.9988368687493855e-24
   8.7393520094309019e+02   5.0050505563493082e-24
   8.7592302759063216e+02   5.0112859248083187e-24
   8.7791537568870785e+02   5.0175430256328545e-24
   8.7991225552167214e+02   5.0238219105178908e-24
   8.8191367739727343e+02   5.0301226313665313e-24
   8.8391965164670228e+02   5.0364452403125743e-24
   8.8593018862465442e+02   5.0427897897479609e-24
   8.8794529870937185e+02   5.0491563323555193e-24
   8.8996499230270615e+02   5.0555449211484514e-24
   8.9198927983016870e+02   5.0619556095187081e-24
   8.9401817174098176e+02   5.0683884512955511e-24
   8.9605167850813757e+02   5.0748435008177941e-24
   8.9808981062844930e+02   5.0813208130231026e-24
   9.0013257862260571e+02   5.0878204435591572e-24
   9.0217999303522549e+02   5.0943424489233005e-24
   9.0423206443491210e+02   5.1008868866386095e-24
   9.0628880341430772e+02   5.1074538154790119e-24
   9.0835022059014943e+02   5.1140432957585138e-24
   9.1041632660331970e+02   5.1206553897066120e-24
   9.1248713211890754e+02   5.1272901619614276e-24
   9.1456264782626045e+02   5.1339476802239434e-24
   9.1664288443903649e+02   5.1406280161367594e-24
   9.1872785269526571e+02   5.1473312464807666e-24
   9.2081756335740158e+02   5.1540574548275541e-24
   9.2291202721237767e+02   5.1608067338590198e-24
   9.2501125507166284e+02   5.1675791886805473e-24
   9.2711525777131772e+02   5.1743749416469228e-24
   9.2922404617205018e+02   5.1811941395474767e-24
   9.3133763115927150e+02   5.1880369645685444e-24
   9.3345602364315369e+02   5.1949036514912138e-24
   9.3557923455868149e+02   5.2017945155407858e-24
   9.3770727486571639e+02   5.2087099991684549e-24
   9.3984015554904454e+02   5.2156507540687250e-24
   9.4197788761844095e+02   5.2226177924390972e-24
   9.4412048210872183e+02   5.2296127834635205e-24
   9.4626795007980331e+02   5.2366386796329538e-24
   9.4842030261675757e+02   5.2437011709453919e-24
   9.5057755082987103e+02   5.2508125049828230e-24
   9.5273970585470090e+02   5.2580033755138702e-24
   9.5490677885213313e+02   5.2653704725002333e-24
   9.5707878100844084e+02   5.2733672185923331e-24
   9.5925572353533812e+02   5.2876162579104747e-24
   9.6143761767004401e+02   5.3305125838119053e-24
   9.6362447467533718e+02   5.2957943500634030e-24
   9.6581630583961135e+02   5.3013799236404990e-24
   9.6801312247693954e+02   5.3082275794824020e-24
   9.7021493592712829e+02   5.3153399277181278e-24
   9.7242175755577762e+02   5.3225540670967798e-24
   9.7463359875433900e+02   5.3298248156616535e-24
   9.7685047094017489e+02   5.3371356639398498e-24
   9.7907238555661706e+02   5.3444794456612352e-24
   9.8129935407302719e+02   5.3518526622063786e-24
   9.8353138798485168e+02   5.3592534560592727e-24
   9.8576849881368707e+02   5.3666807793626588e-24
   9.8801069810733577e+02   5.3741340152278374e-24
   9.9025799743986727e+02   5.3816127905601169e-24
   9.9251040841167423e+02   5.3891168772422415e-24
   9.9476794264953810e+02   5.3966461370522268e-24
   9.9703061180668544e+02   5.4042004895259586e-24
   9.9929842756284859e+02   5.4117798924643078e-24
   1.0015714016243267e+03   5.4193843297053307e-24
   1.0038495457240462e+03   5.4270138032273211e-24
   1.0061328716216182e+03   5.4346683279146021e-24
   1.0084213911034049e+03   5.4423479280092535e-24
   1.0107151159825761e+03   5.4500526346552892e-24
   1.0130140580991718e+03   5.4577824841679974e-24
   1.0153182293201629e+03   5.4655375167939948e-24
   1.0176276415395137e+03   5.4733177758087423e-24
   1.0199423066782385e+03   5.4811233068516485e-24
   1.0222622366844707e+03   5.4889541574290614e-24
   1.0245874435335190e+03   5.4968103765391876e-24
   1.0269179392279309e+03   5.5046920143852639e-24
   1.0292537357975555e+03   5.5125991221547723e-24
   1.0315948452996017e+03   5.5205317518477228e-24
   1.0339412798187063e+03   5.5284899561413806e-24
   1.0362930514669927e+03   5.5364737882837641e-24
   1.0386501723841334e+03   5.5444833020088795e-24
   1.0410126547374146e+03   5.5525185514678906e-24
   1.0433805107217968e+03   5.5605795911748719e-24
   1.0457537525599807e+03   5.5686664759614501e-24
   1.0481323925024644e+03   5.5767792609405206e-24
   1.0505164428276144e+03   5.5849180014763987e-24
   1.0529059158417235e+03   5.5930827531598294e-24
   1.0553008238790783e+03   5.6012735717877149e-24
   1.0577011793020158e+03   5.6094905133458045e-24
   1.0601069945009965e+03   5.6177336339946705e-24
   1.0625182818946621e+03   5.6260029900576627e-24
   1.0649350539299016e+03   5.6342986380108393e-24
   1.0673573230819154e+03   5.6426206344743210e-24
   1.0697851018542794e+03   5.6509690362054715e-24
   1.0722184027790099e+03   5.6593439000924354e-24
   1.0746572384166293e+03   5.6677452831491145e-24
   1.0771016213562261e+03   5.6761732425107006e-24
   1.0795515642155274e+03   5.6846278354300038e-24
   1.0820070796409600e+03   5.6931091192740387e-24
   1.0844681803077121e+03   5.7016171515215498e-24
   1.0869348789198070e+03   5.7101519897602838e-24
   1.0894071882101616e+03   5.7187136916852888e-24
   1.0918851209406560e+03   5.7273023150971464e-24
   1.0943686899021970e+03   5.7359179179002588e-24
   1.0968579079147860e+03   5.7445605581018779e-24
   1.0993527878275843e+03   5.7532302938108940e-24
   1.1018533425189789e+03   5.7619271832369507e-24
   1.1043595848966515e+03   5.7706512846898714e-24
   1.1068715278976395e+03   5.7794026565786303e-24
   1.1093891844884108e+03   5.7881813574111335e-24
   1.1119125676649221e+03   5.7969874457936921e-24
   1.1144416904526940e+03   5.8058209804308142e-24
   1.1169765659068730e+03   5.8146820201245410e-24
   1.1195172071123006e+03   5.8235706237747699e-24
   1.1220636271835806e+03   5.8324868503786750e-24
   1.1246158392651469e+03   5.8414307590307368e-24
   1.1271738565313317e+03   5.8504024089229227e-24
   1.1297376921864325e+03   5.8594018593442540e-24
   1.1323073594647815e+03   5.8684291696811263e-24
   1.1348828716308140e+03   5.8774843994171999e-24
   1.1374642419791330e+03   5.8865676081337630e-24
   1.1400514838345855e+03   5.8956788555093311e-24
   1.1426446105523223e+03   5.9048182013204522e-24
   1.1452436355178747e+03   5.9139857054411838e-24
   1.1478485721472193e+03   5.9231814278437893e-24
   1.1504594338868483e+03   5.9324054285986286e-24
   1.1530762342138387e+03   5.9416577678744799e-24
   1.1556989866359222e+03   5.9509385059388181e-24
   1.1583277046915550e+03   5.9602477031578794e-24
   1.1609624019499870e+03   5.9695854199970604e-24
   1.1636030920113340e+03   5.9789517170211640e-24
   1.1662497885066418e+03   5.9883466548945222e-24
   1.1689025050979658e+03   5.9977702943815457e-24
   1.1715612554784354e+03   6.0072226963468511e-24
   1.1742260533723236e+03   6.0167039217552966e-24
   1.1768969125351227e+03   6.0262140316729157e-24
   1.1795738467536123e+03   6.0357530872666057e-24
   1.1822568698459309e+03   6.0453211498049086e-24
   1.1849459956616472e+03   6.0549182806580495e-24
   1.1876412380818319e+03   6.0645445412982403e-24
   1.1903426110191301e+03   6.0741999933003708e-24
   1.1930501284178285e+03   6.0838846983420008e-24
   1.1957638042539352e+03   6.0935987182037301e-24
   1.1984836525352462e+03   6.1033421147697681e-24
   1.2012096873014189e+03   6.1131149500282210e-24
   1.2039419226240466e+03   6.1229172860713871e-24
   1.2066803726067253e+03   6.1327491850958643e-24
   1.2094250513851348e+03   6.1426107094036693e-24
   1.2121759731271059e+03   6.1525019214017766e-24
   1.2149331520326950e+03   6.1624228836030692e-24
   1.2176966023342582e+03   6.1723736586263816e-24
   1.2204663382965246e+03   6.1823543091971760e-24
   1.2232423742166657e+03   6.1923648981478553e-24
   1.2260247244243772e+03   6.2024054884178269e-24
   1.2288134032819471e+03   6.2124761430544795e-24
   1.2316084251843313e+03   6.2225769252130893e-24
   1.2344098045592286e+03   6.2327078981575975e-24
   1.2372175558671552e+03   6.2428691252609038e-24
   1.2400316936015151e+03   6.2530606700051323e-24
   1.2428522322886829e+03   6.2632825959821215e-24
   1.2456791864880724e+03   6.2735349668943192e-24
   1.2485125707922145e+03   6.2838178465543501e-24
   1.2513523998268327e+03   6.2941312988865096e-24
   1.2541986882509138e+03   6.3044753879261367e-24
   1.2570514507567918e+03   6.3148501778210925e-24
   1.2599107020702177e+03   6.3252557328315052e-24
   1.2627764569504375e+03   6.3356921173304494e-24
   1.2656487301902680e+03   6.3461593958048511e-24
   1.2685275366161734e+03   6.3566576328555099e-24
   1.2714128910883428e+03   6.3671868931975943e-24
   1.2743048085007626e+03   6.3777472416616639e-24
   1.2772033037812996e+03   6.3883387431938153e-24
   1.2801083918917743e+03   6.3989614628565825e-24
   1.2830200878280402e+03   6.4096154658290053e-24
   1.2859384066200560e+03   6.4203008174079803e-24
   1.2888633633319705e+03   6.4310175830083810e-24
   1.2917949730621967e+03   6.4417658281640991e-24
   1.2947332509434891e+03   6.4525456185284394e-24
   1.2976782121430228e+03   6.4633570198753384e-24
   1.3006298718624721e+03   6.4742000980998707e-24
   1.3035882453380882e+03   6.4850749192193016e-24
   1.3065533478407799e+03   6.4959815493744509e-24
   1.3095251946761864e+03   6.5069200548297536e-24
   1.3125038011847648e+03   6.5178905019757928e-24
   1.3154891827418653e+03   6.5288929573299072e-24
   1.3184813547578060e+03   6.5399274875374720e-24
   1.3214803326779613e+03   6.5509941593744546e-24
   1.3244861319828356e+03   6.5620930397486734e-24
   1.3274987681881448e+03   6.5732241957022503e-24
   1.3305182568448963e+03   6.5843876944143900e-24
   1.3335446135394695e+03   6.5955836032041486e-24
   1.3365778538936963e+03   6.6068119895343393e-24
   1.3396179935649411e+03   6.6180729210158486e-24
   1.3426650482461837e+03   6.6293664654124229e-24
   1.3457190336660944e+03   6.6406926906476655e-24
   1.3487799655891254e+03   6.6520516648120689e-24
   1.3518478598155800e+03   6.6634434561729717e-24
   1.3549227321817052e+03   6.6748681331863850e-24
   1.3580045985597669e+03   6.6863257645116759e-24
   1.3610934748581340e+03   6.6978164190314103e-24
   1.3641893770213592e+03   6.7093401658749460e-24
   1.3672923210302633e+03   6.7208970744509851e-24
   1.3704023229020158e+03   6.7324872144894971e-24
   1.3735193986902191e+03   6.7441106560971605e-24
   1.3766435644849907e+03   6.7557674698335129e-24
   1.3797748364130439e+03   6.7674577268137570e-24
   1.3829132306377758e+03   6.7791814988530011e-24
   1.3860587633593491e+03   6.7909388586693108e-24
   1.3892114508147711e+03   6.8027298801775976e-24
   1.3923713092779844e+03   6.8145546389215568e-24
   1.3955383550599472e+03   6.8264132127249124e-24
   1.3987126045087180e+03   6.8383056826999104e-24
   1.4018940740095402e+03   6.8502321348545453e-24
   1.4050827799849262e+03   6.8621926627451284e-24
   1.4082787388947427e+03   6.8741873720317245e-24
   1.4114819672362971e+03   6.8862163886742487e-24
   1.4146924815444168e+03   6.8982798745279023e-24
   1.4179102983915432e+03   6.9103780591001770e-24
   1.4211354343878106e+03   6.9225113099229217e-24
   1.4243679061811370e+03   6.9346803063748069e-24
   1.4276077304573018e+03   6.9468865361813547e-24
   1.4308549239400422e+03   6.9591340394449144e-24
   1.4341095033911336e+03   6.9714378898476294e-24
   1.4373714856104764e+03   6.9839013794689514e-24
   1.4406408874361839e+03   7.0078580335934569e-24
   1.4439177257446693e+03   7.0088051634605501e-24
   1.4472020174507334e+03   7.0208825798596090e-24
   1.4504937795076462e+03   7.0332756771976891e-24
   1.4537930289072444e+03   7.0457377508121993e-24
   1.4570997826800117e+03   7.0582440549829258e-24
   1.4604140578951685e+03   7.0707889953209622e-24
   1.4637358716607628e+03   7.0833707864047983e-24
   1.4670652411237511e+03   7.0959887474154774e-24
   1.4704021834700959e+03   7.1086425989656282e-24
   1.4737467159248495e+03   7.1213322316691551e-24
   1.4770988557522435e+03   7.1340576166357161e-24
   1.4804586202557782e+03   7.1468187664981726e-24
   1.4838260267783135e+03   7.1596157168243564e-24
   1.4872010927021524e+03   7.1724485165817020e-24
   1.4905838354491393e+03   7.1853172229498295e-24
   1.4939742724807450e+03   7.1982218983529581e-24
   1.4973724212981570e+03   7.2111626086927319e-24
   1.5007782994423703e+03   7.2241394222553517e-24
   1.5041919244942806e+03   7.2371524090147783e-24
   1.5076133140747675e+03   7.2502016401777236e-24
   1.5110424858447943e+03   7.2632871878771187e-24
   1.5144794575054952e+03   7.2764091249628741e-24
   1.5179242467982660e+03   7.2895675248557778e-24
   1.5213768715048586e+03   7.3027624614431230e-24
   1.5248373494474658e+03   7.3159940090041566e-24
   1.5283056984888226e+03   7.3292622421550019e-24
   1.5317819365322930e+03   7.3425672358086766e-24
   1.5352660815219633e+03   7.3559090651440013e-24
   1.5387581514427347e+03   7.3692878055831063e-24
   1.5422581643204164e+03   7.3827035327737417e-24
   1.5457661382218205e+03   7.3961563225764266e-24
   1.5492820912548482e+03   7.4096462510530909e-24
   1.5528060415685927e+03   7.4231733944597194e-24
   1.5563380073534297e+03   7.4367378292398072e-24
   1.5598780068411047e+03   7.4503396320195334e-24
   1.5634260583048369e+03   7.4639788796035048e-24
   1.5669821800594088e+03   7.4776556489720945e-24
   1.5705463904612602e+03   7.4913700172791902e-24
   1.5741187079085844e+03   7.5051220618496961e-24
   1.5776991508414226e+03   7.5189118601787665e-24
   1.5812877377417585e+03   7.5327394899304214e-24
   1.5848844871336155e+03   7.5466050289363192e-24
   1.5884894175831519e+03   7.5605085551961275e-24
   1.5921025476987518e+03   7.5744501468761476e-24
   1.5957238961311311e+03   7.5884298823093952e-24
   1.5993534815734224e+03   7.6024478399955785e-24
   1.6029913227612815e+03   7.6165040986009422e-24
   1.6066374384729784e+03   7.6305987369584254e-24
   1.6102918475294950e+03   7.6447318340673152e-24
   1.6139545687946236e+03   7.6589034690942278e-24
   1.6176256211750633e+03   7.6731137213724541e-24
   1.6213050236205172e+03   7.6873626704030368e-24
   1.6249927951237919e+03   7.7016503958544546e-24
   1.6286889547208953e+03   7.7159769775632923e-24
   1.6323935214911294e+03   7.7303424955342801e-24
   1.6361065145571979e+03   7.7447470299413710e-24
   1.6398279530853010e+03   7.7591906611274352e-24
   1.6435578562852288e+03   7.7736734696048578e-24
   1.6472962434104702e+03   7.7881955360564986e-24
   1.6510431337583054e+03   7.8027569413352542e-24
   1.6547985466699083e+03   7.8173577664653435e-24
   1.6585625015304454e+03   7.8319980926422652e-24
   1.6623350177691759e+03   7.8466780012337105e-24
   1.6661161148595527e+03   7.8613975737796095e-24
   1.6699058123193220e+03   7.8761568919929300e-24
   1.6737041297106261e+03   7.8909560377603451e-24
   1.6775110866400983e+03   7.9057950931421810e-24
   1.6813267027589727e+03   7.9206741403735685e-24
   1.6851509977631824e+03   7.9355932618647139e-24
   1.6889839913934547e+03   7.9505525402013202e-24
   1.6928257034354237e+03   7.9655520581451765e-24
   1.6966761537197258e+03   7.9805918986351410e-24
   1.7005353621221034e+03   7.9956721447869605e-24
   1.7044033485635077e+03   8.0107928798945453e-24
   1.7082801330102013e+03   8.0259541874298185e-24
   1.7121657354738620e+03   8.0411561510440935e-24
   1.7160601760116867e+03   8.0563988545680690e-24
   1.7199634747264890e+03   8.0716823820125026e-24
   1.7238756517668126e+03   8.0870068175688947e-24
   1.7277967273270292e+03   8.1023722456103772e-24
   1.7317267216474452e+03   8.1177787506917132e-24
   1.7356656550144003e+03   8.1332264175504218e-24
   1.7396135477603816e+03   8.1487153311072021e-24
   1.7435704202641227e+03   8.1642455764664873e-24
   1.7475362929507096e+03   8.1798172389175500e-24
   1.7515111862916867e+03   8.1954304039347852e-24
   1.7554951208051623e+03   8.2110851571781488e-24
   1.7594881170559165e+03   8.2267815844949424e-24
   1.7634901956555004e+03   8.2425197719195681e-24
   1.7675013772623520e+03   8.2582998056743986e-24
   1.7715216825818970e+03   8.2741217721714443e-24
   1.7755511323666574e+03   8.2899857580126831e-24
   1.7795897474163598e+03   8.3058918499908947e-24
   1.7836375485780354e+03   8.3218401350910256e-24
   1.7876945567461396e+03   8.3378307004917557e-24
   1.7917607928626512e+03   8.3538636335659726e-24
   1.7958362779171837e+03   8.3699390218831299e-24
   1.7999210329470920e+03   8.3860569532107729e-24
   1.8040150790375851e+03   8.4022175155159942e-24
   1.8081184373218246e+03   8.4184207969691544e-24
   1.8122311289810480e+03   8.4346668859457673e-24
   1.8163531752446681e+03   8.4509558710307536e-24
   1.8204845973903862e+03   8.4672878410230401e-24
   1.8246254167443008e+03   8.4836628849410097e-24
   1.8287756546810199e+03   8.5000810920307486e-24
   1.8329353326237645e+03   8.5165425517756859e-24
   1.8371044720444891e+03   8.5330473539098893e-24
   1.8412830944639861e+03   8.5495955884367207e-24
   1.8454712214520007e+03   8.5661873456536434e-24
   1.8496688746273339e+03   8.5828227161891617e-24
   1.8538760756579657e+03   8.5995017910534498e-24
   1.8580928462611598e+03   8.6162246617163826e-24
   1.8623192082035775e+03   8.6329914202240431e-24
   1.8665551833013897e+03   8.6498021593812916e-24
   1.8708007934203895e+03   8.6666569730463134e-24
   1.8750560604761056e+03   8.6835559566225857e-24
   1.8793210064339169e+03   8.7004992079192524e-24
   1.8835956533091580e+03   8.7174868287280396e-24
   1.8878800231672456e+03   8.7345189278979977e-24
   1.8921741381237846e+03   8.7515956277828763e-24
   1.8964780203446785e+03   8.7687170790800357e-24
   1.9007916920462537e+03   8.7858834993483704e-24
   1.9051151754953682e+03   8.8030952908993011e-24
   1.9094484930095266e+03   8.8203535003416228e-24
   1.9137916669569970e+03   8.8376624989984397e-24
   1.9181447197569248e+03   8.8550685724998566e-24
   1.9225076738794503e+03   8.8733175566245242e-24
   1.9268805518458250e+03   8.8898500417167949e-24
   1.9312633762285207e+03   8.9073103410770771e-24
   1.9356561696513581e+03   8.9248323810174007e-24
   1.9400589547896172e+03   8.9424029279539692e-24
   1.9444717543701486e+03   8.9600200455162079e-24
   1.9488945911715025e+03   8.9776832820402546e-24
   1.9533274880240385e+03   8.9953925360747507e-24
   1.9577704678100461e+03   9.0131478182344982e-24
   1.9622235534638608e+03   9.0309491826814662e-24
   1.9666867679719855e+03   9.0487967029957088e-24
   1.9711601343732061e+03   9.0666904623774745e-24
   1.9756436757587130e+03   9.0846305492192719e-24
   1.9801374152722201e+03   9.1026170549308713e-24
   1.9846413761100778e+03   9.1206500727989018e-24
   1.9891555815214042e+03   9.1387296973512325e-24
   1.9936800548081992e+03   9.1568560239908306e-24
   1.9982148193254586e+03   9.1750291487721502e-24
   2.0027598984813069e+03   9.1932491682633012e-24
   2.0073153157371096e+03   9.2115161794560299e-24
   2.0118810946075973e+03   9.2298302797072293e-24
   2.0164572586609861e+03   9.2481915666993134e-24
   2.0210438315190997e+03   9.2666001384130526e-24
   2.0256408368574916e+03   9.2850560931087058e-24
   2.0302482984055669e+03   9.3035595293122762e-24
   2.0348662399467064e+03   9.3221105458068795e-24
   2.0394946853183822e+03   9.3407092416245721e-24
   2.0441336584122923e+03   9.3593557160427741e-24
   2.0487831831744788e+03   9.3780500685793691e-24
   2.0534432836054434e+03   9.3967923989911013e-24
   2.0581139837602859e+03   9.4155828072711536e-24
   2.0627953077488178e+03   9.4344213936483531e-24
   2.0674872797356916e+03   9.4533082585855428e-24
   2.0721899239405220e+03   9.4722435027796992e-24
   2.0769032646380156e+03   9.4912272271615120e-24
   2.0816273261580905e+03   9.5102595328945277e-24
   2.0863621328860095e+03   9.5293405213764479e-24
   2.0911077092624932e+03   9.5484702942382237e-24
   2.0958640797838625e+03   9.5676489533444780e-24
   2.1006312690021527e+03   9.5868766007937716e-24
   2.1054093015252483e+03   9.6061533389198043e-24
   2.1101982020169994e+03   9.6254792702903753e-24
   2.1149979951973610e+03   9.6448544977091599e-24
   2.1198087058425144e+03   9.6642791242152822e-24
   2.1246303587849957e+03   9.6837532530840084e-24
   2.1294629789138239e+03   9.7032769878277927e-24
   2.1343065911746312e+03   9.7228504321961899e-24
   2.1391612205697911e+03   9.7424736901770051e-24
   2.1440268921585412e+03   9.7621468659962855e-24
   2.1489036310571232e+03   9.7818700641188254e-24
   2.1537914624389068e+03   9.8016433892497829e-24
   2.1586904115345196e+03   9.8214669463340846e-24
   2.1636005036319807e+03   9.8413408405579770e-24
   2.1685217640768210e+03   9.8612651773488465e-24
   2.1734542182722294e+03   9.8812400623764808e-24
   2.1783978916791725e+03   9.9012656015536026e-24
   2.1833528098165311e+03   9.9213419010359888e-24
   2.1883189982612321e+03   9.9414690672239529e-24
   2.1932964826483721e+03   9.9616472067623390e-24
   2.1982852886713627e+03   9.9818764265415242e-24
   2.2032854420820559e+03   1.0002156833698134e-23
   2.2082969686908773e+03   1.0022488535615348e-23
   2.2133198943669604e+03   1.0042871639924010e-23
   2.2183542450382797e+03   1.0063306254503503e-23
   2.2234000466917869e+03   1.0083792487481738e-23
   2.2284573253735366e+03   1.0104330447236757e-23
   2.2335261071888331e+03   1.0124920242396995e-23
   2.2386064183023564e+03   1.0145561981842361e-23
   2.2436982849383039e+03   1.0166255774705030e-23
   2.2488017333805128e+03   1.0187001730369826e-23
   2.2539167899726131e+03   1.0207799958476643e-23
   2.2590434811181522e+03   1.0228650568919997e-23
   2.2641818332807343e+03   1.0249553671850719e-23
   2.2693318729841571e+03   1.0270509377677928e-23
   2.2744936268125489e+03   1.0291517797069440e-23
   2.2796671214105068e+03   1.0312579040954562e-23
   2.2848523834832267e+03   1.0333693220525912e-23
   2.2900494397966545e+03   1.0354860447242066e-23
   2.2952583171776132e+03   1.0376080832830685e-23
   2.3004790425139499e+03   1.0397354489293810e-23
   2.3057116427546616e+03   1.0418681528913344e-23
   2.3109561449100497e+03   1.0440062064258962e-23
   2.3162125760518502e+03   1.0461496208200648e-23
   2.3214809633133764e+03   1.0482984073924438e-23
   2.3267613338896567e+03   1.0504525774958330e-23
   2.3320537150375781e+03   1.0526121425211024e-23
   2.3373581340760247e+03   1.0547771139033033e-23
   2.3426746183860209e+03   1.0569475031319319e-23
   2.3480031954108649e+03   1.0591233217685576e-23
   2.3533438926562840e+03   1.0613045814785935e-23
   2.3586967376905682e+03   1.0634912940926927e-23
   2.3640617581447073e+03   1.0656834717328019e-23
   2.3694389817125457e+03   1.0678811270962632e-23
   2.3748284361509186e+03   1.0700842741719861e-23
   2.3802301492797947e+03   1.0722929303455938e-23
   2.3856441489824215e+03   1.0745071241165193e-23
   2.3910704632054699e+03   1.0767269354650088e-23
   2.3965091199591757e+03   1.0789529316880171e-23
   2.4019601473174871e+03   1.1251022203517421e-23
   2.4074235734182107e+03   1.0834199227062516e-23
   2.4128994264631474e+03   1.0856610185715757e-23
   2.4183877347182515e+03   1.0879083215255303e-23
   2.4238885265137715e+03   1.0901613089295105e-23
   2.4294018302443865e+03   1.0924199266676026e-23
   2.4349276743693695e+03   1.0946841703493830e-23
   2.4404660874127226e+03   1.0969540463068112e-23
   2.4460170979633290e+03   1.0992295641405734e-23
   2.4515807346750989e+03   1.1015107346911883e-23
   2.4571570262671171e+03   1.1037975693506094e-23
   2.4627460015237925e+03   1.1060900797901774e-23
   2.4683476892950066e+03   1.1083882778403511e-23
   2.4739621184962639e+03   1.1106921754324689e-23
   2.4795893181088318e+03   1.1130017845686898e-23
   2.4852293171799047e+03   1.1153171173055793e-23
   2.4908821448227482e+03   1.1176381857445123e-23
   2.4965478302168394e+03   1.1199650020260618e-23
   2.5022264026080334e+03   1.1222975783266170e-23
   2.5079178913087057e+03   1.1246359268560564e-23
   2.5136223256979038e+03   1.1269800598563405e-23
   2.5193397352215011e+03   1.1293299896006113e-23
   2.5250701493923461e+03   1.1316857283925899e-23
   2.5308135977904176e+03   1.1340472885660514e-23
   2.5365701100629785e+03   1.1364146824847261e-23
   2.5423397159247179e+03   1.1387879225419019e-23
   2.5481224451579214e+03   1.1411670211604998e-23
   2.5539183276126146e+03   1.1435519907929325e-23
   2.5597273932067205e+03   1.1459428439210387e-23
   2.5655496719262051e+03   1.1483395930561321e-23
   2.5713851938252474e+03   1.1507422507390242e-23
   2.5772339890263847e+03   1.1531508295399761e-23
   2.5830960877206689e+03   1.1555653420588106e-23
   2.5889715201678246e+03   1.1579858009248633e-23
   2.5948603166964067e+03   1.1604122187971908e-23
   2.6007625077039456e+03   1.1628446083644069e-23
   2.6066781236571228e+03   1.1652829823449800e-23
   2.6126071950919140e+03   1.1677273534871042e-23
   2.6185497526137524e+03   1.1701777345688534e-23
   2.6245058268976845e+03   1.1726341383982037e-23
   2.6304754486885322e+03   1.1750965778131568e-23
   2.6364586488010409e+03   1.1775650656817487e-23
   2.6424554581200541e+03   1.1800396149021831e-23
   2.6484659076006628e+03   1.1825202384028434e-23
   2.6544900282683661e+03   1.1850069491423585e-23
   2.6605278512192376e+03   1.1874997601097916e-23
   2.6665794076200718e+03   1.1899986843245427e-23
   2.6726447287085616e+03   1.1925037348365334e-23
   2.6787238457934509e+03   1.1950149247263064e-23
   2.6848167902546975e+03   1.1975322671049924e-23
   2.6909235935436336e+03   1.2000557751145000e-23
   2.6970442871831337e+03   1.2025854619275289e-23
   2.7031789027677655e+03   1.2051213407476823e-23
   2.7093274719639671e+03   1.2076634248095357e-23
   2.7154900265102033e+03   1.2102117273787864e-23
   2.7216665982171289e+03   1.2127662617521844e-23
   2.7278572189677579e+03   1.2153270412578833e-23
   2.7340619207176155e+03   1.2178940792552926e-23
   2.7402807354949209e+03   1.2204673891353869e-23
   2.7465136954007403e+03   1.2230469843207292e-23
   2.7527608326091572e+03   1.2256328782656673e-23
   2.7590221793674355e+03   1.2282250844565224e-23
   2.7652977679961887e+03   1.2308236164117552e-23
   2.7715876308895495e+03   1.2334284876823449e-23
   2.7778918005153237e+03   1.2360397118520567e-23
   2.7842103094151753e+03   1.2386573025380645e-23
   2.7905431902047853e+03   1.2412812733916614e-23
   2.7968904755740236e+03   1.2439116380992858e-23
   2.8032521982871067e+03   1.2465484103843611e-23
   2.8096283911827841e+03   1.2491916040099855e-23
   2.8160190871744967e+03   1.2518412327836670e-23
   2.8224243192505496e+03   1.2544973105656253e-23
   2.8288441204742812e+03   1.2571598512845612e-23
   2.8352785239842360e+03   1.2598288689693298e-23
   2.8417275629943333e+03   1.2625043778187387e-23
   2.8481912707940437e+03   1.2651863923716643e-23
   2.8546696807485473e+03   1.2678749279865727e-23
   2.8611628262989252e+03   1.2705700024904916e-23
   2.8676707409623218e+03   1.2732716439251294e-23
   2.8741934583321108e+03   1.2759799558650019e-23
   2.8807310120780839e+03   1.2786998782202957e-23
   2.8872834359466156e+03   1.2814163691554131e-23
   2.8938507637608373e+03   1.2841438570719735e-23
   2.9004330294208153e+03   1.2868783485054163e-23
   2.9070302669037219e+03   1.2896195124061308e-23
   2.9136425102640151e+03   1.2923673324312232e-23
   2.9202697936336103e+03   1.2951218161827609e-23
   2.9269121512220618e+03   1.2978829758458835e-23
   2.9335696173167280e+03   1.3006508249271936e-23
   2.9402422262829632e+03   1.3034253774277517e-23
   2.9469300125642903e+03   1.3062066475752374e-23
   2.9536330106825662e+03   1.3089946497216814e-23
   2.9603512552381790e+03   1.3117893982993534e-23
   2.9670847809102161e+03   1.3145909077999150e-23
   2.9738336224566428e+03   1.3173991927638218e-23
   2.9805978147144856e+03   1.3202142677745852e-23
   2.9873773926000094e+03   1.3230361474556584e-23
   2.9941723911088998e+03   1.3258648464683664e-23
   3.0009828453164400e+03   1.3287003795110012e-23
   3.0078087903777005e+03   1.3315427613180248e-23
   3.0146502615277032e+03   1.3343920066595880e-23
   3.0215072940816240e+03   1.3372481303414379e-23
   3.0283799234349663e+03   1.3401111472046109e-23
   3.0352681850637337e+03   1.3429810721254491e-23
   3.0421721145246306e+03   1.3458579200155423e-23
   3.0490917474552361e+03   1.3487417058217407e-23
   3.0560271195741889e+03   1.3516324445261119e-23
   3.0629782666813712e+03   1.3545301511461069e-23
   3.0699452246580959e+03   1.3574348407344665e-23
   3.0769280294672903e+03   1.3603465283793756e-23
   3.0839267171536844e+03   1.3632652292044643e-23
   3.0909413238439852e+03   1.3661909583689991e-23
   3.0979718857470821e+03   1.3691237310677539e-23
   3.1050184391542207e+03   1.3720635625312664e-23
   3.1120810204391969e+03   1.3750104680258000e-23
   3.1191596660585319e+03   1.3779644628534833e-23
   3.1262544125516797e+03   1.3809255623523975e-23
   3.1333652965412020e+03   1.3838937818965782e-23
   3.1404923547329608e+03   1.3868691368962465e-23
   3.1476356239163088e+03   1.3898516427976790e-23
   3.1547951409642824e+03   1.3928413150835567e-23
   3.1619709428337774e+03   1.3958381692727728e-23
   3.1691630665657603e+03   1.3988422209207379e-23
   3.1763715492854481e+03   1.4018534856194120e-23
   3.1835964282025006e+03   1.4048719789973373e-23
   3.1908377406112140e+03   1.4078977167197578e-23
   3.1980955238907154e+03   1.4109307144888120e-23
   3.2053698155051443e+03   1.4139709880435289e-23
   3.2126606530038653e+03   1.4170185531599478e-23
   3.2199680740216468e+03   1.4200734256513215e-23
   3.2272921162788616e+03   1.4231356213682274e-23
   3.2346328175816825e+03   1.4262051561986618e-23
   3.2419902158222658e+03   1.4292820460683366e-23
   3.2493643489789661e+03   1.4323663069409364e-23
   3.2567552551165181e+03   1.4354579548183841e-23
   3.2641629723862388e+03   1.4385570057413740e-23
   3.2715875390262227e+03   1.4416634757901453e-23
   3.2790289933615413e+03   1.4447773810855601e-23
   3.2864873738044307e+03   1.4478987377910757e-23
   3.2939627188545087e+03   1.4510275621160689e-23
   3.3014550670989584e+03   1.4541638703224056e-23
   3.3089644572127331e+03   1.4573076787372414e-23
   3.3164909279587582e+03   1.4604590037822334e-23
   3.3240345181881175e+03   1.4636178620453380e-23
   3.3315952668402751e+03   1.4667842704888514e-23
   3.3391732129432621e+03   1.4699582471923468e-23
   3.3467683956138817e+03   1.4731398150721298e-23
   3.3543808540579093e+03   1.4763290380661906e-23
   3.3620106275702997e+03   1.4795396259146225e-23
   3.3696577555353874e+03   1.4827302428911338e-23
   3.3773222774270807e+03   1.4859421819277714e-23
   3.3850042328090840e+03   1.4891618752717778e-23
   3.3927036613350915e+03   1.4923892619101027e-23
   3.4004206027489827e+03   1.4956243500165630e-23
   3.4081550968850479e+03   1.4988671543392983e-23
   3.4159071836681787e+03   1.5021176910100459e-23
   3.4236769031140807e+03   1.5053759765970284e-23
   3.4314642953294760e+03   1.5086420278540847e-23
   3.4392694005123135e+03   1.5119158616368779e-23
   3.4470922589519741e+03   1.5151974948704531e-23
   3.4549329110294802e+03   1.5184869445349906e-23
   3.4627913972177080e+03   1.5217842276589163e-23
   3.4706677580815804e+03   1.5250893613156323e-23
   3.4785620342782986e+03   1.5284023626215973e-23
   3.4864742665575423e+03   1.5317232487351720e-23
   3.4944044957616684e+03   1.5350520368563137e-23
   3.5023527628259421e+03   1.5383887442260529e-23
   3.5103191087787368e+03   1.5417333881263871e-23
   3.5183035747417462e+03   1.5450859858801904e-23
   3.5263062019301997e+03   1.5484465548513120e-23
   3.5343270316530729e+03   1.5518151124443212e-23
   3.5423661053133014e+03   1.5551916761048096e-23
   3.5504234644079943e+03   1.5585762633193234e-23
   3.5584991505286534e+03   1.5619688916154814e-23
   3.5665932053613724e+03   1.5653695785619427e-23
   3.5747056706870726e+03   1.5687783417685802e-23
   3.5828365883817096e+03   1.5721951988866440e-23
   3.5909860004164780e+03   1.5756201676085815e-23
   3.5991539488580502e+03   1.5790532656683870e-23
   3.6073404758687775e+03   1.5824945108416078e-23
   3.6155456237069129e+03   1.5859439209453943e-23
   3.6237694347268289e+03   1.5894015138386307e-23
   3.6320119513792361e+03   1.5928673074219977e-23
   3.6402732162114016e+03   1.5963413196381713e-23
   3.6485532718673694e+03   1.5998235684718057e-23
   3.6568521610881849e+03   1.6033140719496420e-23
   3.6651699267120985e+03   1.6068128481407422e-23
   3.6735066116748112e+03   1.6103199151564129e-23
   3.6818622590096847e+03   1.6138352911504818e-23
   3.6902369118479505e+03   1.6173589943193265e-23
   3.6986306134189576e+03   1.6208910429020054e-23
   3.7070434070503788e+03   1.6244314551804850e-23
   3.7154753361684388e+03   1.6279802494797346e-23
   3.7239264442981380e+03   1.6315374441679323e-23
   3.7323967750634783e+03   1.6351030576568946e-23
   3.7408863721876905e+03   1.6386771084022641e-23
   3.7493952794934457e+03   1.6422596149043017e-23
   3.7579235409031044e+03   1.6458505957087414e-23
   3.7664712004389271e+03   1.6494500694084644e-23
   3.7750383022233068e+03   1.6530580546468178e-23
   3.7836248904790000e+03   1.6566745701240930e-23
   3.7922310095293378e+03   1.6602996346122964e-23
   3.8008567037984812e+03   1.6639332669930973e-23
   3.8095020178116320e+03   1.6675754863715168e-23
   3.8181669961952684e+03   1.6712263125087816e-23
   3.8268516836773747e+03   1.6748857682349701e-23
   3.8355561250876749e+03   1.6785539101663668e-23
   3.8442803653578508e+03   1.6822332124043508e-23
   3.8530244495217962e+03   1.6859160682408975e-23
   3.8617884227158329e+03   1.6896101756104517e-23
   3.8705723301789485e+03   1.6933130232977215e-23
   3.8793762172530346e+03   1.6970246129610171e-23
   3.8882001293831040e+03   1.7007449613293204e-23
   3.8970441121175481e+03   1.7044740870041125e-23
   3.9059082111083594e+03   1.7082120090481599e-23
   3.9147924721113668e+03   1.7119587466997401e-23
   3.9236969409864755e+03   1.7157143192921155e-23
   3.9326216636979061e+03   1.7194787462257700e-23
   3.9415666863144152e+03   1.7232520469570968e-23
   3.9505320550095594e+03   1.7270342409936277e-23
   3.9595178160619148e+03   1.7308253478915824e-23
   3.9685240158553220e+03   1.7346253872546477e-23
   3.9775507008791251e+03   1.7384343787334825e-23
   3.9865979177284157e+03   1.7422523420253731e-23
   3.9956657131042562e+03   1.7460792968740776e-23
   4.0047541338139463e+03   1.7499152630696744e-23
   4.0138632267712487e+03   1.7537602604487534e-23
   4.0229930389966380e+03   1.7576143088943509e-23
   4.0321436176175284e+03   1.7614774283360152e-23
   4.0413150098685405e+03   1.7653496387498723e-23
   4.0505072630917302e+03   1.7692309601587831e-23
   4.0597204247368354e+03   1.7731214126322849e-23
   4.0689545423615218e+03   1.7770210162869001e-23
   4.0782096636316282e+03   1.7809297912860573e-23
   4.0874858363214134e+03   1.7848477578402407e-23
   4.0967831083138053e+03   1.7887749362071435e-23
   4.1061015276006337e+03   1.7927113466916927e-23
   4.1154411422828998e+03   1.7966570096462923e-23
   4.1248020005710150e+03   1.8006119454707139e-23
   4.1341841507850377e+03   1.8045761746124390e-23
   4.1435876413549422e+03   1.8085497175666470e-23
   4.1530125208208592e+03   1.8125325948763099e-23
   4.1624588378333274e+03   1.8165248271324857e-23
   4.1719266411535427e+03   1.8205264349742346e-23
   4.1814159796536123e+03   1.8245374390888792e-23
   4.1909269023168063e+03   1.8285578602122163e-23
   4.2004594582378131e+03   1.8325877191285948e-23
   4.2100136966229911e+03   1.8366270366713056e-23
   4.2195896667906109e+03   1.8406758337228454e-23
   4.2291874181711337e+03   1.8447341312155558e-23
   4.2388070003074536e+03   1.8488019501324349e-23
   4.2484484628551418e+03   1.8528793115089910e-23
   4.2581118555827243e+03   1.8569662364367408e-23
   4.2677972283719282e+03   1.8610627460710081e-23
   4.2775046312179384e+03   1.8651688616520121e-23
   4.2872341142296582e+03   1.8692846045688956e-23
   4.2969857276299654e+03   1.8734099966161975e-23
   4.3067595217559747e+03   1.8775450615515050e-23
   4.3165555470592953e+03   1.8816898504789941e-23
   4.3263738541062985e+03   1.8858445270752609e-23
   4.3362144935783563e+03   1.8900084792342289e-23
   4.3460775162721338e+03   1.8941824231127347e-23
   4.3559629730998367e+03   1.8983661508758541e-23
   4.3658709150894601e+03   1.9025596785785970e-23
   4.3758013933850798e+03   1.9067630269906892e-23
   4.3857544592470977e+03   1.9109762175853218e-23
   4.3957301640525102e+03   1.9151992720445453e-23
   4.4057285592951766e+03   1.9194322121527936e-23
   4.4157496965860792e+03   1.9236750597653025e-23
   4.4257936276535966e+03   1.9279278367973217e-23
   4.4358604043437690e+03   1.9321905652196200e-23
   4.4459500786205526e+03   1.9364632670564331e-23
   4.4560627025661106e+03   1.9407459643845176e-23
   4.4661983283810678e+03   1.9450386793328996e-23
   4.4763570083847881e+03   1.9493414340826089e-23
   4.4865387950156228e+03   1.9536542508664382e-23
   4.4967437408312153e+03   1.9579771519692920e-23
   4.5069718985087475e+03   1.9623101597279669e-23
   4.5172233208452208e+03   1.9666532965312926e-23
   4.5274980607577272e+03   1.9710065848202878e-23
   4.5377961712837214e+03   1.9753700470882066e-23
   4.5481177055813005e+03   1.9797437058806790e-23
   4.5584627169294599e+03   1.9841275837957621e-23
   4.5688312587283945e+03   1.9885217034840059e-23
   4.5792233844997590e+03   1.9929260876488710e-23
   4.5896391478869491e+03   1.9973407590463685e-23
   4.6000786026553651e+03   2.0017657404856569e-23
   4.6105418026927109e+03   2.0062010548288382e-23
   4.6210288020092612e+03   2.0106467249911836e-23
   4.6315396547381361e+03   2.0151027739413942e-23
   4.6420744151355902e+03   2.0195692247015895e-23
   4.6526331375812833e+03   2.0240461003475349e-23
   4.6632158765785734e+03   2.0285334240089366e-23
   4.6738226867547746e+03   2.0330312188695689e-23
   4.6844536228614688e+03   2.0375395081679087e-23
   4.6951087397747715e+03   2.0420583151978947e-23
   4.7057880924956135e+03   2.0465876633110880e-23
   4.7164917361500384e+03   2.0511275759230298e-23
   4.7272197259894601e+03   2.0556780765409483e-23
   4.7379721173909820e+03   2.0602391889858803e-23
   4.7487489658576615e+03   2.0648109522831494e-23
   4.7595503270188010e+03   2.0693933429451433e-23
   4.7703762566302357e+03   2.0739864296228513e-23
   4.7812268105746271e+03   2.0785902246169266e-23
   4.7921020448617301e+03   2.0832047552876284e-23
   4.8030020156287119e+03   2.0878318368346753e-23
   4.8139267791404254e+03   2.0924660904466877e-23
   4.8248763917896977e+03   2.0971129363209854e-23
   4.8358509100976289e+03   2.1017706161960220e-23
   4.8468503907138847e+03   2.1064391467425123e-23
   4.8578748904169670e+03   2.1111185512492784e-23
   4.8689244661145412e+03   2.1158088536910077e-23
   4.8799991748437096e+03   2.1205100782289800e-23
   4.8910990737713064e+03   2.1252222491193149e-23
   4.9022242201941972e+03   2.1299453906888368e-23
   4.9133746715395737e+03   2.1346795273269133e-23
   4.9245504853652492e+03   2.1394246834823651e-23
   4.9357517193599560e+03   2.1441808836624327e-23
   4.9469784313436494e+03   2.1489481524317904e-23
   4.9582306792677891e+03   2.1537265144128289e-23
   4.9695085212156509e+03   2.1585159942851634e-23
   4.9808120154026328e+03   2.1633166167860162e-23
   4.9921412201765452e+03   2.1681284067099335e-23
   5.0034961940179137e+03   2.1729513889091199e-23
   5.0148769955402859e+03   2.1777855882934744e-23
   5.0262836834905174e+03   2.1826310298306708e-23
   5.0377163167490999e+03   2.1874877385463316e-23
   5.0491749543304495e+03   2.1923557395240574e-23
   5.0606596553832142e+03   2.1972350579056695e-23
   5.0721704791905804e+03   2.2021257188912911e-23
   5.0837074851705784e+03   2.2070277477394825e-23
   5.0952707328763872e+03   2.2119411697673646e-23
   5.1068602819966454e+03   2.2168660103506769e-23
   5.1184761923557617e+03   2.2218022949241931e-23
   5.1301185239142042e+03   2.2267500489815500e-23
   5.1417873367688426e+03   2.2317092980755931e-23
   5.1534826911532327e+03   2.2366800678185390e-23
   5.1652046474379385e+03   2.2416623838822526e-23
   5.1769532661308403e+03   2.2466562719984427e-23
   5.1887286078774478e+03   2.2516617579592264e-23
   5.2005307334612216e+03   2.2566788676179815e-23
   5.2123597038038506e+03   2.2617076268911424e-23
   5.2242155799656230e+03   2.2667480617623325e-23
   5.2360984231457051e+03   2.2718001982943289e-23
   5.2480082946824614e+03   2.2768640626725926e-23
   5.2599452560537775e+03   2.2819396814273849e-23
   5.2719093688773737e+03   2.2870270837432284e-23
   5.2839006949111254e+03   2.2921334186435014e-23
   5.2959192960533837e+03   2.2972373255496472e-23
   5.3079652343432781e+03   2.3023602166383345e-23
   5.3200385719610640e+03   2.3074949972594769e-23
   5.3321393712284280e+03   2.3126416904721796e-23
   5.3442676946088086e+03   2.3178003224434881e-23
   5.3564236047077229e+03   2.3229709197125734e-23
   5.3686071642730894e+03   2.3281535089460874e-23
   5.3808184361955509e+03   2.3333481168922317e-23
   5.3930574835087982e+03   2.3385547703685626e-23
   5.4053243693899030e+03   2.3437734962577997e-23
   5.4176191571596210e+03   2.3490043215062986e-23
   5.4299419102827524e+03   2.3542472731237091e-23
   5.4422926923684463e+03   2.3595023781825165e-23
   5.4546715671705351e+03   2.3647696638180636e-23
   5.4670785985878756e+03   2.3700491572286478e-23
   5.4795138506646335e+03   2.3753408856755801e-23
   5.4919773875906812e+03   2.3806448764833478e-23
   5.5044692737018822e+03   2.3859611570395696e-23
   5.5169895734804386e+03   2.3912897547952191e-23
   5.5295383515552212e+03   2.3966306972648850e-23
   5.5421156727021043e+03   2.4019840120267749e-23
   5.5547216018442978e+03   2.4073497267227754e-23
   5.5673562040526849e+03   2.4127278690588636e-23
   5.5800195445461641e+03   2.4181184668049334e-23
   5.5927116886919594e+03   2.4235215477952398e-23
   5.6054327020059945e+03   2.4289371399283484e-23
   5.6181826501532096e+03   2.4343652711674512e-23
   5.6309615989479043e+03   2.4398059695404311e-23
   5.6437696143540752e+03   2.4452592631402419e-23
   5.6566067624857606e+03   2.4507251801250956e-23
   5.6694731096073792e+03   2.4562037487189630e-23
   5.6823687221340724e+03   2.4616949972124532e-23
   5.6952936666320547e+03   2.4671989539648689e-23
   5.7082480098189308e+03   2.4727156474087401e-23
   5.7212318185640779e+03   2.4782451060668676e-23
   5.7342451598889711e+03   2.4837873586261666e-23
   5.7472881009675148e+03   2.4893424345217454e-23
   5.7603607091264212e+03   2.4949103910382199e-23
   5.7734630518455424e+03   2.5004911709828173e-23
   5.7865951967582005e+03   2.5060848783551348e-23
   5.7997572116515712e+03   2.5116915288700093e-23
   5.8129491644670134e+03   2.5173111462977004e-23
   5.8261711233004198e+03   2.5229437592559937e-23
   5.8394231564025740e+03   2.5285893967435361e-23
   5.8527053321795029e+03   2.5342480878831357e-23
   5.8660177191928215e+03   2.5399198618806974e-23
   5.8793603861600996e+03   2.5456047480149876e-23
   5.8927334019552127e+03   2.5513027756347405e-23
   5.9061368356086768e+03   2.5570139741575153e-23
   5.9195707563080405e+03   2.5627383730692758e-23
   5.9330352333982191e+03   2.5684760019243223e-23
   5.9465303363818584e+03   2.5742268903454995e-23
   5.9600561349196914e+03   2.5799910680239340e-23
   5.9736126988308988e+03   2.5857685647194006e-23
   5.9872000980934727e+03   2.5915594102603911e-23
   6.0008184028445721e+03   2.5973636345443996e-23
   6.0144676833809008e+03   2.6031812675376900e-23
   6.0281480101590223e+03   2.6090123392758157e-23
   6.0418594537957933e+03   2.6148568798636751e-23
   6.0556020850686818e+03   2.6207149194755664e-23
   6.0693759749161445e+03   2.6265864883554964e-23
   6.0831811944379924e+03   2.6324716168172333e-23
   6.0970178148957639e+03   2.6383703352445935e-23
   6.1108859077130674e+03   2.6442826740915319e-23
   6.1247855444759898e+03   2.6502086638824702e-23
   6.1387167969334387e+03   2.6561483352125912e-23
   6.1526797369975184e+03   2.6621017187483190e-23
   6.1666744367439042e+03   2.6680688452284712e-23
   6.1807009684122095e+03   2.6740497454663723e-23
   6.1947594044063653e+03   2.6800444503575915e-23
   6.2088498172949885e+03   2.6860529909100676e-23
   6.2229722798117655e+03   2.6920753984458502e-23
   6.2371268648558007e+03   2.6981117090446313e-23
   6.2513136454920323e+03   2.7041619463895371e-23
   6.2655326949515820e+03   2.7102261303175079e-23
   6.2797840866321440e+03   2.7163043146429665e-23
   6.2940678940983571e+03   2.7223965222120847e-23
   6.3083841910821902e+03   2.7285027841008742e-23
   6.3227330514833329e+03   2.7346231317654755e-23
   6.3371145493695258e+03   2.7407575967826112e-23
   6.3515287589770214e+03   2.7469062108143624e-23
   6.3659757547109148e+03   2.7530690055998020e-23
   6.3804556111455395e+03   2.7592460129528846e-23
   6.3949684030248536e+03   2.7654372647614601e-23
   6.4095142052628271e+03   2.7716427929874842e-23
   6.4240930929438327e+03   2.7778626296665842e-23
   6.4387051413230065e+03   2.7840968069083132e-23
   6.4533504258266812e+03   2.7903453568962531e-23
   6.4680290220527422e+03   2.7966083118882594e-23
   6.4827410057710276e+03   2.8028857042164446e-23
   6.4974864529237202e+03   2.8091775662874424e-23
   6.5122654396257403e+03   2.8154839305824944e-23
   6.5270780421651334e+03   2.8218048296577366e-23
   6.5419243370034692e+03   2.8281402961443128e-23
   6.5568044007762364e+03   2.8344903627484540e-23
   6.5717183102932395e+03   2.8408550622518573e-23
   6.5866661425389757e+03   2.8472344275116951e-23
   6.6016479746730656e+03   2.8536284914610461e-23
   6.6166638840306296e+03   2.8600372871090348e-23
   6.6317139481227014e+03   2.8664608475414802e-23
   6.6467982446366004e+03   2.8728992059214923e-23
   6.6619168514363564e+03   2.8793523954922678e-23
   6.6770698465631158e+03   2.8858204495842178e-23
   6.6922573082355302e+03   2.8923034016517434e-23
   6.7074793148501649e+03   2.8988012855962980e-23
   6.7227359449819041e+03   2.9053141754796063e-23
   6.7380272773843553e+03   2.9118419813758410e-23
   6.7533533909902553e+03   2.9183848587467196e-23
   6.7687143649118825e+03   2.9249428033998361e-23
   6.7841102784414652e+03   2.9315158480488704e-23
   6.7995412110515672e+03   2.9381040265136960e-23
   6.8150072423955417e+03   2.9447073727786186e-23
   6.8305084523079086e+03   2.9513259209235610e-23
   6.8460449208047785e+03   2.9579597051116217e-23
   6.8616167280842656e+03   2.9646087595863676e-23
   6.8772239545268967e+03   2.9712731186709537e-23
   6.8928666806960337e+03   2.9779528167678054e-23
   6.9085449873382840e+03   2.9846478883585309e-23
   6.9242589553839243e+03   2.9913583680043638e-23
   6.9400086659472927e+03   2.9980842903459542e-23
   6.9557942003272501e+03   3.0048256901037671e-23
   6.9716156400075761e+03   3.0115826020781187e-23
   6.9874730666573696e+03   3.0183550611492866e-23
   7.0033665621315131e+03   3.0251431022778564e-23
   7.0192962084710725e+03   3.0319467605048767e-23
   7.0352620879037031e+03   3.0387660709519172e-23
   7.0512642828441121e+03   3.0456010688214047e-23
   7.0673028758944583e+03   3.0524517893967410e-23
   7.0833779498447839e+03   3.0593182680426371e-23
   7.0994895876734445e+03   3.0662005402054216e-23
   7.1156378725475342e+03   3.0730986414134897e-23
   7.1318228878233185e+03   3.0800126072784915e-23
   7.1480447170466596e+03   3.0869424734984831e-23
   7.1643034439534595e+03   3.0938882758703091e-23
   7.1805991524700621e+03   3.1008500503736315e-23
   7.1969319267137298e+03   3.1078278350807041e-23
   7.2133018509930453e+03   3.1148216622951356e-23
   7.2297090098083609e+03   3.1218315648360827e-23
   7.2461534878522280e+03   3.1288575869375350e-23
   7.2626353700098389e+03   3.1358997617089570e-23
   7.2791547413594617e+03   3.1429581253568167e-23
   7.2957116871728831e+03   3.1500327142902842e-23
   7.3123062929158586e+03   3.1571235650209352e-23
   7.3289386442484983e+03   3.1642307141491899e-23
   7.3456088270257987e+03   3.1713541983611902e-23
   7.3623169272980203e+03   3.1784940544280439e-23
   7.3790630313111542e+03   3.1856503192055679e-23
   7.3958472255073639e+03   3.1928230296344644e-23
   7.4126695965254376e+03   3.2000122227403387e-23
   7.4295302312012082e+03   3.2072179356338778e-23
   7.4464292165680445e+03   3.2144402055111777e-23
   7.4633666398572714e+03   3.2216790696535877e-23
   7.4803425884986291e+03   3.2289345654282419e-23
   7.4973571501207198e+03   3.2362067302880918e-23
   7.5144104125514659e+03   3.2434956017721969e-23
   7.5315024638185596e+03   3.2508012175056974e-23
   7.5486333921499172e+03   3.2581236152003482e-23
   7.5658032859741443e+03   3.2654628326546539e-23
   7.5830122339209602e+03   3.2728189077541496e-23
   7.6002603248217029e+03   3.2801918784720902e-23
   7.6175476477097527e+03   3.2875817828709510e-23
   7.6348742918210073e+03   3.2949886591065557e-23
   7.6522403465943326e+03   3.3024125454524625e-23
   7.6696459016720328e+03   3.3098534805686317e-23
   7.6870910469003247e+03   3.3173117085103824e-23
   7.7045758723297386e+03   3.3247866485757064e-23
   7.7221004682156799e+03   3.3322789587896645e-23
   7.7396649250188275e+03   3.3397884718468295e-23
   7.7572693334056230e+03   3.3473152262600874e-23
   7.7749137842487335e+03   3.3548592608496947e-23
   7.7925983686275213e+03   3.3624206145492133e-23
   7.8103231778285244e+03   3.3699993263871440e-23
   7.8280883033458949e+03   3.3775954354830936e-23
   7.8458938368819172e+03   3.3852089810471115e-23
   7.8637398703474519e+03   3.3928400023794226e-23
   7.8816264958624170e+03   3.4004885388706910e-23
   7.8995538057562644e+03   3.4081546300019347e-23
   7.9175218925684539e+03   3.4158383153449395e-23
   7.9355308490489351e+03   3.4235396345620874e-23
   7.9535807681586220e+03   3.4312586274070151e-23
   7.9716717430698845e+03   3.4389953337245484e-23
   7.9898038671669929e+03   3.4467497934507230e-23
   8.0079772340466534e+03   3.4545220466135661e-23
   8.0261919375184543e+03   3.4623121333327287e-23
   8.0444480716053622e+03   3.4701200938201973e-23
   8.0627457305442122e+03   3.4779459683804432e-23
   8.0810850087861718e+03   3.4857897974109499e-23
   8.0994660009972449e+03   3.4936516214036388e-23
   8.1178888020587747e+03   3.5015314809502305e-23
   8.1363535070679118e+03   3.5094294167726907e-23
   8.1548602113381112e+03   3.5173454703008191e-23
   8.1734090103996259e+03   3.5252796826845572e-23
   8.1919999999999973e+03   3.5332320894593553e-23


==> anc/GWFrames/Code/NoiseCurves/ZERO_DET_low_P.txt <==
   8.9999999999999982e+00   1.7357146026344081e-21
   9.0204711285328383e+00   2.1724406979508397e-21
   9.0409888200771658e+00   2.9229580747863122e-21
   9.0615531805438074e+00   4.5129466702425332e-21
   9.0821643160844836e+00   1.0127398746579286e-20
   9.1028223330923641e+00   3.7917519066842610e-20
   9.1235273382026243e+00   6.5053320128045156e-21
   9.1442794382929833e+00   3.5303481982408410e-21
   9.1650787404842617e+00   2.4099723994982184e-21
   9.1859253521409325e+00   1.8224040803798152e-21
   9.2068193808716821e+00   1.4607968751376917e-21
   9.2277609345299574e+00   1.2159733328013856e-21
   9.2487501212145204e+00   1.0393319445500261e-21
   9.2697870492700218e+00   9.0595242399354018e-22
   9.2908718272875390e+00   8.0173846806589772e-22
   9.3120045641051536e+00   7.1811671158050103e-22
   9.3331853688085094e+00   6.4957317073023303e-22
   9.3544143507313642e+00   5.9240035961973236e-22
   9.3756916194561732e+00   5.4401348994459970e-22
   9.3970172848146323e+00   5.0255539244228145e-22
   9.4183914568882727e+00   4.6665732173739888e-22
   9.4398142460090035e+00   4.3528829324837483e-22
   9.4612857627596885e+00   4.0765695121522434e-22
   9.4828061179747323e+00   3.8314578903582915e-22
   9.5043754227406279e+00   3.6126586558133294e-22
   9.5259937883965478e+00   3.4162500256566678e-22
   9.5476613265349144e+00   3.2390497742709032e-22
   9.5693781490019720e+00   3.0784487378888919e-22
   9.5911443678983694e+00   2.9322874961830592e-22
   9.6129600955797319e+00   2.7987634608640967e-22
   9.6348254446572508e+00   2.6763598453369832e-22
   9.6567405279982577e+00   2.5637913061784075e-22
   9.6787054587268049e+00   2.4599614221987716e-22
   9.7007203502242607e+00   2.3639292411715306e-22
   9.7227853161298814e+00   2.2748828792547894e-22
   9.7449004703414026e+00   2.1921177962000563e-22
   9.7670659270156346e+00   2.1150196947316591e-22
   9.7892818005690412e+00   2.0430505752315529e-22
   9.8115482056783350e+00   1.9757372574396459e-22
   9.8338652572810670e+00   1.9126620090219640e-22
   9.8562330705762271e+00   1.8534546807886062e-22
   9.8786517610248268e+00   1.7977859450349535e-22
   9.9011214443505029e+00   1.7453619261884463e-22
   9.9236422365401200e+00   1.6959195707379175e-22
   9.9462142538443583e+00   1.6492227053337268e-22
   9.9688376127783123e+00   1.6050586129875247e-22
   9.9915124301221141e+00   1.5632355756303448e-22
   1.0014238822921500e+01   1.5235801935181636e-22
   1.0037016908488457e+01   1.4859352069885227e-22
   1.0059846804401783e+01   1.4501576742822803e-22
   1.0082728628507734e+01   1.4161172410437933e-22
   1.0105662498920619e+01   1.3836947311764627e-22
   1.0128648534023384e+01   1.3527813182252193e-22
   1.0151686852468266e+01   1.3232773029256085e-22
   1.0174777573177384e+01   1.2950911868677518e-22
   1.0197920815343334e+01   1.2681388614354769e-22
   1.0221116698429849e+01   1.2423428994990604e-22
   1.0244365342172372e+01   1.2176318719709009e-22
   1.0267666866578701e+01   1.1939398126051373e-22
   1.0291021391929606e+01   1.1712057245999668e-22
   1.0314429038779426e+01   1.1493731326984176e-22
   1.0337889927956724e+01   1.1283897112431467e-22
   1.0361404180564900e+01   1.1082069155226918e-22
   1.0384971917982792e+01   1.0887795933665825e-22
   1.0408593261865342e+01   1.0700657428765971e-22
   1.0432268334144201e+01   1.0520262523826717e-22
   1.0455997257028347e+01   1.0346246686763315e-22
   1.0479780153004750e+01   1.0178270192309107e-22
   1.0503617144838984e+01   1.0016015485363159e-22
   1.0527508355575842e+01   9.8591856229392067e-23
   1.0551453908540012e+01   9.7075028077472697e-23
   1.0575453927336687e+01   9.5607069397652432e-23
   1.0599508535852200e+01   9.4185544543236911e-23
   1.0623617858254690e+01   9.2808170675904733e-23
   1.0647782018994699e+01   9.1472802861287151e-23
   1.0672001142805863e+01   9.0177426695681254e-23
   1.0696275354705532e+01   8.8920149103692298e-23
   1.0720604779995400e+01   8.7699190036969540e-23
   1.0744989544262182e+01   8.6512876608566464e-23
   1.0769429773378254e+01   8.5359632046276343e-23
   1.0793925593502276e+01   8.4237970091305058e-23
   1.0818477131079884e+01   8.3146489600241311e-23
   1.0843084512844325e+01   8.2083868910341007e-23
   1.0867747865817087e+01   8.1048861454701611e-23
   1.0892467317308601e+01   8.0040290734167205e-23
   1.0917242994918869e+01   7.9057043754853708e-23
   1.0942075026538115e+01   7.8098068344363201e-23
   1.0966963540347473e+01   7.7162369345226776e-23
   1.0991908664819634e+01   7.6249005145717620e-23
   1.1016910528719494e+01   7.5357085369755639e-23
   1.1041969261104850e+01   7.4485765829308232e-23
   1.1067084991327047e+01   7.3634246154344015e-23
   1.1092257849031636e+01   7.2801767494066960e-23
   1.1117487964159071e+01   7.1987610027107020e-23
   1.1142775466945363e+01   7.1191091038907194e-23
   1.1168120487922740e+01   7.0411562674276032e-23
   1.1193523157920357e+01   6.9648408846081179e-23
   1.1218983608064921e+01   6.8901044066441957e-23
   1.1244501969781421e+01   6.8168911692394942e-23
   1.1270078374793776e+01   6.7451482311108098e-23
   1.1295712955125506e+01   6.6748252672027897e-23
   1.1321405843100441e+01   6.6058743294421758e-23
   1.1347157171343396e+01   6.5382497329591999e-23
   1.1372967072780828e+01   6.4719079465920366e-23
   1.1398835680641564e+01   6.4068074729269861e-23
   1.1424763128457473e+01   6.3429087538599675e-23
   1.1450749550064126e+01   6.2801740624074647e-23
   1.1476795079601537e+01   6.2185673528055830e-23
   1.1502899851514830e+01   6.1580542008012235e-23
   1.1529064000554909e+01   6.0986017166881128e-23
   1.1555287661779207e+01   6.0401784644672140e-23
   1.1581570970552345e+01   5.9827544058768386e-23
   1.1607914062546831e+01   5.9263007857279071e-23
   1.1634317073743786e+01   5.8707900723285908e-23
   1.1660780140433609e+01   5.8161959009612043e-23
   1.1687303399216717e+01   5.7624930127077197e-23
   1.1713886987004233e+01   5.7096572043798434e-23
   1.1740531041018695e+01   5.6576652737394145e-23
   1.1767235698794748e+01   5.6064949462551508e-23
   1.1794001098179891e+01   5.5561248410783041e-23
   1.1820827377335142e+01   5.5065344258343527e-23
   1.1847714674735801e+01   5.4577039742685464e-23
   1.1874663129172131e+01   5.4096145344267340e-23
   1.1901672879750068e+01   5.3622478739364028e-23
   1.1928744065891975e+01   5.3155864471452911e-23
   1.1955876827337336e+01   5.2696133643615672e-23
   1.1983071304143470e+01   5.2243123595423079e-23
   1.2010327636686281e+01   5.1796677625069844e-23
   1.2037645965660964e+01   5.1356644702290757e-23
   1.2065026432082725e+01   5.0922879112865014e-23
   1.2092469177287532e+01   5.0495240252875446e-23
   1.2119974342932831e+01   5.0073592386763817e-23
   1.2147542070998261e+01   4.9657804419137335e-23
   1.2175172503786424e+01   4.9247749705878438e-23
   1.2202865783923595e+01   4.8843305796795638e-23
   1.2230622054360449e+01   4.8444354249403817e-23
   1.2258441458372831e+01   4.8050780455731556e-23
   1.2286324139562456e+01   4.7662473467881186e-23
   1.2314270241857688e+01   4.7279325839688256e-23
   1.2342279909514263e+01   4.6901233472419849e-23
   1.2370353287116039e+01   4.6528095445102628e-23
   1.2398490519575725e+01   4.6159813886566017e-23
   1.2426691752135666e+01   4.5796293843331363e-23
   1.2454957130368546e+01   4.5437443154214700e-23
   1.2483286800178188e+01   4.5083172335610746e-23
   1.2511680907800276e+01   4.4733394463159576e-23
   1.2540139599803101e+01   4.4388025064445456e-23
   1.2568663023088357e+01   4.4046982018978844e-23
   1.2597251324891872e+01   4.3710185462192504e-23
   1.2625904652784353e+01   4.3377557693489879e-23
   1.2654623154672187e+01   4.3049023091166643e-23
   1.2683406978798185e+01   4.2724508033159847e-23
   1.2712256273742327e+01   4.2403940816222119e-23
   1.2741171188422573e+01   4.2087251582170800e-23
   1.2770151872095584e+01   4.1774372247503633e-23
   1.2799198474357532e+01   4.1465236432405313e-23
   1.2828311145144852e+01   4.1159779407707392e-23
   1.2857490034735026e+01   4.0857938031881938e-23
   1.2886735293747330e+01   4.0559650691646794e-23
   1.2916047073143666e+01   4.0264857247774803e-23
   1.2945425524229279e+01   3.9973498980342629e-23
   1.2974870798653587e+01   3.9685518540172633e-23
   1.3004383048410951e+01   3.9400859912563634e-23
   1.3033962425841427e+01   3.9119468365160770e-23
   1.3063609083631603e+01   3.8841290405471830e-23
   1.3093323174815362e+01   3.8566273740035530e-23
   1.3123104852774654e+01   3.8294367229329240e-23
   1.3152954271240329e+01   3.8025520864405819e-23
   1.3182871584292903e+01   3.7759685728739840e-23
   1.3212856946363342e+01   3.7496813961539170e-23
   1.3242910512233898e+01   3.7236858725906598e-23
   1.3273032437038886e+01   3.6979774175069088e-23
   1.3303222876265458e+01   3.6725515423203288e-23
   1.3333481985754460e+01   3.6474038528616123e-23
   1.3363809921701208e+01   3.6225300459462597e-23
   1.3394206840656270e+01   3.5979259067765693e-23
   1.3424672899526332e+01   3.5735873064681630e-23
   1.3455208255574945e+01   3.5495101990807074e-23
   1.3485813066423386e+01   3.5256906205508989e-23
   1.3516487490051459e+01   3.5021246862796289e-23
   1.3547231684798273e+01   3.4788085887584229e-23
   1.3578045809363124e+01   3.4557385955722378e-23
   1.3608930022806268e+01   3.4329110472184226e-23
   1.3639884484549743e+01   3.4103223552245148e-23
   1.3670909354378217e+01   3.3879690013215596e-23
   1.3702004792439809e+01   3.3658475350928903e-23
   1.3733170959246877e+01   3.3439545722993933e-23
   1.3764408015676896e+01   3.3222867932558042e-23
   1.3795716122973275e+01   3.3008409408132428e-23
   1.3827095442746156e+01   3.2796138197880542e-23
   1.3858546136973299e+01   3.2586022953522717e-23
   1.3890068368000890e+01   3.2378032914113916e-23
   1.3921662298544362e+01   3.2172137892570051e-23
   1.3953328091689288e+01   3.1968308260773993e-23
   1.3985065910892159e+01   3.1766514936599573e-23
   1.4016875919981279e+01   3.1566729378954650e-23
   1.4048758283157589e+01   3.1368923571216634e-23
   1.4080713164995517e+01   3.1173070009589650e-23
   1.4112740730443813e+01   3.0979141691671713e-23
   1.4144841144826435e+01   3.0787112102222718e-23
   1.4177014573843358e+01   3.0596955209187187e-23
   1.4209261183571478e+01   3.0408645452397439e-23
   1.4241581140465435e+01   3.0222157731826540e-23
   1.4273974611358470e+01   3.0037467397932571e-23
   1.4306441763463313e+01   2.9854550240917034e-23
   1.4338982764373036e+01   2.9673382481151741e-23
   1.4371597782061883e+01   2.9493940765596250e-23
   1.4404286984886198e+01   2.9316202155625137e-23
   1.4437050541585261e+01   2.9140144118465082e-23
   1.4469888621282136e+01   2.8965744518760880e-23
   1.4502801393484601e+01   2.8792981607997218e-23
   1.4535789028085961e+01   2.8621834021268014e-23
   1.4568851695365980e+01   2.8452280768903917e-23
   1.4601989565991724e+01   2.8284301227541850e-23
   1.4635202811018463e+01   2.8117875132988594e-23
   1.4668491601890519e+01   2.7952982572015334e-23
   1.4701856110442211e+01   2.7789603975064440e-23
   1.4735296508898672e+01   2.7627720113152093e-23
   1.4768812969876800e+01   2.7467312088814652e-23
   1.4802405666386111e+01   2.7308361329384484e-23
   1.4836074771829653e+01   2.7150849580612092e-23
   1.4869820460004867e+01   2.6994758898631786e-23
   1.4903642905104538e+01   2.6840071646956198e-23
   1.4937542281717640e+01   2.6686770490088295e-23
   1.4971518764830279e+01   2.6534838386694804e-23
   1.5005572529826580e+01   2.6384258583923733e-23
   1.5039703752489570e+01   2.6235014611153615e-23
   1.5073912609002129e+01   2.6087090274182257e-23
   1.5108199275947875e+01   2.5940469652469578e-23
   1.5142563930312059e+01   2.5795137092203588e-23
   1.5177006749482519e+01   2.5651077201031905e-23
   1.5211527911250572e+01   2.5508274843000726e-23
   1.5246127593811913e+01   2.5366715132381618e-23
   1.5280805975767585e+01   2.5226383430922510e-23
   1.5315563236124841e+01   2.5087265342804300e-23
   1.5350399554298122e+01   2.4949346709363262e-23
   1.5385315110109950e+01   2.4812613604480244e-23
   1.5420310083791877e+01   2.4677052329768929e-23
   1.5455384655985380e+01   2.4542649409928263e-23
   1.5490539007742848e+01   2.4409391590183878e-23
   1.5525773320528453e+01   2.4277265830977236e-23
   1.5561087776219146e+01   2.4146259303827986e-23
   1.5596482557105572e+01   2.4016359387148463e-23
   1.5631957845892980e+01   2.3887553661618695e-23
   1.5667513825702224e+01   2.3759829907570769e-23
   1.5703150680070673e+01   2.3633176101055995e-23
   1.5738868592953146e+01   2.3507580409684650e-23
   1.5774667748722900e+01   2.3383031188937355e-23
   1.5810548332172567e+01   2.3259516978343730e-23
   1.5846510528515072e+01   2.3137026497791844e-23
   1.5882554523384659e+01   2.3015548645216911e-23
   1.5918680502837773e+01   2.2895072492542808e-23
   1.5954888653354081e+01   2.2775587282288662e-23
   1.5991179161837406e+01   2.2657082424336036e-23
   1.6027552215616705e+01   2.2539547492175727e-23
   1.6064008002447004e+01   2.2422972220737193e-23
   1.6100546710510415e+01   2.2307346503197987e-23
   1.6137168528417060e+01   2.2192660387702810e-23
   1.6173873645206093e+01   2.2078904074445947e-23
   1.6210662250346640e+01   2.1966067912616953e-23
   1.6247534533738790e+01   2.1854142397417266e-23
   1.6284490685714555e+01   2.1743118168123544e-23
   1.6321530897038905e+01   2.1632986004890151e-23
   1.6358655358910678e+01   2.1523736826032880e-23
   1.6395864262963642e+01   2.1415361685425103e-23
   1.6433157801267438e+01   2.1307851769625305e-23
   1.6470536166328568e+01   2.1201198395919714e-23
   1.6507999551091419e+01   2.1095393009849526e-23
   1.6545548148939254e+01   2.0990427182590097e-23
   1.6583182153695166e+01   2.0886292608625802e-23
   1.6620901759623138e+01   2.0782981103300787e-23
   1.6658707161429028e+01   2.0680484600505797e-23
   1.6696598554261531e+01   2.0578795150941095e-23
   1.6734576133713258e+01   2.0477904919652906e-23
   1.6772640095821682e+01   2.0377806183906243e-23
   1.6810790637070195e+01   2.0278491331034687e-23
   1.6849027954389094e+01   2.0179952856228680e-23
   1.6887352245156624e+01   2.0082183360883578e-23
   1.6925763707199945e+01   1.9985175550610942e-23
   1.6964262538796238e+01   1.9888922233205324e-23
   1.7002848938673626e+01   1.9793416316714697e-23
   1.7041523106012296e+01   1.9698650807594740e-23
   1.7080285240445463e+01   1.9604618808769528e-23
   1.7119135542060437e+01   1.9511313518257693e-23
   1.7158074211399615e+01   1.9418728227193942e-23
   1.7197101449461574e+01   1.9326856318112475e-23
   1.7236217457702040e+01   1.9235691263308684e-23
   1.7275422438034990e+01   1.9145226623026347e-23
   1.7314716592833676e+01   1.9055456044133790e-23
   1.7354100124931627e+01   1.8966373258495194e-23
   1.7393573237623762e+01   1.8877972081389035e-23
   1.7433136134667411e+01   1.8790246409976268e-23
   1.7472789020283326e+01   1.8703190221808358e-23
   1.7512532099156811e+01   1.8616797573313129e-23
   1.7552365576438742e+01   1.8531062598611180e-23
   1.7592289657746591e+01   1.8445979508005334e-23
   1.7632304549165561e+01   1.8361542586595796e-23
   1.7672410457249576e+01   1.8277746192955801e-23
   1.7712607589022401e+01   1.8194584757722221e-23
   1.7752896151978689e+01   1.8112052782481332e-23
   1.7793276354085066e+01   1.8030144838518700e-23
   1.7833748403781151e+01   1.7948855565489534e-23
   1.7874312509980726e+01   1.7868179670278230e-23
   1.7914968882072721e+01   1.7788111925738175e-23
   1.7955717729922355e+01   1.7708647169536051e-23
   1.7996559263872207e+01   1.7629780303157458e-23
   1.8037493694743272e+01   1.7551506290701496e-23
   1.8078521233836089e+01   1.7473820157811228e-23
   1.8119642092931819e+01   1.7396716990563473e-23
   1.8160856484293312e+01   1.7320191934428853e-23
   1.8202164620666245e+01   1.7244240193282478e-23
   1.8243566715280203e+01   1.7168857028414376e-23
   1.8285062981849748e+01   1.7094037757551642e-23
   1.8326653634575589e+01   1.7019777753826627e-23
   1.8368338888145612e+01   1.6946072444873065e-23
   1.8410118957736053e+01   1.6872917311841409e-23
   1.8451994059012570e+01   1.6800307888615543e-23
   1.8493964408131379e+01   1.6728239760835807e-23
   1.8536030221740337e+01   1.6656708565057616e-23
   1.8578191716980104e+01   1.6585709987857019e-23
   1.8620449111485215e+01   1.6515239764996416e-23
   1.8662802623385257e+01   1.6445293680627960e-23
   1.8705252471305961e+01   1.6375867566517425e-23
   1.8747798874370336e+01   1.6306957301198099e-23
   1.8790442052199783e+01   1.6238558809230666e-23
   1.8833182224915284e+01   1.6170668060403985e-23
   1.8876019613138464e+01   1.6103281069004102e-23
   1.8918954437992788e+01   1.6036393893119434e-23
   1.8961986921104696e+01   1.5970002633901976e-23
   1.9005117284604687e+01   1.5904103434886163e-23
   1.9048345751128554e+01   1.5838692481248296e-23
   1.9091672543818486e+01   1.5773765999140476e-23
   1.9135097886324193e+01   1.5709320255087581e-23
   1.9178622002804126e+01   1.5645351555275773e-23
   1.9222245117926594e+01   1.5581856244978464e-23
   1.9265967456870904e+01   1.5518830707859419e-23
   1.9309789245328588e+01   1.5456271365413561e-23
   1.9353710709504494e+01   1.5394174676316137e-23
   1.9397732076118007e+01   1.5332537135881440e-23
   1.9441853572404206e+01   1.5271355275477718e-23
   1.9486075426115026e+01   1.5210625661949461e-23
   1.9530397865520424e+01   1.5150344897047238e-23
   1.9574821119409606e+01   1.5090509616897848e-23
   1.9619345417092134e+01   1.5031116491459286e-23
   1.9663970988399182e+01   1.4972162224013345e-23
   1.9708698063684686e+01   1.4913643550639835e-23
   1.9753526873826537e+01   1.4855557239712439e-23
   1.9798457650227757e+01   1.4797900091388696e-23
   1.9843490624817740e+01   1.4740668937126463e-23
   1.9888626030053388e+01   1.4683860639219312e-23
   1.9933864098920363e+01   1.4627472090338999e-23
   1.9979205064934277e+01   1.4571500213037143e-23
   2.0024649162141856e+01   1.4515941959323542e-23
   2.0070196625122218e+01   1.4460794310198347e-23
   2.0115847688988019e+01   1.4406054275230967e-23
   2.0161602589386717e+01   1.4351718892143656e-23
   2.0207461562501756e+01   1.4297785226385609e-23
   2.0253424845053807e+01   1.4244250370702736e-23
   2.0299492674301948e+01   1.4191111444749393e-23
   2.0345665288044962e+01   1.4138365594684093e-23
   2.0391942924622484e+01   1.4086009992803552e-23
   2.0438325822916287e+01   1.4034041837112867e-23
   2.0484814222351503e+01   1.3982458351012730e-23
   2.0531408362897857e+01   1.3931256782872130e-23
   2.0578108485070864e+01   1.3880434405695263e-23
   2.0624914829933161e+01   1.3829988516763054e-23
   2.0671827639095646e+01   1.3779916437292257e-23
   2.0718847154718826e+01   1.3730215512068787e-23
   2.0765973619513993e+01   1.3680883109137364e-23
   2.0813207276744514e+01   1.3631916619460988e-23
   2.0860548370227050e+01   1.3583313456578717e-23
   2.0907997144332882e+01   1.3535071056312561e-23
   2.0955553843989090e+01   1.3487186876454926e-23
   2.1003218714679882e+01   1.3439658396437944e-23
   2.1050992002447838e+01   1.3392483117058826e-23
   2.1098873953895158e+01   1.3345658560151285e-23
   2.1146864816184973e+01   1.3299182268323765e-23
   2.1194964837042612e+01   1.3253051804661203e-23
   2.1243174264756846e+01   1.3207264752444859e-23
   2.1291493348181213e+01   1.3161818714880760e-23
   2.1339922336735299e+01   1.3116711314821396e-23
   2.1388461480405979e+01   1.3071940194492666e-23
   2.1437111029748770e+01   1.3027503015247982e-23
   2.1485871235889071e+01   1.2983397457323520e-23
   2.1534742350523505e+01   1.2939621219541992e-23
   2.1583724625921196e+01   1.2896172019106771e-23
   2.1632818314925043e+01   1.2853047591328481e-23
   2.1682023670953086e+01   1.2810245689415885e-23
   2.1731340947999776e+01   1.2767764084207646e-23
   2.1780770400637266e+01   1.2725600563973745e-23
   2.1830312284016788e+01   1.2683752934164611e-23
   2.1879966853869924e+01   1.2642219017193794e-23
   2.1929734366509901e+01   1.2600996652231982e-23
   2.1979615078833003e+01   1.2560083694965822e-23
   2.2029609248319794e+01   1.2519478017427445e-23
   2.2079717133036521e+01   1.2479177507735373e-23
   2.2129938991636422e+01   1.2439180069938062e-23
   2.2180275083361060e+01   1.2399483623780846e-23
   2.2230725668041639e+01   1.2360086104524089e-23
   2.2281291006100400e+01   1.2320985462748489e-23
   2.2331971358551893e+01   1.2282179664167854e-23
   2.2382766987004402e+01   1.2243666689429592e-23
   2.2433678153661241e+01   1.2205444533947544e-23
   2.2484705121322133e+01   1.2167511207711454e-23
   2.2535848153384528e+01   1.2129864735112161e-23
   2.2587107513845034e+01   1.2092503154770939e-23
   2.2638483467300695e+01   1.2055424519365099e-23
   2.2689976278950432e+01   1.2018626895465468e-23
   2.2741586214596374e+01   1.1982108363365905e-23
   2.2793313540645229e+01   1.1945867016911003e-23
   2.2845158524109657e+01   1.1909900963380052e-23
   2.2897121432609680e+01   1.1874208323269234e-23
   2.2949202534374010e+01   1.1838787230188333e-23
   2.3001402098241488e+01   1.1803635830679755e-23
   2.3053720393662445e+01   1.1768752284091120e-23
   2.3106157690700094e+01   1.1734134762416822e-23
   2.3158714260031914e+01   1.1699781450155496e-23
   2.3211390372951080e+01   1.1665690544183262e-23
   2.3264186301367808e+01   1.1631860253600408e-23
   2.3317102317810829e+01   1.1598288799591908e-23
   2.3370138695428757e+01   1.1564974415321173e-23
   2.3423295707991468e+01   1.1531915345773063e-23
   2.3476573629891575e+01   1.1499109847635387e-23
   2.3529972736145826e+01   1.1466556189179153e-23
   2.3583493302396473e+01   1.1434252650116969e-23
   2.3637135604912785e+01   1.1402197521506737e-23
   2.3690899920592372e+01   1.1370389105609029e-23
   2.3744786526962713e+01   1.1338825715779732e-23
   2.3798795702182531e+01   1.1307505676364272e-23
   2.3852927725043209e+01   1.1276427322567756e-23
   2.3907182874970307e+01   1.1245589000355010e-23
   2.3961561432024940e+01   1.1214989066331650e-23
   2.4016063676905215e+01   1.1184625887654170e-23
   2.4070689890947754e+01   1.1154497841909169e-23
   2.4125440356129054e+01   1.1124603317014507e-23
   2.4180315355067012e+01   1.1094940711123670e-23
   2.4235315171022364e+01   1.1065508432517365e-23
   2.4290440087900134e+01   1.1036304899511770e-23
   2.4345690390251093e+01   1.1007328540368644e-23
   2.4401066363273273e+01   1.0978577793181106e-23
   2.4456568292813369e+01   1.0950051105801422e-23
   2.4512196465368294e+01   1.0921746935743748e-23
   2.4567951168086598e+01   1.0893663750099648e-23
   2.4623832688769987e+01   1.0865800025430205e-23
   2.4679841315874757e+01   1.0838154247709960e-23
   2.4735977338513358e+01   1.0810724912223586e-23
   2.4792241046455814e+01   1.0783510523486296e-23
   2.4848632730131271e+01   1.0756509595166173e-23
   2.4905152680629470e+01   1.0729720650002040e-23
   2.4961801189702275e+01   1.0703142219725893e-23
   2.5018578549765113e+01   1.0676772844987037e-23
   2.5075485053898589e+01   1.0650611075271584e-23
   2.5132520995849880e+01   1.0624655468839821e-23
   2.5189686670034355e+01   1.0598904592638277e-23
   2.5246982371537044e+01   1.0573357022245147e-23
   2.5304408396114173e+01   1.0548011341780619e-23
   2.5361965040194647e+01   1.0522866143859564e-23
   2.5419652600881680e+01   1.0497920029509051e-23
   2.5477471375954210e+01   1.0473171608106087e-23
   2.5535421663868526e+01   1.0448619497316048e-23
   2.5593503763759792e+01   1.0424262323022842e-23
   2.5651717975443525e+01   1.0400098719272788e-23
   2.5710064599417240e+01   1.0376127328206038e-23
   2.5768543936861946e+01   1.0352346800005833e-23
   2.5827156289643678e+01   1.0328755792827213e-23
   2.5885901960315124e+01   1.0305352972747969e-23
   2.5944781252117142e+01   1.0282137013708509e-23
   2.6003794468980303e+01   1.0259106597455600e-23
   2.6062941915526540e+01   1.0236260413489562e-23
   2.6122223897070612e+01   1.0213597159000111e-23
   2.6181640719621779e+01   1.0191115538837332e-23
   2.6241192689885345e+01   1.0168814265424448e-23
   2.6300880115264192e+01   1.0146692058739994e-23
   2.6360703303860451e+01   1.0124747646246798e-23
   2.6420662564477059e+01   1.0102979762846297e-23
   2.6480758206619299e+01   1.0081387150842191e-23
   2.6540990540496487e+01   1.0059968559875386e-23
   2.6601359877023540e+01   1.0038722746885894e-23
   2.6661866527822522e+01   1.0017648476066830e-23
   2.6722510805224360e+01   9.9967445188218392e-24
   2.6783293022270350e+01   9.9760096537087320e-24
   2.6844213492713859e+01   9.9554426664129693e-24
   2.6905272531021893e+01   9.9350423496943443e-24
   2.6966470452376747e+01   9.9148075033387696e-24
   2.7027807572677592e+01   9.8947369341353547e-24
   2.7089284208542171e+01   9.8748294558173527e-24
   2.7150900677308357e+01   9.8550838890353260e-24
   2.7212657297035854e+01   9.8354990613057116e-24
   2.7274554386507823e+01   9.8160738069853084e-24
   2.7336592265232511e+01   9.7968069672184560e-24
   2.7398771253444885e+01   9.7776973899159820e-24
   2.7461091672108356e+01   9.7587439297037959e-24
   2.7523553842916332e+01   9.7399454478910703e-24
   2.7586158088293981e+01   9.7213008124444676e-24
   2.7648904731399831e+01   9.7028088979344968e-24
   2.7711794096127477e+01   9.6844685855166350e-24
   2.7774826507107186e+01   9.6662787628918364e-24
   2.7838002289707674e+01   9.6482383242714808e-24
   2.7901321770037679e+01   9.6303461703391186e-24
   2.7964785274947737e+01   9.6126012082391813e-24
   2.8028393132031827e+01   9.5950023515145809e-24
   2.8092145669629019e+01   9.5775485200977772e-24
   2.8156043216825264e+01   9.5602386402736397e-24
   2.8220086103455031e+01   9.5430716446409091e-24
   2.8284274660102987e+01   9.5260464720968083e-24
   2.8348609218105771e+01   9.5091620677933496e-24
   2.8413090109553679e+01   9.4924173831125390e-24
   2.8477717667292325e+01   9.4758113756400437e-24
   2.8542492224924452e+01   9.4593430091351977e-24
   2.8607414116811558e+01   9.4430112534988816e-24
   2.8672483678075711e+01   9.4268150847490651e-24
   2.8737701244601222e+01   9.4107534849988102e-24
   2.8803067153036405e+01   9.3948254424101803e-24
   2.8868581740795271e+01   9.3790299511899232e-24
   2.8934245346059349e+01   9.3633660115497245e-24
   2.9000058307779334e+01   9.3478326296807998e-24
   2.9066020965676927e+01   9.3324288177336534e-24
   2.9132133660246545e+01   9.3171535937817386e-24
   2.9198396732757082e+01   9.3020059818101635e-24
   2.9264810525253662e+01   9.2869850116755706e-24
   2.9331375380559400e+01   9.2720897190941344e-24
   2.9398091642277215e+01   9.2573191456086230e-24
   2.9464959654791574e+01   9.2426723385635550e-24
   2.9531979763270254e+01   9.2281483510876809e-24
   2.9599152313666167e+01   9.2137462420627071e-24
   2.9666477652719085e+01   9.1994650761040370e-24
   2.9733956127957459e+01   9.1853039235347750e-24
   2.9801588087700260e+01   9.1712618603646499e-24
   2.9869373881058706e+01   9.1573379682604938e-24
   2.9937313857938101e+01   9.1435313345346929e-24
   3.0005408369039660e+01   9.1298410521062711e-24
   3.0073657765862205e+01   9.1162662194949482e-24
   3.0142062400704155e+01   9.1028059407861129e-24
   3.0210622626665227e+01   9.0894593256155721e-24
   3.0279338797648286e+01   9.0762254891397057e-24
   3.0348211268361194e+01   9.0631035520269418e-24
   3.0417240394318583e+01   9.0500926404171487e-24
   3.0486426531843730e+01   9.0371918859155014e-24
   3.0555770038070428e+01   9.0244004255628178e-24
   3.0625271270944783e+01   9.0117174018154274e-24
   3.0694930589227067e+01   8.9991419625239500e-24
   3.0764748352493594e+01   8.9866732609124401e-24
   3.0834724921138534e+01   8.9743104555564446e-24
   3.0904860656375796e+01   8.9620527103595781e-24
   3.0975155920240919e+01   8.9498991945347929e-24
   3.1045611075592916e+01   8.9378490825868405e-24
   3.1116226486116147e+01   8.9259015542805881e-24
   3.1187002516322170e+01   8.9140557946302738e-24
   3.1257939531551695e+01   8.9023109938751495e-24
   3.1329037897976370e+01   8.8906663474581501e-24
   3.1400297982600776e+01   8.8791210560050161e-24
   3.1471720153264247e+01   8.8676743253040260e-24
   3.1543304778642817e+01   8.8563253662857417e-24
   3.1615052228251049e+01   8.8450733949998593e-24
   3.1686962872444056e+01   8.8339176326013599e-24
   3.1759037082419287e+01   8.8228573053196778e-24
   3.1831275230218552e+01   8.8118916444473354e-24
   3.1903677688729879e+01   8.8010198863152867e-24
   3.1976244831689474e+01   8.7902412722750412e-24
   3.2048977033683606e+01   8.7795550486746706e-24
   3.2121874670150554e+01   8.7689604668373339e-24
   3.2194938117382591e+01   8.7584567830502867e-24
   3.2268167752527894e+01   8.7480432585325902e-24
   3.2341563953592470e+01   8.7377191594256969e-24
   3.2415127099442152e+01   8.7274837567625236e-24
   3.2488857569804502e+01   8.7173363264549365e-24
   3.2562755745270785e+01   8.7072761492720636e-24
   3.2636822007297987e+01   8.6973025108170536e-24
   3.2711056738210736e+01   8.6874147015094845e-24
   3.2785460321203281e+01   8.6776120165664589e-24
   3.2860033140341493e+01   8.6678937559781844e-24
   3.2934775580564747e+01   8.6582592244894364e-24
   3.3009688027688071e+01   8.6487077315828464e-24
   3.3084770868404036e+01   8.6392385914538836e-24
   3.3160024490284769e+01   8.6298511229912371e-24
   3.3235449281783971e+01   8.6205446497601961e-24
   3.3311045632238880e+01   8.6113184999797259e-24
   3.3386813931872304e+01   8.6021720065014078e-24
   3.3462754571794669e+01   8.5931045067905562e-24
   3.3538867944006007e+01   8.5841153429071109e-24
   3.3615154441397969e+01   8.5752038614835170e-24
   3.3691614457755882e+01   8.5663694137026261e-24
   3.3768248387760735e+01   8.5576113552847800e-24
   3.3845056626991251e+01   8.5489290464579861e-24
   3.3922039571925957e+01   8.5403218519455534e-24
   3.3999197619945171e+01   8.5317891409405203e-24
   3.4076531169333109e+01   8.5233302870878763e-24
   3.4154040619279847e+01   8.5149446684638338e-24
   3.4231726369883539e+01   8.5066316675549467e-24
   3.4309588822152300e+01   8.4983906712401581e-24
   3.4387628378006418e+01   8.4902210707662893e-24
   3.4465845440280383e+01   8.4821222617296862e-24
   3.4544240412724946e+01   8.4740936440580327e-24
   3.4622813700009182e+01   8.4661346219882754e-24
   3.4701565707722693e+01   8.4582446040431940e-24
   3.4780496842377531e+01   8.4504230030160685e-24
   3.4859607511410445e+01   8.4426692359483540e-24
   3.4938898123184934e+01   8.4349827241066276e-24
   3.5018369086993339e+01   8.4273628929657227e-24
   3.5098020813058916e+01   8.4198091721889517e-24
   3.5177853712538081e+01   8.4123209956031384e-24
   3.5257868197522392e+01   8.4048978011825224e-24
   3.5338064681040763e+01   8.3975390310241475e-24
   3.5418443577061574e+01   8.3902441313323432e-24
   3.5499005300494829e+01   8.3830125523952549e-24
   3.5579750267194214e+01   8.3758437485647532e-24
   3.5660678893959329e+01   8.3687371782331796e-24
   3.5741791598537830e+01   8.3616923038214797e-24
   3.5823088799627563e+01   8.3547085917477002e-24
   3.5904570916878740e+01   8.3477855124147022e-24
   3.5986238370896075e+01   8.3409225401843747e-24
   3.6068091583240964e+01   8.3341191533622686e-24
   3.6150130976433708e+01   8.3273748341726036e-24
   3.6232356973955653e+01   8.3206890687395608e-24
   3.6314770000251379e+01   8.3140613470676882e-24
   3.6397370480730906e+01   8.3074911630189040e-24
   3.6480158841771853e+01   8.3009780142936618e-24
   3.6563135510721665e+01   8.2945214024123372e-24
   3.6646300915899836e+01   8.2881208326902833e-24
   3.6729655486600109e+01   8.2817758142214945e-24
   3.6813199653092674e+01   8.2754858598551865e-24
   3.6896933846626411e+01   8.2692504861775784e-24
   3.6980858499431086e+01   8.2630692134898440e-24
   3.7064974044719591e+01   8.2569415657880533e-24
   3.7149280916690238e+01   8.2508670707444745e-24
   3.7233779550528908e+01   8.2448452596838823e-24
   3.7318470382411398e+01   8.2388756675658297e-24
   3.7403353849505542e+01   8.2329578329632337e-24
   3.7488430389973608e+01   8.2270912980413939e-24
   3.7573700442974442e+01   8.2212756085401413e-24
   3.7659164448665834e+01   8.2155103137494261e-24
   3.7744822848206717e+01   8.2097949664935783e-24
   3.7830676083759492e+01   8.2041291231061337e-24
   3.7916724598492252e+01   8.1985123434148837e-24
   3.8002968836581154e+01   8.1929441907165462e-24
   3.8089409243212607e+01   8.1874242317600851e-24
   3.8176046264585686e+01   8.1819520367252903e-24
   3.8262880347914340e+01   8.1765271792026673e-24
   3.8349911941429781e+01   8.1711492361716912e-24
   3.8437141494382672e+01   8.1658177879842011e-24
   3.8524569457045629e+01   8.1605324183409810e-24
   3.8612196280715338e+01   8.1552927142718858e-24
   3.8700022417715083e+01   8.1500982661210294e-24
   3.8788048321396950e+01   8.1449486675184808e-24
   3.8876274446144222e+01   8.1398435153655832e-24
   3.8964701247373675e+01   8.1347824098147860e-24
   3.9053329181537961e+01   8.1297649542468923e-24
   3.9142158706128022e+01   8.1247907552565865e-24
   3.9231190279675346e+01   8.1198594226248360e-24
   3.9320424361754412e+01   8.1149705693062654e-24
   3.9409861412984995e+01   8.1101238114066967e-24
   3.9499501895034633e+01   8.1053187681607007e-24
   3.9589346270620894e+01   8.1005550619178390e-24
   3.9679395003513882e+01   8.0958323181169976e-24
   3.9769648558538570e+01   8.0911501652714531e-24
   3.9860107401577217e+01   8.0865082349461492e-24
   3.9950771999571728e+01   8.0819061617395926e-24
   4.0041642820526107e+01   8.0773435832656169e-24
   4.0132720333508878e+01   8.0728201401311666e-24
   4.0224005008655510e+01   8.0683354759185832e-24
   4.0315497317170816e+01   8.0638892371670803e-24
   4.0407197731331401e+01   8.0594810733520023e-24
   4.0499106724488080e+01   8.0551106368663217e-24
   4.0591224771068312e+01   8.0507775830012942e-24
   4.0683552346578743e+01   8.0464815699276028e-24
   4.0776089927607551e+01   8.0422222586768592e-24
   4.0868837991826950e+01   8.0379993131206122e-24
   4.0961797017995693e+01   8.0338123999546296e-24
   4.1054967485961427e+01   8.0296611886762497e-24
   4.1148349876663268e+01   8.0255453515692805e-24
   4.1241944672134309e+01   8.0214645636824397e-24
   4.1335752355504027e+01   8.0174185028121511e-24
   4.1429773411000838e+01   8.0134068494839177e-24
   4.1524008323954504e+01   8.0094292869325074e-24
   4.1618457580798776e+01   8.0054855010857189e-24
   4.1713121669073779e+01   8.0015751805433407e-24
   4.1808001077428614e+01   7.9976980165602712e-24
   4.1903096295623847e+01   7.9938537030286875e-24
   4.1998407814534048e+01   7.9900419364585985e-24
   4.2093936126150254e+01   7.9862624159599098e-24
   4.2189681723582666e+01   7.9825148432249691e-24
   4.2285645101062997e+01   7.9787989225103592e-24
   4.2381826753947209e+01   7.9751143606180843e-24
   4.2478227178717930e+01   7.9714608668787279e-24
   4.2574846872987138e+01   7.9678381531334094e-24
   4.2671686335498578e+01   7.9642459337154988e-24
   4.2768746066130461e+01   7.9606839254330005e-24
   4.2866026565898025e+01   7.9571518475518485e-24
   4.2963528336956088e+01   7.9536494217776328e-24
   4.3061251882601674e+01   7.9501763722377750e-24
   4.3159197707276526e+01   7.9467324254646183e-24
   4.3257366316569865e+01   7.9433173103780040e-24
   4.3355758217220817e+01   7.9399307582691645e-24
   4.3454373917121188e+01   7.9365725027805896e-24
   4.3553213925318012e+01   7.9332422798921662e-24
   4.3652278752016187e+01   7.9299398279023498e-24
   4.3751568908581078e+01   7.9266648874117721e-24
   4.3851084907541178e+01   7.9234172013059497e-24
   4.3950827262590806e+01   7.9201965147390987e-24
   4.4050796488592702e+01   7.9170025751167262e-24
   4.4150993101580710e+01   7.9138351320802790e-24
   4.4251417618762375e+01   7.9106939374881791e-24
   4.4352070558521724e+01   7.9075787454023817e-24
   4.4452952440421839e+01   7.9044893120694895e-24
   4.4554063785207617e+01   7.9014253959051405e-24
   4.4655405114808424e+01   7.8983867574792763e-24
   4.4756976952340807e+01   7.8953731594970783e-24
   4.4858779822111096e+01   7.8923843667857628e-24
   4.4960814249618309e+01   7.8894201462770834e-24
   4.5063080761556648e+01   7.8864802669910376e-24
   4.5165579885818367e+01   7.8835645000210361e-24
   4.5268312151496453e+01   7.8806726185176048e-24
   4.5371278088887351e+01   7.8778043976733323e-24
   4.5474478229493663e+01   7.8749596147059169e-24
   4.5577913106026983e+01   7.8721380488443876e-24
   4.5681583252410547e+01   7.8693394813125215e-24
   4.5785489203782063e+01   7.8665636953132400e-24
   4.5889631496496449e+01   7.8638104760144990e-24
   4.5994010668128624e+01   7.8610796105334178e-24
   4.6098627257476181e+01   7.8583708879209083e-24
   4.6203481804562330e+01   7.8556840991474647e-24
   4.6308574850638536e+01   7.8530190370872721e-24
   4.6413906938187424e+01   7.8503754965045140e-24
   4.6519478610925539e+01   7.8477532740367191e-24
   4.6625290413806084e+01   7.8451521681831233e-24
   4.6731342893021854e+01   7.8425719792865312e-24
   4.6837636596008011e+01   7.8400125095210588e-24
   4.6944172071444811e+01   7.8374735628774094e-24
   4.7050949869260620e+01   7.8349549451485098e-24
   4.7157970540634615e+01   7.8324564639140501e-24
   4.7265234637999626e+01   7.8299779285282231e-24
   4.7372742715045099e+01   7.8275191501035365e-24
   4.7480495326719875e+01   7.8250799414994969e-24
   4.7588493029234996e+01   7.8226601173057508e-24
   4.7696736380066724e+01   7.8202594938299131e-24
   4.7805225937959335e+01   7.8178778890836487e-24
   4.7913962262927924e+01   7.8155151227689580e-24
   4.8022945916261477e+01   7.8131710162642686e-24
   4.8132177460525646e+01   7.8108453926107224e-24
   4.8241657459565630e+01   7.8085380764998426e-24
   4.8351386478509170e+01   7.8062488942586894e-24
   4.8461365083769479e+01   7.8039776738382067e-24
   4.8571593843047992e+01   7.8017242447984421e-24
   4.8682073325337555e+01   7.7994884382968220e-24
   4.8792804100925110e+01   7.7972700870742214e-24
   4.8903786741394853e+01   7.7950690254421621e-24
   4.9015021819631031e+01   7.7928850892708892e-24
   4.9126509909821003e+01   7.7907181159752987e-24
   4.9238251587458109e+01   7.7885679445023746e-24
   4.9350247429344670e+01   7.7864344153204770e-24
   4.9462498013595052e+01   7.7843173704039889e-24
   4.9575003919638561e+01   7.7822166532229894e-24
   4.9687765728222438e+01   7.7801321087300645e-24
   4.9800784021414913e+01   7.7780635833485787e-24
   4.9914059382608102e+01   7.7760109249591895e-24
   5.0027592396521108e+01   7.7739739828894641e-24
   5.0141383649203064e+01   7.7719526079005499e-24
   5.0255433728036088e+01   7.7699466521763187e-24
   5.0369743221738332e+01   7.7679559693100775e-24
   5.0484312720367079e+01   7.7659804142942142e-24
   5.0599142815321592e+01   7.7640198435076033e-24
   5.0714234099346470e+01   7.7620741147045286e-24
   5.0829587166534488e+01   7.7601430870025608e-24
   5.0945202612329737e+01   7.7582266208714653e-24
   5.1061081033530726e+01   7.7563245781222009e-24
   5.1177223028293291e+01   7.7544368218947198e-24
   5.1293629196133949e+01   7.7525632166474000e-24
   5.1410300137932815e+01   7.7507036281454823e-24
   5.1527236455936752e+01   7.7488579234507635e-24
   5.1644438753762465e+01   7.7470259709095087e-24
   5.1761907636399691e+01   7.7452076401422896e-24
   5.1879643710214097e+01   7.7434028020332209e-24
   5.1997647582950727e+01   7.7416113287184910e-24
   5.2115919863736927e+01   7.7398330935766710e-24
   5.2234461163085555e+01   7.7380679712171335e-24
   5.2353272092898145e+01   7.7363158374702987e-24
   5.2472353266467991e+01   7.7345765693763997e-24
   5.2591705298483362e+01   7.7328500451764417e-24
   5.2711328805030739e+01   7.7311361443001144e-24
   5.2831224403597901e+01   7.7294347473570119e-24
   5.2951392713077155e+01   7.7277457361259214e-24
   5.3071834353768537e+01   7.7260689935448283e-24
   5.3192549947382957e+01   7.7244044037002872e-24
   5.3313540117045434e+01   7.7227518518190707e-24
   5.3434805487298391e+01   7.7211112242568182e-24
   5.3556346684104803e+01   7.7194824084887409e-24
   5.3678164334851445e+01   7.7178652931001132e-24
   5.3800259068352062e+01   7.7162597677764180e-24
   5.3922631514850785e+01   7.7146657232941263e-24
   5.4045282306025165e+01   7.7130830515105083e-24
   5.4168212074989626e+01   7.7115116453548340e-24
   5.4291421456298643e+01   7.7099513988191037e-24
   5.4414911085950045e+01   7.7084022069481964e-24
   5.4538681601388205e+01   7.7068639658313150e-24
   5.4662733641507515e+01   7.7053365725920122e-24
   5.4787067846655475e+01   7.7038199253805159e-24
   5.4911684858636164e+01   7.7023139233630603e-24
   5.5036585320713478e+01   7.7008184667141452e-24
   5.5161769877614489e+01   7.6993334566074155e-24
   5.5287239175532655e+01   7.6978587952064176e-24
   5.5412993862131358e+01   7.6963943856567589e-24
   5.5539034586547032e+01   7.6949401320764831e-24
   5.5665361999392701e+01   7.6934959395482212e-24
   5.5791976752761229e+01   7.6920617141105617e-24
   5.5918879500228662e+01   7.6906373627489743e-24
   5.6046070896857714e+01   7.6892227933884178e-24
   5.6173551599201090e+01   7.6878179148842943e-24
   5.6301322265304790e+01   7.6864226370142429e-24
   5.6429383554711656e+01   7.6850368704704168e-24
   5.6557736128464718e+01   7.6836605268512018e-24
   5.6686380649110518e+01   7.6822935186526883e-24
   5.6815317780702664e+01   7.6809357592614668e-24
   5.6944548188805229e+01   7.6795871629457807e-24
   5.7074072540496054e+01   7.6782476448485503e-24
   5.7203891504370389e+01   7.6769171209792171e-24
   5.7334005750544250e+01   7.6755955082057980e-24
   5.7464415950657795e+01   7.6742827242474559e-24
   5.7595122777878949e+01   7.6729786876667958e-24
   5.7726126906906813e+01   7.6716833178625858e-24
   5.7857429013975064e+01   7.6703965350617296e-24
   5.7989029776855581e+01   7.6691182603124607e-24
   5.8120929874861901e+01   7.6678484154761989e-24
   5.8253129988852606e+01   7.6665869232212880e-24
   5.8385630801235074e+01   7.6653337070148159e-24
   5.8518432995968730e+01   7.6640886911157349e-24
   5.8651537258568816e+01   7.6628518005680451e-24
   5.8784944276109783e+01   7.6616229611932219e-24
   5.8918654737228920e+01   7.6604020995837353e-24
   5.9052669332129781e+01   7.6591891430954422e-24
   5.9186988752585947e+01   7.6579840198413763e-24
   5.9321613691944371e+01   7.6567866586842797e-24
   5.9456544845129166e+01   7.6555969892306667e-24
   5.9591782908645065e+01   7.6544149418229458e-24
   5.9727328580581087e+01   7.6532404475338211e-24
   5.9863182560614021e+01   7.6520734381589575e-24
   5.9999345550012137e+01   7.6509138462108279e-24
   6.0135818251638860e+01   7.6497616049122284e-24
   6.0272601369956270e+01   7.6486166481894679e-24
   6.0409695611028816e+01   7.6474789106662113e-24
   6.0547101682526957e+01   7.6463483276572366e-24
   6.0684820293730745e+01   7.6452248351619340e-24
   6.0822852155533539e+01   7.6441083698583666e-24
   6.0961197980445732e+01   7.6429988690967514e-24
   6.1099858482598343e+01   7.6418962708934050e-24
   6.1238834377746734e+01   7.6408005139248677e-24
   6.1378126383274356e+01   7.6397115375218409e-24
   6.1517735218196222e+01   7.6386292816629822e-24
   6.1657661603162978e+01   7.6375536869693023e-24
   6.1797906260464380e+01   7.6364846946979263e-24
   6.1938469914033071e+01   7.6354222467366601e-24
   6.2079353289448413e+01   7.6343662855980082e-24
   6.2220557113939947e+01   7.6333167544134464e-24
   6.2362082116391527e+01   7.6322735969278369e-24
   6.2503929027344867e+01   7.6312367574937428e-24
   6.2646098579003336e+01   7.6302061810660037e-24
   6.2788591505235736e+01   7.6291818131958020e-24
   6.2931408541580197e+01   7.6281636000258363e-24
   6.3074550425247665e+01   7.6271514882843748e-24
   6.3218017895126138e+01   7.6261454252797876e-24
   6.3361811691784183e+01   7.6251453588958569e-24
   6.3505932557474850e+01   7.6241512375858624e-24
   6.3650381236139530e+01   7.6231630103677896e-24
   6.3795158473411689e+01   7.6221806268184690e-24
   6.3940265016620799e+01   7.6212040370693763e-24
   6.4085701614796250e+01   7.6202331918006432e-24
   6.4231469018671092e+01   7.6192680422365436e-24
   6.4377567980686038e+01   7.6183085401404466e-24
   6.4523999254993157e+01   7.6173546378092852e-24
   6.4670763597460052e+01   7.6164062880695307e-24
   6.4817861765673427e+01   7.6154634442715430e-24
   6.4965294518943310e+01   7.6145260602850709e-24
   6.5113062618306742e+01   7.6135940904944729e-24
   6.5261166826531905e+01   7.6126674897938517e-24
   6.5409607908121785e+01   7.6117462135823728e-24
   6.5558386629318449e+01   7.6108302177595686e-24
   6.5707503758106711e+01   7.6099194587208832e-24
   6.5856960064218271e+01   7.6090138933527162e-24
   6.6006756319135718e+01   7.6081134790284289e-24
   6.6156893296096243e+01   7.6072181736031090e-24
   6.6307371770095983e+01   7.6063279354098767e-24
   6.6458192517893821e+01   7.6054427232549049e-24
   6.6609356318015372e+01   7.6045624964132681e-24
   6.6760863950757113e+01   7.6036872146245964e-24
   6.6912716198190410e+01   7.6028168380886465e-24
   6.7064913844165346e+01   7.6019513274611742e-24
   6.7217457674315085e+01   7.6010906438496368e-24
   6.7370348476059732e+01   7.6002347488089303e-24
   6.7523587038610344e+01   7.5993836043374441e-24
   6.7677174152973194e+01   7.5985371728726823e-24
   6.7831110611953761e+01   7.5976954172874420e-24
   6.7985397210160698e+01   7.5968583008855534e-24
   6.8140034744010180e+01   7.5960257873979817e-24
   6.8295024011729851e+01   7.5951978409789832e-24
   6.8450365813362893e+01   7.5943744262018355e-24
   6.8606060950772346e+01   7.5935555080552283e-24
   6.8762110227645167e+01   7.5927410519393201e-24
   6.8918514449496200e+01   7.5919310236620452e-24
   6.9075274423672624e+01   7.5911253894349763e-24
   6.9232390959358014e+01   7.5903241158698863e-24
   6.9389864867576307e+01   7.5895271699750069e-24
   6.9547696961196351e+01   7.5887345191510732e-24
   6.9705888054935897e+01   7.5879461311879751e-24
   6.9864438965365707e+01   7.5871619742610824e-24
   7.0023350510914028e+01   7.5863820169275051e-24
   7.0182623511870574e+01   7.5856062281227069e-24
   7.0342258790390943e+01   7.5848345771568269e-24
   7.0502257170500741e+01   7.5840670337113897e-24
   7.0662619478099955e+01   7.5833035678356547e-24
   7.0823346540966980e+01   7.5825441499433560e-24
   7.0984439188763218e+01   7.5817887508092503e-24
   7.1145898253037075e+01   7.5810373415656988e-24
   7.1307724567228419e+01   7.5802898936993314e-24
   7.1469918966672850e+01   7.5795463790480042e-24
   7.1632482288606042e+01   7.5788067697971567e-24
   7.1795415372167852e+01   7.5780710384768540e-24
   7.1958719058407013e+01   7.5773391579584039e-24
   7.2122394190285135e+01   7.5766111014514117e-24
   7.2286441612681287e+01   7.5758868425004042e-24
   7.2450862172396256e+01   7.5751663549817328e-24
   7.2615656718156956e+01   7.5744496131007095e-24
   7.2780826100620757e+01   7.5737365913882169e-24
   7.2946371172379870e+01   7.5730272646980388e-24
   7.3112292787965856e+01   7.5723216082035772e-24
   7.3278591803853956e+01   7.5716195973950213e-24
   7.3445269078467518e+01   7.5709212080763816e-24
   7.3612325472182505e+01   7.5702264163624727e-24
   7.3779761847331642e+01   7.5695351986762293e-24
   7.3947579068209293e+01   7.5688475317457096e-24
   7.4115778001075682e+01   7.5681633926012632e-24
   7.4284359514161395e+01   7.5674827585727688e-24
   7.4453324477671828e+01   7.5668056072867692e-24
   7.4622673763791852e+01   7.5661319166638423e-24
   7.4792408246689931e+01   7.5654616649159109e-24
   7.4962528802523096e+01   7.5647948305432112e-24
   7.5133036309441209e+01   7.5641313923320918e-24
   7.5303931647591540e+01   7.5634713293520030e-24
   7.5475215699123382e+01   7.5628146209530297e-24
   7.5646889348192317e+01   7.5621612467632626e-24
   7.5818953480965234e+01   7.5615111866862696e-24
   7.5991408985624588e+01   7.5608644208984022e-24
   7.6164256752373049e+01   7.5602209298464712e-24
   7.6337497673438193e+01   7.5595806942451122e-24
   7.6511132643076920e+01   7.5589436950743872e-24
   7.6685162557580185e+01   7.5583099135771928e-24
   7.6859588315277733e+01   7.5576793312570344e-24
   7.7034410816542518e+01   7.5570519298754999e-24
   7.7209630963795504e+01   7.5564276914498931e-24
   7.7385249661510301e+01   7.5558065982508790e-24
   7.7561267816217736e+01   7.5551886328001469e-24
   7.7737686336510592e+01   7.5545737778681409e-24
   7.7914506133048391e+01   7.5539620164717082e-24
   7.8091728118561974e+01   7.5533533318718517e-24
   7.8269353207858288e+01   7.5527477075715661e-24
   7.8447382317824975e+01   7.5521451273134209e-24
   7.8625816367435334e+01   7.5515455750775922e-24
   7.8804656277752798e+01   7.5509490350795230e-24
   7.8983902971935905e+01   7.5503554917678300e-24
   7.9163557375243030e+01   7.5497649298221527e-24
   7.9343620415036952e+01   7.5491773341510157e-24
   7.9524093020789948e+01   7.5485926898897654e-24
   7.9704976124088432e+01   7.5480109823985336e-24
   7.9886270658637656e+01   7.5474321972600775e-24
   8.0067977560266769e+01   7.5468563202778431e-24
   8.0250097766933550e+01   7.5462833374738640e-24
   8.0432632218729083e+01   7.5457132350868880e-24
   8.0615581857882859e+01   7.5451459995703034e-24
   8.0798947628767607e+01   7.5445816175902092e-24
   8.0982730477903885e+01   7.5440200760235009e-24
   8.1166931353965367e+01   7.5434613619559477e-24
   8.1351551207783530e+01   7.5429054626802678e-24
   8.1536590992352458e+01   7.5423523656943161e-24
   8.1722051662834005e+01   7.5418020586991699e-24
   8.1907934176562605e+01   7.5412545295973128e-24
   8.2094239493050139e+01   7.5407097664908056e-24
   8.2280968573991004e+01   7.5401677576794517e-24
   8.2468122383267115e+01   7.5396284916591112e-24
   8.2655701886952627e+01   7.5390919571198254e-24
   8.2843708053319318e+01   7.5385581429441508e-24
   8.3032141852841136e+01   7.5380270382053531e-24
   8.3221004258199628e+01   7.5374986321657514e-24
   8.3410296244288674e+01   7.5369729142750399e-24
   8.3600018788219714e+01   7.5364498741684764e-24
   8.3790172869326526e+01   7.5359295016654218e-24
   8.3980759469170650e+01   7.5354117867675589e-24
   8.4171779571546068e+01   7.5348967196572531e-24
   8.4363234162484602e+01   7.5343842906960413e-24
   8.4555124230260844e+01   7.5338744904229557e-24
   8.4747450765397303e+01   7.5333673095529810e-24
   8.4940214760669392e+01   7.5328627389754512e-24
   8.5133417211110839e+01   7.5323607697525994e-24
   8.5327059114018439e+01   7.5318613931179059e-24
   8.5521141468957566e+01   7.5313646004746501e-24
   8.5715665277767130e+01   7.5308703833944404e-24
   8.5910631544564836e+01   7.5303787336156176e-24
   8.6106041275752176e+01   7.5298896430419759e-24
   8.6301895480019965e+01   7.5294031037410739e-24
   8.6498195168353192e+01   7.5289191079430026e-24
   8.6694941354036516e+01   7.5284376480388737e-24
   8.6892135052659341e+01   7.5279587165793944e-24
   8.7089777282121133e+01   7.5274823062734729e-24
   8.7287869062636560e+01   7.5270084099869399e-24
   8.7486411416740879e+01   7.5265370207410661e-24
   8.7685405369295196e+01   7.5260681317112518e-24
   8.7884851947491740e+01   7.5256017362257288e-24
   8.8084752180859141e+01   7.5251378277641623e-24
   8.8285107101267798e+01   7.5246763999564161e-24
   8.8485917742935115e+01   7.5242174465812555e-24
   8.8687185142430863e+01   7.5237609615649894e-24
   8.8888910338682678e+01   7.5233069389803034e-24
   8.9091094372981246e+01   7.5228553730449307e-24
   8.9293738288985750e+01   7.5224062581204759e-24
   8.9496843132729339e+01   7.5219595887111297e-24
   8.9700409952624142e+01   7.5215153594624962e-24
   8.9904439799467312e+01   7.5210735651603573e-24
   9.0108933726445940e+01   7.5206342007295279e-24
   9.0313892789142727e+01   7.5201972612326746e-24
   9.0519318045541382e+01   7.5197627418691078e-24
   9.0725210556032010e+01   7.5193306379736856e-24
   9.0931571383416610e+01   7.5189009450156548e-24
   9.1138401592914704e+01   7.5184736585975143e-24
   9.1345702252168692e+01   7.5180487744539346e-24
   9.1553474431249413e+01   7.5176262884506372e-24
   9.1761719202661695e+01   7.5172061965832742e-24
   9.1970437641349719e+01   7.5167884949764245e-24
   9.2179630824702770e+01   7.5163731798824989e-24
   9.2389299832560795e+01   7.5159602476806471e-24
   9.2599445747219818e+01   7.5155496948757689e-24
   9.2810069653437751e+01   7.5151415180974442e-24
   9.3021172638439651e+01   7.5147357140989649e-24
   9.3232755791923793e+01   7.5143322797562727e-24
   9.3444820206066822e+01   7.5139312120669992e-24
   9.3657366975529740e+01   7.5135325081494817e-24
   9.3870397197463433e+01   7.5131361652417405e-24
   9.4083911971514368e+01   7.5127421807005958e-24
   9.4297912399830039e+01   7.5123505520006565e-24
   9.4512399587065119e+01   7.5119612767333936e-24
   9.4727374640386643e+01   7.5115743526061934e-24
   9.4942838669480153e+01   7.5111897774414894e-24
   9.5158792786555267e+01   7.5108075491758055e-24
   9.5375238106351190e+01   7.5104276658588644e-24
   9.5592175746142857e+01   7.5100501256526983e-24
   9.5809606825746584e+01   7.5096749268307853e-24
   9.6027532467525532e+01   7.5093020677771542e-24
   9.6245953796396023e+01   7.5089315469855603e-24
   9.6464871939832875e+01   7.5085633630586008e-24
   9.6684288027875539e+01   7.5081975147069056e-24
   9.6904203193133839e+01   7.5078340007482694e-24
   9.7124618570793757e+01   7.5074728201068712e-24
   9.7345535298623275e+01   7.5071139718124550e-24
   9.7566954516978441e+01   7.5067574549995027e-24
   9.7788877368808954e+01   7.5064032689064602e-24
   9.8011304999664389e+01   7.5060514128749741e-24
   9.8234238557699868e+01   7.5057018863490958e-24
   9.8457679193682154e+01   7.5053546888744954e-24
   9.8681628060995408e+01   7.5050098200977531e-24
   9.8906086315647229e+01   7.5046672797656116e-24
   9.9131055116274737e+01   7.5043270677241693e-24
   9.9356535624150425e+01   7.5039891839182602e-24
   9.9582529003188142e+01   7.5036536283906239e-24
   9.9809036419949237e+01   7.5033204012812851e-24
   1.0003605904364829e+02   7.5029895028267947e-24
   1.0026359804615963e+02   7.5026609333595484e-24
   1.0049165460202261e+02   7.5023346933071296e-24
   1.0072022988844890e+02   7.5020107831915839e-24
   1.0094932508532695e+02   7.5016892036287986e-24
   1.0117894137522983e+02   7.5013699553278023e-24
   1.0140907994341980e+02   7.5010530390901383e-24
   1.0163974197785510e+02   7.5007384558092130e-24
   1.0187092866919667e+02   7.5004262064696574e-24
   1.0210264121081286e+02   7.5001162921466798e-24
   1.0233488079878728e+02   7.4998087140054950e-24
   1.0256764863192336e+02   7.4995034733006641e-24
   1.0280094591175170e+02   7.4992005713755139e-24
   1.0303477384253590e+02   7.4989000096615219e-24
   1.0326913363127829e+02   7.4986017896777413e-24
   1.0350402648772736e+02   7.4983059130302235e-24
   1.0373945362438253e+02   7.4980123814114158e-24
   1.0397541625650155e+02   7.4977211965996195e-24
   1.0421191560210634e+02   7.4974323604584396e-24
   1.0444895288198890e+02   7.4971458749361773e-24
   1.0468652931971874e+02   7.4968617420653680e-24
   1.0492464614164771e+02   7.4965799639621648e-24
   1.0516330457691751e+02   7.4963005428258439e-24
   1.0540250585746553e+02   7.4960234809382766e-24
   1.0564225121803123e+02   7.4957487806634098e-24
   1.0588254189616276e+02   7.4954764444467655e-24
   1.0612337913222275e+02   7.4952064748149293e-24
   1.0636476416939551e+02   7.4949388743750271e-24
   1.0660669825369293e+02   7.4946736458142920e-24
   1.0684918263396102e+02   7.4944107918995216e-24
   1.0709221856188653e+02   7.4941503154766525e-24
   1.0733580729200277e+02   7.4938922194702573e-24
   1.0757995008169738e+02   7.4936365068830819e-24
   1.0782464819121724e+02   7.4933831807956020e-24
   1.0806990288367618e+02   7.4931322443655699e-24
   1.0831571542506097e+02   7.4928837008275568e-24
   1.0856208708423794e+02   7.4926375534925438e-24
   1.0880901913295968e+02   7.4923938057474329e-24
   1.0905651284587111e+02   7.4921524610547028e-24
   1.0930456950051676e+02   7.4919135229519083e-24
   1.0955319037734695e+02   7.4916769950513186e-24
   1.0980237675972441e+02   7.4914428810395030e-24
   1.1005212993393113e+02   7.4912111846768912e-24
   1.1030245118917448e+02   7.4909819097974287e-24
   1.1055334181759454e+02   7.4907550603081620e-24
   1.1080480311427041e+02   7.4905306401888431e-24
   1.1105683637722686e+02   7.4903086534915863e-24
   1.1130944290744127e+02   7.4900891043404563e-24
   1.1156262400884970e+02   7.4898719969311201e-24
   1.1181638098835489e+02   7.4896573355304973e-24
   1.1207071515583151e+02   7.4894451244763721e-24
   1.1232562782413396e+02   7.4892353681770762e-24
   1.1258112030910280e+02   7.4890280711111224e-24
   1.1283719392957154e+02   7.4888232378268806e-24
   1.1309385000737355e+02   7.4886208729422259e-24
   1.1335108986734849e+02   7.4884209811442274e-24
   1.1360891483734980e+02   7.4882235671888208e-24
   1.1386732624825109e+02   7.4880286359004801e-24
   1.1412632543395316e+02   7.4878361921719039e-24
   1.1438591373139093e+02   7.4876462409637356e-24
   1.1464609248053986e+02   7.4874587873042126e-24
   1.1490686302442407e+02   7.4872738362889382e-24
   1.1516822670912165e+02   7.4870913930805103e-24
   1.1543018488377292e+02   7.4869114629082844e-24
   1.1569273890058693e+02   7.4867340510680802e-24
   1.1595589011484793e+02   7.4865591629218988e-24
   1.1621963988492368e+02   7.4863868038976620e-24
   1.1648398957227084e+02   7.4862169794889161e-24
   1.1674894054144326e+02   7.4860496952546151e-24
   1.1701449416009855e+02   7.4858849568188059e-24
   1.1728065179900470e+02   7.4857227698704301e-24
   1.1754741483204843e+02   7.4855631401630359e-24
   1.1781478463624050e+02   7.4854060735145474e-24
   1.1808276259172474e+02   7.4852515758070341e-24
   1.1835135008178351e+02   7.4850996529864446e-24
   1.1862054849284551e+02   7.4849503110624306e-24
   1.1889035921449373e+02   7.4848035561080515e-24
   1.1916078363947085e+02   7.4846593942596272e-24
   1.1943182316368845e+02   7.4845178317164477e-24
   1.1970347918623236e+02   7.4843788747406136e-24
   1.1997575310937117e+02   7.4842425296568018e-24
   1.2024864633856306e+02   7.4841088028520815e-24
   1.2052216028246255e+02   7.4839777007756893e-24
   1.2079629635292908e+02   7.4838492299388499e-24
   1.2107105596503260e+02   7.4837233969145797e-24
   1.2134644053706222e+02   7.4836002083374832e-24
   1.2162245149053308e+02   7.4834796709036275e-24
   1.2189909025019313e+02   7.4833617913702742e-24
   1.2217635824403189e+02   7.4832465765557916e-24
   1.2245425690328595e+02   7.4831340333394121e-24
   1.2273278766244835e+02   7.4830241686611296e-24
   1.2301195195927406e+02   7.4829169895214741e-24
   1.2329175123478890e+02   7.4828125029814068e-24
   1.2357218693329638e+02   7.4827107161621266e-24
   1.2385326050238463e+02   7.4826116362449256e-24
   1.2413497339293536e+02   7.4825152704710766e-24
   1.2441732705912949e+02   7.4824216261416383e-24
   1.2470032295845611e+02   7.4823307106173432e-24
   1.2498396255171947e+02   7.4822425313184641e-24
   1.2526824730304597e+02   7.4821570957246687e-24
   1.2555317867989321e+02   7.4820744113749003e-24
   1.2583875815305571e+02   7.4819944858672488e-24
   1.2612498719667393e+02   7.4819173268588257e-24
   1.2641186728824123e+02   7.4818429420656566e-24
   1.2669939990861164e+02   7.4817713392625641e-24
   1.2698758654200762e+02   7.4817025262830380e-24
   1.2727642867602708e+02   7.4816365110191654e-24
   1.2756592780165249e+02   7.4815733014214844e-24
   1.2785608541325676e+02   7.4815129054989394e-24
   1.2814690300861236e+02   7.4814553313186938e-24
   1.2843838208889852e+02   7.4814005870061525e-24
   1.2873052415870859e+02   7.4813486807447781e-24
   1.2902333072605899e+02   7.4812996207760482e-24
   1.2931680330239544e+02   7.4812534153993656e-24
   1.2961094340260200e+02   7.4812100729719679e-24
   1.2990575254500837e+02   7.4811696019088678e-24
   1.3020123225139770e+02   7.4811320106827539e-24
   1.3049738404701475e+02   7.4810973078239712e-24
   1.3079420946057314e+02   7.4810655019203802e-24
   1.3109171002426407e+02   7.4810366016173687e-24
   1.3138988727376366e+02   7.4810106156177208e-24
   1.3168874274824103e+02   7.4809875526816259e-24
   1.3198827799036638e+02   7.4809674216265628e-24
   1.3228849454631847e+02   7.4809502313273242e-24
   1.3258939396579331e+02   7.4809359907158642e-24
   1.3289097780201161e+02   7.4809247087813557e-24
   1.3319324761172712e+02   7.4809163945700873e-24
   1.3349620495523456e+02   7.4809110571854531e-24
   1.3379985139637716e+02   7.4809087057878763e-24
   1.3410418850255618e+02   7.4809093495948431e-24
   1.3440921784473704e+02   7.4809129978808026e-24
   1.3471494099745905e+02   7.4809196599771874e-24
   1.3502135953884266e+02   7.4809293452723610e-24
   1.3532847505059803e+02   7.4809420632116203e-24
   1.3563628911803303e+02   7.4809578232971576e-24
   1.3594480333006109e+02   7.4809766350880518e-24
   1.3625401927921010e+02   7.4809985082002478e-24
   1.3656393856163015e+02   7.4810234523065669e-24
   1.3687456277710191e+02   7.4810514771366729e-24
   1.3718589352904493e+02   7.4810825924770821e-24
   1.3749793242452540e+02   7.4811168081711610e-24
   1.3781068107426574e+02   7.4811541341191271e-24
   1.3812414109265123e+02   7.4811945802780452e-24
   1.3843831409773961e+02   7.4812381566618340e-24
   1.3875320171126913e+02   7.4812848733412812e-24
   1.3906880555866613e+02   7.4813347404440657e-24
   1.3938512726905512e+02   7.4813877681547249e-24
   1.3970216847526521e+02   7.4814439667147445e-24
   1.4001993081384003e+02   7.4815033464224893e-24
   1.4033841592504564e+02   7.4815659176333139e-24
   1.4065762545287845e+02   7.4816316907595224e-24
   1.4097756104507522e+02   7.4817006762704068e-24
   1.4129822435311951e+02   7.4817728846923237e-24
   1.4161961703225236e+02   7.4818483266086424e-24
   1.4194174074147887e+02   7.4819270126598630e-24
   1.4226459714357816e+02   7.4820089535435791e-24
   1.4258818790511148e+02   7.4820941600145795e-24
   1.4291251469643024e+02   7.4821826428848467e-24
   1.4323757919168614e+02   7.4822744130236129e-24
   1.4356338306883788e+02   7.4823694813574255e-24
   1.4388992800966133e+02   7.4824678588701465e-24
   1.4421721569975779e+02   7.4825695566030709e-24
   1.4454524782856183e+02   7.4826745856549107e-24
   1.4487402608935193e+02   7.4827829571818992e-24
   1.4520355217925692e+02   7.4828946823978265e-24
   1.4553382779926648e+02   7.4830097725741112e-24
   1.4586485465423939e+02   7.4831282390398372e-24
   1.4619663445291152e+02   7.4832500931818537e-24
   1.4652916890790655e+02   7.4833753464448208e-24
   1.4686245973574239e+02   7.4835040103312724e-24
   1.4719650865684244e+02   7.4836360964016989e-24
   1.4753131739554235e+02   7.4837716162746334e-24
   1.4786688768010049e+02   7.4839105816266714e-24
   1.4820322124270621e+02   7.4840530041926320e-24
   1.4854031981948827e+02   7.4841988957655710e-24
   1.4887818515052550e+02   7.4843482681968739e-24
   1.4921681897985351e+02   7.4845011333963733e-24
   1.4955622305547550e+02   7.4846575033323796e-24
   1.4989639912937059e+02   7.4848173900318354e-24
   1.5023734895750232e+02   7.4849808055803361e-24
   1.5057907429982936e+02   7.4851477621222871e-24
   1.5092157692031225e+02   7.4853182718609403e-24
   1.5126485858692513e+02   7.4854923470585313e-24
   1.5160892107166228e+02   7.4856700000363465e-24
   1.5195376615054928e+02   7.4858512431748687e-24
   1.5229939560365131e+02   7.4860360889137962e-24
   1.5264581121508181e+02   7.4862245497522471e-24
   1.5299301477301344e+02   7.4864166382488094e-24
   1.5334100806968507e+02   7.4866123670216288e-24
   1.5368979290141280e+02   7.4868117487485660e-24
   1.5403937106859851e+02   7.4870147961673030e-24
   1.5438974437573867e+02   7.4872215220754099e-24
   1.5474091463143526e+02   7.4874319393304866e-24
   1.5509288364840293e+02   7.4876460608503432e-24
   1.5544565324348014e+02   7.4878638996129868e-24
   1.5579922523763790e+02   7.4880854686568686e-24
   1.5615360145598842e+02   7.4883107810809291e-24
   1.5650878372779650e+02   7.4885398500447570e-24
   1.5686477388648649e+02   7.4887726887686980e-24
   1.5722157376965370e+02   7.4890093105340074e-24
   1.5757918521907300e+02   7.4892497286829487e-24
   1.5793761008070851e+02   7.4894939566189435e-24
   1.5829685020472326e+02   7.4897420078067019e-24
   1.5865690744548820e+02   7.4899938957723673e-24
   1.5901778366159255e+02   7.4902496341036241e-24
   1.5937948071585294e+02   7.4905092364498795e-24
   1.5974200047532307e+02   7.4907727165223566e-24
   1.6010534481130358e+02   7.4910400880942698e-24
   1.6046951559935081e+02   7.4913113650009614e-24
   1.6083451471928839e+02   7.4915865611400380e-24
   1.6120034405521452e+02   7.4918656904715339e-24
   1.6156700549551363e+02   7.4921487670180447e-24
   1.6193450093286523e+02   7.4924358048648683e-24
   1.6230283226425385e+02   7.4927268181601825e-24
   1.6267200139097906e+02   7.4930218211152102e-24
   1.6304201021866447e+02   7.4933208280042996e-24
   1.6341286065726877e+02   7.4936238531651786e-24
   1.6378455462109474e+02   7.4939309109990460e-24
   1.6415709402879941e+02   7.4942420159707520e-24
   1.6453048080340409e+02   7.4945571826089763e-24
   1.6490471687230351e+02   7.4948764255063588e-24
   1.6527980416727746e+02   7.4951997593197035e-24
   1.6565574462449865e+02   7.4955271987700788e-24
   1.6603254018454436e+02   7.4958587586430804e-24
   1.6641019279240561e+02   7.4961944537889166e-24
   1.6678870439749758e+02   7.4965342991226108e-24
   1.6716807695366961e+02   7.4968783096241943e-24
   1.6754831241921471e+02   7.4972265003388561e-24
   1.6792941275688071e+02   7.4975788863770881e-24
   1.6831137993387961e+02   7.4979354829149502e-24
   1.6869421592189804e+02   7.4982963051941487e-24
   1.6907792269710748e+02   7.4986613685222887e-24
   1.6946250224017373e+02   7.4990306882730053e-24
   1.6984795653626890e+02   7.4994042798862009e-24
   1.7023428757507935e+02   7.4997821588681417e-24
   1.7062149735081772e+02   7.5001643407917667e-24
   1.7100958786223279e+02   7.5005508412967357e-24
   1.7139856111261878e+02   7.5009416760897531e-24
   1.7178841910982783e+02   7.5013368609446437e-24
   1.7217916386627786e+02   7.5017364117026061e-24
   1.7257079739896488e+02   7.5021403442723973e-24
   1.7296332172947268e+02   7.5025486746305210e-24
   1.7335673888398259e+02   7.5029614188213965e-24
   1.7375105089328585e+02   7.5033785929575955e-24
   1.7414625979279162e+02   7.5038002132200402e-24
   1.7454236762253956e+02   7.5042262958581532e-24
   1.7493937642720940e+02   7.5046568571901074e-24
   1.7533728825613099e+02   7.5050919136030052e-24
   1.7573610516329680e+02   7.5055314815531004e-24
   1.7613582920736974e+02   7.5059755775659600e-24
   1.7653646245169682e+02   7.5064242182367282e-24
   1.7693800696431697e+02   7.5068774202302753e-24
   1.7734046481797373e+02   7.5073352002814444e-24
   1.7774383809012522e+02   7.5077975751952525e-24
   1.7814812886295425e+02   7.5082645618470908e-24
   1.7855333922338090e+02   7.5087361771829576e-24
   1.7895947126307084e+02   7.5092124382196283e-24
   1.7936652707844806e+02   7.5096933620449275e-24
   1.7977450877070510e+02   7.5101789658178932e-24
   1.8018341844581303e+02   7.5106692667690288e-24
   1.8059325821453439e+02   7.5111642822004944e-24
   1.8100403019243129e+02   7.5116640294863448e-24
   1.8141573649987936e+02   7.5121685260727427e-24
   1.8182837926207583e+02   7.5126777894781743e-24
   1.8224196060905268e+02   7.5131918372936820e-24
   1.8265648267568670e+02   7.5137106871830947e-24
   1.8307194760170984e+02   7.5142343568832173e-24
   1.8348835753172244e+02   7.5147628642040999e-24
   1.8390571461520148e+02   7.5152962270292171e-24
   1.8432402100651382e+02   7.5158344633157789e-24
   1.8474327886492668e+02   7.5163775910948388e-24
   1.8516349035461781e+02   7.5169256284716442e-24
   1.8558465764468895e+02   7.5174785936257782e-24
   1.8600678290917418e+02   7.5180365048114527e-24
   1.8642986832705344e+02   7.5185993803577031e-24
   1.8685391608226288e+02   7.5191672386686273e-24
   1.8727892836370538e+02   7.5197400982236738e-24
   1.8770490736526398e+02   7.5203179775777785e-24
   1.8813185528581050e+02   7.5209008953617173e-24
   1.8855977432921907e+02   7.5214888702822294e-24
   1.8898866670437644e+02   7.5220819211223597e-24
   1.8941853462519367e+02   7.5226800667416485e-24
   1.8984938031061768e+02   7.5232833260763622e-24
   1.9028120598464193e+02   7.5238917181397631e-24
   1.9071401387631914e+02   7.5245052620223676e-24
   1.9114780621977201e+02   7.5251239768921331e-24
   1.9158258525420479e+02   7.5257478819947543e-24
   1.9201835322391523e+02   7.5263769966539066e-24
   1.9245511237830510e+02   7.5270113402714666e-24
   1.9289286497189397e+02   7.5276509323277796e-24
   1.9333161326432810e+02   7.5282957923819254e-24
   1.9377135952039421e+02   7.5289459400719257e-24
   1.9421210601003031e+02   7.5296013951150482e-24
   1.9465385500833747e+02   7.5302621773079946e-24
   1.9509660879559192e+02   7.5309283065272326e-24
   1.9554036965725584e+02   7.5315998027291665e-24
   1.9598513988399054e+02   7.5322766859505076e-24
   1.9643092177166739e+02   7.5329589763083634e-24
   1.9687771762137979e+02   7.5336466940006744e-24
   1.9732552973945545e+02   7.5343398593063360e-24
   1.9777436043746712e+02   7.5350384925855509e-24
   1.9822421203224678e+02   7.5357426142799970e-24
   1.9867508684589487e+02   7.5364522449131900e-24
   1.9912698720579431e+02   7.5371674050906744e-24
   1.9957991544462172e+02   7.5378881155003031e-24
   2.0003387390035948e+02   7.5386143969125087e-24
   2.0048886491630810e+02   7.5393462701805477e-24
   2.0094489084109750e+02   7.5400837562408181e-24
   2.0140195402870032e+02   7.5408268761130631e-24
   2.0186005683844326e+02   7.5415756509006609e-24
   2.0231920163501945e+02   7.5423301017909127e-24
   2.0277939078850096e+02   7.5430902500552807e-24
   2.0324062667435007e+02   7.5438561170496673e-24
   2.0370291167343288e+02   7.5446277242146927e-24
   2.0416624817203066e+02   7.5454050930759581e-24
   2.0463063856185255e+02   7.5461882452443333e-24
   2.0509608524004793e+02   7.5469772024162160e-24
   2.0556259060921781e+02   7.5477719863737810e-24
   2.0603015707742964e+02   7.5485726189852919e-24
   2.0649878705822664e+02   7.5493791222053552e-24
   2.0696848297064264e+02   7.5501915180752262e-24
   2.0743924723921381e+02   7.5510098287230424e-24
   2.0791108229399018e+02   7.5518340763640968e-24
   2.0838399057055057e+02   7.5526642833011922e-24
   2.0885797451001230e+02   7.5535004719248260e-24
   2.0933303655904592e+02   7.5543426647135199e-24
   2.0980917916988699e+02   7.5551908842340808e-24
   2.1028640480034878e+02   7.5560451531419083e-24
   2.1076471591383503e+02   7.5569054941812458e-24
   2.1124411497935296e+02   7.5577719301854364e-24
   2.1172460447152494e+02   7.5586444840773267e-24
   2.1220618687060283e+02   7.5595231788693477e-24
   2.1268886466247966e+02   7.5604080376640438e-24
   2.1317264033870310e+02   7.5612990836541316e-24
   2.1365751639648713e+02   7.5621963401229290e-24
   2.1414349533872729e+02   7.5630998304445916e-24
   2.1463057967401068e+02   7.5640095780843684e-24
   2.1511877191663115e+02   7.5649256065989783e-24
   2.1560807458660133e+02   7.5658479396367945e-24
   2.1609849020966578e+02   7.5667766009382026e-24
   2.1659002131731427e+02   7.5677116143358625e-24
   2.1708267044679391e+02   7.5686530037550001e-24
   2.1757644014112370e+02   7.5696007932137026e-24
   2.1807133294910662e+02   7.5705550068232031e-24
   2.1856735142534313e+02   7.5715156687881719e-24
   2.1906449813024449e+02   7.5724828034070220e-24
   2.1956277563004491e+02   7.5734564350721767e-24
   2.2006218649681730e+02   7.5744365882703807e-24
   2.2056273330848327e+02   7.5754232875830034e-24
   2.2106441864882905e+02   7.5764165576862586e-24
   2.2156724510751764e+02   7.5774164233516666e-24
   2.2207121528010265e+02   7.5784229094461446e-24
   2.2257633176804069e+02   7.5794360409324262e-24
   2.2308259717870638e+02   7.5804558428693456e-24
   2.2359001412540468e+02   7.5814823404121147e-24
   2.2409858522738494e+02   7.5825155588126017e-24
   2.2460831310985327e+02   7.5835555234196709e-24
   2.2511920040398860e+02   7.5846022596794585e-24
   2.2563124974695279e+02   7.5856557931356567e-24
   2.2614446378190797e+02   7.5867161494298452e-24
   2.2665884515802679e+02   7.5877833543017638e-24
   2.2717439653050843e+02   7.5888574335896333e-24
   2.2769112056059154e+02   7.5899384132304252e-24
   2.2820901991556730e+02   7.5910263192602093e-24
   2.2872809726879447e+02   7.5921211778143834e-24
   2.2924835529971236e+02   7.5932230151280668e-24
   2.2976979669385483e+02   7.5943318575363120e-24
   2.3029242414286441e+02   7.5954477314744883e-24
   2.3081624034450499e+02   7.5965706634784915e-24
   2.3134124800267844e+02   7.5977006801851707e-24
   2.3186744982743485e+02   7.5988378083324879e-24
   2.3239484853499053e+02   7.5999820747599324e-24
   2.3292344684773846e+02   7.6011335064088034e-24
   2.3345324749426396e+02   7.6022921303224607e-24
   2.3398425320936016e+02   7.6034579736466849e-24
   2.3451646673403894e+02   7.6046310636299671e-24
   2.3504989081554777e+02   7.6058114276237950e-24
   2.3558452820738273e+02   7.6069990930830117e-24
   2.3612038166930290e+02   7.6081940875660434e-24
   2.3665745396734482e+02   7.6093964387352888e-24
   2.3719574787383567e+02   7.6106061743573352e-24
   2.3773526616741012e+02   7.6118233223033694e-24
   2.3827601163302117e+02   7.6130479105494078e-24
   2.3881798706195826e+02   7.6142799671765983e-24
   2.3936119525185839e+02   7.6155195203716144e-24
   2.3990563900672200e+02   7.6167665984268552e-24
   2.4045132113692881e+02   7.6180212297408374e-24
   2.4099824445924935e+02   7.6192834428184528e-24
   2.4154641179686200e+02   7.6205532662713101e-24
   2.4209582597936637e+02   7.6218307288180235e-24
   2.4264648984279827e+02   7.6231158592845093e-24
   2.4319840622964452e+02   7.6244086866043516e-24
   2.4375157798885633e+02   7.6257092398190259e-24
   2.4430600797586681e+02   7.6270175480783088e-24
   2.4486169905260246e+02   7.6283336406405016e-24
   2.4541865408749942e+02   7.6296575468727739e-24
   2.4597687595551983e+02   7.6309892962515032e-24
   2.4653636753816306e+02   7.6323289183625379e-24
   2.4709713172348472e+02   7.6336764429015380e-24
   2.4765917140610776e+02   7.6350318996742560e-24
   2.4822248948724004e+02   7.6363953185968850e-24
   2.4878708887468829e+02   7.6377667296963424e-24
   2.4935297248287324e+02   7.6391461631106149e-24
   2.4992014323284485e+02   7.6405336490890206e-24
   2.5048860405229649e+02   7.6419292179925449e-24
   2.5105835787558158e+02   7.6433329002941876e-24
   2.5162940764372789e+02   7.6447447265791846e-24
   2.5220175630445169e+02   7.6461647275454271e-24
   2.5277540681217596e+02   7.6475929340037062e-24
   2.5335036212804152e+02   7.6490293768780209e-24
   2.5392662521992671e+02   7.6504740872059299e-24
   2.5450419906245858e+02   7.6519270961388329e-24
   2.5508308663703133e+02   7.6533884349423009e-24
   2.5566329093182020e+02   7.6548581349963627e-24
   2.5624481494179724e+02   7.6563362277958784e-24
   2.5682766166874717e+02   7.6578227449507418e-24
   2.5741183412128152e+02   7.6593177181862951e-24
   2.5799733531485600e+02   7.6608211793436223e-24
   2.5858416827178519e+02   7.6623331603797996e-24
   2.5917233602125702e+02   7.6638536933682786e-24
   2.5976184159935138e+02   7.6653828104991815e-24
   2.6035268804905195e+02   7.6669205440795674e-24
   2.6094487842026575e+02   7.6684669265337771e-24
   2.6153841576983541e+02   7.6700219904037879e-24
   2.6213330316155759e+02   7.6715857683494759e-24
   2.6272954366619729e+02   7.6731582931488753e-24
   2.6332714036150475e+02   7.6747395976986348e-24
   2.6392609633222975e+02   7.6763297150141706e-24
   2.6452641467013950e+02   7.6779286782301089e-24
   2.6512809847403315e+02   7.6795365206005251e-24
   2.6573115084975888e+02   7.6811532754992585e-24
   2.6633557491022799e+02   7.6827789764202161e-24
   2.6694137377543433e+02   7.6844136569777477e-24
   2.6754855057246618e+02   7.6860573509069029e-24
   2.6815710843552688e+02   7.6877100920637027e-24
   2.6876705050594666e+02   7.6893719144255837e-24
   2.6937837993220211e+02   7.6910428520915254e-24
   2.6999109986993125e+02   7.6927229392825136e-24
   2.7060521348194897e+02   7.6944122103417984e-24
   2.7122072393826511e+02   7.6961106997351977e-24
   2.7183763441609949e+02   7.6978184420513725e-24
   2.7245594809989893e+02   7.6995354720022331e-24
   2.7307566818135359e+02   7.7012618244231212e-24
   2.7369679785941230e+02   7.7029975342732256e-24
   2.7431934034030218e+02   7.7047426366358686e-24
   2.7494329883754074e+02   7.7064971667187636e-24
   2.7556867657195721e+02   7.7082611598543673e-24
   2.7619547677170516e+02   7.7100346515001766e-24
   2.7682370267228066e+02   7.7118176772390359e-24
   2.7745335751654096e+02   7.7136102727794572e-24
   2.7808444455471749e+02   7.7154124739559216e-24
   2.7871696704443553e+02   7.7172243167291360e-24
   2.7935092825072996e+02   7.7190458371864303e-24
   2.7998633144606197e+02   7.7208770715420273e-24
   2.8062317991033672e+02   7.7227180561372989e-24
   2.8126147693091849e+02   7.7245688274411168e-24
   2.8190122580265086e+02   7.7264294220502069e-24
   2.8254242982786951e+02   7.7282998766893195e-24
   2.8318509231642389e+02   7.7301802282116705e-24
   2.8382921658569012e+02   7.7320705135992041e-24
   2.8447480596058983e+02   7.7339707699628339e-24
   2.8512186377360939e+02   7.7358810345428305e-24
   2.8577039336481295e+02   7.7378013447090735e-24
   2.8642039808186303e+02   7.7397317379614033e-24
   2.8707188128003645e+02   7.7416722519298657e-24
   2.8772484632224172e+02   7.7436229243750124e-24
   2.8837929657903686e+02   7.7455837931883369e-24
   2.8903523542864531e+02   7.7475548963923161e-24
   2.8969266625697662e+02   7.7495362721410194e-24
   2.9035159245763992e+02   7.7515279587201302e-24
   2.9101201743196350e+02   7.7535299945474738e-24
   2.9167394458901379e+02   7.7555424181731582e-24
   2.9233737734560953e+02   7.7575652682799063e-24
   2.9300231912634229e+02   7.7595985836834539e-24
   2.9366877336359289e+02   7.7616424033327265e-24
   2.9433674349754921e+02   7.7636967663101900e-24
   2.9500623297622423e+02   7.7657617118321460e-24
   2.9567724525547362e+02   7.7678372792490498e-24
   2.9634978379901401e+02   7.7699235080457492e-24
   2.9702385207843940e+02   7.7720204378418244e-24
   2.9769945357324121e+02   7.7741281083918859e-24
   2.9837659177082526e+02   7.7762465595858366e-24
   2.9905527016652832e+02   7.7783758314492530e-24
   2.9973549226363997e+02   7.7805159641435360e-24
   3.0041726157341577e+02   7.7826669979663349e-24
   3.0110058161509943e+02   7.7848289733517768e-24
   3.0178545591593888e+02   7.7870019308707710e-24
   3.0247188801120512e+02   7.7891859112313216e-24
   3.0315988144421044e+02   7.7913809552788128e-24
   3.0384943976632644e+02   7.7935871039962569e-24
   3.0454056653700314e+02   7.7958043985046594e-24
   3.0523326532378564e+02   7.7980328800632298e-24
   3.0592753970233463e+02   7.8002725900697612e-24
   3.0662339325644399e+02   7.8025235700608298e-24
   3.0732082957805790e+02   7.8047858617121920e-24
   3.0801985226729272e+02   7.8070595068389251e-24
   3.0872046493245159e+02   7.8093445473958860e-24
   3.0942267119004600e+02   7.8116410254778507e-24
   3.1012647466481326e+02   7.8139489833199153e-24
   3.1083187898973546e+02   7.8162684632976830e-24
   3.1153888780605791e+02   7.8185995079276632e-24
   3.1224750476330883e+02   7.8209421598674541e-24
   3.1295773351931638e+02   7.8232964619161190e-24
   3.1366957774022995e+02   7.8256624570143577e-24
   3.1438304110053650e+02   7.8280401882449080e-24
   3.1509812728308276e+02   7.8304296988328191e-24
   3.1581483997909004e+02   7.8328310321456215e-24
   3.1653318288817809e+02   7.8352442316937640e-24
   3.1725315971837949e+02   7.8376693411307650e-24
   3.1797477418616216e+02   7.8401064042536235e-24
   3.1869803001644715e+02   7.8425554650030014e-24
   3.1942293094262851e+02   7.8450165674635135e-24
   3.2014948070659102e+02   7.8474897558641309e-24
   3.2087768305873169e+02   7.8499750745783004e-24
   3.2160754175797774e+02   7.8524725681243014e-24
   3.2233906057180667e+02   7.8549822811655650e-24
   3.2307224327626409e+02   7.8575042585109291e-24
   3.2380709365598676e+02   7.8600385451148861e-24
   3.2454361550421714e+02   7.8625851860778877e-24
   3.2528181262282845e+02   7.8651442266466334e-24
   3.2602168882233917e+02   7.8677157122143937e-24
   3.2676324792193640e+02   7.8702996883212376e-24
   3.2750649374949427e+02   7.8728962006542328e-24
   3.2825143014159261e+02   7.8755052950480242e-24
   3.2899806094353892e+02   7.8781270174847212e-24
   3.2974639000938663e+02   7.8807614140945117e-24
   3.3049642120195568e+02   7.8834085311557472e-24
   3.3124815839285247e+02   7.8860684150953058e-24
   3.3200160546248839e+02   7.8887411124888804e-24
   3.3275676630010332e+02   7.8914266700612812e-24
   3.3351364480378083e+02   7.8941251346865739e-24
   3.3427224488047381e+02   7.8968365533886172e-24
   3.3503257044601924e+02   7.8995609733411383e-24
   3.3579462542516228e+02   7.9022984418681188e-24
   3.3655841375157536e+02   7.9050490064440595e-24
   3.3732393936787724e+02   7.9078127146942743e-24
   3.3809120622565536e+02   7.9105896143951763e-24
   3.3886021828548508e+02   7.9133797534745944e-24
   3.3963097951695039e+02   7.9161831800120166e-24
   3.4040349389866469e+02   7.9189999422389915e-24
   3.4117776541828948e+02   7.9218300885392147e-24
   3.4195379807255927e+02   7.9246736674491126e-24
   3.4273159586729616e+02   7.9275307276578917e-24
   3.4351116281743697e+02   7.9304013180080037e-24
   3.4429250294704849e+02   7.9332854874953519e-24
   3.4507562028935058e+02   7.9361832852696959e-24
   3.4586051888673893e+02   7.9390947606348349e-24
   3.4664720279080166e+02   7.9420199630490413e-24
   3.4743567606234376e+02   7.9449589421253355e-24
   3.4822594277140666e+02   7.9479117476317267e-24
   3.4901800699728915e+02   7.9508784294917188e-24
   3.4981187282856911e+02   7.9538590377844360e-24
   3.5060754436312277e+02   7.9568536227450454e-24
   3.5140502570814988e+02   7.9598622347651941e-24
   3.5220432098018989e+02   7.9628849243930848e-24
   3.5300543430514574e+02   7.9659217423341628e-24
   3.5380836981830737e+02   7.9689727394511386e-24
   3.5461313166436753e+02   7.9720379667645872e-24
   3.5541972399744935e+02   7.9751174754532301e-24
   3.5622815098112244e+02   7.9782113168541867e-24
   3.5703841678842798e+02   7.9813195424636090e-24
   3.5785052560189877e+02   7.9844422039367978e-24
   3.5866448161358096e+02   7.9875793530887932e-24
   3.5948028902505644e+02   7.9907310418946142e-24
   3.6029795204746199e+02   7.9938973224899420e-24
   3.6111747490151595e+02   7.9970782471711598e-24
   3.6193886181753442e+02   8.0002738683960546e-24
   3.6276211703545584e+02   8.0034842387842925e-24
   3.6358724480486478e+02   8.0067094111176226e-24
   3.6441424938500893e+02   8.0099494383406264e-24
   3.6524313504482689e+02   8.0132043735610528e-24
   3.6607390606296462e+02   8.0164742700502970e-24
   3.6690656672780165e+02   8.0197591812440886e-24
   3.6774112133747133e+02   8.0230591607428057e-24
   3.6857757419988349e+02   8.0263742623122064e-24
   3.6941592963274690e+02   8.0297045398838982e-24
   3.7025619196359025e+02   8.0330500475560648e-24
   3.7109836552978641e+02   8.0364108395938556e-24
   3.7194245467857422e+02   8.0397869704303483e-24
   3.7278846376707872e+02   8.0431784946669586e-24
   3.7363639716233860e+02   8.0465854670743089e-24
   3.7448625924132227e+02   8.0500079425928012e-24
   3.7533805439095727e+02   8.0534459763336674e-24
   3.7619178700814643e+02   8.0568996235794488e-24
   3.7704746149979553e+02   8.0603689397850643e-24
   3.7790508228283363e+02   8.0638539805786622e-24
   3.7876465378423671e+02   8.0673548017625358e-24
   3.7962618044104931e+02   8.0708714593140614e-24
   3.8048966670040920e+02   8.0744040093868728e-24
   3.8135511701956932e+02   8.0779525083118040e-24
   3.8222253586592115e+02   8.0815170125982054e-24
   3.8309192771701612e+02   8.0850975789350723e-24
   3.8396329706059294e+02   8.0886942641923997e-24
   3.8483664839459476e+02   8.0923071254224576e-24
   3.8571198622719874e+02   8.0959362198614604e-24
   3.8658931507683360e+02   8.0995816049310509e-24
   3.8746863947220686e+02   8.1032433382397562e-24
   3.8834996395232724e+02   8.1069214775851923e-24
   3.8923329306652624e+02   8.1106160809554812e-24
   3.9011863137448455e+02   8.1143272065316719e-24
   3.9100598344625365e+02   8.1180549126897498e-24
   3.9189535386227999e+02   8.1217992580028263e-24
   3.9278674721342895e+02   8.1255603012439072e-24
   3.9368016810100647e+02   8.1293381013883580e-24
   3.9457562113678745e+02   8.1331327176168078e-24
   3.9547311094303325e+02   8.1369442093183639e-24
   3.9637264215252208e+02   8.1407726360937724e-24
   3.9727421940856709e+02   8.1446180577592683e-24
   3.9817784736504439e+02   8.1484805343500605e-24
   3.9908353068641577e+02   8.1523601261250061e-24
   3.9999127404775140e+02   8.1562568935707832e-24
   4.0090108213475639e+02   8.1601708974070559e-24
   4.0181295964379359e+02   8.1641021985917036e-24
   4.0272691128190786e+02   8.1680508583266413e-24
   4.0364294176685098e+02   8.1720169380643332e-24
   4.0456105582710416e+02   8.1760004995143685e-24
   4.0548125820190648e+02   8.1800016046512733e-24
   4.0640355364127367e+02   8.1840203157226208e-24
   4.0732794690602884e+02   8.1880566952579954e-24
   4.0825444276782150e+02   8.1921108060788935e-24
   4.0918304600915508e+02   8.1961827113094911e-24
   4.1011376142341197e+02   8.2002724743884647e-24
   4.1104659381487687e+02   8.2043801590822612e-24
   4.1198154799876238e+02   8.2085058294991232e-24
   4.1291862880123358e+02   8.2126495501051916e-24
   4.1385784105943281e+02   8.2168113857419645e-24
   4.1479918962150555e+02   8.2209914016457418e-24
   4.1574267934662277e+02   8.2251896634689365e-24
   4.1668831510501110e+02   8.2294062373041680e-24
   4.1763610177797227e+02   8.2336411897106215e-24
   4.1858604425791077e+02   8.2378945877436800e-24
   4.1953814744836188e+02   8.2421664989879254e-24
   4.2049241626401124e+02   8.2464569915940269e-24
   4.2144885563072501e+02   8.2507661343199992e-24
   4.2240747048557324e+02   8.2550939965778257e-24
   4.2336826577685565e+02   8.2594406484852477e-24
   4.2433124646412705e+02   8.2638061609250685e-24
   4.2529641751822334e+02   8.2681906056111243e-24
   4.2626378392128720e+02   8.2725940551639339e-24
   4.2723335066679198e+02   8.2770165831957542e-24
   4.2820512275957185e+02   8.2814582644078405e-24
   4.2917910521584241e+02   8.2859191747010814e-24
   4.3015530306322887e+02   8.2903993913027830e-24
   4.3113372134079475e+02   8.2948989929117072e-24
   4.3211436509906235e+02   8.2994180598648129e-24
   4.3309723940004335e+02   8.3039566743299575e-24
   4.3408234931726287e+02   8.3085149205281447e-24
   4.3506969993578616e+02   8.3130928849919438e-24
   4.3605929635224493e+02   8.3176906568657138e-24
   4.3705114367486340e+02   8.3223083282570354e-24
   4.3804524702348516e+02   8.3269459946477954e-24
   4.3904161152959813e+02   8.3316037553788084e-24
   4.4004024233636335e+02   8.3362817142217855e-24
   4.4104114459864036e+02   8.3409799800580196e-24
   4.4204432348301196e+02   8.3456986676874099e-24
   4.4304978416781603e+02   8.3504378987964999e-24
   4.4405753184316552e+02   8.3551978031230715e-24
   4.4506757171098064e+02   8.3599785198644417e-24
   4.4607990898501328e+02   8.3647801993890720e-24
   4.4709454889087431e+02   8.3696030053296787e-24
   4.4811149666606059e+02   8.3744471171570922e-24
   4.4913075755998250e+02   8.3793127333675972e-24
   4.5015233683398935e+02   8.3842000754553372e-24
   4.5117623976139936e+02   8.3891093929005595e-24
   4.5220247162752315e+02   8.3940409694821015e-24
   4.5323103772969631e+02   8.3989951313329584e-24
   4.5426194337729987e+02   8.4039722573125805e-24
   4.5529519389179518e+02   8.4089727924919757e-24
   4.5633079460674435e+02   8.4139972658698344e-24
   4.5736875086784283e+02   8.4190463139100967e-24
   4.5840906803294502e+02   8.4241207122008791e-24
   4.5945175147209176e+02   8.4292214186082354e-24
   4.6049680656753924e+02   8.4343496329662393e-24
   4.6154423871378430e+02   8.4395068809765402e-24
   4.6259405331759552e+02   8.4446951342502139e-24
   4.6364625579803942e+02   8.4499169854807520e-24
   4.6470085158650681e+02   8.4551759097634604e-24
   4.6575784612674585e+02   8.4604766642042674e-24
   4.6681724487488299e+02   8.4658259164067079e-24
   4.6787905329945892e+02   8.4712332651761242e-24
   4.6894327688144955e+02   8.4767129608272883e-24
   4.7000992111429963e+02   8.4822869329954206e-24
   4.7107899150394849e+02   8.4879904004757454e-24
   4.7215049356885976e+02   8.4938829285786205e-24
   4.7322443284004765e+02   8.5000719494195412e-24
   4.7430081486110856e+02   8.5067678533767300e-24
   4.7537964518824765e+02   8.5144304049526168e-24
   4.7646092939030854e+02   8.5242319185834933e-24
   4.7754467304879967e+02   8.5399569836805858e-24
   4.7863088175792842e+02   8.5801657120042370e-24
   4.7971956112462260e+02   8.9092390850094581e-24
   4.8081071676856743e+02   9.4513071333192747e-24
   4.8190435432222688e+02   8.6139695399746078e-24
   4.8300047943087856e+02   8.5703089169937692e-24
   4.8409909775264038e+02   8.5632846327474381e-24
   4.8520021495849875e+02   8.5638799920147655e-24
   4.8630383673234053e+02   8.5670234307717186e-24
   4.8740996877098053e+02   8.5712631220970604e-24
   4.8851861678419135e+02   8.5760577440213154e-24
   4.8962978649473337e+02   8.5811684670323319e-24
   4.9074348363838175e+02   8.5864767716266019e-24
   4.9185971396396155e+02   8.5919184878956607e-24
   4.9297848323337013e+02   8.5974564560447254e-24
   4.9409979722161438e+02   8.6030679760735700e-24
   4.9522366171683410e+02   8.6087385655536718e-24
   4.9635008252033452e+02   8.6144586471619681e-24
   4.9747906544661930e+02   8.6202216943141061e-24
   4.9861061632341421e+02   8.6260231453039841e-24
   4.9974474099170243e+02   8.6318597425825494e-24
   5.0088144530575255e+02   8.6377291171743440e-24
   5.0202073513314900e+02   8.6436295196096794e-24
   5.0316261635482289e+02   8.6495596412217709e-24
   5.0430709486508005e+02   8.6555184927464302e-24
   5.0545417657163671e+02   8.6615053201645618e-24
   5.0660386739564257e+02   8.6675195452935618e-24
   5.0775617327171966e+02   8.6735607231531690e-24
   5.0891110014798545e+02   8.6796285109098505e-24
   5.1006865398608687e+02   8.6857226449444413e-24
   5.1122884076123421e+02   8.6918429237051870e-24
   5.1239166646222498e+02   8.6979891947387841e-24
   5.1355713709148097e+02   8.7041613447765878e-24
   5.1472525866507601e+02   8.7103592920813610e-24
   5.1589603721276842e+02   8.7165829804851332e-24
   5.1706947877803168e+02   8.7228323747051549e-24
   5.1824558941808368e+02   8.7291074566339273e-24
   5.1942437520392355e+02   8.7354082223797209e-24
   5.2060584222035607e+02   8.7417346798888171e-24
   5.2178999656602662e+02   8.7480868470222781e-24
   5.2297684435345525e+02   8.7544647499920630e-24
   5.2416639170906103e+02   8.7608684220799523e-24
   5.2535864477320274e+02   8.7672979025844588e-24
   5.2655360970020160e+02   8.7737532359492136e-24
   5.2775129265837973e+02   8.7802344710383254e-24
   5.2895169983008873e+02   8.7867416605318600e-24
   5.3015483741174262e+02   8.7932748604178330e-24
   5.3136071161385007e+02   8.7998341295652984e-24
   5.3256932866104364e+02   8.8064195293623518e-24
   5.3378069479211831e+02   8.8130311234096440e-24
   5.3499481626005638e+02   8.8196689772583047e-24
   5.3621169933206272e+02   8.8263331581868550e-24
   5.3743135028960080e+02   8.8330237350089064e-24
   5.3865377542841748e+02   8.8397407779082364e-24
   5.3987898105858403e+02   8.8464843582962312e-24
   5.4110697350452051e+02   8.8532545486880442e-24
   5.4233775910503448e+02   8.8600514225959063e-24
   5.4357134421335127e+02   8.8668750544353897e-24
   5.4480773519714671e+02   8.8737255194439678e-24
   5.4604693843858115e+02   8.8806028936098461e-24
   5.4728896033432989e+02   8.8875072536090989e-24
   5.4853380729561968e+02   8.8944386767508585e-24
   5.4978148574825980e+02   8.9013972409286260e-24
   5.5103200213267337e+02   8.9083830245774444e-24
   5.5228536290393674e+02   8.9153961066360659e-24
   5.5354157453180414e+02   8.9224365665131189e-24
   5.5480064350075020e+02   8.9295044840571649e-24
   5.5606257630999528e+02   8.9365999395304277e-24
   5.5732737947354451e+02   8.9437230135842301e-24
   5.5859505952021925e+02   8.9508737872386886e-24
   5.5986562299369166e+02   8.9580523418629296e-24
   5.6113907645251629e+02   8.9652587591583511e-24
   5.6241542647016718e+02   8.9724931211432360e-24
   5.6369467963506952e+02   8.9797555101388453e-24
   5.6497684255063530e+02   8.9870460087570264e-24
   5.6626192183529372e+02   8.9943646998890844e-24
   5.6754992412253239e+02   9.0017116666953923e-24
   5.6884085606092231e+02   9.0090869925963098e-24
   5.7013472431416210e+02   9.0164907612638098e-24
   5.7143153556110315e+02   9.0239230566138774e-24
   5.7273129649579073e+02   9.0313839627996698e-24
   5.7403401382749632e+02   9.0388735642051392e-24
   5.7533969428075000e+02   9.0463919454393523e-24
   5.7664834459537951e+02   9.0539391913311566e-24
   5.7795997152654172e+02   9.0615153869247869e-24
   5.7927458184475904e+02   9.0691206174746651e-24
   5.8059218233595402e+02   9.0767549684423486e-24
   5.8191277980148243e+02   9.0844185254921748e-24
   5.8323638105817383e+02   9.0921113744880389e-24
   5.8456299293835866e+02   9.0998336014903421e-24
   5.8589262228991288e+02   9.1075852927529894e-24
   5.8722527597628437e+02   9.1153665347210627e-24
   5.8856096087653350e+02   9.1231774140278136e-24
   5.8989968388536840e+02   9.1310180174928615e-24
   5.9124145191317928e+02   9.1388884321198887e-24
   5.9258627188607443e+02   9.1467887450947779e-24
   5.9393415074591610e+02   9.1547190437836767e-24
   5.9528509545035638e+02   9.1626794157315666e-24
   5.9663911297287325e+02   9.1706699486602130e-24
   5.9799621030280446e+02   9.1786907304673736e-24
   5.9935639444538947e+02   9.1867418492250039e-24
   6.0071967242179721e+02   9.1948233931779100e-24
   6.0208605126916950e+02   9.2029354507429552e-24
   6.0345553804065457e+02   9.2110781105076802e-24
   6.0482813980544165e+02   9.2192514612291332e-24
   6.0620386364880108e+02   9.2274555918334400e-24
   6.0758271667211852e+02   9.2356905914142721e-24
   6.0896470599293252e+02   9.2439565492321937e-24
   6.1034983874497073e+02   9.2522535547141821e-24
   6.1173812207818685e+02   9.2605816974524243e-24
   6.1312956315879853e+02   9.2689410672036915e-24
   6.1452416916932088e+02   9.2773317538888537e-24
   6.1592194730861047e+02   9.2857538475921880e-24
   6.1732290479189453e+02   9.2942074385605553e-24
   6.1872704885081168e+02   9.3026926172030321e-24
   6.2013438673345331e+02   9.3112094740903487e-24
   6.2154492570439254e+02   9.3197580999543047e-24
   6.2295867304472904e+02   9.3283385856873015e-24
   6.2437563605212290e+02   9.3369510223419458e-24
   6.2579582204083351e+02   9.3455955011304528e-24
   6.2721923834175698e+02   9.3542721134243304e-24
   6.2864589230246395e+02   9.3629809507540958e-24
   6.3007579128723842e+02   9.3717221048085655e-24
   6.3150894267711226e+02   9.3804956674347936e-24
   6.3294535386991072e+02   9.3893017306376020e-24
   6.3438503228028173e+02   9.3981403865791330e-24
   6.3582798533973869e+02   9.4070117275787811e-24
   6.3727422049670213e+02   9.4159158461125735e-24
   6.3872374521653023e+02   9.4248528348132416e-24
   6.4017656698156395e+02   9.4338227864696058e-24
   6.4163269329116292e+02   9.4428257940264322e-24
   6.4309213166174459e+02   9.4518619505842430e-24
   6.4455488962682352e+02   9.4609313493987679e-24
   6.4602097473704725e+02   9.4700340838811902e-24
   6.4749039456024252e+02   9.4791702475975218e-24
   6.4896315668144553e+02   9.4883399342685651e-24
   6.5043926870294513e+02   9.4975432377693857e-24
   6.5191873824432605e+02   9.5067802521296105e-24
   6.5340157294249934e+02   9.5160510715327930e-24
   6.5488778045175172e+02   9.5253557903164264e-24
   6.5637736844377537e+02   9.5346945029717367e-24
   6.5787034460771520e+02   9.5440673041433532e-24
   6.5936671665020481e+02   9.5534742886293616e-24
   6.6086649229540728e+02   9.5629155513808428e-24
   6.6236967928505521e+02   9.5723911875021619e-24
   6.6387628537848843e+02   9.5819012922502045e-24
   6.6538631835269803e+02   9.5914459610347278e-24
   6.6689978600236429e+02   9.6010252894179419e-24
   6.6841669613989438e+02   9.6106393731143301e-24
   6.6993705659547004e+02   9.6202883079909200e-24
   6.7146087521707784e+02   9.6299721900665849e-24
   6.7298815987056082e+02   9.6396911155121764e-24
   6.7451891843964847e+02   9.6494451806505300e-24
   6.7605315882600507e+02   9.6592344819560087e-24
   6.7759088894926708e+02   9.6690591160547122e-24
   6.7913211674708498e+02   9.6789191797242574e-24
   6.8067685017516430e+02   9.6888147698934120e-24
   6.8222509720730466e+02   9.6987459836424473e-24
   6.8377686583544460e+02   9.7087129182026445e-24
   6.8533216406970064e+02   9.7187156709563446e-24
   6.8689099993840648e+02   9.7287543394368133e-24
   6.8845338148816154e+02   9.7388290213282835e-24
   6.9001931678386211e+02   9.7489398144657292e-24
   6.9158881390875422e+02   9.7590868168347477e-24
   6.9316188096446535e+02   9.7692701265715144e-24
   6.9473852607105277e+02   9.7794898419627280e-24
   6.9631875736704410e+02   9.7897460614456416e-24
   6.9790258300947596e+02   9.8000388836077205e-24
   6.9949001117394118e+02   9.8103684071868182e-24
   7.0108105005462767e+02   9.8207347310709326e-24
   7.0267570786436158e+02   9.8311379542982148e-24
   7.0427399283465058e+02   9.8415781760571164e-24
   7.0587591321572245e+02   9.8520554956857687e-24
   7.0748147727657579e+02   9.8625700126725827e-24
   7.0909069330501188e+02   9.8731218266557643e-24
   7.1070356960768879e+02   9.8837110374234948e-24
   7.1232011451015387e+02   9.8943377449137470e-24
   7.1394033635689425e+02   9.9050020492139964e-24
   7.1556424351137719e+02   9.9157040505620507e-24
   7.1719184435609100e+02   9.9264438493449777e-24
   7.1882314729259292e+02   9.9372215460997043e-24
   7.2045816074154914e+02   9.9480372415127335e-24
   7.2209689314277944e+02   9.9588910364201776e-24
   7.2373935295530111e+02   9.9697830318078776e-24
   7.2538554865736944e+02   9.9807133288110960e-24
   7.2703548874652893e+02   9.9916820287147945e-24
   7.2868918173964653e+02   1.0002689232953295e-23
   7.3034663617296735e+02   1.0013735043110576e-23
   7.3200786060214841e+02   1.0024819560920264e-23
   7.3367286360230696e+02   1.0035942888265216e-23
   7.3534165376806982e+02   1.0047105127177939e-23
   7.3701423971360714e+02   1.0058306379840474e-23
   7.3869063007268596e+02   1.0069546748584444e-23
   7.4037083349871045e+02   1.0080826335890906e-23
   7.4205485866476795e+02   1.0092145244390429e-23
   7.4374271426367352e+02   1.0103503576863273e-23
   7.4543440900801204e+02   1.0114901436239064e-23
   7.4712995163019104e+02   1.0126338925597158e-23
   7.4882935088247405e+02   1.0137816148166672e-23
   7.5053261553703896e+02   1.0149333207326007e-23
   7.5223975438601155e+02   1.0160890206603566e-23
   7.5395077624151588e+02   1.0172487249677364e-23
   7.5566568993572480e+02   1.0184124440375065e-23
   7.5738450432089485e+02   1.0195801882674146e-23
   7.5910722826942072e+02   1.0207519680702269e-23
   7.6083387067387730e+02   1.0219277938736494e-23
   7.6256444044706643e+02   1.0231076761204164e-23
   7.6429894652206326e+02   1.0242916252682438e-23
   7.6603739785225866e+02   1.0254796517898753e-23
   7.6777980341141438e+02   1.0266717661730483e-23
   7.6952617219369881e+02   1.0278679789205387e-23
   7.7127651321373799e+02   1.0290683005501276e-23
   7.7303083550666747e+02   1.0302727415946673e-23
   7.7478914812816708e+02   1.0314813126020254e-23
   7.7655146015452124e+02   1.0326940241351300e-23
   7.7831778068265305e+02   1.0339108867719833e-23
   7.8008811883018052e+02   1.0351319111056562e-23
   7.8186248373545982e+02   1.0363571077442952e-23
   7.8364088455763226e+02   1.0375864873111545e-23
   7.8542333047667375e+02   1.0388200604445835e-23
   7.8720983069343799e+02   1.0400578377980676e-23
   7.8900039442970899e+02   1.0412998300402104e-23
   7.9079503092824655e+02   1.0425460478547554e-23
   7.9259374945283037e+02   1.0437965019406123e-23
   7.9439655928831712e+02   1.0450512030118750e-23
   7.9620346974067581e+02   1.0463101617978180e-23
   7.9801449013704917e+02   1.0475733890429077e-23
   7.9982962982578954e+02   1.0488408955068598e-23
   8.0164889817651579e+02   1.0501126919646060e-23
   8.0347230458015792e+02   1.0513887892063505e-23
   8.0529985844900636e+02   1.0526691980375759e-23
   8.0713156921676125e+02   1.0539539292790624e-23
   8.0896744633857759e+02   1.0552429937669093e-23
   8.1080749929111971e+02   1.0565364023525503e-23
   8.1265173757260698e+02   1.0578341659028208e-23
   8.1450017070285980e+02   1.0591362952999098e-23
   8.1635280822335812e+02   1.0604428014414697e-23
   8.1820965969727763e+02   1.0617536952405616e-23
   8.2007073470955322e+02   1.0630689876257501e-23
   8.2193604286691527e+02   1.0643886895411115e-23
   8.2380559379794875e+02   1.0657128119462577e-23
   8.2567939715313855e+02   1.0670413658164004e-23
   8.2755746260492151e+02   1.0683743621423571e-23
   8.2943979984773205e+02   1.0697118119306188e-23
   8.3132641859805813e+02   1.0710537262033977e-23
   8.3321732859448753e+02   1.0724001159986397e-23
   8.3511253959776013e+02   1.0737509923701110e-23
   8.3701206139081376e+02   1.0751063663874626e-23
   8.3891590377884438e+02   1.0764662491362409e-23
   8.4082407658934426e+02   1.0778306517180082e-23
   8.4273658967216261e+02   1.0791995852503876e-23
   8.4465345289955201e+02   1.0805730608671616e-23
   8.4657467616622091e+02   1.0819510897183160e-23
   8.4850026938938140e+02   1.0833336829701894e-23
   8.5043024250880558e+02   1.0847208518055695e-23
   8.5236460548687342e+02   1.0861126074237713e-23
   8.5430336830862495e+02   1.0875089610407982e-23
   8.5624654098181190e+02   1.0889099238895219e-23
   8.5819413353695018e+02   1.0903155072197521e-23
   8.6014615602736740e+02   1.0917257222985247e-23
   8.6210261852926419e+02   1.0931405804102659e-23
   8.6406353114175408e+02   1.0945600928569910e-23
   8.6602890398692523e+02   1.0959842709586753e-23
   8.6799874720988942e+02   1.0974131260534549e-23
   8.6997307097883117e+02   1.0988466694980332e-23
   8.7195188548506621e+02   1.1002849126680920e-23
   8.7393520094309019e+02   1.1017278669587825e-23
   8.7592302759063216e+02   1.1031755437852021e-23
   8.7791537568870785e+02   1.1046279545831460e-23
   8.7991225552167214e+02   1.1060851108097546e-23
   8.8191367739727343e+02   1.1075470239444963e-23
   8.8391965164670228e+02   1.1090137054901644e-23
   8.8593018862465442e+02   1.1104851669741727e-23
   8.8794529870937185e+02   1.1119614199500526e-23
   8.8996499230270615e+02   1.1134424759992423e-23
   8.9198927983016870e+02   1.1149283467333538e-23
   8.9401817174098176e+02   1.1164190437968170e-23
   8.9605167850813757e+02   1.1179145788701849e-23
   8.9808981062844930e+02   1.1194149636742084e-23
   9.0013257862260571e+02   1.1209202099748920e-23
   9.0217999303522549e+02   1.1224303295898750e-23
   9.0423206443491210e+02   1.1239453343963850e-23
   9.0628880341430772e+02   1.1254652363415145e-23
   9.0835022059014943e+02   1.1269900474553566e-23
   9.1041632660331970e+02   1.1285197798680005e-23
   9.1248713211890754e+02   1.1300544458319425e-23
   9.1456264782626045e+02   1.1315940577517642e-23
   9.1664288443903649e+02   1.1331386282239590e-23
   9.1872785269526571e+02   1.1346881700912316e-23
   9.2081756335740158e+02   1.1362426965173646e-23
   9.2291202721237767e+02   1.1378022210923951e-23
   9.2501125507166284e+02   1.1393667579827877e-23
   9.2711525777131772e+02   1.1409363221501309e-23
   9.2922404617205018e+02   1.1425109296768067e-23
   9.3133763115927150e+02   1.1440905982627768e-23
   9.3345602364315369e+02   1.1456753480049469e-23
   9.3557923455868149e+02   1.1472652026592001e-23
   9.3770727486571639e+02   1.1488601917603414e-23
   9.3984015554904454e+02   1.1504603543387069e-23
   9.4197788761844095e+02   1.1520657457744855e-23
   9.4412048210872183e+02   1.1536764512326736e-23
   9.4626795007980331e+02   1.1552926140442846e-23
   9.4842030261675757e+02   1.1569145016023829e-23
   9.5057755082987103e+02   1.1585426784672074e-23
   9.5273970585470090e+02   1.1601785451027038e-23
   9.5490677885213313e+02   1.1618264927173071e-23
   9.5707878100844084e+02   1.1635070803130021e-23
   9.5925572353533812e+02   1.1654753080746744e-23
   9.6143761767004401e+02   1.1687517409618311e-23
   9.6362447467533718e+02   1.1685027184007687e-23
   9.6581630583961135e+02   1.1700905532854042e-23
   9.6801312247693954e+02   1.1717397380704406e-23
   9.7021493592712829e+02   1.1734050790625969e-23
   9.7242175755577762e+02   1.1750792045578163e-23
   9.7463359875433900e+02   1.1767600771378642e-23
   9.7685047094017489e+02   1.1784469585458143e-23
   9.7907238555661706e+02   1.1801395338598976e-23
   9.8129935407302719e+02   1.1818376543412302e-23
   9.8353138798485168e+02   1.1835412456162415e-23
   9.8576849881368707e+02   1.1852502700069731e-23
   9.8801069810733577e+02   1.1869647093743816e-23
   9.9025799743986727e+02   1.1886845566384521e-23
   9.9251040841167423e+02   1.1904098113014576e-23
   9.9476794264953810e+02   1.1921404769526102e-23
   9.9703061180668544e+02   1.1938765598121303e-23
   9.9929842756284859e+02   1.1956180678482855e-23
   1.0015714016243267e+03   1.1973650102234172e-23
   1.0038495457240462e+03   1.1991173969363159e-23
   1.0061328716216182e+03   1.2008752385850709e-23
   1.0084213911034049e+03   1.2026385462064368e-23
   1.0107151159825761e+03   1.2044073311645906e-23
   1.0130140580991718e+03   1.2061816050727844e-23
   1.0153182293201629e+03   1.2079613797372553e-23
   1.0176276415395137e+03   1.2097466671163193e-23
   1.0199423066782385e+03   1.2115374792903573e-23
   1.0222622366844707e+03   1.2133338284393084e-23
   1.0245874435335190e+03   1.2151357268257642e-23
   1.0269179392279309e+03   1.2169431867819633e-23
   1.0292537357975555e+03   1.2187562206998657e-23
   1.0315948452996017e+03   1.2205748410234537e-23
   1.0339412798187063e+03   1.2223990602425810e-23
   1.0362930514669927e+03   1.2242288908882280e-23
   1.0386501723841334e+03   1.2260643455287542e-23
   1.0410126547374146e+03   1.2279054367667064e-23
   1.0433805107217968e+03   1.2297521772365572e-23
   1.0457537525599807e+03   1.2316045796025803e-23
   1.0481323925024644e+03   1.2334626565572939e-23
   1.0505164428276144e+03   1.2353264208201842e-23
   1.0529059158417235e+03   1.2371958851365721e-23
   1.0553008238790783e+03   1.2390710622767859e-23
   1.0577011793020158e+03   1.2409519650353808e-23
   1.0601069945009965e+03   1.2428386062305934e-23
   1.0625182818946621e+03   1.2447309987038323e-23
   1.0649350539299016e+03   1.2466291553192657e-23
   1.0673573230819154e+03   1.2485330889634563e-23
   1.0697851018542794e+03   1.2504428125451656e-23
   1.0722184027790099e+03   1.2523583389950484e-23
   1.0746572384166293e+03   1.2542796812655024e-23
   1.0771016213562261e+03   1.2562068523305114e-23
   1.0795515642155274e+03   1.2581398651855455e-23
   1.0820070796409600e+03   1.2600787328474248e-23
   1.0844681803077121e+03   1.2620234683543078e-23
   1.0869348789198070e+03   1.2639740847655558e-23
   1.0894071882101616e+03   1.2659305951617615e-23
   1.0918851209406560e+03   1.2678930126447159e-23
   1.0943686899021970e+03   1.2698613503373385e-23
   1.0968579079147860e+03   1.2718356213837390e-23
   1.0993527878275843e+03   1.2738158389491874e-23
   1.1018533425189789e+03   1.2758020162201323e-23
   1.1043595848966515e+03   1.2777941664042632e-23
   1.1068715278976395e+03   1.2797923027304447e-23
   1.1093891844884108e+03   1.2817964384488184e-23
   1.1119125676649221e+03   1.2838065868308184e-23
   1.1144416904526940e+03   1.2858227611692387e-23
   1.1169765659068730e+03   1.2878449747781915e-23
   1.1195172071123006e+03   1.2898732409932714e-23
   1.1220636271835806e+03   1.2919075731715096e-23
   1.1246158392651469e+03   1.2939479846914535e-23
   1.1271738565313317e+03   1.2959944889532770e-23
   1.1297376921864325e+03   1.2980470993787376e-23
   1.1323073594647815e+03   1.3001058294113061e-23
   1.1348828716308140e+03   1.3021706925161868e-23
   1.1374642419791330e+03   1.3042417021804443e-23
   1.1400514838345855e+03   1.3063188719129494e-23
   1.1426446105523223e+03   1.3084022152445959e-23
   1.1452436355178747e+03   1.3104917457282135e-23
   1.1478485721472193e+03   1.3125874769387521e-23
   1.1504594338868483e+03   1.3146894224732818e-23
   1.1530762342138387e+03   1.3167975959510873e-23
   1.1556989866359222e+03   1.3189120110137507e-23
   1.1583277046915550e+03   1.3210326813251824e-23
   1.1609624019499870e+03   1.3231596205717291e-23
   1.1636030920113340e+03   1.3252928424622413e-23
   1.1662497885066418e+03   1.3274323607281124e-23
   1.1689025050979658e+03   1.3295781891234158e-23
   1.1715612554784354e+03   1.3317303414249415e-23
   1.1742260533723236e+03   1.3338888314322126e-23
   1.1768969125351227e+03   1.3360536729677038e-23
   1.1795738467536123e+03   1.3382248798767754e-23
   1.1822568698459309e+03   1.3404024660278567e-23
   1.1849459956616472e+03   1.3425864453124582e-23
   1.1876412380818319e+03   1.3447768316452410e-23
   1.1903426110191301e+03   1.3469736389641800e-23
   1.1930501284178285e+03   1.3491768812305605e-23
   1.1957638042539352e+03   1.3513865724290636e-23
   1.1984836525352462e+03   1.3536027265678953e-23
   1.2012096873014189e+03   1.3558253576788542e-23
   1.2039419226240466e+03   1.3580544798173908e-23
   1.2066803726067253e+03   1.3602901070626370e-23
   1.2094250513851348e+03   1.3625322535176535e-23
   1.2121759731271059e+03   1.3647809333093239e-23
   1.2149331520326950e+03   1.3670361605885693e-23
   1.2176966023342582e+03   1.3692979495303470e-23
   1.2204663382965246e+03   1.3715663143338084e-23
   1.2232423742166657e+03   1.3738412692223591e-23
   1.2260247244243772e+03   1.3761228284436695e-23
   1.2288134032819471e+03   1.3784110062698891e-23
   1.2316084251843313e+03   1.3807058169976213e-23
   1.2344098045592286e+03   1.3830072749480892e-23
   1.2372175558671552e+03   1.3853153944671945e-23
   1.2400316936015151e+03   1.3876301899255705e-23
   1.2428522322886829e+03   1.3899516757186816e-23
   1.2456791864880724e+03   1.3922798662670173e-23
   1.2485125707922145e+03   1.3946147760159802e-23
   1.2513523998268327e+03   1.3969564194362135e-23
   1.2541986882509138e+03   1.3993048110234466e-23
   1.2570514507567918e+03   1.4016599652988114e-23
   1.2599107020702177e+03   1.4040218968087701e-23
   1.2627764569504375e+03   1.4063906201252515e-23
   1.2656487301902680e+03   1.4087661498458341e-23
   1.2685275366161734e+03   1.4111485005937298e-23
   1.2714128910883428e+03   1.4135376870178720e-23
   1.2743048085007626e+03   1.4159337237931197e-23
   1.2772033037812996e+03   1.4183366256202581e-23
   1.2801083918917743e+03   1.4207464072261719e-23
   1.2830200878280402e+03   1.4231630833638196e-23
   1.2859384066200560e+03   1.4255866688124991e-23
   1.2888633633319705e+03   1.4280171783778236e-23
   1.2917949730621967e+03   1.4304546268919052e-23
   1.2947332509434891e+03   1.4328990292133800e-23
   1.2976782121430228e+03   1.4353504002276145e-23
   1.3006298718624721e+03   1.4378087548467369e-23
   1.3035882453380882e+03   1.4402741080097826e-23
   1.3065533478407799e+03   1.4427464746828946e-23
   1.3095251946761864e+03   1.4452258698592119e-23
   1.3125038011847648e+03   1.4477123085592962e-23
   1.3154891827418653e+03   1.4502058058310991e-23
   1.3184813547578060e+03   1.4527063767500527e-23
   1.3214803326779613e+03   1.4552140364194083e-23
   1.3244861319828356e+03   1.4577287999702455e-23
   1.3274987681881448e+03   1.4602506825616920e-23
   1.3305182568448963e+03   1.4627796993811513e-23
   1.3335446135394695e+03   1.4653158656444538e-23
   1.3365778538936963e+03   1.4678591965961563e-23
   1.3396179935649411e+03   1.4704097075098133e-23
   1.3426650482461837e+03   1.4729674136881943e-23
   1.3457190336660944e+03   1.4755323304638038e-23
   1.3487799655891254e+03   1.4781044731991473e-23
   1.3518478598155800e+03   1.4806838572873341e-23
   1.3549227321817052e+03   1.4832704981526720e-23
   1.3580045985597669e+03   1.4858644112513503e-23
   1.3610934748581340e+03   1.4884656120725479e-23
   1.3641893770213592e+03   1.4910741161394014e-23
   1.3672923210302633e+03   1.4936899390106647e-23
   1.3704023229020158e+03   1.4963130962826628e-23
   1.3735193986902191e+03   1.4989436035917794e-23
   1.3766435644849907e+03   1.5015814766180809e-23
   1.3797748364130439e+03   1.5042267310899186e-23
   1.3829132306377758e+03   1.5068793827905717e-23
   1.3860587633593491e+03   1.5095394475673810e-23
   1.3892114508147711e+03   1.5122069413451177e-23
   1.3923713092779844e+03   1.5148818801454534e-23
   1.3955383550599472e+03   1.5175642801162964e-23
   1.3987126045087180e+03   1.5202541575772903e-23
   1.4018940740095402e+03   1.5229515290921227e-23
   1.4050827799849262e+03   1.5256564115878683e-23
   1.4082787388947427e+03   1.5283688225599685e-23
   1.4114819672362971e+03   1.5310887804408030e-23
   1.4146924815444168e+03   1.5338163053010771e-23
   1.4179102983915432e+03   1.5365514202778830e-23
   1.4211354343878106e+03   1.5392941547390784e-23
   1.4243679061811370e+03   1.5420445520994986e-23
   1.4276077304573018e+03   1.5448026921462392e-23
   1.4308549239400422e+03   1.5475687694597418e-23
   1.4341095033911336e+03   1.5503434747734729e-23
   1.4373714856104764e+03   1.5531314656440296e-23
   1.4406408874361839e+03   1.5564427159273118e-23
   1.4439177257446693e+03   1.5587247774308872e-23
   1.4472020174507334e+03   1.5615138085412536e-23
   1.4504937795076462e+03   1.5643231935964316e-23
   1.4537930289072444e+03   1.5671418526122012e-23
   1.4570997826800117e+03   1.5699686860508198e-23
   1.4604140578951685e+03   1.5728034555133454e-23
   1.4637358716607628e+03   1.5756460938892247e-23
   1.4670652411237511e+03   1.5784965837593435e-23
   1.4704021834700959e+03   1.5813549257795772e-23
   1.4737467159248495e+03   1.5842211282751118e-23
   1.4770988557522435e+03   1.5870952032162380e-23
   1.4804586202557782e+03   1.5899771644660337e-23
   1.4838260267783135e+03   1.5928670269448529e-23
   1.4872010927021524e+03   1.5957648062014892e-23
   1.4905838354491393e+03   1.5986705181802328e-23
   1.4939742724807450e+03   1.6015841790873149e-23
   1.4973724212981570e+03   1.6045058053117416e-23
   1.5007782994423703e+03   1.6074354133761715e-23
   1.5041919244942806e+03   1.6103730199055814e-23
   1.5076133140747675e+03   1.6133186416070559e-23
   1.5110424858447943e+03   1.6162722952559689e-23
   1.5144794575054952e+03   1.6192339976867162e-23
   1.5179242467982660e+03   1.6222037657862672e-23
   1.5213768715048586e+03   1.6251816164894784e-23
   1.5248373494474658e+03   1.6281675667758983e-23
   1.5283056984888226e+03   1.6311616336673247e-23
   1.5317819365322930e+03   1.6341638342261969e-23
   1.5352660815219633e+03   1.6371741855541548e-23
   1.5387581514427347e+03   1.6401927047911917e-23
   1.5422581643204164e+03   1.6432194091149150e-23
   1.5457661382218205e+03   1.6462543157401617e-23
   1.5492820912548482e+03   1.6492974419184030e-23
   1.5528060415685927e+03   1.6523488049376353e-23
   1.5563380073534297e+03   1.6554084221221314e-23
   1.5598780068411047e+03   1.6584763108323394e-23
   1.5634260583048369e+03   1.6615524884647088e-23
   1.5669821800594088e+03   1.6646369724517358e-23
   1.5705463904612602e+03   1.6677297802619751e-23
   1.5741187079085844e+03   1.6708309293999018e-23
   1.5776991508414226e+03   1.6739404374060934e-23
   1.5812877377417585e+03   1.6770583218572043e-23
   1.5848844871336155e+03   1.6801846003659343e-23
   1.5884894175831519e+03   1.6833192905813101e-23
   1.5921025476987518e+03   1.6864624101885435e-23
   1.5957238961311311e+03   1.6896139769091922e-23
   1.5993534815734224e+03   1.6927740085012722e-23
   1.6029913227612815e+03   1.6959425227593239e-23
   1.6066374384729784e+03   1.6991195375145325e-23
   1.6102918475294950e+03   1.7023050706347189e-23
   1.6139545687946236e+03   1.7054991400246287e-23
   1.6176256211750633e+03   1.7087017636258287e-23
   1.6213050236205172e+03   1.7119129594170008e-23
   1.6249927951237919e+03   1.7151327454139045e-23
   1.6286889547208953e+03   1.7183611396695603e-23
   1.6323935214911294e+03   1.7215981602742886e-23
   1.6361065145571979e+03   1.7248438253559730e-23
   1.6398279530853010e+03   1.7280981530800137e-23
   1.6435578562852288e+03   1.7313611616494744e-23
   1.6472962434104702e+03   1.7346328693053194e-23
   1.6510431337583054e+03   1.7379132943263205e-23
   1.6547985466699083e+03   1.7412024550293593e-23
   1.6585625015304454e+03   1.7445003697694247e-23
   1.6623350177691759e+03   1.7478070569398270e-23
   1.6661161148595527e+03   1.7511225349722084e-23
   1.6699058123193220e+03   1.7544468223367330e-23
   1.6737041297106261e+03   1.7577799375422335e-23
   1.6775110866400983e+03   1.7611218991362056e-23
   1.6813267027589727e+03   1.7644727257050658e-23
   1.6851509977631824e+03   1.7678324358742125e-23
   1.6889839913934547e+03   1.7712010483081187e-23
   1.6928257034354237e+03   1.7745785817104655e-23
   1.6966761537197258e+03   1.7779650548243558e-23
   1.7005353621221034e+03   1.7813604864322740e-23
   1.7044033485635077e+03   1.7847648953563690e-23
   1.7082801330102013e+03   1.7881783004584102e-23
   1.7121657354738620e+03   1.7916007206400951e-23
   1.7160601760116867e+03   1.7950321748430403e-23
   1.7199634747264890e+03   1.7984726820489235e-23
   1.7238756517668126e+03   1.8019222612796312e-23
   1.7277967273270292e+03   1.8053809315974406e-23
   1.7317267216474452e+03   1.8088487121050153e-23
   1.7356656550144003e+03   1.8123256219456389e-23
   1.7396135477603816e+03   1.8158116803032946e-23
   1.7435704202641227e+03   1.8193069064027734e-23
   1.7475362929507096e+03   1.8228113195098974e-23
   1.7515111862916867e+03   1.8263249389315628e-23
   1.7554951208051623e+03   1.8298477840158044e-23
   1.7594881170559165e+03   1.8333798741521680e-23
   1.7634901956555004e+03   1.8369212287716105e-23
   1.7675013772623520e+03   1.8404718673466537e-23
   1.7715216825818970e+03   1.8440318093916991e-23
   1.7755511323666574e+03   1.8476010744630364e-23
   1.7795897474163598e+03   1.8511796821589548e-23
   1.7836375485780354e+03   1.8547676521199474e-23
   1.7876945567461396e+03   1.8583650040289528e-23
   1.7917607928626512e+03   1.8619717576113136e-23
   1.7958362779171837e+03   1.8655879326351334e-23
   1.7999210329470920e+03   1.8692135489113989e-23
   1.8040150790375851e+03   1.8728486262940351e-23
   1.8081184373218246e+03   1.8764931846803953e-23
   1.8122311289810480e+03   1.8801472440112462e-23
   1.8163531752446681e+03   1.8838108242711612e-23
   1.8204845973903862e+03   1.8874839454888248e-23
   1.8246254167443008e+03   1.8911666277372989e-23
   1.8287756546810199e+03   1.8948588911346104e-23
   1.8329353326237645e+03   1.8985607558442214e-23
   1.8371044720444891e+03   1.9022722420757017e-23
   1.8412830944639861e+03   1.9059933700857414e-23
   1.8454712214520007e+03   1.9097241601792623e-23
   1.8496688746273339e+03   1.9134646327113572e-23
   1.8538760756579657e+03   1.9172148080894158e-23
   1.8580928462611598e+03   1.9209747067769224e-23
   1.8623192082035775e+03   1.9247443492987115e-23
   1.8665551833013897e+03   1.9285237562492665e-23
   1.8708007934203895e+03   1.9323129483060559e-23
   1.8750560604761056e+03   1.9361119462516055e-23
   1.8793210064339169e+03   1.9399207710123141e-23
   1.8835956533091580e+03   1.9437394437291719e-23
   1.8878800231672456e+03   1.9475679858958514e-23
   1.8921741381237846e+03   1.9514064196477806e-23
   1.8964780203446785e+03   1.9552547684278402e-23
   1.9007916920462537e+03   1.9591130587136791e-23
   1.9051151754953682e+03   1.9629813253044946e-23
   1.9094484930095266e+03   1.9668596319286886e-23
   1.9137916669569970e+03   1.9707481914430156e-23
   1.9181447197569248e+03   1.9746490963217732e-23
   1.9225076738794503e+03   1.9785958104326738e-23
   1.9268805518458250e+03   1.9824735745699324e-23
   1.9312633762285207e+03   1.9864009893063966e-23
   1.9356561696513581e+03   1.9903392327278938e-23
   1.9400589547896172e+03   1.9942877284597478e-23
   1.9444717543701486e+03   1.9982464067624660e-23
   1.9488945911715025e+03   2.0022152645119667e-23
   1.9533274880240385e+03   2.0061943143262346e-23
   1.9577704678100461e+03   2.0101835738863381e-23
   1.9622235534638608e+03   2.0141830628640919e-23
   1.9666867679719855e+03   2.0181928018400205e-23
   1.9711601343732061e+03   2.0222128118642285e-23
   1.9756436757587130e+03   2.0262431142579010e-23
   1.9801374152722201e+03   2.0302837305157935e-23
   1.9846413761100778e+03   2.0343346822554694e-23
   1.9891555815214042e+03   2.0383959911885279e-23
   1.9936800548081992e+03   2.0424676791046353e-23
   1.9982148193254586e+03   2.0465497678613719e-23
   2.0027598984813069e+03   2.0506422793783371e-23
   2.0073153157371096e+03   2.0547452356330865e-23
   2.0118810946075973e+03   2.0588586586586696e-23
   2.0164572586609861e+03   2.0629825705419601e-23
   2.0210438315190997e+03   2.0671169934225462e-23
   2.0256408368574916e+03   2.0712619494920037e-23
   2.0302482984055669e+03   2.0754174609933226e-23
   2.0348662399467064e+03   2.0795835502207955e-23
   2.0394946853183822e+03   2.0837602395195235e-23
   2.0441336584122923e+03   2.0879475512856152e-23
   2.0487831831744788e+03   2.0921455079658425e-23
   2.0534432836054434e+03   2.0963541320578556e-23
   2.0581139837602859e+03   2.1005734461100850e-23
   2.0627953077488178e+03   2.1048034727219019e-23
   2.0674872797356916e+03   2.1090442345435307e-23
   2.0721899239405220e+03   2.1132957542762785e-23
   2.0769032646380156e+03   2.1175580546726149e-23
   2.0816273261580905e+03   2.1218311585361155e-23
   2.0863621328860095e+03   2.1261150887218591e-23
   2.0911077092624932e+03   2.1304098681363139e-23
   2.0958640797838625e+03   2.1347155197375037e-23
   2.1006312690021527e+03   2.1390320665351251e-23
   2.1054093015252483e+03   2.1433595315908638e-23
   2.1101982020169994e+03   2.1476979380182030e-23
   2.1149979951973610e+03   2.1520473089828518e-23
   2.1198087058425144e+03   2.1564076677026777e-23
   2.1246303587849957e+03   2.1607790374478828e-23
   2.1294629789138239e+03   2.1651614415412550e-23
   2.1343065911746312e+03   2.1695549033581671e-23
   2.1391612205697911e+03   2.1739594463268432e-23
   2.1440268921585412e+03   2.1783750939283683e-23
   2.1489036310571232e+03   2.1828018696968073e-23
   2.1537914624389068e+03   2.1872397972195760e-23
   2.1586904115345196e+03   2.1916889001373104e-23
   2.1636005036319807e+03   2.1961492021442179e-23
   2.1685217640768210e+03   2.2006207269880401e-23
   2.1734542182722294e+03   2.2051034984703338e-23
   2.1783978916791725e+03   2.2095975404465909e-23
   2.1833528098165311e+03   2.2141028768262658e-23
   2.1883189982612321e+03   2.2186195315730993e-23
   2.1932964826483721e+03   2.2231475287051202e-23
   2.1982852886713627e+03   2.2276868922948571e-23
   2.2032854420820559e+03   2.2322376464694976e-23
   2.2082969686908773e+03   2.2367998154109423e-23
   2.2133198943669604e+03   2.2413734233560487e-23
   2.2183542450382797e+03   2.2459584945968053e-23
   2.2234000466917869e+03   2.2505550534803196e-23
   2.2284573253735366e+03   2.2551631244091559e-23
   2.2335261071888331e+03   2.2597827318413610e-23
   2.2386064183023564e+03   2.2644139002906864e-23
   2.2436982849383039e+03   2.2690566543267213e-23
   2.2488017333805128e+03   2.2737110185749278e-23
   2.2539167899726131e+03   2.2783770177171322e-23
   2.2590434811181522e+03   2.2830546764913405e-23
   2.2641818332807343e+03   2.2877440196920279e-23
   2.2693318729841571e+03   2.2924450721704558e-23
   2.2744936268125489e+03   2.2971578588346029e-23
   2.2796671214105068e+03   2.3018824046495887e-23
   2.2848523834832267e+03   2.3066187346378010e-23
   2.2900494397966545e+03   2.3113668738791282e-23
   2.2952583171776132e+03   2.3161268475111564e-23
   2.3004790425139499e+03   2.3208986807296768e-23
   2.3057116427546616e+03   2.3256823987889567e-23
   2.3109561449100497e+03   2.3304780270021613e-23
   2.3162125760518502e+03   2.3352855907421940e-23
   2.3214809633133764e+03   2.3401051154423303e-23
   2.3267613338896567e+03   2.3449366265976256e-23
   2.3320537150375781e+03   2.3497801497667739e-23
   2.3373581340760247e+03   2.3546357105748492e-23
   2.3426746183860209e+03   2.3595033347181268e-23
   2.3480031954108649e+03   2.3643830479721462e-23
   2.3533438926562840e+03   2.3692748762058488e-23
   2.3586967376905682e+03   2.3741788454094914e-23
   2.3640617581447073e+03   2.3790949817509721e-23
   2.3694389817125457e+03   2.3840233117033394e-23
   2.3748284361509186e+03   2.3889638623656534e-23
   2.3802301492797947e+03   2.3939166624060797e-23
   2.3856441489824215e+03   2.3988817455185113e-23
   2.3910704632054699e+03   2.4038591685034817e-23
   2.3965091199591757e+03   2.4088492064836337e-23
   2.4019601473174871e+03   2.4338394892107465e-23
   2.4074235734182107e+03   2.4188656189673546e-23
   2.4128994264631474e+03   2.4238920810439926e-23
   2.4183877347182515e+03   2.4289312526435577e-23
   2.4238885265137715e+03   2.4339829209395861e-23
   2.4294018302443865e+03   2.4390470830083938e-23
   2.4349276743693695e+03   2.4441237582476082e-23
   2.4404660874127226e+03   2.4492129709064471e-23
   2.4460170979633290e+03   2.4543147467472001e-23
   2.4515807346750989e+03   2.4594291121368327e-23
   2.4571570262671171e+03   2.4645560937386238e-23
   2.4627460015237925e+03   2.4696957183903991e-23
   2.4683476892950066e+03   2.4748480130509751e-23
   2.4739621184962639e+03   2.4800130047740036e-23
   2.4795893181088318e+03   2.4851907206947012e-23
   2.4852293171799047e+03   2.4903811880227551e-23
   2.4908821448227482e+03   2.4955844340379243e-23
   2.4965478302168394e+03   2.5008004860877171e-23
   2.5022264026080334e+03   2.5060293715861846e-23
   2.5079178913087057e+03   2.5112711180127942e-23
   2.5136223256979038e+03   2.5165257529119556e-23
   2.5193397352215011e+03   2.5217933038928099e-23
   2.5250701493923461e+03   2.5270737986291295e-23
   2.5308135977904176e+03   2.5323672648590035e-23
   2.5365701100629785e+03   2.5376737303852476e-23
   2.5423397159247179e+03   2.5429932230749548e-23
   2.5481224451579214e+03   2.5483257708599989e-23
   2.5539183276126146e+03   2.5536714017369627e-23
   2.5597273932067205e+03   2.5590301437671734e-23
   2.5655496719262051e+03   2.5644020250769572e-23
   2.5713851938252474e+03   2.5697870738577900e-23
   2.5772339890263847e+03   2.5751853183662811e-23
   2.5830960877206689e+03   2.5805967869244860e-23
   2.5889715201678246e+03   2.5860215079198454e-23
   2.5948603166964067e+03   2.5914595098056955e-23
   2.6007625077039456e+03   2.5969108211009328e-23
   2.6066781236571228e+03   2.6023754703907026e-23
   2.6126071950919140e+03   2.6078534863261316e-23
   2.6185497526137524e+03   2.6133448976246949e-23
   2.6245058268976845e+03   2.6188497330702689e-23
   2.6304754486885322e+03   2.6243680215134255e-23
   2.6364586488010409e+03   2.6298997918714572e-23
   2.6424554581200541e+03   2.6354450731286792e-23
   2.6484659076006628e+03   2.6410038943364615e-23
   2.6544900282683661e+03   2.6465762846133805e-23
   2.6605278512192376e+03   2.6521622731456386e-23
   2.6665794076200718e+03   2.6577618891868480e-23
   2.6726447287085616e+03   2.6633751620584393e-23
   2.6787238457934509e+03   2.6690021211498844e-23
   2.6848167902546975e+03   2.6746427959186089e-23
   2.6909235935436336e+03   2.6802972158904144e-23
   2.6970442871831337e+03   2.6859654106594937e-23
   2.7031789027677655e+03   2.6916474098886675e-23
   2.7093274719639671e+03   2.6973432433095174e-23
   2.7154900265102033e+03   2.7030529407226961e-23
   2.7216665982171289e+03   2.7087765319977401e-23
   2.7278572189677579e+03   2.7145140470738064e-23
   2.7340619207176155e+03   2.7202655159592879e-23
   2.7402807354949209e+03   2.7260309687324304e-23
   2.7465136954007403e+03   2.7318104355412790e-23
   2.7527608326091572e+03   2.7376039466039819e-23
   2.7590221793674355e+03   2.7434115322090208e-23
   2.7652977679961887e+03   2.7492332227153187e-23
   2.7715876308895495e+03   2.7550690485527150e-23
   2.7778918005153237e+03   2.7609190402220233e-23
   2.7842103094151753e+03   2.7667832282956335e-23
   2.7905431902047853e+03   2.7726616434179068e-23
   2.7968904755740236e+03   2.7785543163056274e-23
   2.8032521982871067e+03   2.7844612777491899e-23
   2.8096283911827841e+03   2.7903825586137901e-23
   2.8160190871744967e+03   2.7963181898417664e-23
   2.8224243192505496e+03   2.8022682024563760e-23
   2.8288441204742812e+03   2.8082326275690811e-23
   2.8352785239842360e+03   2.8142114963937414e-23
   2.8417275629943333e+03   2.8202048402781926e-23
   2.8481912707940437e+03   2.8262126907802828e-23
   2.8546696807485473e+03   2.8322350798829216e-23
   2.8611628262989252e+03   2.8382720407322103e-23
   2.8676707409623218e+03   2.8443236111051772e-23
   2.8741934583321108e+03   2.8503898626495589e-23
   2.8807310120780839e+03   2.8564730320527250e-23
   2.8872834359466156e+03   2.8625664112488935e-23
   2.8938507637608373e+03   2.8686764845630305e-23
   2.9004330294208153e+03   2.8748014898383019e-23
   2.9070302669037219e+03   2.8809413044584930e-23
   2.9136425102640151e+03   2.8870959467443273e-23
   2.9202697936336103e+03   2.8932654457949042e-23
   2.9269121512220618e+03   2.8994498328204128e-23
   2.9335696173167280e+03   2.9056491396823447e-23
   2.9402422262829632e+03   2.9118633985235274e-23
   2.9469300125642903e+03   2.9180926416482012e-23
   2.9536330106825662e+03   2.9243369014764470e-23
   2.9603512552381790e+03   2.9305962105245872e-23
   2.9670847809102161e+03   2.9368706013960056e-23
   2.9738336224566428e+03   2.9431601067765500e-23
   2.9805978147144856e+03   2.9494647594320508e-23
   2.9873773926000094e+03   2.9557845922072420e-23
   2.9941723911088998e+03   2.9621196380246448e-23
   3.0009828453164400e+03   2.9684699298846942e-23
   3.0078087903777005e+03   2.9748355008653365e-23
   3.0146502615277032e+03   2.9812163841218412e-23
   3.0215072940816240e+03   2.9876126128872051e-23
   3.0283799234349663e+03   2.9940242204718711e-23
   3.0352681850637337e+03   3.0004512402640490e-23
   3.0421721145246306e+03   3.0068937057298030e-23
   3.0490917474552361e+03   3.0133516504132094e-23
   3.0560271195741889e+03   3.0198251079363828e-23
   3.0629782666813712e+03   3.0263141119999175e-23
   3.0699452246580959e+03   3.0328186963827441e-23
   3.0769280294672903e+03   3.0393388949425152e-23
   3.0839267171536844e+03   3.0458747416156475e-23
   3.0909413238439852e+03   3.0524262704177690e-23
   3.0979718857470821e+03   3.0589935154434574e-23
   3.1050184391542207e+03   3.0655765108668249e-23
   3.1120810204391969e+03   3.0721752909414448e-23
   3.1191596660585319e+03   3.0787898900006778e-23
   3.1262544125516797e+03   3.0854203424578649e-23
   3.1333652965412020e+03   3.0920666828063417e-23
   3.1404923547329608e+03   3.0987289456199588e-23
   3.1476356239163088e+03   3.1054071655527795e-23
   3.1547951409642824e+03   3.1121013773398758e-23
   3.1619709428337774e+03   3.1188116157968786e-23
   3.1691630665657603e+03   3.1255379158206591e-23
   3.1763715492854481e+03   3.1322803123893936e-23
   3.1835964282025006e+03   3.1390388405626156e-23
   3.1908377406112140e+03   3.1458135354814628e-23
   3.1980955238907154e+03   3.1526044323690911e-23
   3.2053698155051443e+03   3.1594115665306141e-23
   3.2126606530038653e+03   3.1662349733533298e-23
   3.2199680740216468e+03   3.1730746883070975e-23
   3.2272921162788616e+03   3.1799307469444880e-23
   3.2346328175816825e+03   3.1868031849008513e-23
   3.2419902158222658e+03   3.1936920378947752e-23
   3.2493643489789661e+03   3.2005973417283469e-23
   3.2567552551165181e+03   3.2075191322872918e-23
   3.2641629723862388e+03   3.2144574455414416e-23
   3.2715875390262227e+03   3.2214123175453185e-23
   3.2790289933615413e+03   3.2283837844386371e-23
   3.2864873738044307e+03   3.2353718824474389e-23
   3.2939627188545087e+03   3.2423766478856140e-23
   3.3014550670989584e+03   3.2493981171582688e-23
   3.3089644572127331e+03   3.2564363267671982e-23
   3.3164909279587582e+03   3.2634913133245815e-23
   3.3240345181881175e+03   3.2705631135848704e-23
   3.3315952668402751e+03   3.2776517645382536e-23
   3.3391732129432621e+03   3.2847573037433255e-23
   3.3467683956138817e+03   3.2918797709915597e-23
   3.3543808540579093e+03   3.2990192245004324e-23
   3.3620106275702997e+03   3.3061818291258619e-23
   3.3696577555353874e+03   3.3133491166515433e-23
   3.3773222774270807e+03   3.3205395956984846e-23
   3.3850042328090840e+03   3.3277472245050905e-23
   3.3927036613350915e+03   3.3349720057184298e-23
   3.4004206027489827e+03   3.3422139730167034e-23
   3.4081550968850479e+03   3.3494731630898086e-23
   3.4159071836681787e+03   3.3567496133168222e-23
   3.4236769031140807e+03   3.3640433613421692e-23
   3.4314642953294760e+03   3.3713544449637699e-23
   3.4392694005123135e+03   3.3786829020953662e-23
   3.4470922589519741e+03   3.3860287707524200e-23
   3.4549329110294802e+03   3.3933920890458693e-23
   3.4627913972177080e+03   3.4007728951790092e-23
   3.4706677580815804e+03   3.4081712274465120e-23
   3.4785620342782986e+03   3.4155871242335962e-23
   3.4864742665575423e+03   3.4230206240154180e-23
   3.4944044957616684e+03   3.4304717653575860e-23
   3.5023527628259421e+03   3.4379405869157142e-23
   3.5103191087787368e+03   3.4454271274356628e-23
   3.5183035747417462e+03   3.4529314257536361e-23
   3.5263062019301997e+03   3.4604535207966159e-23
   3.5343270316530729e+03   3.4679934515819308e-23
   3.5423661053133014e+03   3.4755512572180310e-23
   3.5504234644079943e+03   3.4831269769044077e-23
   3.5584991505286534e+03   3.4907206499319106e-23
   3.5665932053613724e+03   3.4983323156827098e-23
   3.5747056706870726e+03   3.5059620136307120e-23
   3.5828365883817096e+03   3.5136097833419479e-23
   3.5909860004164780e+03   3.5212756644741797e-23
   3.5991539488580502e+03   3.5289596967776998e-23
   3.6073404758687775e+03   3.5366619200953481e-23
   3.6155456237069129e+03   3.5443823743626320e-23
   3.6237694347268289e+03   3.5521210996080116e-23
   3.6320119513792361e+03   3.5598781359530523e-23
   3.6402732162114016e+03   3.5676535236128570e-23
   3.6485532718673694e+03   3.5754473028960245e-23
   3.6568521610881849e+03   3.5832595142048844e-23
   3.6651699267120985e+03   3.5910901980360008e-23
   3.6735066116748112e+03   3.5989393949799846e-23
   3.6818622590096847e+03   3.6068071457220777e-23
   3.6902369118479505e+03   3.6146934910421768e-23
   3.6986306134189576e+03   3.6225984718150600e-23
   3.7070434070503788e+03   3.6305221290108008e-23
   3.7154753361684388e+03   3.6384645036948406e-23
   3.7239264442981380e+03   3.6464256370282372e-23
   3.7323967750634783e+03   3.6544055702682923e-23
   3.7408863721876905e+03   3.6624043447684338e-23
   3.7493952794934457e+03   3.6704220019790876e-23
   3.7579235409031044e+03   3.6784585834480292e-23
   3.7664712004389271e+03   3.6865141308212714e-23
   3.7750383022233068e+03   3.6945886858449496e-23
   3.7836248904790000e+03   3.7026822903682692e-23
   3.7922310095293378e+03   3.7107949863502159e-23
   3.8008567037984812e+03   3.7189268158768687e-23
   3.8095020178116320e+03   3.7270778212121967e-23
   3.8181669961952684e+03   3.7352480449923709e-23
   3.8268516836773747e+03   3.7434375313048346e-23
   3.8355561250876749e+03   3.7516463394324100e-23
   3.8442803653578508e+03   3.7598756103603639e-23
   3.8530244495217962e+03   3.7681219748280560e-23
   3.8617884227158329e+03   3.7763889112109042e-23
   3.8705723301789485e+03   3.7846753302164888e-23
   3.8793762172530346e+03   3.7929812669345759e-23
   3.8882001293831040e+03   3.8013067632773506e-23
   3.8970441121175481e+03   3.8096518620749342e-23
   3.9059082111083594e+03   3.8180166064438045e-23
   3.9147924721113668e+03   3.8264010396593172e-23
   3.9236969409864755e+03   3.8348052051197592e-23
   3.9326216636979061e+03   3.8432291463343048e-23
   3.9415666863144152e+03   3.8516729069178362e-23
   3.9505320550095594e+03   3.8601365305892901e-23
   3.9595178160619148e+03   3.8686200611705785e-23
   3.9685240158553220e+03   3.8771235425861603e-23
   3.9775507008791251e+03   3.8856470188632132e-23
   3.9865979177284157e+03   3.8941905341315822e-23
   3.9956657131042562e+03   3.9027541326238933e-23
   4.0047541338139463e+03   3.9113378586754875e-23
   4.0138632267712487e+03   3.9199417567250201e-23
   4.0229930389966380e+03   3.9285658713144389e-23
   4.0321436176175284e+03   3.9372102470892107e-23
   4.0413150098685405e+03   3.9458749287985179e-23
   4.0505072630917302e+03   3.9545599612956553e-23
   4.0597204247368354e+03   3.9632653895379176e-23
   4.0689545423615218e+03   3.9719912585873153e-23
   4.0782096636316282e+03   3.9807376136104074e-23
   4.0874858363214134e+03   3.9895044998786515e-23
   4.0967831083138053e+03   3.9982919627687394e-23
   4.1061015276006337e+03   4.0071000477626650e-23
   4.1154411422828998e+03   4.0159288004482674e-23
   4.1248020005710150e+03   4.0247782665189753e-23
   4.1341841507850377e+03   4.0336484917745716e-23
   4.1435876413549422e+03   4.0425395221211453e-23
   4.1530125208208592e+03   4.0514514035712928e-23
   4.1624588378333274e+03   4.0603841822447374e-23
   4.1719266411535427e+03   4.0693379043680982e-23
   4.1814159796536123e+03   4.0783126162754065e-23
   4.1909269023168063e+03   4.0873083644084699e-23
   4.2004594582378131e+03   4.0963251953168798e-23
   4.2100136966229911e+03   4.1053631556586219e-23
   4.2195896667906109e+03   4.1144222922002019e-23
   4.2291874181711337e+03   4.1235026518172834e-23
   4.2388070003074536e+03   4.1326042814950363e-23
   4.2484484628551418e+03   4.1417272283293960e-23
   4.2581118555827243e+03   4.1508715395288204e-23
   4.2677972283719282e+03   4.1600372624176231e-23
   4.2775046312179384e+03   4.1692244444461581e-23
   4.2872341142296582e+03   4.1784331332191255e-23
   4.2969857276299654e+03   4.1876633766109541e-23
   4.3067595217559747e+03   4.1969152234624974e-23
   4.3165555470592953e+03   4.2061887349371351e-23
   4.3263738541062985e+03   4.2154840226473476e-23
   4.3362144935783563e+03   4.2248008512396408e-23
   4.3460775162721338e+03   4.2341395796630843e-23
   4.3559629730998367e+03   4.2435001535979266e-23
   4.3658709150894601e+03   4.2528826189737867e-23
   4.3758013933850798e+03   4.2622870239190571e-23
   4.3857544592470977e+03   4.2717134169670873e-23
   4.3957301640525102e+03   4.2811618468345885e-23
   4.4057285592951766e+03   4.2906323623748132e-23
   4.4157496965860792e+03   4.3001250125629651e-23
   4.4257936276535966e+03   4.3096398464920504e-23
   4.4358604043437690e+03   4.3191769133710121e-23
   4.4459500786205526e+03   4.3287362625238731e-23
   4.4560627025661106e+03   4.3383179433894501e-23
   4.4661983283810678e+03   4.3479220055217748e-23
   4.4763570083847881e+03   4.3575484985900327e-23
   4.4865387950156228e+03   4.3671974723783397e-23
   4.4967437408312153e+03   4.3768689767867213e-23
   4.5069718985087475e+03   4.3865630618307319e-23
   4.5172233208452208e+03   4.3962797776418548e-23
   4.5274980607577272e+03   4.4060191744678967e-23
   4.5377961712837214e+03   4.4157813026731228e-23
   4.5481177055813005e+03   4.4255662127386050e-23
   4.5584627169294599e+03   4.4353739552623374e-23
   4.5688312587283945e+03   4.4452045809593992e-23
   4.5792233844997590e+03   4.4550581406628894e-23
   4.5896391478869491e+03   4.4649346853231228e-23
   4.6000786026553651e+03   4.4748342660089651e-23
   4.6105418026927109e+03   4.4847569339073499e-23
   4.6210288020092612e+03   4.4947027403237768e-23
   4.6315396547381361e+03   4.5046717366828492e-23
   4.6420744151355902e+03   4.5146639745282020e-23
   4.6526331375812833e+03   4.5246795055229086e-23
   4.6632158765785734e+03   4.5347183814499786e-23
   4.6738226867547746e+03   4.5447806542123323e-23
   4.6844536228614688e+03   4.5548663758336057e-23
   4.6951087397747715e+03   4.5649755984584814e-23
   4.7057880924956135e+03   4.5751083743540091e-23
   4.7164917361500384e+03   4.5852647559126409e-23
   4.7272197259894601e+03   4.5954447956648971e-23
   4.7379721173909820e+03   4.6056485463786487e-23
   4.7487489658576615e+03   4.6158760677207334e-23
   4.7595503270188010e+03   4.6261273914917582e-23
   4.7703762566302357e+03   4.6364025908063597e-23
   4.7812268105746271e+03   4.6467017136702731e-23
   4.7921020448617301e+03   4.6570248149239233e-23
   4.8030020156287119e+03   4.6673727492512648e-23
   4.8139267791404254e+03   4.6777431533759754e-23
   4.8248763917896977e+03   4.6881384947841280e-23
   4.8358509100976289e+03   4.6985580299590399e-23
   4.8468503907138847e+03   4.7090018094544650e-23
   4.8578748904169670e+03   4.7194698868843179e-23
   4.8689244661145412e+03   4.7299623162691016e-23
   4.8799991748437096e+03   4.7404791518130223e-23
   4.8910990737713064e+03   4.7510204478629155e-23
   4.9022242201941972e+03   4.7615862588979467e-23
   4.9133746715395737e+03   4.7721766395259811e-23
   4.9245504853652492e+03   4.7827916444823826e-23
   4.9357517193599560e+03   4.7934313286302227e-23
   4.9469784313436494e+03   4.8040957469592751e-23
   4.9582306792677891e+03   4.8147849545872810e-23
   4.9695085212156509e+03   4.8254990067591894e-23
   4.9808120154026328e+03   4.8362379588481997e-23
   4.9921412201765452e+03   4.8470018663552596e-23
   5.0034961940179137e+03   4.8577907849098769e-23
   5.0148769955402859e+03   4.8686047702702438e-23
   5.0262836834905174e+03   4.8794438783234540e-23
   5.0377163167490999e+03   4.8903081650859120e-23
   5.0491749543304495e+03   4.9011976867033984e-23
   5.0606596553832142e+03   4.9121124994516315e-23
   5.0721704791905804e+03   4.9230526597364462e-23
   5.0837074851705784e+03   4.9340182240940944e-23
   5.0952707328763872e+03   4.9450092491915123e-23
   5.1068602819966454e+03   4.9560257918264405e-23
   5.1184761923557617e+03   4.9670679089283302e-23
   5.1301185239142042e+03   4.9781356575579235e-23
   5.1417873367688426e+03   4.9892290949079601e-23
   5.1534826911532327e+03   5.0003482783034450e-23
   5.1652046474379385e+03   5.0114932652020819e-23
   5.1769532661308403e+03   5.0226641131943923e-23
   5.1887286078774478e+03   5.0338608800043435e-23
   5.2005307334612216e+03   5.0450836234899649e-23
   5.2123597038038506e+03   5.0563324016444749e-23
   5.2242155799656230e+03   5.0676072725982373e-23
   5.2360984231457051e+03   5.0789082946242633e-23
   5.2480082946824614e+03   5.0902355261583320e-23
   5.2599452560537775e+03   5.1015890258980827e-23
   5.2719093688773737e+03   5.1129688538365850e-23
   5.2839006949111254e+03   5.1243782547739132e-23
   5.2959192960533837e+03   5.1358077212950204e-23
   5.3079652343432781e+03   5.1472668783151747e-23
   5.3200385719610640e+03   5.1587525997765388e-23
   5.3321393712284280e+03   5.1702649434764355e-23
   5.3442676946088086e+03   5.1818039687121137e-23
   5.3564236047077229e+03   5.1933697350569863e-23
   5.3686071642730894e+03   5.2049623022515995e-23
   5.3808184361955509e+03   5.2165817301832903e-23
   5.3930574835087982e+03   5.2282280788811445e-23
   5.4053243693899030e+03   5.2399014085141057e-23
   5.4176191571596210e+03   5.2516017793905204e-23
   5.4299419102827524e+03   5.2633292519586603e-23
   5.4422926923684463e+03   5.2750838868063394e-23
   5.4546715671705351e+03   5.2868657446612699e-23
   5.4670785985878756e+03   5.2986748863914720e-23
   5.4795138506646335e+03   5.3105113730055028e-23
   5.4919773875906812e+03   5.3223752656528758e-23
   5.5044692737018822e+03   5.3342666256240063e-23
   5.5169895734804386e+03   5.3461855143507287e-23
   5.5295383515552212e+03   5.3581319934068948e-23
   5.5421156727021043e+03   5.3701061245083758e-23
   5.5547216018442978e+03   5.3821079695132311e-23
   5.5673562040526849e+03   5.3941375904225881e-23
   5.5800195445461641e+03   5.4061950493802745e-23
   5.5927116886919594e+03   5.4182804086737717e-23
   5.6054327020059945e+03   5.4303937307341020e-23
   5.6181826501532096e+03   5.4425350781364536e-23
   5.6309615989479043e+03   5.4547045136002610e-23
   5.6437696143540752e+03   5.4669020999898960e-23
   5.6566067624857606e+03   5.4791279003147838e-23
   5.6694731096073792e+03   5.4913819777299501e-23
   5.6823687221340724e+03   5.5036643955366884e-23
   5.6952936666320547e+03   5.5159752171840461e-23
   5.7082480098189308e+03   5.5283145062702948e-23
   5.7212318185640779e+03   5.5406823265518523e-23
   5.7342451598889711e+03   5.5530787419756550e-23
   5.7472881009675148e+03   5.5655038169415534e-23
   5.7603607091264212e+03   5.5779576284235577e-23
   5.7734630518455424e+03   5.5904402023107145e-23
   5.7865951967582005e+03   5.6029516367090369e-23
   5.7997572116515712e+03   5.6154919903548662e-23
   5.8129491644670134e+03   5.6280613257072059e-23
   5.8261711233004198e+03   5.6406597075124602e-23
   5.8394231564025740e+03   5.6532872008069932e-23
   5.8527053321795029e+03   5.6659438708027249e-23
   5.8660177191928215e+03   5.6786297828690747e-23
   5.8793603861600996e+03   5.6913450025283246e-23
   5.8927334019552127e+03   5.7040895954549290e-23
   5.9061368356086768e+03   5.7168636274751763e-23
   5.9195707563080405e+03   5.7296671645671699e-23
   5.9330352333982191e+03   5.7425002728611221e-23
   5.9465303363818584e+03   5.7553630186400480e-23
   5.9600561349196914e+03   5.7682554683392911e-23
   5.9736126988308988e+03   5.7811776885474151e-23
   5.9872000980934727e+03   5.7941297460063924e-23
   6.0008184028445721e+03   5.8071117076122783e-23
   6.0144676833809008e+03   5.8201236404146863e-23
   6.0281480101590223e+03   5.8331656116179709e-23
   6.0418594537957933e+03   5.8462376885813391e-23
   6.0556020850686818e+03   5.8593399388189856e-23
   6.0693759749161445e+03   5.8724724300007479e-23
   6.0831811944379924e+03   5.8856352299522207e-23
   6.0970178148957639e+03   5.8988284066553435e-23
   6.1108859077130674e+03   5.9120520282485173e-23
   6.1247855444759898e+03   5.9253061630272056e-23
   6.1387167969334387e+03   5.9385908794442791e-23
   6.1526797369975184e+03   5.9519062461104558e-23
   6.1666744367439042e+03   5.9652523317953893e-23
   6.1807009684122095e+03   5.9786292054283307e-23
   6.1947594044063653e+03   5.9920369361025364e-23
   6.2088498172949885e+03   6.0054755930885238e-23
   6.2229722798117655e+03   6.0189452459249182e-23
   6.2371268648558007e+03   6.0324459664059856e-23
   6.2513136454920323e+03   6.0459778209093846e-23
   6.2655326949515820e+03   6.0595408742210771e-23
   6.2797840866321440e+03   6.0731352064523514e-23
   6.2940678940983571e+03   6.0867608839927103e-23
   6.3083841910821902e+03   6.1004179770414798e-23
   6.3227330514833329e+03   6.1141065560978546e-23
   6.3371145493695258e+03   6.1278266918443546e-23
   6.3515287589770214e+03   6.1415784551321598e-23
   6.3659757547109148e+03   6.1553619169770497e-23
   6.3804556111455395e+03   6.1691771485591207e-23
   6.3949684030248536e+03   6.1830242212222128e-23
   6.4095142052628271e+03   6.1969032064750446e-23
   6.4240930929438327e+03   6.2108141759905605e-23
   6.4387051413230065e+03   6.2247572016066612e-23
   6.4533504258266812e+03   6.2387323553264956e-23
   6.4680290220527422e+03   6.2527397093190821e-23
   6.4827410057710276e+03   6.2667793359192708e-23
   6.4974864529237202e+03   6.2808513076283608e-23
   6.5122654396257403e+03   6.2949556971143053e-23
   6.5270780421651334e+03   6.3090925772123378e-23
   6.5419243370034692e+03   6.3232620209252218e-23
   6.5568044007762364e+03   6.3374641014234230e-23
   6.5717183102932395e+03   6.3516988920459151e-23
   6.5866661425389757e+03   6.3659664663001286e-23
   6.6016479746730656e+03   6.3802668978628190e-23
   6.6166638840306296e+03   6.3946002605801121e-23
   6.6317139481227014e+03   6.4089666284684212e-23
   6.6467982446366004e+03   6.4233660757144469e-23
   6.6619168514363564e+03   6.4377986766775883e-23
   6.6770698465631158e+03   6.4522645058925476e-23
   6.6922573082355302e+03   6.4667636380869817e-23
   6.7074793148501649e+03   6.4812961483254254e-23
   6.7227359449819041e+03   6.4958621297720526e-23
   6.7380272773843553e+03   6.5104616023847310e-23
   6.7533533909902553e+03   6.5250946960106681e-23
   6.7687143649118825e+03   6.5397614692292239e-23
   6.7841102784414652e+03   6.5544619972651461e-23
   6.7995412110515672e+03   6.5691963559774308e-23
   6.8150072423955417e+03   6.5839646214376379e-23
   6.8305084523079086e+03   6.5987668699004173e-23
   6.8460449208047785e+03   6.6136031777974556e-23
   6.8616167280842656e+03   6.6284736217370444e-23
   6.8772239545268967e+03   6.6433782785039499e-23
   6.8928666806960337e+03   6.6583172250594377e-23
   6.9085449873382840e+03   6.6732905385413526e-23
   6.9242589553839243e+03   6.6882982962652918e-23
   6.9400086659472927e+03   6.7033405757241850e-23
   6.9557942003272501e+03   6.7184174545892341e-23
   6.9716156400075761e+03   6.7335290107100235e-23
   6.9874730666573696e+03   6.7486753221147655e-23
   7.0033665621315131e+03   6.7638564670110834e-23
   7.0192962084710725e+03   6.7790725237863468e-23
   7.0352620879037031e+03   6.7943235710077979e-23
   7.0512642828441121e+03   6.8096096874232634e-23
   7.0673028758944583e+03   6.8249309519613596e-23
   7.0833779498447839e+03   6.8402874437321368e-23
   7.0994895876734445e+03   6.8556792420274805e-23
   7.1156378725475342e+03   6.8711064263215291e-23
   7.1318228878233185e+03   6.8865690762716915e-23
   7.1480447170466596e+03   6.9020672717203993e-23
   7.1643034439534595e+03   6.9176010927006164e-23
   7.1805991524700621e+03   6.9331706194744047e-23
   7.1969319267137298e+03   6.9487759333867773e-23
   7.2133018509930453e+03   6.9644171133503439e-23
   7.2297090098083609e+03   6.9800942386565478e-23
   7.2461534878522280e+03   6.9958073938500683e-23
   7.2626353700098389e+03   7.0115566586489780e-23
   7.2791547413594617e+03   7.0273421143052472e-23
   7.2957116871728831e+03   7.0431638423110997e-23
   7.3123062929158586e+03   7.0590219243539314e-23
   7.3289386442484983e+03   7.0749164423110027e-23
   7.3456088270257987e+03   7.0908474782482094e-23
   7.3623169272980203e+03   7.1068151144201466e-23
   7.3790630313111542e+03   7.1228194332701707e-23
   7.3958472255073639e+03   7.1388605174310595e-23
   7.4126695965254376e+03   7.1549384497251826e-23
   7.4295302312012082e+03   7.1710533131649448e-23
   7.4464292165680445e+03   7.1872051909535738e-23
   7.4633666398572714e+03   7.2033941664847636e-23
   7.4803425884986291e+03   7.2196203233438807e-23
   7.4973571501207198e+03   7.2358837453080279e-23
   7.5144104125514659e+03   7.2521845163466952e-23
   7.5315024638185596e+03   7.2685227206216447e-23
   7.5486333921499172e+03   7.2848984424880754e-23
   7.5658032859741443e+03   7.3013117664947879e-23
   7.5830122339209602e+03   7.3177627773845277e-23
   7.6002603248217029e+03   7.3342515600948150e-23
   7.6175476477097527e+03   7.3507781997591906e-23
   7.6348742918210073e+03   7.3673427817085633e-23
   7.6522403465943326e+03   7.3839453914835983e-23
   7.6696459016720328e+03   7.4005861149544188e-23
   7.6870910469003247e+03   7.4172651300099190e-23
   7.7045758723297386e+03   7.4339822458305013e-23
   7.7221004682156799e+03   7.4507378257653368e-23
   7.7396649250188275e+03   7.4675318641993664e-23
   7.7572693334056230e+03   7.4843644477267908e-23
   7.7749137842487335e+03   7.5012356632386491e-23
   7.7925983686275213e+03   7.5181455978356344e-23
   7.8103231778285244e+03   7.5350943388210313e-23
   7.8280883033458949e+03   7.5520819736987959e-23
   7.8458938368819172e+03   7.5691085901739145e-23
   7.8637398703474519e+03   7.5861742761524161e-23
   7.8816264958624170e+03   7.6032791197422173e-23
   7.8995538057562644e+03   7.6204232092530412e-23
   7.9175218925684539e+03   7.6376066331974084e-23
   7.9355308490489351e+03   7.6548294802902478e-23
   7.9535807681586220e+03   7.6720918394504155e-23
   7.9716717430698845e+03   7.6893937998005230e-23
   7.9898038671669929e+03   7.7067354506669902e-23
   8.0079772340466534e+03   7.7241168815817663e-23
   8.0261919375184543e+03   7.7415381822814542e-23
   8.0444480716053622e+03   7.7589994427088055e-23
   8.0627457305442122e+03   7.7765007530127886e-23
   8.0810850087861718e+03   7.7940422035491112e-23
   8.0994660009972449e+03   7.8116238848812774e-23
   8.1178888020587747e+03   7.8292458877839092e-23
   8.1363535070679118e+03   7.8469083032557636e-23
   8.1548602113381112e+03   7.8646112227791687e-23
   8.1734090103996259e+03   7.8823547378785169e-23
   8.1919999999999973e+03   7.9001389377346100e-23


==> anc/GWFrames/Code/PNWaveforms.cpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#include <unistd.h>
#include <sys/param.h>
#include <iostream>
#include <iomanip>
#include <cmath>
#include <gsl/gsl_odeiv2.h>
#include "PNWaveforms.hpp"
#include "PostNewtonian/C++/PNEvolution.hpp"
#include "PostNewtonian/C++/PNWaveformModes.hpp"
#include "Quaternions.hpp"
#include "Utilities.hpp"
#include "Errors.hpp"

// These macros are useful for debugging
#define INFOTOCERR std::cerr << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "
#define INFOTOCOUT std::cout << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "

using std::vector;
using std::string;
using Quaternions::Quaternion;
using std::cerr;
using std::endl;

// Local utility functions
std::string VectorStringForm(const std::vector<double>& V) {
  std::stringstream S;
  S << "[" << std::setprecision(16);
  for(unsigned int i=0; i<V.size()-1; ++i) {
    S << V[i] << ", ";
  }
  S << V[V.size()-1] << "]";
  return S.str();
}
inline double dotproduct(const double* a, const double* b) {
  return a[0]*b[0]+a[1]*b[1]+a[2]*b[2];
}

/// Default constructor for an empty object
GWFrames::PNWaveform::PNWaveform() :
  Waveform(), mchi1(0), mchi2(0), mOmega_orb(0), mOmega_prec(0), mL(0), mPhi_orb(0)
{
  SetFrameType(GWFrames::Coorbital);
  SetDataType(GWFrames::h);
  SetRIsScaledOut(true);
  SetMIsScaledOut(true);
  { // Overwrite the history from Waveform
    char path[MAXPATHLEN];
    char* result = getcwd(path, MAXPATHLEN);
    if(!result) {
      cerr << "\n" << __FILE__ << ":" << __LINE__ << ": getcwd error." << endl;
      throw(GWFrames_FailedSystemCall);
    }
    string pwd = path;
    char host[MAXHOSTNAMELEN];
    gethostname(host, MAXHOSTNAMELEN);
    string hostname = host;
    time_t rawtime;
    time ( &rawtime );
    string date = asctime ( localtime ( &rawtime ) );
    history.str("");
    history.clear();
    history << "### Code revision (`git rev-parse HEAD` or arXiv version) = " << CodeRevision << std::endl
            << "### pwd = " << pwd << std::endl
            << "### hostname = " << hostname << std::endl
            << "### date = " << date // comes with a newline
            << "### PNWaveform(); // empty constructor" << std::endl;
  }
}

/// Copy constructor
GWFrames::PNWaveform::PNWaveform(const PNWaveform& a) :
  Waveform(a), mchi1(a.mchi1), mchi2(a.mchi2), mOmega_orb(a.mOmega_orb), mOmega_prec(a.mOmega_prec), mL(a.mL), mPhi_orb(a.mPhi_orb)
{
  /// Simply copies all fields in the input object to the constructed
  /// object, including history
  history.seekp(0, std::ios_base::end);
}


/// Constructor of PN waveform from parameters
GWFrames::PNWaveform::PNWaveform(const std::string& Approximant, const double delta,
                                 const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
                                 const double Omega_orb_i, double Omega_orb_0,
                                 const Quaternions::Quaternion& R_frame_i, const unsigned int MinStepsPerOrbit,
                                 const double PNWaveformModeOrder, const double PNOrbitalEvolutionOrder) :
  Waveform(), mchi1(0), mchi2(0), mOmega_orb(0), mOmega_prec(0), mL(0), mPhi_orb(0)
{
  /// See GWFrames/Code/SWIG/Extensions.py for the docstring for this object

  const double v_i = std::pow(Omega_orb_i, 1./3.);
  const double m1 = (1.0+delta)/2.0;
  const double m2 = (1.0-delta)/2.0;
  const double v_0 = ( Omega_orb_0<=0.0 ? v_i : std::pow(Omega_orb_0, 1./3.) );

  SetFrameType(GWFrames::Coorbital);
  SetDataType(GWFrames::h);
  SetRIsScaledOut(true);
  SetMIsScaledOut(true);

  { // Overwrite the history from Waveform
    char path[MAXPATHLEN];
    char* result = getcwd(path, MAXPATHLEN);
    if(!result) {
      cerr << "\n" << __FILE__ << ":" << __LINE__ << ": getcwd error." << endl;
      throw(GWFrames_FailedSystemCall);
    }
    string pwd = path;
    char host[MAXHOSTNAMELEN];
    gethostname(host, MAXHOSTNAMELEN);
    string hostname = host;
    time_t rawtime;
    time ( &rawtime );
    string date = asctime ( localtime ( &rawtime ) );
    history.str("");
    history.clear();
    history << "# Code revision (`git rev-parse HEAD` or arXiv version) = " << CodeRevision << std::endl
            << "# pwd = " << pwd << std::endl
            << "# hostname = " << hostname << std::endl
            << "# date = " << date // comes with a newline
            << "W = PNWaveform(" << Approximant << ", " << delta << ", " << VectorStringForm(chi1_i) << ", " << VectorStringForm(chi2_i)
            << ", " << Omega_orb_i << ", " << Omega_orb_0 << ", " << R_frame_i << ", " << MinStepsPerOrbit
            << ", " << PNWaveformModeOrder << ", " << PNOrbitalEvolutionOrder << ");" << std::endl;
  }

  vector<double> v;

  PostNewtonian::EvolvePN_Q(Approximant, PNOrbitalEvolutionOrder, v_0, v_i, m1, m2, chi1_i, chi2_i, R_frame_i,
                            t, v, mchi1, mchi2, frame, mPhi_orb, mL,
                            MinStepsPerOrbit);

  mOmega_orb = GWFrames::pow(v,3)*PostNewtonian::ellHat(frame);
  mOmega_prec = Quaternions::vec(Quaternions::FrameAngularVelocity(frame, t)) - mOmega_orb;

  // Set up the (ell,m) data
  // We need (2*ell+1) coefficients for each value of ell from 2 up to
  // ellMax_PNWaveforms.  That's a total of
  //   >>> from sympy import summation, symbols
  //   >>> ell, ellMax_PNWaveforms = symbols('ell ellMax_PNWaveforms', integer=True)
  //   >>> summation(2*ell+1, (ell, 2, ellMax_PNWaveforms))
  //   ellMax_PNWaveforms**2 + 2*ellMax_PNWaveforms - 3
  // The reverse process of finding the index of element (ell,m) is
  // done by taking the element of the array with index
  //   >>> summation(2*ell+1, (ell, 2, ell-1)) + ell + m
  //   ell**2 + ell + m - 4
  lm.resize(PNWaveforms_ellMax*(PNWaveforms_ellMax+2)-3, vector<int>(2,0));
  {
    unsigned int i=0;
    for(int ell=2; ell<=PNWaveforms_ellMax; ++ell) {
      for(int m=-ell; m<=ell; ++m) {
        lm[i][0] = ell;
        lm[i][1] = m;
        ++i;
      }
    }
  }

  // Evaluate the waveform data itself, noting that we always use the
  // frame in standard position (BHs on the x axis, with angular
  // velocity along the positive z axis).  This can then be
  // transformed to a stationary frame, using the stored 'frame' data.
  //
  // The frame rotor is the rotor necessary to take a vector in the
  // co-orbital onto its equivalent in the inertial frame.  The chi
  // vectors are given in the inertial frame, but are needed in the
  // co-orbital frame.  Thus, we rotate with the inverse (conjugate)
  // rotor in the following.
  data = MatrixC(PostNewtonian::WaveformModes(m1, m2, v,
                                              Quaternions::vec(Quaternions::conjugate(frame)*Quaternions::QuaternionArray(mchi1)*frame),
                                              Quaternions::vec(Quaternions::conjugate(frame)*Quaternions::QuaternionArray(mchi2)*frame),
                                              PNWaveformModeOrder));

} // end PN constructor


/// Total angular velocity of PN binary at an instant of time
std::vector<double> GWFrames::PNWaveform::Omega_tot(const unsigned int iTime) const {
  std::vector<double> Tot(3);
  Tot[0] = mOmega_orb[iTime][0]+mOmega_prec[iTime][0];
  Tot[1] = mOmega_orb[iTime][1]+mOmega_prec[iTime][1];
  Tot[2] = mOmega_orb[iTime][2]+mOmega_prec[iTime][2];
  return Tot;
}

/// Total angular velocity of PN binary at each instant of time
std::vector<std::vector<double> > GWFrames::PNWaveform::Omega_tot() const {
  const double NT = NTimes();
  std::vector<std::vector<double> > Tot(NT, std::vector<double>(3));
  for(unsigned int i_t=0; i_t<NT; ++i_t) {
    Tot[i_t] = Omega_tot(i_t);
  }
  return Tot;
}

/// Vector of magnitudes of Omega_orb at each instant of time
std::vector<double> GWFrames::PNWaveform::Omega_orbMag() const {
  const double NT = NTimes();
  std::vector<double> Mag(NT);
  for(unsigned int i=0; i<NT; ++i) {
    Mag[i] = GWFrames::abs(mOmega_orb[i]);
  }
  return Mag;
}

/// Vector of magnitudes of Omega_prec at each instant of time
std::vector<double> GWFrames::PNWaveform::Omega_precMag() const {
  const double NT = NTimes();
  std::vector<double> Mag(NT);
  for(unsigned int i=0; i<NT; ++i) {
    Mag[i] = GWFrames::abs(mOmega_prec[i]);
  }
  return Mag;
}

/// Vector of magnitudes of Omega_tot at each instant of time
std::vector<double> GWFrames::PNWaveform::Omega_totMag() const {
  const double NT = NTimes();
  std::vector<double> Mag(NT);
  for(unsigned int i=0; i<NT; ++i) {
    Mag[i] = GWFrames::abs(Omega_tot(i));
  }
  return Mag;
}

/// Vector of magnitudes of angular momentum L at each instant of time
std::vector<double> GWFrames::PNWaveform::LMag() const {
  const double NT = NTimes();
  std::vector<double> Mag(NT);
  for(unsigned int i=0; i<NT; ++i) {
    Mag[i] = GWFrames::abs(mL[i]);
  }
  return Mag;
}


==> anc/GWFrames/Code/PNWaveforms.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef PNWAVEFORMS_HPP
#define PNWAVEFORMS_HPP

#include "Waveforms.hpp"

#define PNWaveforms_ellMax 8

namespace GWFrames {

  /// Object for calculating a post-Newtonian Waveform with (optional) precession
  class PNWaveform : public Waveform {

  public:  // Constructors and Destructor
    PNWaveform();
    PNWaveform(const PNWaveform& W);
    PNWaveform(const std::string& Approximant, const double delta, const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
               const double Omega_orb_i, double Omega_orb_0=-1.0, const Quaternions::Quaternion& R_frame_i=Quaternions::Quaternion(1,0,0,0),
               const unsigned int MinStepsPerOrbit=32, const double PNWaveformModeOrder=3.5, const double PNOrbitalEvolutionOrder=4.0);
    ~PNWaveform() { }

  private:  // Member data
    // std::stringstream history;           // inherited from Waveform
    // std::vector<double> t;               // inherited from Waveform
    // std::vector<Quaternion> frame;       // inherited from Waveform
    // std::vector<std::vector<int> > lm;   // inherited from Waveform
    // MatrixC data;                        // inherited from Waveform
    std::vector<std::vector<double> > mchi1;
    std::vector<std::vector<double> > mchi2;
    std::vector<std::vector<double> > mOmega_orb;
    std::vector<std::vector<double> > mOmega_prec;
    std::vector<std::vector<double> > mL;
    std::vector<double> mPhi_orb;

  public:  // Data access functions
    // Vector a specific time index
    inline const std::vector<double>& chi1(const unsigned int iTime) const { return mchi1[iTime]; }
    inline const std::vector<double>& chi2(const unsigned int iTime) const { return mchi2[iTime]; }
    inline const std::vector<double>& Omega_orb(const unsigned int iTime) const { return mOmega_orb[iTime]; }
    inline const std::vector<double>& Omega_prec(const unsigned int iTime) const { return mOmega_prec[iTime]; }
    std::vector<double> Omega_tot(const unsigned int iTime) const;
    inline const std::vector<double>& L(const unsigned int iTime) const { return mL[iTime]; }
    // Magnitude at a specific time index
    inline double chi1Mag(const unsigned int iTime) const { return GWFrames::abs(mchi1[iTime]); }
    inline double chi2Mag(const unsigned int iTime) const { return GWFrames::abs(mchi2[iTime]); }
    inline double Omega_orbMag(const unsigned int iTime) const { return GWFrames::abs(mOmega_orb[iTime]); }
    inline double Omega_precMag(const unsigned int iTime) const { return GWFrames::abs(mOmega_prec[iTime]); }
    inline double Omega_totMag(const unsigned int iTime) const { return GWFrames::abs(mOmega_orb[iTime]+mOmega_prec[iTime]); }
    inline double LMag(const unsigned int iTime) const { return GWFrames::abs(mL[iTime]); }
    // Direction at a specific time index
    inline std::vector<double> chiHat1(const unsigned int iTime) const { return mchi1[iTime]/GWFrames::abs(mchi1[iTime]); }
    inline std::vector<double> chiHat2(const unsigned int iTime) const { return mchi2[iTime]/GWFrames::abs(mchi2[iTime]); }
    inline std::vector<double> OmegaHat_orb(const unsigned int iTime) const { return mOmega_orb[iTime]/GWFrames::abs(mOmega_orb[iTime]); }
    inline std::vector<double> OmegaHat_prec(const unsigned int iTime) const { return mOmega_prec[iTime]/GWFrames::abs(mOmega_prec[iTime]); }
    inline std::vector<double> OmegaHat_tot(const unsigned int iTime) const { return Omega_tot(iTime)/GWFrames::abs(Omega_tot(iTime)); }
    inline std::vector<double> LHat(const unsigned int iTime) const { return mL[iTime]/GWFrames::abs(mL[iTime]); }
    // Vector at all times
    inline const std::vector<std::vector<double> >& chi1() const { return mchi1; }
    inline const std::vector<std::vector<double> >& chi2() const { return mchi2; }
    inline const std::vector<std::vector<double> >& Omega_orb() const { return mOmega_orb; }
    inline const std::vector<std::vector<double> >& Omega_prec() const { return mOmega_prec; }
    std::vector<std::vector<double> > Omega_tot() const;
    inline const std::vector<std::vector<double> >& L() const { return mL; }
    // Magnitude at all times
    std::vector<double> Omega_orbMag() const;
    std::vector<double> Omega_precMag() const;
    std::vector<double> Omega_totMag() const;
    std::vector<double> LMag() const;
    // Direction at all times
    inline std::vector<std::vector<double> > chiHat1() const { return mchi1/GWFrames::abs(mchi1); }
    inline std::vector<std::vector<double> > chiHat2() const { return mchi2/GWFrames::abs(mchi2); }
    inline std::vector<std::vector<double> > OmegaHat_orb() const { return mOmega_orb/Omega_orbMag(); }
    inline std::vector<std::vector<double> > OmegaHat_prec() const { return mOmega_prec/Omega_precMag(); }
    inline std::vector<std::vector<double> > OmegaHat_tot() const { return Omega_tot()/Omega_totMag(); }
    inline std::vector<std::vector<double> > LHat() const { return mL/LMag(); }
    // Phase
    inline double Phi_orb(const unsigned int iTime) const { return mPhi_orb[iTime]; }
    inline const std::vector<double>& Phi_orb() const { return mPhi_orb; }

  }; // class PNWaveform

} // namespace GWFrames

#endif // PNWAVEFORMS_HPP


==> anc/GWFrames/Code/PostNewtonian/C++/EvolvePN.cpp <==
#include <vector>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <string>
#include <sstream>

#include "PNEvolution.hpp"


int main(int argc, char *argv[]) {
  const std::string Approximant = (argc==2 ? argv[1] : "TaylorT1");
  const double PNOrder = 4.5;
  const double v0 = 0.3073533404944769;
  const double v_i = v0;
  const double m1 = 6./7.;
  std::vector<double> chi1_i(3);
  std::vector<double> chi2_i(3);
  const Quaternions::Quaternion R_frame_i(1,0,0,0);
  std::vector<double> t;
  std::vector<double> v;
  std::vector<std::vector<double> > chi1;
  std::vector<std::vector<double> > chi2;
  std::vector<Quaternions::Quaternion> R_frame;
  std::vector<double> Phi;

  chi1_i[0] = 7.393069129077587398e-01;
  chi1_i[1] = 1.901752366053321708e-01;
  chi1_i[2] = -4.953378721708571741e-01;
  chi2_i[0] = -1.896513685161916041e-01;
  chi2_i[1] = 5.104595303989780536e-02;
  chi2_i[2] = -2.268760863004861961e-01;

  PostNewtonian::EvolvePN(Approximant, PNOrder,
			  v0, v_i,
			  m1,
			  chi1_i, chi2_i,
			  R_frame_i,
			  t, v,
			  chi1, chi2,
			  R_frame,
			  Phi
			  );

  std::stringstream FileName("");
  FileName << "EvolvePN_" << Approximant << "_"<< int(PNOrder) <<"p"<< (PNOrder-int(PNOrder))*10 << "PN.dat";

  std::cerr << "NTimes = " << t.size()
	    << "\nPrinting results to " << FileName.str() << "... "
	    << std::flush;

  std::ofstream File(FileName.str().c_str());

  File << std::setprecision(12)
       << "## const std::string Approximant = \"" << Approximant << "\";\n"
       << "## const double PNOrder = " << PNOrder << ";\n"
       << "## const double v0 = " << v0 << ";\n"
       << "## const double v_i = " << v_i << ";\n"
       << "## const double m1 = " << m1 << ";\n"
       << "## std::vector<double> chi1_i(3);\n"
       << "## std::vector<double> chi2_i(3);\n"
       << "## const Quaternions::Quaternion R_frame_i("
       << R_frame_i[0] << ", " << R_frame_i[1] << ", " << R_frame_i[2] << ", " << R_frame_i[3] << ");\n"
       << "## chi1_i[0] = " << chi1_i[0] << ";\n"
       << "## chi1_i[1] = " << chi1_i[1] << ";\n"
       << "## chi1_i[2] = " << chi1_i[2] << ";\n"
       << "## chi2_i[0] = " << chi2_i[0] << ";\n"
       << "## chi2_i[1] = " << chi2_i[1] << ";\n"
       << "## chi2_i[2] = " << chi2_i[2] << ";\n"
       << "# [1] = t/m\n"
       << "# [2] = v\n"
       << "# [3] = chi1_x\n"
       << "# [4] = chi1_y\n"
       << "# [5] = chi1_z\n"
       << "# [6] = chi2_x\n"
       << "# [7] = chi2_y\n"
       << "# [8] = chi2_z\n"
       << "# [9] = R_frame[0]\n"
       << "# [10] = R_frame[1]\n"
       << "# [11] = R_frame[2]\n"
       << "# [12] = R_frame[3]\n"
       << "# [13] = Phi\n";
  const unsigned int tsize = t.size();
  for(unsigned int i=0; i<tsize; ++i) {
    File << t[i] << " " << v[i]
	 << " " << chi1[i][0] << " " << chi1[i][1] << " " << chi1[i][2]
	 << " " << chi2[i][0] << " " << chi2[i][1] << " " << chi2[i][2]
	 << " " << R_frame[i][0] << " " << R_frame[i][1] << " " << R_frame[i][2] << " " << R_frame[i][3]
	 << " " << Phi[i] << std::endl;
  }

  File.close();

  std::cerr << "succeeded." << std::endl;

  return 0;
}


==> anc/GWFrames/Code/PostNewtonian/C++/EvolvePN_Q.cpp <==
#include <vector>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <string>
#include <sstream>

#include "PNEvolution.hpp"


int main(int argc, char *argv[]) {
  const std::string Approximant = (argc==2 ? argv[1] : "TaylorT1");
  const double PNOrder = 3.5;
  const double v0 = 0.3073533404944769;
  const double v_i = v0;
  const double m1 = 6./7.;
  std::vector<double> chi1_i(3);
  std::vector<double> chi2_i(3);
  const Quaternions::Quaternion R_frame_i(1,0,0,0);
  std::vector<double> t;
  std::vector<double> v;
  std::vector<std::vector<double> > chi1;
  std::vector<std::vector<double> > chi2;
  std::vector<Quaternions::Quaternion> R_frame;
  std::vector<double> Phi;

  chi1_i[0] = 7.393069129077587398e-01;
  chi1_i[1] = 1.901752366053321708e-01;
  chi1_i[2] = -4.953378721708571741e-01;
  chi2_i[0] = -1.896513685161916041e-01;
  chi2_i[1] = 5.104595303989780536e-02;
  chi2_i[2] = -2.268760863004861961e-01;

  PostNewtonian::EvolvePN_Q(Approximant, PNOrder,
                            v0, v_i,
                            m1,
                            chi1_i, chi2_i,
                            R_frame_i,
                            t, v,
                            chi1, chi2,
                            R_frame,
                            Phi
                            );

  std::stringstream FileName("");
  FileName << "EvolvePN_" << Approximant << "_"<< int(PNOrder) <<"p"<< (PNOrder-int(PNOrder))*10 << "PN_Q.dat";

  std::cerr << "NTimes = " << t.size()
            << "\nPrinting results to " << FileName.str() << "... "
            << std::flush;

  std::ofstream File(FileName.str().c_str());

  File << std::setprecision(12)
       << "## const std::string Approximant = \"" << Approximant << "\";\n"
       << "## const double PNOrder = " << PNOrder << ";\n"
       << "## const double v0 = " << v0 << ";\n"
       << "## const double v_i = " << v_i << ";\n"
       << "## const double m1 = " << m1 << ";\n"
       << "## std::vector<double> chi1_i(3);\n"
       << "## std::vector<double> chi2_i(3);\n"
       << "## const Quaternions::Quaternion R_frame_i("
       << R_frame_i[0] << ", " << R_frame_i[1] << ", " << R_frame_i[2] << ", " << R_frame_i[3] << ");\n"
       << "## chi1_i[0] = " << chi1_i[0] << ";\n"
       << "## chi1_i[1] = " << chi1_i[1] << ";\n"
       << "## chi1_i[2] = " << chi1_i[2] << ";\n"
       << "## chi2_i[0] = " << chi2_i[0] << ";\n"
       << "## chi2_i[1] = " << chi2_i[1] << ";\n"
       << "## chi2_i[2] = " << chi2_i[2] << ";\n"
       << "# [1] = t/m\n"
       << "# [2] = v\n"
       << "# [3] = chi1_x\n"
       << "# [4] = chi1_y\n"
       << "# [5] = chi1_z\n"
       << "# [6] = chi2_x\n"
       << "# [7] = chi2_y\n"
       << "# [8] = chi2_z\n"
       << "# [9] = R_frame[0]\n"
       << "# [10] = R_frame[1]\n"
       << "# [11] = R_frame[2]\n"
       << "# [12] = R_frame[3]\n"
       << "# [13] = Phi\n";
  const unsigned int tsize = t.size();
  for(unsigned int i=0; i<tsize; ++i) {
    File << t[i] << " " << v[i]
         << " " << chi1[i][0] << " " << chi1[i][1] << " " << chi1[i][2]
         << " " << chi2[i][0] << " " << chi2[i][1] << " " << chi2[i][2]
         << " " << R_frame[i][0] << " " << R_frame[i][1] << " " << R_frame[i][2] << " " << R_frame[i][3]
         << " " << Phi[i] << std::endl;
  }

  File.close();

  std::cerr << "succeeded." << std::endl;

  return 0;
}


==> anc/GWFrames/Code/PostNewtonian/C++/InspectPNWaveformModes.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:4a01085d9d996dd49bbfe7a5d2152d8cc127062eaf9a5683dcce6141b060581b"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%pylab --no-import-all inline\n",
      "#%pylab --no-import-all osx\n",
      "%config InlineBackend.figure_format='png' # SVG plots can get really slow if the evolutions are long"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Populating the interactive namespace from numpy and matplotlib\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import os, os.path\n",
      "import h5py\n",
      "import matplotlib.pyplot as plt\n",
      "from mpl_toolkits.mplot3d import Axes3D\n",
      "import PNEvolution\n",
      "import Quaternions"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "ename": "ImportError",
       "evalue": "No module named _PNEvolution",
       "output_type": "pyerr",
       "traceback": [
        "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m\n\u001b[0;31mImportError\u001b[0m                               Traceback (most recent call last)",
        "\u001b[0;32m<ipython-input-2-2bd0a1a1b35a>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mmatplotlib\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpyplot\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mmpl_toolkits\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmplot3d\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mAxes3D\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m \u001b[0;32mimport\u001b[0m \u001b[0mPNEvolution\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mQuaternions\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
        "\u001b[0;32m/Users/boyle/Research/GWFrames/Code/PostNewtonian/C++/PNEvolution/__init__.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m     27\u001b[0m                 \u001b[0mfp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mclose\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     28\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0m_mod\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 29\u001b[0;31m     \u001b[0m_PNEvolution\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mswig_import_helper\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     30\u001b[0m     \u001b[0;32mdel\u001b[0m \u001b[0mswig_import_helper\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     31\u001b[0m \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
        "\u001b[0;32m/Users/boyle/Research/GWFrames/Code/PostNewtonian/C++/PNEvolution/__init__.py\u001b[0m in \u001b[0;36mswig_import_helper\u001b[0;34m()\u001b[0m\n\u001b[1;32m     19\u001b[0m             \u001b[0mfp\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mpathname\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdescription\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mimp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfind_module\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'_PNEvolution'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mdirname\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m__file__\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     20\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mImportError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 21\u001b[0;31m             \u001b[0;32mimport\u001b[0m \u001b[0m_PNEvolution\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     22\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0m_PNEvolution\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     23\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mfp\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
        "\u001b[0;31mImportError\u001b[0m: No module named _PNEvolution"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Approximant = \"T1\"\n",
      "PNOrder = 3.5\n",
      "v0 = 0.2\n",
      "m1 = 0.75\n",
      "m2 = 1-m1\n",
      "chi1_i = [0.5,0.2,0.4]\n",
      "chi2_i = [0.2,0.4,0.5]\n",
      "R_frame_i = Quaternions.Quaternion(1,0,0,0)\n",
      "\n",
      "t,v,chi1,chi2,R_frame,Phi,L = \\\n",
      "    PNEvolution.EvolvePN_Q(\"Taylor{0}\".format(Approximant), PNOrder, v0, v0, m1, m2, chi1_i, chi2_i, R_frame_i)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "data,vB,chi1B,chi2B = PNEvolution.WaveformModes(m1, m2, v, chi1, chi2)\n",
      "data = array(data)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "semilogy(t, abs(data[0]))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 5,
       "text": [
        "[<matplotlib.lines.Line2D at 0x106ff8fd0>]"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAABEkAAALiCAYAAAAl7ohaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAIABJREFUeJzs3X+QXXV9//HXhoWa3F0DG4jBmsQfjIDAEEpjxkQZ7IxR\nYuf2j/ZCb2P9o1C1nUoHmoojZqYxKpkRkGY6KNiuxYwe6bWTlk79RQ3Gtg4EGXBKoqRgwgYWkpXw\nY3ddNia53z/4ZjVNAuzN3r27N4/HzJ1NTs7n3PfOxT98zuee03HPPffUAwAAAHCCm9HqAQAAAACm\nApEEAAAAICIJAAAAQBKRBAAAACCJSAIAAACQRCQBAAAASCKSAAAAACQRSQAAAACSiCQAAAAASZLO\nVg/wcl544YV85jOfyVNPPZWTTz45Z599dq655pqcfPLJrR4NAAAAaDNTeidJR0dHPvCBD+QrX/lK\n/v7v/z6jo6PZuHFjq8cCAAAA2tCUjiTd3d254IILkrwUTM4+++zs2bOnxVMBAAAA7WhKR5Jft2/f\nvnznO9/JkiVLWj0KAAAA0Iaack+SJ598MnfeeWe2bduWHTt2ZOHChent7T3ivL6+vqxfvz5bt27N\nrFmzsnz58lx55ZXp7Dx8rIMHD+aGG27IRRddlMWLFzdjZAAAAOAE15RIsnPnztx3330599xzU6/X\nj3rO4OBgrr322syfPz9r167NwMBAbr311oyOjubqq68+7Ny//du/zUknnZS/+Iu/aMa4AAAAAM2J\nJEuXLs2yZcuSJOvWrcv27duPOOeuu+7KyMhI1q5dm66uriTJgQMHcsstt2TlypWZM2dOkuSLX/xi\nBgYGsnbt2maMCgAAAJCkSZGko6PjFc/ZsmVLLr744rFAkiSXXnppPv/5z+f+++/P+973vuzYsSP/\n9E//lAULFuQjH/lIkuS3f/u38+EPf/iY1x0ZGTn+XwAAAACY1mbOnDnuNU2JJK9GX19fVqxYcdix\nrq6u9PT0ZNeuXUmSN73pTdm0adO4rvt/rwkAAACceO65555xr2nZ022GhoYO20VySHd3dwYHB8d9\nvZGRkbz73e+eiNEAAACAae7d7373uL9t0rKdJM20e/fulEqlVo/BcahUKqnVaq0egwngs2wfPsv2\n4HNsHz7L9uGzbA8+x/bhs5z+hoeH87rXva6htS2LJN3d3RkeHj7i+ODgYLq7u4/r2qVSSSSZ5jo7\nO32GbcJn2T58lu3B59g+fJbtw2fZHnyO7cNneWJr2ddt5s+fn76+vsOODQ0NZe/evVmwYEGLpgIA\nAABOVJMSSY72tJslS5bkgQceyNDQ0NixzZs3p6OjI4sXL56MsQAAAADGNOXrNqOjo7n33nuTvHR/\nkOHh4WzevDlJsmjRosyePTvlcjkbN27M6tWrs3LlygwMDOS2225LuVxOT09PM8YCAAAAOKamRJJn\nn302a9asSfKrXSRr1qxJR0dHbr755lx44YXp6urKTTfdlPXr12f16tWZNWtW3v/+9+eqq65qxkgA\nAAAAL6spkWTevHnZtGnTK563YMGC3Hjjjc0YgWmuWq22egQmiM+yffgs24PPsX34LNuHz7I9+Bzb\nh8/yxNZxzz331Fs9xEQYGRnJihUrkiSXXXZZOjs7U61W/QcOAAAAJ4iiKLJhw4Z861vfSpJ885vf\nzMyZM1/1+pY9AriZarWaRzYBAADACaZaraZcLqerq6uh9S17BDAAAADAVCKSAAAAAEQkAQAAAEgi\nkgAAAAAkEUkAAAAAkogkAAAAAElEEgAAAIAkbRpJKpVKyuVyiqJo9SgAAADAJCmKIpVKpeH1nRM4\ny5RRq9VSKpVaPQYAAAAwiarVasrlcrq6uhpa35Y7SQAAAADGSyQBAAAAiEgCAAAAkEQkAQAAAEgi\nkgAAAAAkEUkAAAAAkogkAAAAAElEEgAAAIAkbRpJKpVKyuVyiqJo9SgAAADAJCmKIpVKpeH1nRM4\ny5RRq9VSKpVaPQYAAAAwiarVasrlcrq6uhpa35Y7SQAAAADGSyQBAAAAiEgCAAAAkEQkAQAAAEgi\nkgAAAAAkEUkAAAAAkogkAAAAAElEEgAAAIAkIgkAAABAEpEEAAAAIEmbRpJKpZJyuZyiKFo9CgAA\nADBJiqJIpVJpeH3nBM4yZdRqtZRKpVaPAQAAAEyiarWacrmcrq6uhta35U4SAAAAgPESSQAAAAAi\nkgAAAAAkEUkAAAAAkogkAAAAAElEEgAAAIAkIgkAAABAEpEEAAAAIIlIAgAAAJBEJAEAAABIIpIA\nAAAAJGnTSFKpVFIul1MURatHAQAAACZJURSpVCoNr++cwFmmjFqtllKp1OoxAAAAgElUrVZTLpfT\n1dXV0Pq23EkCAAAAMF4iCQAAAEBEEgAAAIAkIgkAAABAEpEEAAAAIIlIAgAAAJBEJAEAAABIIpIA\nAAAAJBFJAAAAAJKIJAAAAABJRBIAAACAJCIJAAAAQBKRBAAAACCJSAIAAACQRCQBAAAASNKmkaRS\nqaRcLqcoilaPAgAAAEySoihSqVQaXt85gbNMGbVaLaVSqdVjAAAAAJOoWq2mXC6nq6urofVtuZME\nAAAAYLxEEgAAAICIJAAAAABJRBIAAACAJCIJAAAAQBKRBAAAACCJSAIAAACQRCQBAAAASCKSAAAA\nACQRSQAAAACSiCQAAAAASUQSAAAAgCQiCQAAAEASkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAAAk\nEUkAAACANjI8PNzwWpEEAAAAaBsbNmxoeG1bRpJKpZJyuZyiKFo9CgAAADBJiqJIb29vw+s7J3CW\nKaNWq6VUKrV6DAAAAGASVavV9Pf3Z9WqVQ2tb8udJAAAAADjJZIAAAAARCQBAAAASCKSAAAAACQR\nSQAAAACSiCQAAAAASUQSAAAAgCQiCQAAAEASkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAAAkEUkA\nAAAAkogkAAAAAElEEgAAAIAkIgkAAABAEpEEAAAAIIlIAgAAAJBEJAEAAABIIpIAAAAAJBFJAAAA\nAJKIJAAAAABJRBIAAACAJCIJAAAAQBKRBAAAACCJSAIAAACQRCQBAAAASCKSAAAAACQRSQAAAACS\ntGkkqVQqKZfLKYqi1aMAAAAAk6QoivT29ja8vnMCZ5kyarVaSqVSq8cAAAAAJlG1Wk1/f39WrVrV\n0Pq23EkCAAAAMF4iCQAAAEBEEgAAAIAkIgkAAABAEpEEAAAAIIlIAgAAAJBEJAEAAABIIpIAAAAA\nJBFJAAAAAJKIJAAAAABJRBIAAACAJCIJAAAAQBKRBAAAACCJSAIAAACQRCQBAAAASCKSAAAAACQR\nSQAAAACSiCQAAAAASUQSAAAAgCQiCQAAAEASkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAAAkEUkA\nAAAAkogkAAAAAElEEgAAAIAkIgkAAABAEpEEAAAAIIlIAgAAAJBEJAEAAABIIpIAAAAAJBFJAAAA\nAJKIJAAAAABJRBIAAACAJCIJAAAAQBKRBAAAACCJSAIAAACQRCQBAAAASCKSAAAAACRJOls9wCu5\n6aabcu+99+aZZ57Jpk2bWj0OAAAA0Kam/E6S5cuX5/bbb2/1GAAAAECbm/I7SS644IJWjwAAAACc\nAKb8ThIAAACAydCUnSRPPvlk7rzzzmzbti07duzIwoUL09vbe8R5fX19Wb9+fbZu3ZpZs2Zl+fLl\nufLKK9PZOeU3uAAAAABtpik1YufOnbnvvvty7rnnpl6vH/WcwcHBXHvttZk/f37Wrl2bgYGB3Hrr\nrRkdHc3VV1/djLEAAAAAjqkpkWTp0qVZtmxZkmTdunXZvn37EefcddddGRkZydq1a9PV1ZUkOXDg\nQG655ZasXLkyc+bMGTv3WKEFAAAAYKI05Z4kHR0dr3jOli1bcvHFF48FkiS59NJLU6/Xc//9948d\nW7duXa644op0dHTk8ssvzw033NCMkQEAAIATXMtu/tHX15cVK1Ycdqyrqys9PT3ZtWvX2LGPf/zj\nkz0aAAAAcAJqWSQZGho6bBfJId3d3RkcHDyua1cqlaPe/LVaraZarR7XtQEAAICpoSiKFEVx2LHH\nHnus4eu15WNkarVaSqVSq8cAAAAAmuhomyFuuummrFq1qqHrNeWeJK9Gd3d3hoeHjzg+ODiY7u7u\nFkwEAAAAnMhaFknmz5+fvr6+w44NDQ1l7969WbBgQYumAgAAAE5UkxJJjva0myVLluSBBx7I0NDQ\n2LHNmzeno6MjixcvnoyxAAAAAMY05Z4ko6Ojuffee5Mku3fvzvDwcDZv3pwkWbRoUWbPnp1yuZyN\nGzdm9erVWblyZQYGBnLbbbelXC6np6enGWMBAAAAHFNTIsmzzz6bNWvWJPnVLpI1a9ako6MjN998\ncy688MJ0dXXlpptuyvr167N69erMmjUr73//+3PVVVc1YyQAAACAl9WUSDJv3rxs2rTpFc9bsGBB\nbrzxxmaMAAAAADAuLbtxazNVKpWUy+UjnpUMAAAAtK+iKNLb29vw+qbsJGm1Wq2WUqnU6jEAAACA\nSVStVtPf359Vq1Y1tL4td5IAAAAAjJdIAgAAABCRBAAAACCJSAIAAACQRCQBAAAASCKSAAAAACQR\nSQAAAACStGkkqVQqKZfLKYqi1aMAAAAAk6QoivT29ja8vnMCZ5kyarVaSqVSq8cAAAAAJlG1Wk1/\nf39WrVrV0Pq23EkCAAAAMF4iCQAAAEBEEgAAAIAkIgkAAABAEpEEAAAAIIlIAgAAAJBEJAEAAABI\nIpIAAAAAJGnTSFKpVFIul1MURatHAQAAACZJURTp7e1teH3nBM4yZdRqtZRKpVaPAQAAAEyiarWa\n/v7+rFq1qqH1bbmTBAAAAGC8RBIAAACAiCQAAAAASUQSAAAAgCQiCQAAAEASkQQAAAAgiUgCAAAA\nkEQkAQAAAEgikgAAAAAkEUkAAAAAkrRpJKlUKimXyymKotWjAAAAAJOkKIr09vY2vL5zAmeZMmq1\nWkqlUqvHAAAAACZRtVpNf39/Vq1a1dD6ttxJAgAAADBeIgkAAABARBIAAACAJCIJAAAAQBKRBAAA\nACCJSAIAAACQRCQBAAAASCKSAAAAACQRSQAAAACSiCQAAAAASUQSAAAAgCRtGkkqlUrK5XKKomj1\nKAAAAMAkKYoivb29Da/vnMBZpoxarZZSqdTqMQAAAIBJVK1W09/fn1WrVjW0vi13kgAAAACMl0gC\nAAAAEJEEAAAAIIlIAgAAAJBEJAEAAABIIpIAAAAAJBFJAAAAAJKIJAAAAABJRBIAAACAJCIJAAAA\nQBKRBAAAACCJSAIAAACQRCQBAAAASCKSAAAAACQRSQAAAACStGkkqVQqKZfLKYqi1aMAAAAAk6Qo\nivT29ja8vnMCZ5kyarVaSqVSq8cAAAAAJlG1Wk1/f39WrVrV0Pq23EkCAAAAMF4iCQAAAEBEEgAA\nAIAkIgkAAABAEpEEAAAAIIlIAgAAAJBEJAEAAABIIpIAAAAAJBFJAAAAAJKIJAAAAABJRBIAAACA\nJCIJAAAAQBKRBAAAACCJSAIAAACQRCQBAAAASCKSAAAAACQRSQAAAACSiCQAAAAASUQSAAAAgCRt\nGkkqlUrK5XKKomj1KAAAAMAkKYoivb29Da/vnMBZpoxarZZSqdTqMQAAAIBJVK1W09/fn1WrVjW0\nvi13kgAAAACMl0gCAAAAEJEEAAAAIIlIAgAAAJBEJAEAAABIIpIAAAAAJBFJAAAAAJKIJAAAAABJ\nRBIAAACAJCIJAAAAQBKRBAAAACCJSAIAAACQRCQBAAAASCKSAAAAACQRSQAAAACSiCQAAAAASUQS\nAAAAgCQiCQAAAEASkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAAAkEUkAAAAAkogkAAAAAElEEgAA\nAIAkIgkAAABAEpEEAAAAIIlIAgAAAJBEJAEAAABI0qaRpFKppFwupyiKVo8CAAAATJKiKNLb29vw\n+s4JnGXKqNVqKZVKrR4DAAAAmETVajX9/f1ZtWpVQ+vbcicJAAAAwHiJJAAAAAARSQAAAACSiCQA\nAAAASUQSAAAAgCQiCQAAAEASkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAAAkEUkAAAAAkogkAAAA\nAElEEgAAAIAkIgkAAABAEpEEAAAAIIlIAgAAAJBEJAEAAABIIpIAAAAAJBFJAAAAAJKIJAAAAABJ\nRBIAAACAJCIJAAAAQBKRBAAAACCJSAIAAACQRCQBAAAASCKSAAAAACQRSQAAAACSiCQAAAAASUQS\nAAAAgCQiCQAAAEASkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAAAkEUkAAAAAkogkAAAAAElEEgAA\nAIAkIgkAAADQRur1esNrRRIAAACAiCQAAAAASZLOVg/wSh5//PHccMMN+cUvfpHTTz89n/zkJ9PT\n09PqsQAAAIA2M+V3ktx888354Ac/mK985StZtmxZbr/99laPBAAAALShKR1J9u7dm/7+/ixdujRJ\nsmLFivzXf/1Xi6cCAAAA2tGUjiQDAwM544wzxv4+c+bMnHLKKRkcHGzhVAAAAEA7aso9SZ588snc\neeed2bZtW3bs2JGFCxemt7f3iPP6+vqyfv36bN26NbNmzcry5ctz5ZVXprNzyt8qBQAAAGgzTakR\nO3fuzH333Zdzzz33mM8nHhwczLXXXpv58+dn7dq1GRgYyK233prR0dFcffXVSZIzzjgjAwMDY2tG\nRkayb9++dHd3N2NsAAAAYJo7Vod4NZoSSZYuXZply5YlSdatW5ft27cfcc5dd92VkZGRrF27Nl1d\nXUmSAwcO5JZbbsnKlSszZ86c9PT05PWvf33++7//O8uWLcu///u/553vfGczRgYAAABOcE25J0lH\nR8crnrNly5ZcfPHFY4EkSS699NLU6/Xcf//9Y8euueaabNiwIX/8x3+cH/7wh/nQhz7UjJEBAACA\nE1zLbv7R19eXFStWHHasq6srPT092bVr19ixN77xjfniF7842eMBAAAAJ5iWRZKhoaHDdpEc0t3d\nfdxPr6lUKke9+Wu1Wk21Wj2uawMAAABTQ1EUKYrisGOPPfZYw9dry8fI1Gq1lEqlVo8BAAAANNHR\nNkN87nOfy8c+9rGGrteUe5K8Gt3d3RkeHj7i+ODgoKfXAAAAAJOuZZFk/vz56evrO+zY0NBQ9u7d\nmwULFrRoKgAAAOBENSmR5GhPu1myZEkeeOCBDA0NjR3bvHlzOjo6snjx4skYCwAAAGgz9Xq94bVN\nuSfJ6Oho7r333iTJ7t27Mzw8nM2bNydJFi1alNmzZ6dcLmfjxo1ZvXp1Vq5cmYGBgdx2220pl8vp\n6elpxlgAAAAAx9SUSPLss89mzZo1SX61i2TNmjXp6OjIzTffnAsvvDBdXV256aabsn79+qxevTqz\nZs3K+9///lx11VXNGAkAAADgZTUlksybNy+bNm16xfMWLFiQG2+8sRkjAAAAAIxLy27c2kyVSiXl\ncvmIZyUDAAAA7asoivzjP/5jw+ubspOk1Wq1WkqlUqvHAAAAACZRtVrNrl27ct111zW0vi13kgAA\nAACMl0gCAAAAtI3jeQSwSAIAAAAQkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAAAkadNIUqlUUi6X\nUxRFq0cBAAAAJklRFLnjjjsaXt85gbNMGbVaLaVSqdVjAAAAAJOoWq2mr68vH//4xxta35Y7SQAA\nAIATU71eb3itSAIAAAAQkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAAAkEUkAAAAAkogkAAAAAEna\nNJJUKpWUy+UURdHqUQAAAIBJUhRF7rjjjobXd07gLFNGrVZLqVRq9RgAAADAJKpWq9m5c2c+8YlP\nNLS+LXeSAAAAAIyXSAIAAAAQkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAABtpF6vN7xWJAEAAACI\nSAIAAACQRCQBAAAASCKSAAAAACRp00hSqVRSLpdTFEWrRwEAAAAmSVEU2bBhQ8PrOydwlimjVqul\nVCq1egwAAABgElWr1ezYsSPXX399Q+vbcicJAAAAwHiJJAAAAAARSQAAAACSiCQAAAAASUQSAAAA\ngCQiCQAAAEASkQQAAAAgiUgCAAAAkEQkAQAAAEgikgAAAABtpF6vN7xWJAEAAABIm0aSSqWScrmc\noihaPQoAAAAwSYqiyIYNGxpe3zmBs0wZtVotpVKp1WMAAAAAk6hareZnP/tZPvnJTza0vi13kgAA\nAACMl0gCAAAAEJEEAAAAIIlIAgAAALQRjwAGAAAAOE4iCQAAAEBEEgAAAIAkIgkAAABAEpEEAAAA\nIIlIAgAAAJBEJAEAAABIIpIAAAAAbaRerze8ViQBAAAA2oZIAgAAABCRBAAAACBJcvDgwYbXtmUk\nqVQqKZfLKYqi1aMAAAAAk6QoiuNqAZ0TOMuUUavVUiqVWj0GAAAAMImq1Wq2bduWT3/60w2tb8ud\nJAAAAMCJyT1JAAAAAOKeJAAAAABJ7CQBAAAASCKSAAAAACQRSQAAAACSuCcJAAAAQBI7SQAAAACS\niCQAAAAASUQSAAAAgCQiCQAAAEASN24FAAAAOG4iCQAAANA2fN0GAAAAICIJAAAAQBL3JAEAAABI\nYicJAAAAQBKRBAAAACCJSAIAAACQxD1JjlCpVFIul1MURatHAQAAACZJURT59re/3fD6zgmcZcqo\n1WoplUqtHgMAAACYRNVqNd/5zndyxx13NLS+LXeSAAAAACem/fv3N7xWJAEAAADaxoEDBxpeK5IA\nAAAAbcNOEgAAAICIJAAAAABJRBIAAACAJCIJAAAAQBKRBAAAACCJp9sAAAAAJLGTBAAAACCJnSQA\nAAAASewkAQAAAEiSjI6ONrxWJAEAAADaxosvvtjwWpEEAAAAaBsiCQAAAEBEEgAAAIAk7kkCAAAA\nkCQZGRlpeK1IAgAAALSFer1uJwkAAADAvn37jmu9SAIAAAC0heO5aWsikgAAAABtYnh4+LjWiyQA\nAABAW3jhhReOa71IAgAAALQFkQQAAAAgIgkAAABAEpEEAAAAIEny/PPPH9d6kQQAAABoC3aSAAAA\nAMROEgAAAIAkyZ49e45rfVtGkkqlknK5nKIoWj0KAAAAMEl+9KMfHdf6zgmaY0qp1WoplUqtHgMA\nAACYRL/xG79xXOvbcicJAAAAcOLxdRsAAACAJLt37z6u9SIJAAAAMO2Njo7m2WefPa5riCQAAADA\ntLdr164kycyZMxu+hkgCAAAATHs7duxIkixcuLDha4gkAAAAwLS3c+fOJMmCBQsavoZIAgAAAEx7\nhyKJnSQAAADACe1nP/tZEpEEAAAAOMFt3bo1SXLOOec0fA2RBAAAAJjWfvnLX+anP/1pkuTcc89t\n+DoiCQAAADCtPfroo/nlL3+Zrq6uzJ8/v+HriCQAAADAtPbwww8nSd72trdlxozGU4dIAgAAAExr\nP/rRj5IkF1544XFdRyQBAAAAprUf/vCHSZKlS5ce13VEEgAAAGDa2rdv39hOkne84x3HdS2RBAAA\nAJi2Hnroobz44ovp6enJW9/61uO6lkgCAAAATFvf+973kiTvfOc709HRcVzXEkkAAACAaevb3/52\nkuS9733vcV9LJAEAAACmpRdeeGHspq3ve9/7jvt6IgkAAAAwLX3nO9/J/v37c9ZZZ+XNb37zcV9P\nJAEAAACmpaIokiR/8Ad/MCHXE0kAAACAaef555/PN7/5zSRJtVqdkGuKJAAAAMC0s3HjxoyOjubc\nc8/NBRdcMCHXFEkAAACAaecLX/hCkuQDH/jAcT/69xCRBAAAAJhWtmzZki1btuSUU07JVVddNWHX\nFUkAAACAaeXv/u7vkiRXXHFF5s6dO2HXFUkAAACAaWPnzp1jT7X56Ec/OqHXFkkAAACAaWPt2rXZ\nv39/3vOe92Tx4sUTem2RBAAAAJgWHn300dxxxx1JkjVr1kz49UUSAAAAYFr467/+6xw4cCCXXXZZ\n3vGOd0z49UUSAAAAYMr77ne/m3/5l3/JSSedlM997nNNeQ+RBAAAAJjSRkZGxm7S+tGPfjTnnXde\nU95HJAEAAACmtOuvvz7bt2/PmWeemb/5m79p2vuIJAAAAMCU9f3vfz+33HJLkuQf/uEfMnv27Ka9\nl0gCAAAATEn9/f2pVqup1+v50z/901x22WVNfT+RBAAAAJhy9u3bl0qlkqeffjrnn39+Pv/5zzf9\nPUUSAAAAYEqp1+v5yEc+kh/+8IeZPXt2Nm7cmFKp1PT3FUkAAACAKeUTn/hEvvzlL2fGjBn52te+\nlrPOOmtS3lckAQAAAKaMz33uc1m3bl2S5Pbbb8+KFSsm7b1FEgAAAKDl6vV6PvWpT+VjH/tYkuSz\nn/1srrzyykmdoXNS360BN910U+69994888wz2bRpU6vHAQAAACbYwYMHc9111+XGG29Mknz605/O\nxz/+8UmfY8rvJFm+fHluv/32Vo8BAAAANMHw8HAqlcpYIPn85z+f66+/Ph0dHZM+y5TfSXLBBRe0\negQAAACgCR5//PH83u/9Xn784x/nlFNOyZe+9KV88IMfbNk8U34nCQAAANB+/vmf/zmLFi3Kj3/8\n48ydOzf33HNPSwNJ0sBOkieffDJ33nlntm3blh07dmThwoXp7e094ry+vr6sX78+W7duzaxZs7J8\n+fJceeWV6ez81Vt+6EMfyp49e45Ye84554zdyRYAAABoH8PDw7nmmmvypS99KUmyePHifOMb38iC\nBQtaPFkDkWTnzp257777cu6556Zerx/1nMHBwVx77bWZP39+1q5dm4GBgdx6660ZHR3N1VdfPXae\ne40AAADAieNb3/pW/uzP/iyPP/54Ojo6ct111+VTn/pUTj755FaPlqSBSLJ06dIsW7YsSbJu3bps\n3779iHPuuuuujIyMZO3atenq6kqSHDhwILfccktWrlyZOXPmjOs9jxVjAAAAgKlv9+7dueaaa1IU\nRZJkwYIW8c3vAAAgAElEQVQF+fKXv5zf+Z3fafFkhxv3PUlezd1lt2zZkosvvngskCTJpZdemnq9\nnvvvv39c77du3bpcccUV6ejoyOWXX54bbrhhvCMDAAAALfCLX/win/nMZ3LWWWelKIrMmDEj1157\nbbZu3TrlAknSpKfb9PX1ZcWKFYcd6+rqSk9PT3bt2jWua7XiucgAAABA4w4cOJCvfvWruf766/PE\nE08keeneI1/4whdy8cUXt3i6Y2tKJBkaGjpsF8kh3d3dGRwcbMZbHqZSqRx2g9hDqtVqqtVq098f\nAAAATkT79+/P1772tXz2s5/NI488kiRZuHBh1q1bl8svvzwzZkzsQ3aLohj7Cs+vz9CopkSSVqvV\naimVSq0eAwAAAE4I+/bty4YNG/LZz342P/vZz5IkPT09ue6663L11VfnNa95TVPe92ibIYaHh4+6\ncePVaEok6e7uzvDw8BHHBwcH093d3Yy3BAAAACbZ7t27c9ttt+ULX/hCnn766STJGWeckb/6q7/K\nn//5n0+7BtCUSDJ//vz09fUddmxoaCh79+6dEs89BgAAABr3wAMPZP369fn617+effv2JUnOPPPM\nrFq1Kh/+8Ien7bc7jjuSHO1pN0uWLMlXv/rVw+5Nsnnz5nR0dGTx4sXH+5YAAADAJHv++edTFEV6\ne3sPe3LtkiVL8pd/+Zf5/d///ZxyyiktnPD4jTuSjI6O5t57703y0raa4eHhbN68OUmyaNGizJ49\nO+VyORs3bszq1auzcuXKDAwM5Lbbbku5XE5PT8/E/gYAAABAUxw8eDCbN29Ob29vvvGNb+TFF19M\nknR2dubyyy/P1VdfnSVLlrR4yonTcc8999THs+Dpp5/OH/3RH720+P/vIqnX6+no6MjNN9+cCy+8\nMMlLjwFev359tm7dmlmzZmX58uW56qqrctJJJ03wr/CSkZGRsccODw0NTdutPQAAANBK9Xo9Dz30\nUO688858/etfz+OPPz72b29729ty5ZVX5gMf+EDmzp3bwimP7ddv3PrNb34zM2fOfNVrx72TZN68\nedm0adMrnrdgwYLceOON4708AAAA0ALbtm3L17/+9dx5553Zvn372PHXvva1qVar+ZM/+ZMsXrz4\nqLfdaBdt+QjgSqWSzs7Ooz4KCAAAAHjpqzRbtmzJXXfdlX/913/Ntm3bxv7tNa95TX73d383V1xx\nRVasWJFZs2a1cNJXryiKbNiwoeH1bRlJarWar9sAAADA//GLX/wi3/ve93LXXXfl3/7t37J79+6x\nfzv55JPz3ve+N3/4h3+Ycrk87R7fmyTVajXlcnns6zbj1ZaRBAAAAHjp/iLbtm3Ld7/73dx99935\n/ve/n5GRkbF/f+1rX5vLLrss5XI5l112WU477bQWTtt6IgkAAAC0kd27d+c//uM/cvfdd+fuu+9O\nf3//Yf++cOHClMvllMvlXHLJJdP+sb0TSSQBAACAaeypp57Kf/7nf+YHP/hBfvCDH+R//ud/Dvv3\nmTNn5pJLLsny5cvznve8J+eff35b33z1eIgkAAAAME3U6/Xs2LEjP/jBD8bCyKOPPnrEeRdddNFY\nFFm2bFle85rXtGDa6UckAQAAgClqcHAwP/rRj3LfffeNvZ566qnDzuno6MiiRYvyrne9K5dcckku\nueSSnHHGGS2aeHoTSQAAAGAK2L9/fx5++OGxGLJly5Zs27Yt9Xr9sPNOPvnkLF68OJdcckne9a53\nZenSpTn11FNbNHV7EUkAAABgkr344ovZunVrHnzwwTz44IN56KGH8uCDDx725JlDFi5cmLe//e1Z\nsmRJ3v72t+fiiy/OrFmzWjB1+2vLSFKpVNLZ2ZlqtZpqtdrqcQAAADiBPffcc3nooYfGQsiDDz6Y\nn/zkJ9m/f/8R586ePTtvf/vbx6LI4sWLM2/evBZMPT0VRZENGzY0vL4tI0mtVkupVGr1GAAAAJxA\nRkZG8pOf/CRbt27Nww8/PPbz8ccfP+r5c+bMyUUXXZSLLrooixYtym/91m/lrW99a2bMmDHJk7eP\narWacrmcrq6uhta3ZSQBAACAZtm3b18eeeSRw0LI1q1b89hjjx1x/5BDFi5cOBZEDkWRN7zhDR7F\nO8WIJAAAAHAUw8PD2b59ex555JH89Kc/zdatW7N169Zs3749Bw4cOOqaOXPm5Pzzz89555132M+e\nnp5Jnp5GiCQAAACcsA4ePJi+vr488sgjR7yeeOKJY66bPXv2ESHkvPPOy9y5c+0OmcZEEgAAANpa\nvV7PM888k8cee2xsZ8ih1//+7//mxRdfPOba008/PWeffXbOPvvsnHfeeWNB5PWvf70Y0oZEEgAA\nAKa9gwcP5sknn8yjjz6axx57bOx16O8vvPDCMdeecsopOeuss8ZiyK+/fE3mxCKSAAAAMC0MDw/n\n8ccfz86dO4+IIDt27Mjo6OjLrv/N3/zNw2LIOeeck7PPPjsLFy5MZ6f/e4xIAgAAwBQxODg4FkF2\n7tx52J937tyZn//85y+7vrOzM2984xtz1lln5S1vecvY66yzzsqb3vSmzJw5c5J+E6YrkQQAAICm\nO3DgQPbs2ZNdu3bliSeeyBNPPHFEEHnmmWde8TqnnnpqFi5cmDe/+c2HRZC3vOUtmT9/vh0hHJe2\n/K+nUqmks7Mz1Wo11Wq11eMAAAC0tQMHDuTpp5/OE088cVgE+fW/9/f3Z//+/a94rdNOOy1vfOMb\nx14LFy487M+nnnrqJPxGTFdFUWTDhg0Nr2/LSFKr1VIqlVo9BgAAwLRWr9fz3HPP5amnnjri9esR\n5KmnnsqBAwde8XozZszI61//+rzhDW/IG97whsyfPz9vetObDosgr33tayfhN6NdVavVlMvldHV1\nNbS+LSMJAAAAx3bgwIEMDAwcET6efvrpI4690s1QDznppJPGAsj8+fMPCyGH/jxv3jxfh2FK818n\nAABAG9i3b18GBgayZ8+eY74ORZA9e/a8qp0fh5x66qk588wzM2/evJx55pk588wzjwghr3vd63LS\nSSc18TeE5hNJAAAApqCDBw9m7969Lxs9fv31/PPPj+v6HR0dmTt37lj0OPT69RBy6O+eCsOJQiQB\nAABosnq9nhdeeCHPPPNMfv7znx/x8/8e27NnT37+85+Pa7dH8tJXXubOnfuyr0PxY+7cub76Av+H\n/0UAAACMQ71ez/PPP/+qYsev/3w1T3Y5mtNOO+0Vw8eh16mnnpoZM2ZM8G8MJw6RBAAAOCHt378/\nzz33XJ599tns3bv3iJ9HO3Yoeox3h8chs2bNypw5c3L66acf8fPQn+fMmTMWPU4//fSccsopE/yb\nA8cikgAAANNWvV7P0NDQMUPHy4WPF1544bjeu1QqHTVyHOvnnDlzMmvWrAn6zYFmEEkAAICWGh0d\nzXPPPZfnnnsuzz///Mv++dlnnz0ifDT6NZZDuru709PTk9P+X3v3Hlt3Xf8P/Nn1xtYWYQhDI2OI\n3J3KZcG7kJiJgBWDFTsEQcALlyl4I0aFhBjxSwTEBBHBC4QVmEogCkLkMkEUZRqFTQUM0AkMBqi0\n3db19vtjvx7Xtevarqfn9OzxSD7pOZ/z/pzz7vu118KefM7ns/POI/7c9PGmgccOO+wwSSsAlAsh\nCQAAMGEDAwPp6uoac8gx0vPu7u5tnkddXd2Yg45Nf+60006pra2dhJUAKoGQBAAAtlPd3d155ZVX\n8sorr6Sjo6PweLRtpPBjotfn2FRVVVV23HHH7LTTTnnVq16VnXbaqbBt/nyk4GPmzJmpqqqahFUB\ntmcVGZK0tLSkpqYmra2taW1tLfV0AABg0gwMDGTt2rVjCjS2tm3YsGHS5lVTUzMs0Bgt7Nj8taam\nJndlAbZZW1tbrr/++gkfX5EhydKlS9PQ0FDqaQAAQPr7+7N27dp0dnamo6MjnZ2dW3y8pX2bBhsd\nHR3p7++f1Dk2NDRkxx13HHFramoa8nxLYcesWbOcyQGUXGtra5qbm9PY2Dih4ysyJAEAgIkYGBhI\nd3f3VoOL8bze1dWVgYGBSZ/rjBkzxhxsjLY1NjampsY/CwASIQkAANPQwMBANmzYkK6urmHbYDAx\n0v7RwozBx5NxfY2RVFVVpbGxMY2NjWlqahr2eKR9g49HCjecuQEw+YQkAAAUzeZBxmgBxnj3FyvM\nGDRz5sxRg4utBRub7xNqAJQ/IQkAwHZsYGAgPT09hWtmTEaAselrvb29Rf8damtr09DQkIaGhjQ2\nNhYej7Q1NTWNKdhoaGhIdXV10ecOQHkRkgAAlKn+/v6sX78+a9euHbJ1dXUN2zeRbfB9in1GRrLx\nzidbCjDGu3/z12pra4s+fwC2D0ISAIAJGDz7YiKhxFi3devWTenvVFNTM+kBxuBWV1c3pb8LAEyE\nkAQAmPYG70iybt26Ebf169dv8bXxjh0MMKbiaySbqq+vT0NDQ2bNmjUp2+bvNXPmzNTX10/p7wQA\n5UZIAgBMqsFrXBQrpBhp3Pr164tyi9WxmDFjxrjCiIlsM2fOdH0MAJgCQhIAqCADAwPp7e1Nd3d3\n1q9fP2Sbyn2lCiySjaHFzJkzt7rtsMMOYxq3+djNQ4+6ujp3LAGACiEkAYBJ0t/fnw0bNqS7u3vE\nrRihxEj7+/v7S70UQ0x2SLG1raamRmgBAEyIkASAaWlrgcTgNpYx2zJ+02N6enpKvSzD1NbWZocd\ndihs9fX1Q55vad94xo62r76+XmABAEwbFRmStLS0pKamJq2trWltbS31dACmvb6+vmzYsGGrAcL2\nHkhsrq6uLvX19YWfg2dETFYAMZZ9M2bMKPUyAABMmba2tlx//fUTPr4iQ5KlS5emoaGh1NMAGJPe\n3t5CALFpEDHa87GMmcgxWxpTbl/fGMnmgcR4tvEeM5bxrlMBADD1Wltb09zcnMbGxgkdX5EhCUDy\nvzts9PT0bDUImOrQYdPn0yGA2NymIUExAgaBBAAApSAkAbaqv79/WNgw+HhrP8czdrLfv7e3t9RL\nNyF1dXWFbTAAGG3f1p5P9pja2lqBBAAAFUlIAlNg8Jacg0FDT0/PsOejbcUIEMYztq+vr9RLOGnK\nKXQY6RgBBAAAlI6QhLI0MDCQvr6+cYcJo22lfJ/pekbDaDb9R/3mj8f6c6rHui0oAAAwGiHJdqKn\npyePP/74lAYK2/oela6qqiq1tbVb3coxbKiurhY2AAAAFUdIsp147rnnctBBB5V6Gtts0/CgpqZm\nTCHDeLapfM/q6upSLycAAACbEJJsJ+rr6zN79uyyCwrGszl7AQAAgGISkmwn5syZk5deeqnU0wAA\nAICyNaPUEwAAAAAoB0ISAAAAgAhJAAAAAJIISQAAAACSCEkAAAAAkghJAAAAAJIISQAAAACSVGhI\n0tLSkubm5rS1tZV6KgAAAMAUaWtrS0tLy4SPr5nEuZSNpUuXpqGhodTTAAAAAKZQa2trmpub09jY\nOKHjK/JMEgAAAIDxEpIAAAAAREgCAAAAkERIAgAAAJBESAIAAACQREgCAAAAkERIAgAAAJBESAIA\nAACQREgCAAAAkERIAgAAAJBESAIAAACQREgCAAAAkERIAgAAAJBESAIAAACQREgCAAAAkERIAgAA\nAJBESAIAAACQREgCAAAAkERIAgAAAJCkQkOSlpaWNDc3p62trdRTAQAAAKZIW1tbWlpaJnx8zSTO\npWwsXbo0DQ0NpZ4GAAAAMIVaW1vT3NycxsbGCR1fkWeSAAAAAIyXkAQAAAAgQhIAAACAJEISAAAA\ngCRCEgAAAIAkQhIAAACAJEISAAAAgCRCEgAAAIAkQhIAAACAJEISAAAAgCRCEgAAAIAkQhIAAACA\nJEISAAAAgCRCEgAAAIAkQhIAAACAJEISAAAAgCRCEgAAAIAkQhIAAACAJEISAAAAgCRCEgAAAIAk\nQhIAAACAJEISAAAAgCRCEgAAAIAkQhIAAACAJEISAAAAgCRCEgAAAIAkQhIAAACAJEISAAAAgCRC\nEgAAAIAkFRqStLS0pLm5OW1tbaWeCgAAADBF2tra0tLSMuHjayZxLmVj6dKlaWhoKPU0AAAAgCnU\n2tqa5ubmNDY2Tuj4ijyTBAAAAGC8hCQAAAAAEZIAAAAAJBGSAAAAACQRkgAAAAAkEZIAAAAAJBGS\nAAAAACQRkgAAAAAkEZIAAAAAJBGSAAAAACQRkgAAAAAkEZIAAAAAJBGSAAAAACQRkgAAAAAkEZIA\nAAAAJBGSAAAAACQRkgAAAAAkEZIAAAAAJBGSAAAAACQRkgAAAAAkEZIAAAAAJBGSAAAAACQRkgAA\nAAAkEZIAAAAAJBGSAAAAACQRkgAAAAAkEZIAAAAAJBGSAAAAACQRkgAAAAAkEZIAAAAAJBGSAAAA\nACQRkgAAAAAkEZIAAAAAJBGSAAAAACQRkgAAAAAkEZIAAAAAJBGSAAAAACQRkgAAAAAkEZIAAAAA\nJBGSAAAAACRJako9gdG88sor+cY3vpHnnnsutbW12W+//XLuueemtra21FMDAAAAKkxZn0lSVVWV\nj33sY7nuuutyzTXXpLu7O7fcckuppwUAAABUoLIOSZqamjJ//vwkGwOT/fbbLy+88EKJZ8VUaGtr\nK/UUmCRqWTnUsjKoY+VQy8qhlpVBHSuHWm7fyjok2dSGDRty55135vDDDy/1VJgC/mKqHGpZOdSy\nMqhj5VDLyqGWlUEdK4dabt/GfU2SZ555JjfddFNWrlyZJ598MnvuuWd++MMfDhvX3t6eK664IitW\nrMisWbOycOHCnHbaaamp+d9HfvKTnxzxzJD9998/F198ceF5f39/vvnNb+bggw/OggULxjtlAAAA\ngK0ad0jy1FNP5aGHHsoBBxyQgYGBEcd0dHTkvPPOyx577JGLLrooa9asyZVXXpnu7u4sXry4MO7q\nq68e02d+5zvfSXV1dc4+++zxThcAAABgTMYdkrz97W/PO97xjiTJxRdfnMcee2zYmNtuuy3r1q3L\nRRddlMbGxiRJX19fLr/88px44onZZZddxvx5V111VdasWZOLLrpovFMFAAAAGLNxhyRVVVVbHfOH\nP/whhx56aCEgSZIjjjgil112Wf74xz/mqKOOGtNnPfnkk7n55pszd+7cfPrTn06SHHbYYfnUpz41\n6nFdXV1jen/KV29vrzpWCLWsHGpZGdSxcqhl5VDLyqCOlUMtp79tqd+4Q5KxaG9vz9FHHz1kX2Nj\nY2bPnp1Vq1aN+X322muv3HPPPeP+/Dlz5oz7GMrPpiEb05taVg61rAzqWDnUsnKoZWVQx8qhltuv\notzdprOzc8Q/VE1NTeno6CjGR2bmzJm59957i/LeAAAAwPRy3HHHZebMmeM6pihnkpTS7bffXuop\nAAAAACU23oAkKVJI0tTUNOJ3gDo6OtLU1FSMjyyYyCIAAAAAFOXrNnvssUfa29uH7Ovs7MzLL7+c\nuXPnFuMjAQAAALbJNockI93t5vDDD8/y5cvT2dlZ2Lds2bJUVVVlwYIF2/qRAAAAAJNu3F+36e7u\nzu9///skyfPPP5+urq4sW7YsSfKWt7wlr3rVq9Lc3JxbbrklX/va13LiiSdmzZo1+f73v5/m5ubM\nnj17cn8DAAAAgElQde+99w6M54DVq1dn0aJFGw/+/2eRDAwMpKqqKpdeemne/OY3J9l4G+Arrrgi\nK1asyKxZs7Jw4cKcfvrpqa6unuRfAQAAAGDbjTskmQr/+Mc/cuaZZ6a+vn7Y3Wo++tGP5oUXXhh2\nzJ133pna2trC887Ozlx55ZX57W9/m97e3ixYsCCLFy8edibLSGHOaaedlpqaoSfZPPjgg7n22mvz\nr3/9K3PmzMmiRYty1FFHTeJvXZlGq2WSLFmyJLfeemv++9//5g1veEPOPPPMHHjggUPGqGXp3Hjj\njbn77ruzevXq9Pb25rWvfW2OPfbYfOhDHxoyTl+Wt7HWMdGT5ay/vz833nhjHnzwwaxatSpJsvfe\ne+fUU0/N/Pnzh4zVk+VtPLVM9GU5e/jhh3PHHXfk73//e5577rkcd9xxWbx48bBxerL8jbWWiZ6c\nbi6++OLcddddw/Z/61vfGnYpiFLUlsm3rWtffcopp1xY1BmO08DAQC644IL09vamr68vJ5544pDX\nf/azn+Wwww7Ll770pRxzzDGFbc6cOUPGffWrX83f//73LF68OEcccUTuu+++3H333TnmmGMyY8bG\nS7F0dHTkzDPPTFNTUz772c9m//33zw033JCXX345hx9+eOG9HnnkkXz5y1/OO9/5zpxxxhmpr6/P\nVVddlXnz5mXevHlFX5Ppamu1XLJkSX784x/n5JNPTktLS55++ulcd911OfLII4fcBUktS+ehhx7K\nvvvum+bm5ixcuDDV1dX54Q9/mJqamrzpTW8qjNOX5W2sddST5W39+vW58MIL87a3vS0nnHBC3v3u\nd+epp57KNddck/nz5+c1r3lNYayeLG/jqaW+LG+33nprVqxYkfnz52f16tV5/etfP2QtB+nJ8jfW\nWurJ6eeBBx7IunXrcvHFFw/pvze84Q2pq6srjCtFbZl8k7H2ZRdj3XHHHXnllVfy/ve/Pz//+c9H\nHLPzzjvngAMO2OJ7rFixIg8//HAuueSSHHrooUk23nHnlFNOyf33358jjjgiSXLbbbdl3bp1ueii\ni9LY2Jgk6evry+WXX54TTzwxu+yyS5Lkuuuuy0EHHZRzzz03ycZrrzz77LP50Y9+lPe85z2T9atX\nnNFquWHDhixZsiQnnHBCPvzhDydJ5s+fn5NOOik33XRTPve5zyVRy1I77bTThjw/5JBD8sILL+TO\nO+8cFnrpy/I1ljrqyfJXX1+fJUuWFNYzSQ477LB84hOfyE9/+tMcfPDBQ8bryfI11lrqy/L36U9/\nOp/5zGeSJH/6059GHasny9tYaqknp6/6+vpR+69UtWXyTcbaF+UWwBPV2dmZa665JmedddY2nYb0\n0EMPpampqfAHN9n4h3fvvffOQw89VNj3hz/8IYceeuiQ/0g54ogjMjAwkD/+8Y9JNjbMX/7yl2F/\nAR155JFpb2/P888/P+F5VrKt1fLRRx/N2rVrC3+RJElNTU3e9a53DamRWpafpqam9Pb2jvs4tSwv\nm9dRT5a/GTNmDFnPwX177bVXXnrppXG/n1qWzlhrqS/L30h3eZwodSytsdRST05fAwOjX2GiFLWl\nOCZj7csqJLn22muz77775q1vfeuo4379619n4cKFOfroo3P++efnySefHPJ6e3t79thjj2HHzZ07\nN+3t7aOOa2xszOzZswvfEX722WfT29ubuXPnDhm35557Ft6D4bZWy8F123xd586dmxdeeCEbNmwo\njFPL0uvr68vatWvzu9/9LnfddVc++MEPDhujL8vfaHXUk9NTX19f/va3vw1bw0RPTjcj1VJfVhY9\nOf3pyenrmWeeybHHHpuFCxfmU5/6VB544IEhr5eithTHZKx92Xzd5oknnsgdd9yRH/zgB6OOe/vb\n354DDzwwu+22W5599tnccMMNOeecc/KDH/yg8B3ezs7OYf+HJtn4f04fe+yxwvPRxnV0dCRJ4efm\n4wa/lzb4Ov8zllp2dnamtrZ2yMXKko3rOjAwkM7OzsyePVsty8AzzzyTk046qfD8Ix/5SE444YQh\nY/Rl+dtaHfXk9NTW1pYXX3wxLS0tQ/bryelnpFrqy8qhJyuDnpye9tlnnxxwwAGZN29eOjo6cttt\nt+XrX/96LrjggsIZOqWoLcUxGWtftJCkq6trTKf/vva1r011dXUuv/zyHHfccSMmc5s655xzCo/n\nz5+fBQsW5OSTTx7yXbFttbXTsbY3xarlVFDLocZTy8GvSe2222656qqrsm7duvz1r3/NkiVLUlNT\nk9NPP70wXl9OrWLVcSqo41ATqeWghx9+OD/5yU/y8Y9/PPvss8+Q1/Tk1CtWLaeCWv7PttRxNHpy\n6hWrllNBLUc33toef/zxQ/a/4x3vyNlnn+2aLmxR0f5GuO+++/Ltb3971DFVVVX58Y9/nMcffzyr\nVq3K1772tXR2diZJ4ZSmzs7O1NXVDbny8KZmz56d+fPnD0nuGhsb8+KLLw4b29HRkR133LHwvKmp\nKV1dXcPGdXZ2FtLZwZ+bjxtMoTa90nGlKkYtGxsb09PTk56eniGJbUdHR6qqqgrpn1pOrvHUcjDk\nqq2tzb777pskefOb35xZs2ble9/7Xo4//vjsvPPOI76HviyuYtRRT5bGRGqZJI899lguuOCCvPe9\n7x1yhtCW6MniK0Yt9eXUm2gdx0tPFl8xaqkny8O21raqqirvete7cvXVV2fDhg1T+m+Tjo6O7bJm\nU2ky1r5oIcngrZXG4p577klHR0daW1uHvdbc3JzW1tacccYZWzx+YGBgyMWW5s6dmz//+c/DxrW3\nt2fvvfcuPN9jjz2GfY+vs7MzL7/8cuH7aIMJ5NNPP53DDjtsyHsNflalK0YtB9dt85q0t7dnzpw5\nhVBMLSfXeGq5Jfvuu2/6+/uzevXqLYYkib4spmLUUU+WxkRq+cwzz+T888/P/Pnz84UvfGHMx+nJ\n4ipGLfXl1JuMv1/HSk8WVzFqqSfLQ6XUluKYjLUviwu3vu9978tll102ZHvf+96Xurq6XHbZZTn2\n2GO3eOyLL76YRx99NPvtt19h31vf+tZ0dHRk+fLlhX2rVq3KP//5zyEXEj388MOzfPnywhkPSbJs\n2bJUVVVlwYIFSZK6urq85S1vyW9+85shn3vvvfdmzz33HHZ/++3dWGv5xje+MbNmzcqyZcsKx/b2\n9ub+++8fcv9qtSw/jzzySKqqqgrfoR6Jvix/m9dRT04PL730Ur74xS9mzpw5ufDCC1NdXT2m4/Rk\n+RlLLfVl5dKT05OerAz9/f1ZtmxZ5s2bVwg/SlFbimMy1r76lFNOubA40xu7xsbG7L777kO2J554\nImVTr+0AAAMCSURBVCtXrsznP//5wmkxd999d2688cb09PTkv//9b5YvX55LLrkkvb29Of/88wun\nQe26665ZuXJlbr/99uy666559tlnc9lll2WXXXbJWWedVUjt99prr9x+++1Zvnx5Xv3qV+cvf/lL\nrrrqqrz//e8fcvun3XffPddff31efvnl7LDDDrnjjjty66235rOf/WzmzZs31ctV1sZay+rq6lRV\nVeWGG27IrFmzsn79+lx99dV56qmn8pWvfEUty0BnZ2fOO++89Pb2pqOjI+3t7fnFL36Rtra2HHvs\nsYV11Zflbax11JPlr7u7O+eee25eeumlnHPOOVm3bl3WrFmTNWvW5D//+U922WWXJHpyOhhrLfVl\n+Vu9enWWL1+ep59+Og888EDq6+tTW1ubp59+urBWenJ6GEst9eT0s3r16nz9619Pb29vOjs789hj\nj+W73/1uVq5cmfPOO69wZkGpasvkm4y1r7r33nvL8spAP/nJT3LzzTfnl7/8ZWHfypUrc8011+TJ\nJ58sXLX2kEMOyamnnprXve51Q47v6urKlVdemfvvvz99fX1ZsGBBFi9enNmzZw8Z197eniuuuCIr\nVqzIrFmzsnDhwpx++unD/o/Ogw8+mGuvvTarVq3K7rvvnkWLFuWoo44q3gJUkJFqOWjJkiW59dZb\n85///Cf77LNPzjzzzBx44IFDxqhlafT09OTSSy/No48+mhdffDF1dXV53etelw984ANZuHBhZszY\neCKavixvY63jID1ZvlavXp1Fixalqqpq2EX9dt999yxZsiSJnpwOxlrLQfqyfP3qV7/K//3f/yVJ\n4R9Hg1+jufvuu5PoyeliLLUcpCenj46OjnzrW9/K448/nn//+9+pra3Nfvvtl0WLFg35+tKgUtSW\nybeta1+2IQkAAADAVCqLa5IAAAAAlJqQBAAAACBCEgAAAIAkQhIAAACAJEISAAAAgCRCEgAAAIAk\nQhIAAACAJEISAAAAgCRCEgAAAIAkQhIAAACAJEISAAAAgCTJ/wP7uGiCIgZ54QAAAABJRU5ErkJg\ngg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x1045f2950>"
       ]
      }
     ],
     "prompt_number": 5
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/C++/Makefile <==
INCFLAGS = -IQuaternions -I/usr/local/include
LIBFLAGS = -L/usr/local/lib -lgsl
test -d /opt/local/include && INCFLAGS = -IQuaternions -I/opt/local/include -I/usr/local/include
test -d /opt/local/lib && LIBFLAGS = -L/opt/local/lib -L/usr/local/lib -lgsl
ifdef GSL_HOME
	INCFLAGS = -I${GSL_HOME}/include ${INCFLAGS}
	LIBFLAGS = -L${GSL_HOME}/lib ${LIBFLAGS}
endif
# Set compiler name and optimization flags here, if desired
C++ = g++
OPT = -O3 -Wall -Wno-deprecated
## DON'T USE -ffast-math in OPT


#############################################################################
## The following are pretty standard and probably won't need to be changed ##
#############################################################################

# Tell 'make' not to look for files with the following names
.PHONY : python all clean cpp

python :
	python setup.py install --user

all : cpp python

cpp : PNEvolution.o EvolvePN PNEvolution_Q.o EvolvePN_Q PNWaveformModes.o

# This is how to build those object files
PNEvolution.o : PNEvolution.cpp PNEvolution.hpp PNApproximants.ipp
	$(C++) $(OPT) -c $(INCFLAGS) $< -o $@

# This is how to build those object files
PNEvolution_Q.o : PNEvolution_Q.cpp PNEvolution.hpp PNApproximants_Q.ipp
	$(C++) $(OPT) -c $(INCFLAGS) $< -o $@

# This is how to build those object files
%.o : %.cpp %.hpp
	$(C++) $(OPT) -c $(INCFLAGS) $< -o $@

EvolvePN : EvolvePN.cpp PNEvolution.o PNEvolution_Q.o PNEvolution.hpp PNApproximants.ipp
	$(C++) $(OPT) $(INCFLAGS) $(LIBFLAGS) PNEvolution.o PNEvolution_Q.o Quaternions/Quaternions.o Quaternions/IntegrateAngularVelocity.o EvolvePN.cpp -o EvolvePN

EvolvePN_Q : EvolvePN_Q.cpp PNEvolution.o PNEvolution_Q.o PNEvolution.hpp PNApproximants_Q.ipp
	$(C++) $(OPT) $(INCFLAGS) $(LIBFLAGS) PNEvolution.o PNEvolution_Q.o Quaternions/Quaternions.o Quaternions/IntegrateAngularVelocity.o EvolvePN_Q.cpp -o EvolvePN_Q

clean:
	/bin/rm -f *.o EvolvePN EvolvePN_Q
	/bin/rm -rf build _PNEvolution.so PNEvolution.py PNEvolution/__init__.py

# Mike likes to use python's virtual environments to build with
# various versions and arrangements of python.  As such, he finds that
# the following is, unfortunately, necessary for him.  This makes him
# happy.  It is probably not necessary for most users, however.
MikeHappy :
	$(VIRTUAL_ENV)/bin/python setup.py install --prefix=$(VIRTUAL_ENV)


==> anc/GWFrames/Code/PostNewtonian/C++/OrbitalEvolutionCodeGen.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:011a3a8f83ad5db7d026c8b61f92157a5953dd7d93cbdc4f7c70267940560837"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Finally, we write the code file itself.  Most of the text below will appear literally in the file.  Statements in single curly braces will be substituted by the `format` statement at the end of the string; double curly braces will just appear as literal braces in the output."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables.py\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "UseQuaternions = False\n",
      "from sympy import N\n",
      "from sympy import Rational as frac # Rename for similarity to latex"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "with open('PNApproximants.ipp', 'w') as f :\n",
      "    f.write(\"\"\"// File produced automatically by OrbitalEvolutionCodeGen.ipynb\"\"\")\n",
      "\n",
      "    for PNOrbitalEvolutionOrder in [frac(n,2) for n in range(0,13)]:\n",
      "        print(\"Working on {0} PN...\".format(PNOrbitalEvolutionOrder))\n",
      "        PNOrbitalEvolutionOrderString = str(N(PNOrbitalEvolutionOrder,2)).replace('.','p')\n",
      "        %cd -q ../PNTerms\n",
      "        execnotebook('OrbitalEvolution.ipynb')\n",
      "        ExpressionsForMemberFunctions = CodeOutput.CodeConstructor(PNVariables, PrecessionVelocities)\n",
      "        execnotebook('AngularMomentum.ipynb')\n",
      "        %cd -q -\n",
      "        PrecessionVelocities.AddDerivedVariable('OrbitalAngularMomentum',\n",
      "            AngularMomentumExpression(PNOrder=PNOrbitalEvolutionOrder),\n",
      "            datatype=ellHat.datatype)\n",
      "        CodeConstructor.AddDependencies(PrecessionVelocities)\n",
      "        # Start the class, write the declarations, initializations, etc.\n",
      "        f.write(\"\"\"\n",
      "\n",
      "class TaylorTn_{PNOrbitalEvolutionOrderString}PN : public TaylorTn {{\n",
      "private:\n",
      "{Declarations}\n",
      "  double Phi, gamma;\n",
      "\n",
      "public:\n",
      "  TaylorTn_{PNOrbitalEvolutionOrderString}PN({InputArguments}) :\n",
      "{Initializations}, Phi(0.0), gamma(0.0)\n",
      "  {{\n",
      "    ellHat[0] = ellHat_x;\n",
      "    ellHat[1] = ellHat_y;\n",
      "    ellHat[2] = ellHat_z;\n",
      "    nHat[0] = nHat_x;\n",
      "    nHat[1] = nHat_y;\n",
      "    nHat[2] = nHat_z;\n",
      "  }}\n",
      "\n",
      "  void Recalculate(double t, const double* y) {{\n",
      "    v = y[0];\n",
      "    chi1_x = y[1];\n",
      "    chi1_y = y[2];\n",
      "    chi1_z = y[3];\n",
      "    chi2_x = y[4];\n",
      "    chi2_y = y[5];\n",
      "    chi2_z = y[6];\n",
      "    ellHat_x = y[7];\n",
      "    ellHat_y = y[8];\n",
      "    ellHat_z = y[9];\n",
      "    Phi = y[10];\n",
      "    gamma = y[11];\n",
      "\n",
      "    const Quaternion Rax =\n",
      "        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);\n",
      "    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);\n",
      "    const Quaternion nHatQ = R*xHat*R.conjugate();\n",
      "    nHat_x = nHatQ[1];\n",
      "    nHat_y = nHatQ[2];\n",
      "    nHat_z = nHatQ[3];\n",
      "\n",
      "{Evaluations}\n",
      "  }}\n",
      "\n",
      "{MemberFunctions}\n",
      "\"\"\".format(PNOrbitalEvolutionOrderString=PNOrbitalEvolutionOrderString,\n",
      "           InputArguments=CodeConstructor.CppInputArguments(17),\n",
      "           Declarations=CodeConstructor.CppDeclarations(2),\n",
      "           Initializations=CodeConstructor.CppInitializations(4),\n",
      "           Evaluations=CodeConstructor.CppEvaluations(4),\n",
      "           MemberFunctions=ExpressionsForMemberFunctions.CppExpressionsAsFunctions(2)))\n",
      "\n",
      "        # Write the external interfaces to the ODE stepper\n",
      "        for n,Expressions in zip([1,4,5], [T1Expressions,T4Expressions,T5Expressions]) :\n",
      "            f.write(\"\"\"\n",
      "  int TaylorT{n}(double t, const double* y, double* dydt) {{\n",
      "    Recalculate(t, y);\n",
      "    if(v>=1.0) {{ return GSL_EDOM; }} // Beyond domain of PN validity\n",
      "{Computations}\n",
      "    if(dvdt_T{n}<1.0e-12) {{ return GSL_EDIVERGE; }} // v is decreasing\n",
      "    return CommonRHS(dvdt_T{n}, y, dydt);\n",
      "  }}\n",
      "\"\"\".format(n=n,\n",
      "           Computations=CodeOutput.CodeConstructor(PNVariables, Expressions).CppEvaluateExpressions() ))\n",
      "\n",
      "        # Finish up, writing the common RHS function and closing the class\n",
      "        f.write(\"\"\"\n",
      "  int CommonRHS(const double dvdt, const double* y, double* dydt) {{\n",
      "    const std::vector<double> Omega1 = OmegaVec_chiVec_1();\n",
      "    const std::vector<double> Omega2 = OmegaVec_chiVec_2();\n",
      "    const std::vector<double> Omega  = OmegaVec_ellHat();\n",
      "    dydt[0] = dvdt;\n",
      "    cross(&Omega1[0], &y[1], &dydt[1]);\n",
      "    cross(&Omega2[0], &y[4], &dydt[4]);\n",
      "    cross(&Omega[0],  &y[7], &dydt[7]);\n",
      "    dydt[10] = v*v*v/m;\n",
      "    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);\n",
      "    const Quaternion Rax =\n",
      "        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);\n",
      "    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );\n",
      "    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];\n",
      "\n",
      "    return GSL_SUCCESS; // GSL expects this if everything went well\n",
      "  }}\n",
      "}}; // class TaylorTn_{PNOrbitalEvolutionOrderString}PN : public TaylorTn\n",
      "\"\"\".format(PNOrbitalEvolutionOrderString=PNOrbitalEvolutionOrderString))\n",
      "print(\"All done\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Working on 0 PN...\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 1/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 1 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 3/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 5/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 3 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 7/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 4 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 9/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 5 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 11/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 6 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "All done"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      }
     ],
     "prompt_number": 2
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/C++/OrbitalEvolutionCodeGen_Q.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:fec8908260ae0e07df1054a925aca84c3357a419fd48a44290df4ba0083fd3bc"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Finally, we write the code file itself.  Most of the text below will appear literally in the file.  Statements in single curly braces will be substituted by the `format` statement at the end of the string; double curly braces will just appear as literal braces in the output."
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "In the following, the ODE system directly integrates the quaternion rotors describing the spin directions and orbital angular velocity vector.  This allows us to reduce the number of variables in the system and automatically satisfy certain constraints, which should lead to better numerical behavior.\n",
      "\n",
      "Note that in this formulation, `Phi` is a completely unnecessary variable.  It doesn't need to be computed because it is implict in the definition of the frame.  It is calculated here simply because it is easy to do, and might be handy to have around.  Of course, it could be derived from knowledge of the frame alone."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables.py\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "UseQuaternions = True\n",
      "from sympy import N\n",
      "from sympy import Rational as frac # Rename for similarity to latex"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "with open('PNApproximants_Q.ipp', 'w') as f :\n",
      "    f.write(\"\"\"// File produced automatically by OrbitalEvolutionCodeGen_Q.ipynb\"\"\")\n",
      "\n",
      "    for PNOrbitalEvolutionOrder in [frac(n,2) for n in range(0,13)]:\n",
      "        print(\"Working on {0} PN...\".format(PNOrbitalEvolutionOrder))\n",
      "        PNOrbitalEvolutionOrderString = str(N(PNOrbitalEvolutionOrder,2)).replace('.','p')\n",
      "        %cd -q ../PNTerms\n",
      "        execnotebook('OrbitalEvolution.ipynb')\n",
      "        ExpressionsForMemberFunctions = CodeOutput.CodeConstructor(PNVariables, PrecessionVelocities)\n",
      "        execnotebook('AngularMomentum.ipynb')\n",
      "        %cd -q -\n",
      "        PrecessionVelocities.AddDerivedVariable('OrbitalAngularMomentum',\n",
      "            AngularMomentumExpression(PNOrder=PNOrbitalEvolutionOrder),\n",
      "            datatype=ellHat.datatype)\n",
      "        CodeConstructor.AddDependencies(PrecessionVelocities)\n",
      "        # Start the class, write the declarations, initializations, etc.\n",
      "        f.write(\"\"\"\n",
      "\n",
      "class TaylorTn_{PNOrbitalEvolutionOrderString}PN_Q : public TaylorTn_Q {{\n",
      "private:\n",
      "{Declarations}\n",
      "  double Phi;\n",
      "  const bool EvolveSpin1, EvolveSpin2;\n",
      "\n",
      "public:\n",
      "  TaylorTn_{PNOrbitalEvolutionOrderString}PN_Q({InputArguments}) :\n",
      "{Initializations},\n",
      "    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)\n",
      "  {{ }}\n",
      "\n",
      "  void Recalculate(double t, const double* y) {{\n",
      "    v = y[0];\n",
      "    rfrak_chi1_x = y[1];\n",
      "    rfrak_chi1_y = y[2];\n",
      "    rfrak_chi2_x = y[3];\n",
      "    rfrak_chi2_y = y[4];\n",
      "    rfrak_frame_x = y[5];\n",
      "    rfrak_frame_y = y[6];\n",
      "    rfrak_frame_z = y[7];\n",
      "    Phi = y[8];\n",
      "\n",
      "{Evaluations}\n",
      "  }}\n",
      "\n",
      "{MemberFunctions}\n",
      "\"\"\".format(PNOrbitalEvolutionOrderString=PNOrbitalEvolutionOrderString,\n",
      "           InputArguments=CodeConstructor.CppInputArguments(11),\n",
      "           Declarations=CodeConstructor.CppDeclarations(2),\n",
      "           Initializations=CodeConstructor.CppInitializations(4),\n",
      "           Evaluations=CodeConstructor.CppEvaluations(4),\n",
      "           MemberFunctions=CodeOutput.CodeConstructor(PNVariables, PrecessionVelocities).CppExpressionsAsFunctions(2)))\n",
      "\n",
      "        # Write the external interfaces to the ODE stepper\n",
      "        for n,Expressions in zip([1,4,5], [T1Expressions,T4Expressions,T5Expressions]) :\n",
      "            f.write(\"\"\"\n",
      "  int TaylorT{n}(double t, const double* y, double* dydt) {{\n",
      "    Recalculate(t, y);\n",
      "    if(v>=1.0) {{ return GSL_EDOM; }} // Beyond domain of PN validity\n",
      "{Computations}\n",
      "    if(dvdt_T{n}<1.0e-12) {{ return GSL_EDIVERGE; }} // v is decreasing\n",
      "    return CommonRHS(dvdt_T{n}, y, dydt);\n",
      "  }}\n",
      "\"\"\".format(n=n,\n",
      "           Computations=CodeOutput.CodeConstructor(PNVariables, Expressions).CppEvaluateExpressions() ))\n",
      "\n",
      "        # Finish up, writing the common RHS function and closing the class\n",
      "        f.write(\"\"\"\n",
      "  int CommonRHS(const double dvdt, const double* y, double* dydt) {{\n",
      "    std::vector<double> rfrak_frame(3);\n",
      "    rfrak_frame[0] = y[5];\n",
      "    rfrak_frame[1] = y[6];\n",
      "    rfrak_frame[2] = y[7];\n",
      "    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());\n",
      "    dydt[0] = dvdt;\n",
      "    if(EvolveSpin1) {{\n",
      "      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],\n",
      "                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),\n",
      "                                            dydt[1], dydt[2]);\n",
      "    }} else {{\n",
      "      dydt[1] = 0.0;\n",
      "      dydt[2] = 0.0;\n",
      "    }}\n",
      "    if(EvolveSpin2) {{\n",
      "      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],\n",
      "                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),\n",
      "                                            dydt[3], dydt[4]);\n",
      "    }} else {{\n",
      "      dydt[3] = 0.0;\n",
      "      dydt[4] = 0.0;\n",
      "    }}\n",
      "    dydt[5] = rfrakdot_frame[0];\n",
      "    dydt[6] = rfrakdot_frame[1];\n",
      "    dydt[7] = rfrakdot_frame[2];\n",
      "    dydt[8] = v*v*v/M;\n",
      "\n",
      "    return GSL_SUCCESS; // GSL expects this if everything went well\n",
      "  }}\n",
      "}}; // class TaylorTn_{PNOrbitalEvolutionOrderString}PN_Q : public TaylorTn_Q\n",
      "\"\"\".format(PNOrbitalEvolutionOrderString=PNOrbitalEvolutionOrderString))\n",
      "\n",
      "print(\"All done\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Working on 0 PN...\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 1/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 1 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 3/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 5/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 3 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 7/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 4 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 9/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 5 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 11/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 6 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "All done"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      }
     ],
     "prompt_number": 2
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/C++/PNApproximants.ipp <==
// File produced automatically by OrbitalEvolutionCodeGen.ipynb

class TaylorTn_0PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi2_ell, chi2_n, S_ell, S_n, Sigma_ell, Sigma_n, chi_s_ell, chi_a_ell, Fcal_coeff;
  const double Fcal_0, E_0;
  double Phi, gamma;

public:
  TaylorTn_0PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z, 2)),
    chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z, 2)),
    chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z),
    chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z), chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z),
    S_ell(chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), Sigma_ell(m*(-chi1_ell*m1 +
    chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell -
    0.5*chi2_ell), Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), E_0(1.00000000000000), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*ellHat*(-0.75*delta + 0.5*nu + 0.75);
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*ellHat*(0.75*delta + 0.5*nu + 0.75);
  }
  std::vector<double> OmegaVec_ellHat() {
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_0 = 1.00000000000000;
    return a_ell_0*gamma_PN_0*nHat*pow(v, 6)/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_0 = ellHat;
    return L_0*L_coeff;
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_0*Fcal_coeff;
    const double dEdv = -E_0*m*nu*v;
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = 1.0*Fcal_0*Fcal_coeff/(E_0*m*nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = 1.0*E_0*m*nu*v/(Fcal_0*Fcal_coeff);
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_0PN : public TaylorTn


class TaylorTn_0p50PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi2_ell, chi2_n, S_ell, S_n, Sigma_ell, Sigma_n, chi_s_ell, chi_a_ell, Fcal_coeff;
  const double Fcal_0, E_0;
  double Phi, gamma;

public:
  TaylorTn_0p50PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z, 2)),
    chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z, 2)),
    chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z),
    chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z), chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z),
    S_ell(chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), Sigma_ell(m*(-chi1_ell*m1 +
    chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell -
    0.5*chi2_ell), Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), E_0(1.00000000000000), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + 0.75) + nHat*v*(3.0*chi1_n*nu
      + 3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + 0.75) +
      nHat*v*(3.0*chi1_n*pow(m1, 2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_0 = 1.00000000000000;
    return a_ell_0*gamma_PN_0*nHat*pow(v, 6)/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_0 = ellHat;
    return L_0*L_coeff;
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_0*Fcal_coeff;
    const double dEdv = -E_0*m*nu*v;
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = 1.0*Fcal_0*Fcal_coeff/(E_0*m*nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = 1.0*E_0*m*nu*v/(Fcal_0*Fcal_coeff);
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_0p50PN : public TaylorTn


class TaylorTn_1p0PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi2_ell, chi2_n, S_ell, S_n, Sigma_ell, Sigma_n, chi_s_ell, chi_a_ell, Fcal_coeff;
  const double Fcal_0, Fcal_2, E_0, E_2;
  double Phi, gamma;

public:
  TaylorTn_1p0PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z, 2)),
    chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z, 2)),
    chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z),
    chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z), chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z),
    S_ell(chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), Sigma_ell(m*(-chi1_ell*m1 +
    chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell -
    0.5*chi2_ell), Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu -
    3.71130952380952), E_0(1.00000000000000), E_2(-0.0833333333333333*nu - 0.75), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu + 3.0*chi2_n*pow(m2,
      2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1, 2)/pow(m, 2) +
      3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    return nHat*pow(v, 6)*(a_ell_0 + a_ell_2*pow(v, 2))*(gamma_PN_0 + gamma_PN_2*pow(v, 2))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    return L_coeff*(L_0 + L_2*pow(v, 2));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + Fcal_2*pow(v, 2));
    const double dEdv = -m*nu*v*(E_0 + 2.0*E_2*pow(v, 2));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(-0.5*Fcal_0/(E_0*m) + pow(v, 2)*(-0.5*Fcal_2/m +
      1.0*E_2*Fcal_0/(E_0*m))/E_0)/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + m*pow(v, 2)*(2.0*E_0*Fcal_2/Fcal_0 - 4.0*E_2)/Fcal_0)/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_1p0PN : public TaylorTn


class TaylorTn_1p5PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3;
  double Fcal_SO_3;
  const double E_0, E_2;
  double E_SO_3;
  double Phi, gamma;

public:
  TaylorTn_1p5PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)),
    Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2)), E_0(1.00000000000000), E_2(-0.0833333333333333*nu - 0.75),
    E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu + 3.0*chi2_n*pow(m2,
      2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1, 2)/pow(m, 2) +
      3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    return nHat*pow(v, 6)*(a_ell_0 + a_ell_2*pow(v, 2))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 + gamma_PN_3*v))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + L_SO_3*v));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3)));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + 5.0*E_SO_3*v));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/m +
      1.25*E_SO_3*Fcal_0/(E_0*m))/E_0 + (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) - 0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(m*v*(E_0*(2.0*Fcal_3 + 2.0*Fcal_SO_3)/Fcal_0 -
      5.0*E_SO_3)/Fcal_0 + m*(2.0*E_0*Fcal_2/Fcal_0 - 4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_1p5PN : public TaylorTn


class TaylorTn_2p0PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4;
  double Fcal_SQ_4, Fcal_SO_3;
  const double E_0, E_2, E_4;
  double E_SQ_4, E_SO_3;
  double Phi, gamma;

public:
  TaylorTn_2p0PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)),
    Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
    2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
    chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2)),
    E_0(1.00000000000000), E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
    6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell +
    2.0*Sigma_ell*delta)/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
      6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1,
      2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      v*(gamma_PN_3 + gamma_PN_4*v)))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    std::vector<double> L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_0 = ellHat;
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_4*v + L_SO_3)));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4))));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + 6.0*v*(E_4 + E_SQ_4))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/m + ((1.0*E_2*Fcal_2 +
      1.5*E_4*Fcal_0 + 1.5*E_SQ_4*Fcal_0)/m - 2.0*pow(E_2, 2)*Fcal_0/(E_0*m))/E_0)/E_0 + ((-0.5*Fcal_3 -
      0.5*Fcal_SO_3)/m + 1.25*E_SO_3*Fcal_0/(E_0*m))/E_0) + (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) -
      0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(v*(m*v*(-6.0*E_4 - 6.0*E_SQ_4 + (E_0*(2.0*Fcal_4 +
      2.0*Fcal_SQ_4) - 2.0*E_0*pow(Fcal_2, 2)/Fcal_0 + 4.0*E_2*Fcal_2)/Fcal_0)/Fcal_0 + m*(E_0*(2.0*Fcal_3 +
      2.0*Fcal_SO_3)/Fcal_0 - 5.0*E_SO_3)/Fcal_0) + m*(2.0*E_0*Fcal_2/Fcal_0 - 4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_2p0PN : public TaylorTn


class TaylorTn_2p5PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5;
  const double E_0, E_2, E_4;
  double E_SQ_4, E_SO_3, E_SO_5;
  double Phi, gamma;

public:
  TaylorTn_2p5PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)),
    Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453), Fcal_5(-76.3145215434521*nu -
    38.2928354546934), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
    2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
    chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375), E_SQ_4(-1.5*pow(chi_a_ell,
    2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) +
    0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2)),
    E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
      6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1,
      2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      v*(gamma_PN_3 + v*(gamma_PN_4 + gamma_PN_5*v))))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    std::vector<double> L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu -
      189.0*Sigma_ell*delta)/pow(m, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda + 8.0*Sigma_lambda*delta*nu -
      3.0*Sigma_lambda*delta)/pow(m, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n - 10.0*Sigma_n*delta*nu +
      33.0*Sigma_n*delta)/pow(m, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + L_SO_5*v))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5)))));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 7.0*E_SO_5*v +
      6.0*E_SQ_4))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/m + ((E_2*(1.0*Fcal_3 +
      1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/m - 5.0*E_2*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0 +
      ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/m + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 + 1.5*E_SQ_4*Fcal_0)/m - 2.0*pow(E_2,
      2)*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/m + 1.25*E_SO_3*Fcal_0/(E_0*m))/E_0) +
      (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) - 0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(v*(v*(m*v*(-7.0*E_SO_5 + (E_0*(2.0*Fcal_5 +
      2.0*Fcal_SO_5) + E_0*Fcal_2*(-4.0*Fcal_3 - 4.0*Fcal_SO_3)/Fcal_0 + E_2*(4.0*Fcal_3 + 4.0*Fcal_SO_3) +
      5.0*E_SO_3*Fcal_2)/Fcal_0)/Fcal_0 + m*(-6.0*E_4 - 6.0*E_SQ_4 + (E_0*(2.0*Fcal_4 + 2.0*Fcal_SQ_4) -
      2.0*E_0*pow(Fcal_2, 2)/Fcal_0 + 4.0*E_2*Fcal_2)/Fcal_0)/Fcal_0) + m*(E_0*(2.0*Fcal_3 + 2.0*Fcal_SO_3)/Fcal_0 -
      5.0*E_SO_3)/Fcal_0) + m*(2.0*E_0*Fcal_2/Fcal_0 - 4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_2p5PN : public TaylorTn


class TaylorTn_3p0PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6;
  const double E_0, E_2, E_4, E_6;
  double E_SQ_4, E_SO_3, E_SO_5;
  double Phi, gamma;

public:
  TaylorTn_3p0PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)), Fcal_coeff(6.4*pow(nu, 2)*pow(v,
    10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453), Fcal_5(-76.3145215434521*nu -
    38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) - 8.87205344238227*nu +
    115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta +
    0.927083333333333*nu - 0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta +
    0.927083333333333*nu - 0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) +
    5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell, 2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell -
    1.25*Sigma_ell*delta)/pow(m, 2)), Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu -
    0.8125))/pow(m, 2)), Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2)),
    E_0(1.00000000000000), E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
    6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell +
    2.0*Sigma_ell*delta)/pow(m, 2)), E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu +
    3.0))/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
      6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1,
      2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + gamma_PN_6*v)))))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    std::vector<double> L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) - 30.9797035925835*nu
      + 8.4375);
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu -
      189.0*Sigma_ell*delta)/pow(m, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda + 8.0*Sigma_lambda*delta*nu -
      3.0*Sigma_lambda*delta)/pow(m, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n - 10.0*Sigma_n*delta*nu +
      33.0*Sigma_n*delta)/pow(m, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_6*v + L_SO_5)))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv))))));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(8.0*E_6*v + 7.0*E_SO_5)))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/m
      + ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/m + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/m + 4.0*pow(E_2, 3)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0 + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/m +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/m -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/m + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/m - 2.0*pow(E_2, 2)*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/m +
      1.25*E_SO_3*Fcal_0/(E_0*m))/E_0) + (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) - 0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(v*(v*(v*(m*v*(-8.0*E_6 + (E_0*(2.0*Fcal_6 +
      2.0*Fcal_SO_6 + 2.0*Fcal_lnv_6*logv) + E_2*(4.0*Fcal_4 + 4.0*Fcal_SQ_4) + 6.0*E_4*Fcal_2 + E_SO_3*(5.0*Fcal_3 +
      5.0*Fcal_SO_3) + 6.0*E_SQ_4*Fcal_2 + (E_0*(Fcal_2*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) + Fcal_3*(-2.0*Fcal_3 -
      4.0*Fcal_SO_3) - 2.0*pow(Fcal_SO_3, 2)) + 2.0*E_0*pow(Fcal_2, 3)/Fcal_0 - 4.0*E_2*pow(Fcal_2,
      2))/Fcal_0)/Fcal_0)/Fcal_0 + m*(-7.0*E_SO_5 + (E_0*(2.0*Fcal_5 + 2.0*Fcal_SO_5) + E_0*Fcal_2*(-4.0*Fcal_3 -
      4.0*Fcal_SO_3)/Fcal_0 + E_2*(4.0*Fcal_3 + 4.0*Fcal_SO_3) + 5.0*E_SO_3*Fcal_2)/Fcal_0)/Fcal_0) + m*(-6.0*E_4 -
      6.0*E_SQ_4 + (E_0*(2.0*Fcal_4 + 2.0*Fcal_SQ_4) - 2.0*E_0*pow(Fcal_2, 2)/Fcal_0 + 4.0*E_2*Fcal_2)/Fcal_0)/Fcal_0) +
      m*(E_0*(2.0*Fcal_3 + 2.0*Fcal_SO_3)/Fcal_0 - 5.0*E_SO_3)/Fcal_0) + m*(2.0*E_0*Fcal_2/Fcal_0 -
      4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_3p0PN : public TaylorTn


class TaylorTn_3p5PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7;
  const double E_0, E_2, E_4, E_6;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi, gamma;

public:
  TaylorTn_3p5PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)), Fcal_coeff(6.4*pow(nu, 2)*pow(v,
    10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453), Fcal_5(-76.3145215434521*nu -
    38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) - 8.87205344238227*nu +
    115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) + 390.417427312002*nu -
    101.509595959742), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
    2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
    chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2)),
    E_0(1.00000000000000), E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
    6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell +
    2.0*Sigma_ell*delta)/pow(m, 2)), E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu +
    3.0))/pow(m, 2)), E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) -
    39.0*nu + 6.75))/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
      6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1,
      2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu, 2) +
      Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(m, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    std::vector<double> L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(m, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda - 16.0*Sigma_lambda*delta*pow(nu, 2) -
      79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(m, 2) + 0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) -
      1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) - 734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(m,
      2);
    std::vector<double> L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) - 30.9797035925835*nu
      + 8.4375);
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu -
      189.0*Sigma_ell*delta)/pow(m, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda + 8.0*Sigma_lambda*delta*nu -
      3.0*Sigma_lambda*delta)/pow(m, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n - 10.0*Sigma_n*delta*nu +
      33.0*Sigma_n*delta)/pow(m, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + L_SO_7*v))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7)))))));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + 9.0*E_SO_7*v))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/m +
      ((E_2*(1.0*Fcal_5 + 1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) +
      1.75*E_SO_5*Fcal_2 + 2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3))/m + ((E_2*(E_2*(-2.0*Fcal_3 -
      2.0*Fcal_SO_3) - 5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) - 7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/m +
      15.0*pow(E_2, 2)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0 + ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/m +
      ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/m + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/m + 4.0*pow(E_2, 3)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/m +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/m -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/m + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/m - 2.0*pow(E_2, 2)*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/m +
      1.25*E_SO_3*Fcal_0/(E_0*m))/E_0) + (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) - 0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(m*v*(-9.0*E_SO_7 + (E_0*(2.0*Fcal_7 +
      2.0*Fcal_SO_7) + E_2*(4.0*Fcal_5 + 4.0*Fcal_SO_5) + E_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_4 +
      5.0*Fcal_SQ_4) + 7.0*E_SO_5*Fcal_2 + E_SQ_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + (E_0*(Fcal_2*(-4.0*Fcal_5 -
      4.0*Fcal_SO_5) + Fcal_3*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) - 4.0*Fcal_4*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SQ_4) +
      E_0*pow(Fcal_2, 2)*(6.0*Fcal_3 + 6.0*Fcal_SO_3)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) -
      5.0*E_SO_3*pow(Fcal_2, 2))/Fcal_0)/Fcal_0)/Fcal_0 + m*(-8.0*E_6 + (E_0*(2.0*Fcal_6 + 2.0*Fcal_SO_6 +
      2.0*Fcal_lnv_6*logv) + E_2*(4.0*Fcal_4 + 4.0*Fcal_SQ_4) + 6.0*E_4*Fcal_2 + E_SO_3*(5.0*Fcal_3 + 5.0*Fcal_SO_3) +
      6.0*E_SQ_4*Fcal_2 + (E_0*(Fcal_2*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) + Fcal_3*(-2.0*Fcal_3 - 4.0*Fcal_SO_3) -
      2.0*pow(Fcal_SO_3, 2)) + 2.0*E_0*pow(Fcal_2, 3)/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2))/Fcal_0)/Fcal_0)/Fcal_0) +
      m*(-7.0*E_SO_5 + (E_0*(2.0*Fcal_5 + 2.0*Fcal_SO_5) + E_0*Fcal_2*(-4.0*Fcal_3 - 4.0*Fcal_SO_3)/Fcal_0 +
      E_2*(4.0*Fcal_3 + 4.0*Fcal_SO_3) + 5.0*E_SO_3*Fcal_2)/Fcal_0)/Fcal_0) + m*(-6.0*E_4 - 6.0*E_SQ_4 +
      (E_0*(2.0*Fcal_4 + 2.0*Fcal_SQ_4) - 2.0*E_0*pow(Fcal_2, 2)/Fcal_0 + 4.0*E_2*Fcal_2)/Fcal_0)/Fcal_0) +
      m*(E_0*(2.0*Fcal_3 + 2.0*Fcal_SO_3)/Fcal_0 - 5.0*E_SO_3)/Fcal_0) + m*(2.0*E_0*Fcal_2/Fcal_0 -
      4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_3p5PN : public TaylorTn


class TaylorTn_4p0PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi, gamma;

public:
  TaylorTn_4p0PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)), Fcal_coeff(6.4*pow(nu, 2)*pow(v,
    10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453), Fcal_5(-76.3145215434521*nu -
    38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) - 8.87205344238227*nu +
    115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) + 390.417427312002*nu -
    101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268),
    Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
    2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
    chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2)),
    Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2
    + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)),
    E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2)), E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) +
    Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2)), E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75)
    + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu + 6.75))/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
      6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1,
      2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu, 2) +
      Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(m, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    std::vector<double> L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(m, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda - 16.0*Sigma_lambda*delta*pow(nu, 2) -
      79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(m, 2) + 0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) -
      1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) - 734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(m,
      2);
    std::vector<double> L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) + 0.174189814814815*pow(nu,
      2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    std::vector<double> L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) - 30.9797035925835*nu
      + 8.4375);
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_lnv_8 = -42.6666666666667*ellHat*nu;
    std::vector<double> L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu -
      189.0*Sigma_ell*delta)/pow(m, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda + 8.0*Sigma_lambda*delta*nu -
      3.0*Sigma_lambda*delta)/pow(m, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n - 10.0*Sigma_n*delta*nu +
      33.0*Sigma_n*delta)/pow(m, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 +
      L_lnv_8*log(v)))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv))))))));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0)))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_8 - 0.5*Fcal_SO_8 -
      0.5*Fcal_lnv_8*logv)/m + ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) + E_4*(1.5*Fcal_4 +
      1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 + 2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) + E_SO_5*(1.75*Fcal_3 +
      1.75*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/m +
      ((E_2*(E_2*(-2.0*Fcal_4 - 2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 - 5.0*Fcal_SO_3)
      - 6.0*E_SQ_4*Fcal_2) + E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 -
      8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4, 2)*Fcal_0)/m + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 +
      18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/m - 8.0*pow(E_2, 4)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0 +
      ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/m + ((E_2*(1.0*Fcal_5 + 1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) +
      E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 + 2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 +
      1.5*Fcal_SO_3))/m + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) - 5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) -
      7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/m + 15.0*pow(E_2, 2)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) +
      ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/m + ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 +
      2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) + 1.5*E_SQ_4*Fcal_2)/m + ((E_2*(-2.0*E_2*Fcal_2 -
      6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3, 2)*Fcal_0)/m + 4.0*pow(E_2,
      3)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/m + ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) +
      1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/m - 5.0*E_2*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_4 -
      0.5*Fcal_SQ_4)/m + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 + 1.5*E_SQ_4*Fcal_0)/m - 2.0*pow(E_2,
      2)*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/m + 1.25*E_SO_3*Fcal_0/(E_0*m))/E_0) +
      (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) - 0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(m*v*(-10.0*E_8 + E_lnv_8*(-10.0*logv -
      1.0) + (E_0*(2.0*Fcal_8 + 2.0*Fcal_SO_8 + 2.0*Fcal_lnv_8*logv) + E_2*(4.0*Fcal_6 + 4.0*Fcal_SO_6 +
      4.0*Fcal_lnv_6*logv) + E_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + 8.0*E_6*Fcal_2 + E_SO_3*(5.0*Fcal_5 + 5.0*Fcal_SO_5) +
      E_SO_5*(7.0*Fcal_3 + 7.0*Fcal_SO_3) + E_SQ_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + (E_0*(Fcal_2*(-4.0*Fcal_6 -
      4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) + Fcal_3*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) + Fcal_4*(-2.0*Fcal_4 - 4.0*Fcal_SQ_4)
      - 4.0*Fcal_5*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SO_5 - 2.0*pow(Fcal_SQ_4, 2)) + E_2*(Fcal_2*(-8.0*Fcal_4 -
      8.0*Fcal_SQ_4) + Fcal_3*(-4.0*Fcal_3 - 8.0*Fcal_SO_3) - 4.0*pow(Fcal_SO_3, 2)) - 6.0*E_4*pow(Fcal_2, 2) +
      E_SO_3*Fcal_2*(-10.0*Fcal_3 - 10.0*Fcal_SO_3) - 6.0*E_SQ_4*pow(Fcal_2, 2) + (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4 +
      6.0*Fcal_SQ_4) + Fcal_3*(6.0*Fcal_3 + 12.0*Fcal_SO_3) + 6.0*pow(Fcal_SO_3, 2)) - 2.0*E_0*pow(Fcal_2, 4)/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 3))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 + m*(-9.0*E_SO_7 + (E_0*(2.0*Fcal_7 + 2.0*Fcal_SO_7) +
      E_2*(4.0*Fcal_5 + 4.0*Fcal_SO_5) + E_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_4 + 5.0*Fcal_SQ_4) +
      7.0*E_SO_5*Fcal_2 + E_SQ_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + (E_0*(Fcal_2*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) +
      Fcal_3*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) - 4.0*Fcal_4*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SQ_4) + E_0*pow(Fcal_2,
      2)*(6.0*Fcal_3 + 6.0*Fcal_SO_3)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) - 5.0*E_SO_3*pow(Fcal_2,
      2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-8.0*E_6 + (E_0*(2.0*Fcal_6 + 2.0*Fcal_SO_6 + 2.0*Fcal_lnv_6*logv) +
      E_2*(4.0*Fcal_4 + 4.0*Fcal_SQ_4) + 6.0*E_4*Fcal_2 + E_SO_3*(5.0*Fcal_3 + 5.0*Fcal_SO_3) + 6.0*E_SQ_4*Fcal_2 +
      (E_0*(Fcal_2*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) + Fcal_3*(-2.0*Fcal_3 - 4.0*Fcal_SO_3) - 2.0*pow(Fcal_SO_3, 2)) +
      2.0*E_0*pow(Fcal_2, 3)/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-7.0*E_SO_5 +
      (E_0*(2.0*Fcal_5 + 2.0*Fcal_SO_5) + E_0*Fcal_2*(-4.0*Fcal_3 - 4.0*Fcal_SO_3)/Fcal_0 + E_2*(4.0*Fcal_3 +
      4.0*Fcal_SO_3) + 5.0*E_SO_3*Fcal_2)/Fcal_0)/Fcal_0) + m*(-6.0*E_4 - 6.0*E_SQ_4 + (E_0*(2.0*Fcal_4 + 2.0*Fcal_SQ_4)
      - 2.0*E_0*pow(Fcal_2, 2)/Fcal_0 + 4.0*E_2*Fcal_2)/Fcal_0)/Fcal_0) + m*(E_0*(2.0*Fcal_3 + 2.0*Fcal_SO_3)/Fcal_0 -
      5.0*E_SO_3)/Fcal_0) + m*(2.0*E_0*Fcal_2/Fcal_0 - 4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_4p0PN : public TaylorTn


class TaylorTn_4p5PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8, Fcal_9,
               Fcal_lnv_9;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi, gamma;

public:
  TaylorTn_4p5PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)), Fcal_coeff(6.4*pow(nu, 2)*pow(v,
    10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453), Fcal_5(-76.3145215434521*nu -
    38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) - 8.87205344238227*nu +
    115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) + 390.417427312002*nu -
    101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268), Fcal_9(719.128342233430),
    Fcal_lnv_9(-204.891680874123), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2)),
    Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2
    + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)),
    E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2)), E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) +
    Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2)), E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75)
    + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu + 6.75))/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
      6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1,
      2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu, 2) +
      Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(m, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    std::vector<double> L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(m, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda - 16.0*Sigma_lambda*delta*pow(nu, 2) -
      79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(m, 2) + 0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) -
      1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) - 734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(m,
      2);
    std::vector<double> L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) + 0.174189814814815*pow(nu,
      2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    std::vector<double> L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) - 30.9797035925835*nu
      + 8.4375);
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_lnv_8 = -42.6666666666667*ellHat*nu;
    std::vector<double> L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu -
      189.0*Sigma_ell*delta)/pow(m, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda + 8.0*Sigma_lambda*delta*nu -
      3.0*Sigma_lambda*delta)/pow(m, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n - 10.0*Sigma_n*delta*nu +
      33.0*Sigma_n*delta)/pow(m, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 +
      L_lnv_8*log(v)))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv + v*(Fcal_9 + Fcal_lnv_9*logv)))))))));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0)))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_9 - 0.5*Fcal_lnv_9*logv)/m +
      ((E_2*(1.0*Fcal_7 + 1.0*Fcal_SO_7) + E_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5) + E_6*(2.0*Fcal_3 + 2.0*Fcal_SO_3) +
      E_SO_3*(1.25*Fcal_6 + 1.25*Fcal_SO_6 + 1.25*Fcal_lnv_6*logv) + E_SO_5*(1.75*Fcal_4 + 1.75*Fcal_SQ_4) +
      2.25*E_SO_7*Fcal_2 + E_SQ_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5))/m + ((E_2*(E_2*(-2.0*Fcal_5 - 2.0*Fcal_SO_5) +
      E_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_4 - 5.0*Fcal_SQ_4) - 7.0*E_SO_5*Fcal_2 - 9.0*E_SO_7*Fcal_0 +
      E_SQ_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3)) + E_4*(-7.5*E_SO_3*Fcal_2 - 10.5*E_SO_5*Fcal_0) - 10.0*E_6*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_3 - 3.125*Fcal_SO_3) - 7.5*E_SQ_4*Fcal_2) - 10.5*E_SO_5*E_SQ_4*Fcal_0)/m +
      ((E_2*(E_2*(E_2*(4.0*Fcal_3 + 4.0*Fcal_SO_3) + 15.0*E_SO_3*Fcal_2 + 21.0*E_SO_5*Fcal_0) + 45.0*E_4*E_SO_3*Fcal_0 +
      45.0*E_SO_3*E_SQ_4*Fcal_0) + 7.8125*pow(E_SO_3, 3)*Fcal_0)/m - 40.0*pow(E_2,
      3)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0 + ((-0.5*Fcal_8 - 0.5*Fcal_SO_8 - 0.5*Fcal_lnv_8*logv)/m +
      ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) + E_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 +
      2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) + E_SO_5*(1.75*Fcal_3 + 1.75*Fcal_SO_3) +
      E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/m + ((E_2*(E_2*(-2.0*Fcal_4 -
      2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 - 5.0*Fcal_SO_3) - 6.0*E_SQ_4*Fcal_2) +
      E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 - 8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4,
      2)*Fcal_0)/m + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 + 18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/m
      - 8.0*pow(E_2, 4)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/m + ((E_2*(1.0*Fcal_5 +
      1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 +
      2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3))/m + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) -
      5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) - 7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/m + 15.0*pow(E_2,
      2)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) + ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/m +
      ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/m + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/m + 4.0*pow(E_2, 3)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/m +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/m -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/m + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/m - 2.0*pow(E_2, 2)*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/m +
      1.25*E_SO_3*Fcal_0/(E_0*m))/E_0) + (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) - 0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(v*(m*(-10.0*E_8 + E_lnv_8*(-10.0*logv -
      1.0) + (E_0*(2.0*Fcal_8 + 2.0*Fcal_SO_8 + 2.0*Fcal_lnv_8*logv) + E_2*(4.0*Fcal_6 + 4.0*Fcal_SO_6 +
      4.0*Fcal_lnv_6*logv) + E_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + 8.0*E_6*Fcal_2 + E_SO_3*(5.0*Fcal_5 + 5.0*Fcal_SO_5) +
      E_SO_5*(7.0*Fcal_3 + 7.0*Fcal_SO_3) + E_SQ_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + (E_0*(Fcal_2*(-4.0*Fcal_6 -
      4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) + Fcal_3*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) + Fcal_4*(-2.0*Fcal_4 - 4.0*Fcal_SQ_4)
      - 4.0*Fcal_5*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SO_5 - 2.0*pow(Fcal_SQ_4, 2)) + E_2*(Fcal_2*(-8.0*Fcal_4 -
      8.0*Fcal_SQ_4) + Fcal_3*(-4.0*Fcal_3 - 8.0*Fcal_SO_3) - 4.0*pow(Fcal_SO_3, 2)) - 6.0*E_4*pow(Fcal_2, 2) +
      E_SO_3*Fcal_2*(-10.0*Fcal_3 - 10.0*Fcal_SO_3) - 6.0*E_SQ_4*pow(Fcal_2, 2) + (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4 +
      6.0*Fcal_SQ_4) + Fcal_3*(6.0*Fcal_3 + 12.0*Fcal_SO_3) + 6.0*pow(Fcal_SO_3, 2)) - 2.0*E_0*pow(Fcal_2, 4)/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 3))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 + m*v*(E_0*(2.0*Fcal_9 + 2.0*Fcal_lnv_9*logv) +
      E_2*(4.0*Fcal_7 + 4.0*Fcal_SO_7) + E_4*(6.0*Fcal_5 + 6.0*Fcal_SO_5) + E_6*(8.0*Fcal_3 + 8.0*Fcal_SO_3) +
      E_SO_3*(5.0*Fcal_6 + 5.0*Fcal_SO_6 + 5.0*Fcal_lnv_6*logv) + E_SO_5*(7.0*Fcal_4 + 7.0*Fcal_SQ_4) +
      9.0*E_SO_7*Fcal_2 + E_SQ_4*(6.0*Fcal_5 + 6.0*Fcal_SO_5) + (E_0*(Fcal_2*(-4.0*Fcal_7 - 4.0*Fcal_SO_7) +
      Fcal_3*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) + Fcal_4*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) -
      4.0*Fcal_5*Fcal_SQ_4 - 4.0*Fcal_6*Fcal_SO_3 + Fcal_SO_3*(-4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) -
      4.0*Fcal_SO_5*Fcal_SQ_4) + E_2*(Fcal_2*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) + Fcal_3*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) -
      8.0*Fcal_4*Fcal_SO_3 - 8.0*Fcal_SO_3*Fcal_SQ_4) + E_4*Fcal_2*(-12.0*Fcal_3 - 12.0*Fcal_SO_3) +
      E_SO_3*(Fcal_2*(-10.0*Fcal_4 - 10.0*Fcal_SQ_4) + Fcal_3*(-5.0*Fcal_3 - 10.0*Fcal_SO_3) - 5.0*pow(Fcal_SO_3, 2)) -
      7.0*E_SO_5*pow(Fcal_2, 2) + E_SQ_4*Fcal_2*(-12.0*Fcal_3 - 12.0*Fcal_SO_3) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_5 +
      6.0*Fcal_SO_5) + Fcal_3*(12.0*Fcal_4 + 12.0*Fcal_SQ_4) + 12.0*Fcal_4*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SQ_4) +
      Fcal_3*(Fcal_3*(2.0*Fcal_3 + 6.0*Fcal_SO_3) + 6.0*pow(Fcal_SO_3, 2)) + 2.0*pow(Fcal_SO_3, 3)) + E_0*pow(Fcal_2,
      3)*(-8.0*Fcal_3 - 8.0*Fcal_SO_3)/Fcal_0 + E_2*pow(Fcal_2, 2)*(12.0*Fcal_3 + 12.0*Fcal_SO_3) +
      5.0*E_SO_3*pow(Fcal_2, 3))/Fcal_0)/Fcal_0)/pow(Fcal_0, 2)) + m*(-9.0*E_SO_7 + (E_0*(2.0*Fcal_7 + 2.0*Fcal_SO_7) +
      E_2*(4.0*Fcal_5 + 4.0*Fcal_SO_5) + E_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_4 + 5.0*Fcal_SQ_4) +
      7.0*E_SO_5*Fcal_2 + E_SQ_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + (E_0*(Fcal_2*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) +
      Fcal_3*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) - 4.0*Fcal_4*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SQ_4) + E_0*pow(Fcal_2,
      2)*(6.0*Fcal_3 + 6.0*Fcal_SO_3)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) - 5.0*E_SO_3*pow(Fcal_2,
      2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-8.0*E_6 + (E_0*(2.0*Fcal_6 + 2.0*Fcal_SO_6 + 2.0*Fcal_lnv_6*logv) +
      E_2*(4.0*Fcal_4 + 4.0*Fcal_SQ_4) + 6.0*E_4*Fcal_2 + E_SO_3*(5.0*Fcal_3 + 5.0*Fcal_SO_3) + 6.0*E_SQ_4*Fcal_2 +
      (E_0*(Fcal_2*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) + Fcal_3*(-2.0*Fcal_3 - 4.0*Fcal_SO_3) - 2.0*pow(Fcal_SO_3, 2)) +
      2.0*E_0*pow(Fcal_2, 3)/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-7.0*E_SO_5 +
      (E_0*(2.0*Fcal_5 + 2.0*Fcal_SO_5) + E_0*Fcal_2*(-4.0*Fcal_3 - 4.0*Fcal_SO_3)/Fcal_0 + E_2*(4.0*Fcal_3 +
      4.0*Fcal_SO_3) + 5.0*E_SO_3*Fcal_2)/Fcal_0)/Fcal_0) + m*(-6.0*E_4 - 6.0*E_SQ_4 + (E_0*(2.0*Fcal_4 + 2.0*Fcal_SQ_4)
      - 2.0*E_0*pow(Fcal_2, 2)/Fcal_0 + 4.0*E_2*Fcal_2)/Fcal_0)/Fcal_0) + m*(E_0*(2.0*Fcal_3 + 2.0*Fcal_SO_3)/Fcal_0 -
      5.0*E_SO_3)/Fcal_0) + m*(2.0*E_0*Fcal_2/Fcal_0 - 4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_4p5PN : public TaylorTn


class TaylorTn_5p0PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8, Fcal_9,
               Fcal_lnv_9, Fcal_10, Fcal_lnv_10;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8, E_10, E_lnv_10;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi, gamma;

public:
  TaylorTn_5p0PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)), Fcal_coeff(6.4*pow(nu, 2)*pow(v,
    10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453), Fcal_5(-76.3145215434521*nu -
    38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) - 8.87205344238227*nu +
    115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) + 390.417427312002*nu -
    101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268), Fcal_9(719.128342233430),
    Fcal_lnv_9(-204.891680874123), Fcal_10(-1216.90699131704), Fcal_lnv_10(116.639876594109),
    Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
    2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
    chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2)),
    Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_10(0.001953125*pow(nu, 5) + 0.107421875*pow(nu, 4) +
    83.4293954895551*pow(nu, 3) - 71.3641942901125*pow(nu, 2) - 62.1764445589718*nu - 89.701171875),
    E_lnv_10(-262.4*pow(nu, 2) - 285.028571428571*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) -
    delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta
    - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2)), E_SO_5((S_ell*(-6.77777777777778*nu +
    11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2)), E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu
    + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu + 6.75))/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
      6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1,
      2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu, 2) +
      Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(m, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    std::vector<double> L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(m, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda - 16.0*Sigma_lambda*delta*pow(nu, 2) -
      79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(m, 2) + 0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) -
      1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) - 734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(m,
      2);
    std::vector<double> L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) + 0.174189814814815*pow(nu,
      2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    std::vector<double> L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) - 30.9797035925835*nu
      + 8.4375);
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_lnv_8 = -42.6666666666667*ellHat*nu;
    std::vector<double> L_lnv_10 = 2.0*ellHat*nu*(87.4666666666667*nu + 95.0095238095238);
    std::vector<double> L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu -
      189.0*Sigma_ell*delta)/pow(m, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda + 8.0*Sigma_lambda*delta*nu -
      3.0*Sigma_lambda*delta)/pow(m, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n - 10.0*Sigma_n*delta*nu +
      33.0*Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_10 = ellHat*(nu*(-4.85925925925926*nu - 5.27830687830688) + 59.80078125);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 + L_lnv_8*log(v)
      + pow(v, 2)*(L_10 + L_lnv_10*log(v))))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv + v*(Fcal_9 + Fcal_lnv_9*logv + v*(Fcal_10 + Fcal_lnv_10*logv))))))))));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0) + pow(v, 2)*(12.0*E_10 +
      E_lnv_10*(12.0*logv + 1.0))))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_10 - 0.5*Fcal_lnv_10*logv)/m +
      ((3.0*E_10*Fcal_0 + E_2*(1.0*Fcal_8 + 1.0*Fcal_SO_8 + 1.0*Fcal_lnv_8*logv) + E_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 +
      1.5*Fcal_lnv_6*logv) + E_6*(2.0*Fcal_4 + 2.0*Fcal_SQ_4) + 2.5*E_8*Fcal_2 + E_SO_3*(1.25*Fcal_7 + 1.25*Fcal_SO_7) +
      E_SO_5*(1.75*Fcal_5 + 1.75*Fcal_SO_5) + E_SO_7*(2.25*Fcal_3 + 2.25*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6
      + 1.5*Fcal_lnv_6*logv) + E_lnv_10*Fcal_0*(3.0*logv + 0.25) + E_lnv_8*Fcal_2*(2.5*logv + 0.25))/m +
      ((E_2*(E_2*(-2.0*Fcal_6 - 2.0*Fcal_SO_6 - 2.0*Fcal_lnv_6*logv) + E_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) -
      8.0*E_6*Fcal_2 - 10.0*E_8*Fcal_0 + E_SO_3*(-5.0*Fcal_5 - 5.0*Fcal_SO_5) + E_SO_5*(-7.0*Fcal_3 - 7.0*Fcal_SO_3) +
      E_SQ_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-10.0*logv - 1.0)) + E_4*(-4.5*E_4*Fcal_2 - 12.0*E_6*Fcal_0
      + E_SO_3*(-7.5*Fcal_3 - 7.5*Fcal_SO_3) - 9.0*E_SQ_4*Fcal_2) - 12.0*E_6*E_SQ_4*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_4 - 3.125*Fcal_SQ_4) - 8.75*E_SO_5*Fcal_2 - 11.25*E_SO_7*Fcal_0 + E_SQ_4*(-7.5*Fcal_3
      - 7.5*Fcal_SO_3)) - 6.125*pow(E_SO_5, 2)*Fcal_0 - 4.5*pow(E_SQ_4, 2)*Fcal_2)/m + ((E_2*(E_2*(E_2*(4.0*Fcal_4 +
      4.0*Fcal_SQ_4) + 18.0*E_4*Fcal_2 + 24.0*E_6*Fcal_0 + E_SO_3*(15.0*Fcal_3 + 15.0*Fcal_SO_3) + 18.0*E_SQ_4*Fcal_2) +
      E_4*(27.0*E_4*Fcal_0 + 54.0*E_SQ_4*Fcal_0) + E_SO_3*(18.75*E_SO_3*Fcal_2 + 52.5*E_SO_5*Fcal_0) + 27.0*pow(E_SQ_4,
      2)*Fcal_0) + 28.125*E_4*pow(E_SO_3, 2)*Fcal_0 + 28.125*pow(E_SO_3, 2)*E_SQ_4*Fcal_0)/m + (pow(E_2,
      2)*(E_2*(-8.0*E_2*Fcal_2 - 48.0*E_4*Fcal_0 - 48.0*E_SQ_4*Fcal_0) - 75.0*pow(E_SO_3, 2)*Fcal_0)/m + 16.0*pow(E_2,
      5)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0)/E_0 + ((-0.5*Fcal_9 - 0.5*Fcal_lnv_9*logv)/m + ((E_2*(1.0*Fcal_7 +
      1.0*Fcal_SO_7) + E_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5) + E_6*(2.0*Fcal_3 + 2.0*Fcal_SO_3) + E_SO_3*(1.25*Fcal_6 +
      1.25*Fcal_SO_6 + 1.25*Fcal_lnv_6*logv) + E_SO_5*(1.75*Fcal_4 + 1.75*Fcal_SQ_4) + 2.25*E_SO_7*Fcal_2 +
      E_SQ_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5))/m + ((E_2*(E_2*(-2.0*Fcal_5 - 2.0*Fcal_SO_5) + E_4*(-6.0*Fcal_3 -
      6.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_4 - 5.0*Fcal_SQ_4) - 7.0*E_SO_5*Fcal_2 - 9.0*E_SO_7*Fcal_0 +
      E_SQ_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3)) + E_4*(-7.5*E_SO_3*Fcal_2 - 10.5*E_SO_5*Fcal_0) - 10.0*E_6*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_3 - 3.125*Fcal_SO_3) - 7.5*E_SQ_4*Fcal_2) - 10.5*E_SO_5*E_SQ_4*Fcal_0)/m +
      ((E_2*(E_2*(E_2*(4.0*Fcal_3 + 4.0*Fcal_SO_3) + 15.0*E_SO_3*Fcal_2 + 21.0*E_SO_5*Fcal_0) + 45.0*E_4*E_SO_3*Fcal_0 +
      45.0*E_SO_3*E_SQ_4*Fcal_0) + 7.8125*pow(E_SO_3, 3)*Fcal_0)/m - 40.0*pow(E_2,
      3)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_8 - 0.5*Fcal_SO_8 - 0.5*Fcal_lnv_8*logv)/m +
      ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) + E_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 +
      2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) + E_SO_5*(1.75*Fcal_3 + 1.75*Fcal_SO_3) +
      E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/m + ((E_2*(E_2*(-2.0*Fcal_4 -
      2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 - 5.0*Fcal_SO_3) - 6.0*E_SQ_4*Fcal_2) +
      E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 - 8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4,
      2)*Fcal_0)/m + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 + 18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/m
      - 8.0*pow(E_2, 4)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/m + ((E_2*(1.0*Fcal_5 +
      1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 +
      2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3))/m + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) -
      5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) - 7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/m + 15.0*pow(E_2,
      2)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) + ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/m +
      ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/m + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/m + 4.0*pow(E_2, 3)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/m +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/m -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/m + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/m - 2.0*pow(E_2, 2)*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/m +
      1.25*E_SO_3*Fcal_0/(E_0*m))/E_0) + (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) - 0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(m*v*(-12.0*E_10 +
      E_lnv_10*(-12.0*logv - 1.0) + (E_0*(2.0*Fcal_10 + 2.0*Fcal_lnv_10*logv) + E_2*(4.0*Fcal_8 + 4.0*Fcal_SO_8 +
      4.0*Fcal_lnv_8*logv) + E_4*(6.0*Fcal_6 + 6.0*Fcal_SO_6 + 6.0*Fcal_lnv_6*logv) + E_6*(8.0*Fcal_4 + 8.0*Fcal_SQ_4) +
      10.0*E_8*Fcal_2 + E_SO_3*(5.0*Fcal_7 + 5.0*Fcal_SO_7) + E_SO_5*(7.0*Fcal_5 + 7.0*Fcal_SO_5) + E_SO_7*(9.0*Fcal_3 +
      9.0*Fcal_SO_3) + E_SQ_4*(6.0*Fcal_6 + 6.0*Fcal_SO_6 + 6.0*Fcal_lnv_6*logv) + E_lnv_8*Fcal_2*(10.0*logv + 1.0) +
      (E_0*(Fcal_2*(-4.0*Fcal_8 - 4.0*Fcal_SO_8 - 4.0*Fcal_lnv_8*logv) + Fcal_3*(-4.0*Fcal_7 - 4.0*Fcal_SO_7) +
      Fcal_4*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) + Fcal_5*(-2.0*Fcal_5 - 4.0*Fcal_SO_5) -
      4.0*Fcal_6*Fcal_SQ_4 - 4.0*Fcal_7*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SO_7 - 2.0*pow(Fcal_SO_5, 2) -
      4.0*Fcal_SO_6*Fcal_SQ_4 - 4.0*Fcal_SQ_4*Fcal_lnv_6*logv) + E_2*(Fcal_2*(-8.0*Fcal_6 - 8.0*Fcal_SO_6 -
      8.0*Fcal_lnv_6*logv) + Fcal_3*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) + Fcal_4*(-4.0*Fcal_4 - 8.0*Fcal_SQ_4) -
      8.0*Fcal_5*Fcal_SO_3 - 8.0*Fcal_SO_3*Fcal_SO_5 - 4.0*pow(Fcal_SQ_4, 2)) + E_4*(Fcal_2*(-12.0*Fcal_4 -
      12.0*Fcal_SQ_4) + Fcal_3*(-6.0*Fcal_3 - 12.0*Fcal_SO_3) - 6.0*pow(Fcal_SO_3, 2)) - 8.0*E_6*pow(Fcal_2, 2) +
      E_SO_3*(Fcal_2*(-10.0*Fcal_5 - 10.0*Fcal_SO_5) + Fcal_3*(-10.0*Fcal_4 - 10.0*Fcal_SQ_4) - 10.0*Fcal_4*Fcal_SO_3 -
      10.0*Fcal_SO_3*Fcal_SQ_4) + E_SO_5*Fcal_2*(-14.0*Fcal_3 - 14.0*Fcal_SO_3) + E_SQ_4*(Fcal_2*(-12.0*Fcal_4 -
      12.0*Fcal_SQ_4) + Fcal_3*(-6.0*Fcal_3 - 12.0*Fcal_SO_3) - 6.0*pow(Fcal_SO_3, 2)) +
      (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_6 + 6.0*Fcal_SO_6 + 6.0*Fcal_lnv_6*logv) + Fcal_3*(12.0*Fcal_5 + 12.0*Fcal_SO_5) +
      Fcal_4*(6.0*Fcal_4 + 12.0*Fcal_SQ_4) + 12.0*Fcal_5*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SO_5 + 6.0*pow(Fcal_SQ_4, 2)) +
      Fcal_3*(Fcal_3*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + 12.0*Fcal_4*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SQ_4) +
      6.0*Fcal_4*pow(Fcal_SO_3, 2) + 6.0*pow(Fcal_SO_3, 2)*Fcal_SQ_4) + E_2*Fcal_2*(Fcal_2*(12.0*Fcal_4 +
      12.0*Fcal_SQ_4) + Fcal_3*(12.0*Fcal_3 + 24.0*Fcal_SO_3) + 12.0*pow(Fcal_SO_3, 2)) + 6.0*E_4*pow(Fcal_2, 3) +
      E_SO_3*pow(Fcal_2, 2)*(15.0*Fcal_3 + 15.0*Fcal_SO_3) + 6.0*E_SQ_4*pow(Fcal_2, 3) + (E_0*pow(Fcal_2,
      2)*(Fcal_2*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) + Fcal_3*(-12.0*Fcal_3 - 24.0*Fcal_SO_3) - 12.0*pow(Fcal_SO_3, 2)) +
      2.0*E_0*pow(Fcal_2, 5)/Fcal_0 - 4.0*E_2*pow(Fcal_2, 4))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 +
      m*(E_0*(2.0*Fcal_9 + 2.0*Fcal_lnv_9*logv) + E_2*(4.0*Fcal_7 + 4.0*Fcal_SO_7) + E_4*(6.0*Fcal_5 + 6.0*Fcal_SO_5) +
      E_6*(8.0*Fcal_3 + 8.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_6 + 5.0*Fcal_SO_6 + 5.0*Fcal_lnv_6*logv) + E_SO_5*(7.0*Fcal_4
      + 7.0*Fcal_SQ_4) + 9.0*E_SO_7*Fcal_2 + E_SQ_4*(6.0*Fcal_5 + 6.0*Fcal_SO_5) + (E_0*(Fcal_2*(-4.0*Fcal_7 -
      4.0*Fcal_SO_7) + Fcal_3*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) + Fcal_4*(-4.0*Fcal_5 - 4.0*Fcal_SO_5)
      - 4.0*Fcal_5*Fcal_SQ_4 - 4.0*Fcal_6*Fcal_SO_3 + Fcal_SO_3*(-4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) -
      4.0*Fcal_SO_5*Fcal_SQ_4) + E_2*(Fcal_2*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) + Fcal_3*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) -
      8.0*Fcal_4*Fcal_SO_3 - 8.0*Fcal_SO_3*Fcal_SQ_4) + E_4*Fcal_2*(-12.0*Fcal_3 - 12.0*Fcal_SO_3) +
      E_SO_3*(Fcal_2*(-10.0*Fcal_4 - 10.0*Fcal_SQ_4) + Fcal_3*(-5.0*Fcal_3 - 10.0*Fcal_SO_3) - 5.0*pow(Fcal_SO_3, 2)) -
      7.0*E_SO_5*pow(Fcal_2, 2) + E_SQ_4*Fcal_2*(-12.0*Fcal_3 - 12.0*Fcal_SO_3) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_5 +
      6.0*Fcal_SO_5) + Fcal_3*(12.0*Fcal_4 + 12.0*Fcal_SQ_4) + 12.0*Fcal_4*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SQ_4) +
      Fcal_3*(Fcal_3*(2.0*Fcal_3 + 6.0*Fcal_SO_3) + 6.0*pow(Fcal_SO_3, 2)) + 2.0*pow(Fcal_SO_3, 3)) + E_0*pow(Fcal_2,
      3)*(-8.0*Fcal_3 - 8.0*Fcal_SO_3)/Fcal_0 + E_2*pow(Fcal_2, 2)*(12.0*Fcal_3 + 12.0*Fcal_SO_3) +
      5.0*E_SO_3*pow(Fcal_2, 3))/Fcal_0)/Fcal_0)/pow(Fcal_0, 2)) + m*(-10.0*E_8 + E_lnv_8*(-10.0*logv - 1.0) +
      (E_0*(2.0*Fcal_8 + 2.0*Fcal_SO_8 + 2.0*Fcal_lnv_8*logv) + E_2*(4.0*Fcal_6 + 4.0*Fcal_SO_6 + 4.0*Fcal_lnv_6*logv) +
      E_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + 8.0*E_6*Fcal_2 + E_SO_3*(5.0*Fcal_5 + 5.0*Fcal_SO_5) + E_SO_5*(7.0*Fcal_3 +
      7.0*Fcal_SO_3) + E_SQ_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + (E_0*(Fcal_2*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 -
      4.0*Fcal_lnv_6*logv) + Fcal_3*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) + Fcal_4*(-2.0*Fcal_4 - 4.0*Fcal_SQ_4) -
      4.0*Fcal_5*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SO_5 - 2.0*pow(Fcal_SQ_4, 2)) + E_2*(Fcal_2*(-8.0*Fcal_4 -
      8.0*Fcal_SQ_4) + Fcal_3*(-4.0*Fcal_3 - 8.0*Fcal_SO_3) - 4.0*pow(Fcal_SO_3, 2)) - 6.0*E_4*pow(Fcal_2, 2) +
      E_SO_3*Fcal_2*(-10.0*Fcal_3 - 10.0*Fcal_SO_3) - 6.0*E_SQ_4*pow(Fcal_2, 2) + (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4 +
      6.0*Fcal_SQ_4) + Fcal_3*(6.0*Fcal_3 + 12.0*Fcal_SO_3) + 6.0*pow(Fcal_SO_3, 2)) - 2.0*E_0*pow(Fcal_2, 4)/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 3))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) + m*(-9.0*E_SO_7 + (E_0*(2.0*Fcal_7 + 2.0*Fcal_SO_7) +
      E_2*(4.0*Fcal_5 + 4.0*Fcal_SO_5) + E_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_4 + 5.0*Fcal_SQ_4) +
      7.0*E_SO_5*Fcal_2 + E_SQ_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + (E_0*(Fcal_2*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) +
      Fcal_3*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) - 4.0*Fcal_4*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SQ_4) + E_0*pow(Fcal_2,
      2)*(6.0*Fcal_3 + 6.0*Fcal_SO_3)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) - 5.0*E_SO_3*pow(Fcal_2,
      2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-8.0*E_6 + (E_0*(2.0*Fcal_6 + 2.0*Fcal_SO_6 + 2.0*Fcal_lnv_6*logv) +
      E_2*(4.0*Fcal_4 + 4.0*Fcal_SQ_4) + 6.0*E_4*Fcal_2 + E_SO_3*(5.0*Fcal_3 + 5.0*Fcal_SO_3) + 6.0*E_SQ_4*Fcal_2 +
      (E_0*(Fcal_2*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) + Fcal_3*(-2.0*Fcal_3 - 4.0*Fcal_SO_3) - 2.0*pow(Fcal_SO_3, 2)) +
      2.0*E_0*pow(Fcal_2, 3)/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-7.0*E_SO_5 +
      (E_0*(2.0*Fcal_5 + 2.0*Fcal_SO_5) + E_0*Fcal_2*(-4.0*Fcal_3 - 4.0*Fcal_SO_3)/Fcal_0 + E_2*(4.0*Fcal_3 +
      4.0*Fcal_SO_3) + 5.0*E_SO_3*Fcal_2)/Fcal_0)/Fcal_0) + m*(-6.0*E_4 - 6.0*E_SQ_4 + (E_0*(2.0*Fcal_4 + 2.0*Fcal_SQ_4)
      - 2.0*E_0*pow(Fcal_2, 2)/Fcal_0 + 4.0*E_2*Fcal_2)/Fcal_0)/Fcal_0) + m*(E_0*(2.0*Fcal_3 + 2.0*Fcal_SO_3)/Fcal_0 -
      5.0*E_SO_3)/Fcal_0) + m*(2.0*E_0*Fcal_2/Fcal_0 - 4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_5p0PN : public TaylorTn


class TaylorTn_5p5PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8, Fcal_9,
               Fcal_lnv_9, Fcal_10, Fcal_lnv_10, Fcal_11, Fcal_lnv_11;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8, E_10, E_lnv_10, E_11;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi, gamma;

public:
  TaylorTn_5p5PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)), Fcal_coeff(6.4*pow(nu, 2)*pow(v,
    10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453), Fcal_5(-76.3145215434521*nu -
    38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) - 8.87205344238227*nu +
    115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) + 390.417427312002*nu -
    101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268), Fcal_9(719.128342233430),
    Fcal_lnv_9(-204.891680874123), Fcal_10(-1216.90699131704), Fcal_lnv_10(116.639876594109), Fcal_11(958.934970119567),
    Fcal_lnv_11(473.624478174231), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2)),
    Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_10(0.001953125*pow(nu, 5) + 0.107421875*pow(nu, 4) +
    83.4293954895551*pow(nu, 3) - 71.3641942901125*pow(nu, 2) - 62.1764445589718*nu - 89.701171875),
    E_lnv_10(-262.4*pow(nu, 2) - 285.028571428571*nu), E_11(273.188907832164*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) -
    1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) +
    0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2)),
    E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2)),
    E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
    6.75))/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
      6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1,
      2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu, 2) +
      Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(m, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    std::vector<double> L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(m, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda - 16.0*Sigma_lambda*delta*pow(nu, 2) -
      79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(m, 2) + 0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) -
      1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) - 734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(m,
      2);
    std::vector<double> L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) + 0.174189814814815*pow(nu,
      2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    std::vector<double> L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) - 30.9797035925835*nu
      + 8.4375);
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_lnv_8 = -42.6666666666667*ellHat*nu;
    std::vector<double> L_lnv_10 = 2.0*ellHat*nu*(87.4666666666667*nu + 95.0095238095238);
    std::vector<double> L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu -
      189.0*Sigma_ell*delta)/pow(m, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda + 8.0*Sigma_lambda*delta*nu -
      3.0*Sigma_lambda*delta)/pow(m, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n - 10.0*Sigma_n*delta*nu +
      33.0*Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_10 = ellHat*(nu*(-4.85925925925926*nu - 5.27830687830688) + 59.80078125);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 + L_lnv_8*log(v)
      + pow(v, 2)*(L_10 + L_lnv_10*log(v))))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv + v*(Fcal_9 + Fcal_lnv_9*logv + v*(Fcal_10 + Fcal_lnv_10*logv + v*(Fcal_11 +
      Fcal_lnv_11*logv)))))))))));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0) + pow(v, 2)*(12.0*E_10 +
      13.0*E_11*v + E_lnv_10*(12.0*logv + 1.0))))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_11 -
      0.5*Fcal_lnv_11*logv)/m + ((3.25*E_11*Fcal_0 + E_2*(1.0*Fcal_9 + 1.0*Fcal_lnv_9*logv) + E_4*(1.5*Fcal_7 +
      1.5*Fcal_SO_7) + E_6*(2.0*Fcal_5 + 2.0*Fcal_SO_5) + E_8*(2.5*Fcal_3 + 2.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_8 +
      1.25*Fcal_SO_8 + 1.25*Fcal_lnv_8*logv) + E_SO_5*(1.75*Fcal_6 + 1.75*Fcal_SO_6 + 1.75*Fcal_lnv_6*logv) +
      E_SO_7*(2.25*Fcal_4 + 2.25*Fcal_SQ_4) + E_SQ_4*(1.5*Fcal_7 + 1.5*Fcal_SO_7) + E_lnv_8*(Fcal_3*(2.5*logv + 0.25) +
      Fcal_SO_3*(2.5*logv + 0.25)))/m + ((E_2*(E_2*(-2.0*Fcal_7 - 2.0*Fcal_SO_7) + E_4*(-6.0*Fcal_5 - 6.0*Fcal_SO_5) +
      E_6*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_6 - 5.0*Fcal_SO_6 - 5.0*Fcal_lnv_6*logv) +
      E_SO_5*(-7.0*Fcal_4 - 7.0*Fcal_SQ_4) - 9.0*E_SO_7*Fcal_2 + E_SQ_4*(-6.0*Fcal_5 - 6.0*Fcal_SO_5)) +
      E_4*(E_4*(-4.5*Fcal_3 - 4.5*Fcal_SO_3) + E_SO_3*(-7.5*Fcal_4 - 7.5*Fcal_SQ_4) - 10.5*E_SO_5*Fcal_2 -
      13.5*E_SO_7*Fcal_0 + E_SQ_4*(-9.0*Fcal_3 - 9.0*Fcal_SO_3)) + E_6*(-10.0*E_SO_3*Fcal_2 - 14.0*E_SO_5*Fcal_0) -
      12.5*E_8*E_SO_3*Fcal_0 + E_SO_3*(E_SO_3*(-3.125*Fcal_5 - 3.125*Fcal_SO_5) + E_SO_5*(-8.75*Fcal_3 - 8.75*Fcal_SO_3)
      + E_SQ_4*(-7.5*Fcal_4 - 7.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-12.5*logv - 1.25)) - 10.5*E_SO_5*E_SQ_4*Fcal_2 -
      13.5*E_SO_7*E_SQ_4*Fcal_0 + pow(E_SQ_4, 2)*(-4.5*Fcal_3 - 4.5*Fcal_SO_3))/m + ((E_2*(E_2*(E_2*(4.0*Fcal_5 +
      4.0*Fcal_SO_5) + E_4*(18.0*Fcal_3 + 18.0*Fcal_SO_3) + E_SO_3*(15.0*Fcal_4 + 15.0*Fcal_SQ_4) + 21.0*E_SO_5*Fcal_2 +
      27.0*E_SO_7*Fcal_0 + E_SQ_4*(18.0*Fcal_3 + 18.0*Fcal_SO_3)) + E_4*(45.0*E_SO_3*Fcal_2 + 63.0*E_SO_5*Fcal_0) +
      60.0*E_6*E_SO_3*Fcal_0 + E_SO_3*(E_SO_3*(18.75*Fcal_3 + 18.75*Fcal_SO_3) + 45.0*E_SQ_4*Fcal_2) +
      63.0*E_SO_5*E_SQ_4*Fcal_0) + E_4*(33.75*E_4*E_SO_3*Fcal_0 + 67.5*E_SO_3*E_SQ_4*Fcal_0) +
      E_SO_3*(E_SO_3*(7.8125*E_SO_3*Fcal_2 + 32.8125*E_SO_5*Fcal_0) + 33.75*pow(E_SQ_4, 2)*Fcal_0))/m +
      (E_2*(E_2*(E_2*(E_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) - 40.0*E_SO_3*Fcal_2 - 56.0*E_SO_5*Fcal_0) -
      180.0*E_4*E_SO_3*Fcal_0 - 180.0*E_SO_3*E_SQ_4*Fcal_0) - 62.5*pow(E_SO_3, 3)*Fcal_0)/m + 100.0*pow(E_2,
      4)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0)/E_0 + ((-0.5*Fcal_10 - 0.5*Fcal_lnv_10*logv)/m + ((3.0*E_10*Fcal_0 +
      E_2*(1.0*Fcal_8 + 1.0*Fcal_SO_8 + 1.0*Fcal_lnv_8*logv) + E_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 + 1.5*Fcal_lnv_6*logv) +
      E_6*(2.0*Fcal_4 + 2.0*Fcal_SQ_4) + 2.5*E_8*Fcal_2 + E_SO_3*(1.25*Fcal_7 + 1.25*Fcal_SO_7) + E_SO_5*(1.75*Fcal_5 +
      1.75*Fcal_SO_5) + E_SO_7*(2.25*Fcal_3 + 2.25*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 +
      1.5*Fcal_lnv_6*logv) + E_lnv_10*Fcal_0*(3.0*logv + 0.25) + E_lnv_8*Fcal_2*(2.5*logv + 0.25))/m +
      ((E_2*(E_2*(-2.0*Fcal_6 - 2.0*Fcal_SO_6 - 2.0*Fcal_lnv_6*logv) + E_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) -
      8.0*E_6*Fcal_2 - 10.0*E_8*Fcal_0 + E_SO_3*(-5.0*Fcal_5 - 5.0*Fcal_SO_5) + E_SO_5*(-7.0*Fcal_3 - 7.0*Fcal_SO_3) +
      E_SQ_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-10.0*logv - 1.0)) + E_4*(-4.5*E_4*Fcal_2 - 12.0*E_6*Fcal_0
      + E_SO_3*(-7.5*Fcal_3 - 7.5*Fcal_SO_3) - 9.0*E_SQ_4*Fcal_2) - 12.0*E_6*E_SQ_4*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_4 - 3.125*Fcal_SQ_4) - 8.75*E_SO_5*Fcal_2 - 11.25*E_SO_7*Fcal_0 + E_SQ_4*(-7.5*Fcal_3
      - 7.5*Fcal_SO_3)) - 6.125*pow(E_SO_5, 2)*Fcal_0 - 4.5*pow(E_SQ_4, 2)*Fcal_2)/m + ((E_2*(E_2*(E_2*(4.0*Fcal_4 +
      4.0*Fcal_SQ_4) + 18.0*E_4*Fcal_2 + 24.0*E_6*Fcal_0 + E_SO_3*(15.0*Fcal_3 + 15.0*Fcal_SO_3) + 18.0*E_SQ_4*Fcal_2) +
      E_4*(27.0*E_4*Fcal_0 + 54.0*E_SQ_4*Fcal_0) + E_SO_3*(18.75*E_SO_3*Fcal_2 + 52.5*E_SO_5*Fcal_0) + 27.0*pow(E_SQ_4,
      2)*Fcal_0) + 28.125*E_4*pow(E_SO_3, 2)*Fcal_0 + 28.125*pow(E_SO_3, 2)*E_SQ_4*Fcal_0)/m + (pow(E_2,
      2)*(E_2*(-8.0*E_2*Fcal_2 - 48.0*E_4*Fcal_0 - 48.0*E_SQ_4*Fcal_0) - 75.0*pow(E_SO_3, 2)*Fcal_0)/m + 16.0*pow(E_2,
      5)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_9 - 0.5*Fcal_lnv_9*logv)/m + ((E_2*(1.0*Fcal_7 +
      1.0*Fcal_SO_7) + E_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5) + E_6*(2.0*Fcal_3 + 2.0*Fcal_SO_3) + E_SO_3*(1.25*Fcal_6 +
      1.25*Fcal_SO_6 + 1.25*Fcal_lnv_6*logv) + E_SO_5*(1.75*Fcal_4 + 1.75*Fcal_SQ_4) + 2.25*E_SO_7*Fcal_2 +
      E_SQ_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5))/m + ((E_2*(E_2*(-2.0*Fcal_5 - 2.0*Fcal_SO_5) + E_4*(-6.0*Fcal_3 -
      6.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_4 - 5.0*Fcal_SQ_4) - 7.0*E_SO_5*Fcal_2 - 9.0*E_SO_7*Fcal_0 +
      E_SQ_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3)) + E_4*(-7.5*E_SO_3*Fcal_2 - 10.5*E_SO_5*Fcal_0) - 10.0*E_6*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_3 - 3.125*Fcal_SO_3) - 7.5*E_SQ_4*Fcal_2) - 10.5*E_SO_5*E_SQ_4*Fcal_0)/m +
      ((E_2*(E_2*(E_2*(4.0*Fcal_3 + 4.0*Fcal_SO_3) + 15.0*E_SO_3*Fcal_2 + 21.0*E_SO_5*Fcal_0) + 45.0*E_4*E_SO_3*Fcal_0 +
      45.0*E_SO_3*E_SQ_4*Fcal_0) + 7.8125*pow(E_SO_3, 3)*Fcal_0)/m - 40.0*pow(E_2,
      3)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_8 - 0.5*Fcal_SO_8 - 0.5*Fcal_lnv_8*logv)/m +
      ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) + E_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 +
      2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) + E_SO_5*(1.75*Fcal_3 + 1.75*Fcal_SO_3) +
      E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/m + ((E_2*(E_2*(-2.0*Fcal_4 -
      2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 - 5.0*Fcal_SO_3) - 6.0*E_SQ_4*Fcal_2) +
      E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 - 8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4,
      2)*Fcal_0)/m + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 + 18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/m
      - 8.0*pow(E_2, 4)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/m + ((E_2*(1.0*Fcal_5 +
      1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 +
      2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3))/m + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) -
      5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) - 7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/m + 15.0*pow(E_2,
      2)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) + ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/m +
      ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/m + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/m + 4.0*pow(E_2, 3)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/m +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/m -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/m + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/m - 2.0*pow(E_2, 2)*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/m +
      1.25*E_SO_3*Fcal_0/(E_0*m))/E_0) + (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) - 0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*(m*v*(-13.0*E_11 +
      (E_0*(2.0*Fcal_11 + 2.0*Fcal_lnv_11*logv) + E_2*(4.0*Fcal_9 + 4.0*Fcal_lnv_9*logv) + E_4*(6.0*Fcal_7 +
      6.0*Fcal_SO_7) + E_6*(8.0*Fcal_5 + 8.0*Fcal_SO_5) + E_8*(10.0*Fcal_3 + 10.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_8 +
      5.0*Fcal_SO_8 + 5.0*Fcal_lnv_8*logv) + E_SO_5*(7.0*Fcal_6 + 7.0*Fcal_SO_6 + 7.0*Fcal_lnv_6*logv) +
      E_SO_7*(9.0*Fcal_4 + 9.0*Fcal_SQ_4) + E_SQ_4*(6.0*Fcal_7 + 6.0*Fcal_SO_7) + E_lnv_8*(Fcal_3*(10.0*logv + 1.0) +
      Fcal_SO_3*(10.0*logv + 1.0)) + (E_0*(Fcal_2*(-4.0*Fcal_9 - 4.0*Fcal_lnv_9*logv) + Fcal_3*(-4.0*Fcal_8 -
      4.0*Fcal_SO_8 - 4.0*Fcal_lnv_8*logv) + Fcal_4*(-4.0*Fcal_7 - 4.0*Fcal_SO_7) + Fcal_5*(-4.0*Fcal_6 - 4.0*Fcal_SO_6
      - 4.0*Fcal_lnv_6*logv) - 4.0*Fcal_6*Fcal_SO_5 - 4.0*Fcal_7*Fcal_SQ_4 - 4.0*Fcal_8*Fcal_SO_3 +
      Fcal_SO_3*(-4.0*Fcal_SO_8 - 4.0*Fcal_lnv_8*logv) + Fcal_SO_5*(-4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) -
      4.0*Fcal_SO_7*Fcal_SQ_4) + E_2*(Fcal_2*(-8.0*Fcal_7 - 8.0*Fcal_SO_7) + Fcal_3*(-8.0*Fcal_6 - 8.0*Fcal_SO_6 -
      8.0*Fcal_lnv_6*logv) + Fcal_4*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) - 8.0*Fcal_5*Fcal_SQ_4 - 8.0*Fcal_6*Fcal_SO_3 +
      Fcal_SO_3*(-8.0*Fcal_SO_6 - 8.0*Fcal_lnv_6*logv) - 8.0*Fcal_SO_5*Fcal_SQ_4) + E_4*(Fcal_2*(-12.0*Fcal_5 -
      12.0*Fcal_SO_5) + Fcal_3*(-12.0*Fcal_4 - 12.0*Fcal_SQ_4) - 12.0*Fcal_4*Fcal_SO_3 - 12.0*Fcal_SO_3*Fcal_SQ_4) +
      E_6*Fcal_2*(-16.0*Fcal_3 - 16.0*Fcal_SO_3) + E_SO_3*(Fcal_2*(-10.0*Fcal_6 - 10.0*Fcal_SO_6 - 10.0*Fcal_lnv_6*logv)
      + Fcal_3*(-10.0*Fcal_5 - 10.0*Fcal_SO_5) + Fcal_4*(-5.0*Fcal_4 - 10.0*Fcal_SQ_4) - 10.0*Fcal_5*Fcal_SO_3 -
      10.0*Fcal_SO_3*Fcal_SO_5 - 5.0*pow(Fcal_SQ_4, 2)) + E_SO_5*(Fcal_2*(-14.0*Fcal_4 - 14.0*Fcal_SQ_4) +
      Fcal_3*(-7.0*Fcal_3 - 14.0*Fcal_SO_3) - 7.0*pow(Fcal_SO_3, 2)) - 9.0*E_SO_7*pow(Fcal_2, 2) +
      E_SQ_4*(Fcal_2*(-12.0*Fcal_5 - 12.0*Fcal_SO_5) + Fcal_3*(-12.0*Fcal_4 - 12.0*Fcal_SQ_4) - 12.0*Fcal_4*Fcal_SO_3 -
      12.0*Fcal_SO_3*Fcal_SQ_4) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_7 + 6.0*Fcal_SO_7) + Fcal_3*(12.0*Fcal_6 +
      12.0*Fcal_SO_6 + 12.0*Fcal_lnv_6*logv) + Fcal_4*(12.0*Fcal_5 + 12.0*Fcal_SO_5) + 12.0*Fcal_5*Fcal_SQ_4 +
      12.0*Fcal_6*Fcal_SO_3 + Fcal_SO_3*(12.0*Fcal_SO_6 + 12.0*Fcal_lnv_6*logv) + 12.0*Fcal_SO_5*Fcal_SQ_4) +
      Fcal_3*(Fcal_3*(6.0*Fcal_5 + 6.0*Fcal_SO_5) + Fcal_4*(6.0*Fcal_4 + 12.0*Fcal_SQ_4) + 12.0*Fcal_5*Fcal_SO_3 +
      12.0*Fcal_SO_3*Fcal_SO_5 + 6.0*pow(Fcal_SQ_4, 2)) + Fcal_4*(6.0*Fcal_4*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SQ_4) +
      6.0*Fcal_5*pow(Fcal_SO_3, 2) + Fcal_SO_3*(6.0*Fcal_SO_3*Fcal_SO_5 + 6.0*pow(Fcal_SQ_4, 2))) +
      E_2*(Fcal_2*(Fcal_2*(12.0*Fcal_5 + 12.0*Fcal_SO_5) + Fcal_3*(24.0*Fcal_4 + 24.0*Fcal_SQ_4) + 24.0*Fcal_4*Fcal_SO_3
      + 24.0*Fcal_SO_3*Fcal_SQ_4) + Fcal_3*(Fcal_3*(4.0*Fcal_3 + 12.0*Fcal_SO_3) + 12.0*pow(Fcal_SO_3, 2)) +
      4.0*pow(Fcal_SO_3, 3)) + E_4*pow(Fcal_2, 2)*(18.0*Fcal_3 + 18.0*Fcal_SO_3) + E_SO_3*Fcal_2*(Fcal_2*(15.0*Fcal_4 +
      15.0*Fcal_SQ_4) + Fcal_3*(15.0*Fcal_3 + 30.0*Fcal_SO_3) + 15.0*pow(Fcal_SO_3, 2)) + 7.0*E_SO_5*pow(Fcal_2, 3) +
      E_SQ_4*pow(Fcal_2, 2)*(18.0*Fcal_3 + 18.0*Fcal_SO_3) + (E_0*Fcal_2*(Fcal_2*(Fcal_2*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) +
      Fcal_3*(-24.0*Fcal_4 - 24.0*Fcal_SQ_4) - 24.0*Fcal_4*Fcal_SO_3 - 24.0*Fcal_SO_3*Fcal_SQ_4) +
      Fcal_3*(Fcal_3*(-8.0*Fcal_3 - 24.0*Fcal_SO_3) - 24.0*pow(Fcal_SO_3, 2)) - 8.0*pow(Fcal_SO_3, 3)) + E_0*pow(Fcal_2,
      4)*(10.0*Fcal_3 + 10.0*Fcal_SO_3)/Fcal_0 + E_2*pow(Fcal_2, 3)*(-16.0*Fcal_3 - 16.0*Fcal_SO_3) -
      5.0*E_SO_3*pow(Fcal_2, 4))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 + m*(-12.0*E_10 + E_lnv_10*(-12.0*logv - 1.0) +
      (E_0*(2.0*Fcal_10 + 2.0*Fcal_lnv_10*logv) + E_2*(4.0*Fcal_8 + 4.0*Fcal_SO_8 + 4.0*Fcal_lnv_8*logv) +
      E_4*(6.0*Fcal_6 + 6.0*Fcal_SO_6 + 6.0*Fcal_lnv_6*logv) + E_6*(8.0*Fcal_4 + 8.0*Fcal_SQ_4) + 10.0*E_8*Fcal_2 +
      E_SO_3*(5.0*Fcal_7 + 5.0*Fcal_SO_7) + E_SO_5*(7.0*Fcal_5 + 7.0*Fcal_SO_5) + E_SO_7*(9.0*Fcal_3 + 9.0*Fcal_SO_3) +
      E_SQ_4*(6.0*Fcal_6 + 6.0*Fcal_SO_6 + 6.0*Fcal_lnv_6*logv) + E_lnv_8*Fcal_2*(10.0*logv + 1.0) +
      (E_0*(Fcal_2*(-4.0*Fcal_8 - 4.0*Fcal_SO_8 - 4.0*Fcal_lnv_8*logv) + Fcal_3*(-4.0*Fcal_7 - 4.0*Fcal_SO_7) +
      Fcal_4*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) + Fcal_5*(-2.0*Fcal_5 - 4.0*Fcal_SO_5) -
      4.0*Fcal_6*Fcal_SQ_4 - 4.0*Fcal_7*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SO_7 - 2.0*pow(Fcal_SO_5, 2) -
      4.0*Fcal_SO_6*Fcal_SQ_4 - 4.0*Fcal_SQ_4*Fcal_lnv_6*logv) + E_2*(Fcal_2*(-8.0*Fcal_6 - 8.0*Fcal_SO_6 -
      8.0*Fcal_lnv_6*logv) + Fcal_3*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) + Fcal_4*(-4.0*Fcal_4 - 8.0*Fcal_SQ_4) -
      8.0*Fcal_5*Fcal_SO_3 - 8.0*Fcal_SO_3*Fcal_SO_5 - 4.0*pow(Fcal_SQ_4, 2)) + E_4*(Fcal_2*(-12.0*Fcal_4 -
      12.0*Fcal_SQ_4) + Fcal_3*(-6.0*Fcal_3 - 12.0*Fcal_SO_3) - 6.0*pow(Fcal_SO_3, 2)) - 8.0*E_6*pow(Fcal_2, 2) +
      E_SO_3*(Fcal_2*(-10.0*Fcal_5 - 10.0*Fcal_SO_5) + Fcal_3*(-10.0*Fcal_4 - 10.0*Fcal_SQ_4) - 10.0*Fcal_4*Fcal_SO_3 -
      10.0*Fcal_SO_3*Fcal_SQ_4) + E_SO_5*Fcal_2*(-14.0*Fcal_3 - 14.0*Fcal_SO_3) + E_SQ_4*(Fcal_2*(-12.0*Fcal_4 -
      12.0*Fcal_SQ_4) + Fcal_3*(-6.0*Fcal_3 - 12.0*Fcal_SO_3) - 6.0*pow(Fcal_SO_3, 2)) +
      (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_6 + 6.0*Fcal_SO_6 + 6.0*Fcal_lnv_6*logv) + Fcal_3*(12.0*Fcal_5 + 12.0*Fcal_SO_5) +
      Fcal_4*(6.0*Fcal_4 + 12.0*Fcal_SQ_4) + 12.0*Fcal_5*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SO_5 + 6.0*pow(Fcal_SQ_4, 2)) +
      Fcal_3*(Fcal_3*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + 12.0*Fcal_4*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SQ_4) +
      6.0*Fcal_4*pow(Fcal_SO_3, 2) + 6.0*pow(Fcal_SO_3, 2)*Fcal_SQ_4) + E_2*Fcal_2*(Fcal_2*(12.0*Fcal_4 +
      12.0*Fcal_SQ_4) + Fcal_3*(12.0*Fcal_3 + 24.0*Fcal_SO_3) + 12.0*pow(Fcal_SO_3, 2)) + 6.0*E_4*pow(Fcal_2, 3) +
      E_SO_3*pow(Fcal_2, 2)*(15.0*Fcal_3 + 15.0*Fcal_SO_3) + 6.0*E_SQ_4*pow(Fcal_2, 3) + (E_0*pow(Fcal_2,
      2)*(Fcal_2*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) + Fcal_3*(-12.0*Fcal_3 - 24.0*Fcal_SO_3) - 12.0*pow(Fcal_SO_3, 2)) +
      2.0*E_0*pow(Fcal_2, 5)/Fcal_0 - 4.0*E_2*pow(Fcal_2, 4))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) +
      m*(E_0*(2.0*Fcal_9 + 2.0*Fcal_lnv_9*logv) + E_2*(4.0*Fcal_7 + 4.0*Fcal_SO_7) + E_4*(6.0*Fcal_5 + 6.0*Fcal_SO_5) +
      E_6*(8.0*Fcal_3 + 8.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_6 + 5.0*Fcal_SO_6 + 5.0*Fcal_lnv_6*logv) + E_SO_5*(7.0*Fcal_4
      + 7.0*Fcal_SQ_4) + 9.0*E_SO_7*Fcal_2 + E_SQ_4*(6.0*Fcal_5 + 6.0*Fcal_SO_5) + (E_0*(Fcal_2*(-4.0*Fcal_7 -
      4.0*Fcal_SO_7) + Fcal_3*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) + Fcal_4*(-4.0*Fcal_5 - 4.0*Fcal_SO_5)
      - 4.0*Fcal_5*Fcal_SQ_4 - 4.0*Fcal_6*Fcal_SO_3 + Fcal_SO_3*(-4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) -
      4.0*Fcal_SO_5*Fcal_SQ_4) + E_2*(Fcal_2*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) + Fcal_3*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) -
      8.0*Fcal_4*Fcal_SO_3 - 8.0*Fcal_SO_3*Fcal_SQ_4) + E_4*Fcal_2*(-12.0*Fcal_3 - 12.0*Fcal_SO_3) +
      E_SO_3*(Fcal_2*(-10.0*Fcal_4 - 10.0*Fcal_SQ_4) + Fcal_3*(-5.0*Fcal_3 - 10.0*Fcal_SO_3) - 5.0*pow(Fcal_SO_3, 2)) -
      7.0*E_SO_5*pow(Fcal_2, 2) + E_SQ_4*Fcal_2*(-12.0*Fcal_3 - 12.0*Fcal_SO_3) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_5 +
      6.0*Fcal_SO_5) + Fcal_3*(12.0*Fcal_4 + 12.0*Fcal_SQ_4) + 12.0*Fcal_4*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SQ_4) +
      Fcal_3*(Fcal_3*(2.0*Fcal_3 + 6.0*Fcal_SO_3) + 6.0*pow(Fcal_SO_3, 2)) + 2.0*pow(Fcal_SO_3, 3)) + E_0*pow(Fcal_2,
      3)*(-8.0*Fcal_3 - 8.0*Fcal_SO_3)/Fcal_0 + E_2*pow(Fcal_2, 2)*(12.0*Fcal_3 + 12.0*Fcal_SO_3) +
      5.0*E_SO_3*pow(Fcal_2, 3))/Fcal_0)/Fcal_0)/pow(Fcal_0, 2)) + m*(-10.0*E_8 + E_lnv_8*(-10.0*logv - 1.0) +
      (E_0*(2.0*Fcal_8 + 2.0*Fcal_SO_8 + 2.0*Fcal_lnv_8*logv) + E_2*(4.0*Fcal_6 + 4.0*Fcal_SO_6 + 4.0*Fcal_lnv_6*logv) +
      E_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + 8.0*E_6*Fcal_2 + E_SO_3*(5.0*Fcal_5 + 5.0*Fcal_SO_5) + E_SO_5*(7.0*Fcal_3 +
      7.0*Fcal_SO_3) + E_SQ_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + (E_0*(Fcal_2*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 -
      4.0*Fcal_lnv_6*logv) + Fcal_3*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) + Fcal_4*(-2.0*Fcal_4 - 4.0*Fcal_SQ_4) -
      4.0*Fcal_5*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SO_5 - 2.0*pow(Fcal_SQ_4, 2)) + E_2*(Fcal_2*(-8.0*Fcal_4 -
      8.0*Fcal_SQ_4) + Fcal_3*(-4.0*Fcal_3 - 8.0*Fcal_SO_3) - 4.0*pow(Fcal_SO_3, 2)) - 6.0*E_4*pow(Fcal_2, 2) +
      E_SO_3*Fcal_2*(-10.0*Fcal_3 - 10.0*Fcal_SO_3) - 6.0*E_SQ_4*pow(Fcal_2, 2) + (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4 +
      6.0*Fcal_SQ_4) + Fcal_3*(6.0*Fcal_3 + 12.0*Fcal_SO_3) + 6.0*pow(Fcal_SO_3, 2)) - 2.0*E_0*pow(Fcal_2, 4)/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 3))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) + m*(-9.0*E_SO_7 + (E_0*(2.0*Fcal_7 + 2.0*Fcal_SO_7) +
      E_2*(4.0*Fcal_5 + 4.0*Fcal_SO_5) + E_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_4 + 5.0*Fcal_SQ_4) +
      7.0*E_SO_5*Fcal_2 + E_SQ_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + (E_0*(Fcal_2*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) +
      Fcal_3*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) - 4.0*Fcal_4*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SQ_4) + E_0*pow(Fcal_2,
      2)*(6.0*Fcal_3 + 6.0*Fcal_SO_3)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) - 5.0*E_SO_3*pow(Fcal_2,
      2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-8.0*E_6 + (E_0*(2.0*Fcal_6 + 2.0*Fcal_SO_6 + 2.0*Fcal_lnv_6*logv) +
      E_2*(4.0*Fcal_4 + 4.0*Fcal_SQ_4) + 6.0*E_4*Fcal_2 + E_SO_3*(5.0*Fcal_3 + 5.0*Fcal_SO_3) + 6.0*E_SQ_4*Fcal_2 +
      (E_0*(Fcal_2*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) + Fcal_3*(-2.0*Fcal_3 - 4.0*Fcal_SO_3) - 2.0*pow(Fcal_SO_3, 2)) +
      2.0*E_0*pow(Fcal_2, 3)/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-7.0*E_SO_5 +
      (E_0*(2.0*Fcal_5 + 2.0*Fcal_SO_5) + E_0*Fcal_2*(-4.0*Fcal_3 - 4.0*Fcal_SO_3)/Fcal_0 + E_2*(4.0*Fcal_3 +
      4.0*Fcal_SO_3) + 5.0*E_SO_3*Fcal_2)/Fcal_0)/Fcal_0) + m*(-6.0*E_4 - 6.0*E_SQ_4 + (E_0*(2.0*Fcal_4 + 2.0*Fcal_SQ_4)
      - 2.0*E_0*pow(Fcal_2, 2)/Fcal_0 + 4.0*E_2*Fcal_2)/Fcal_0)/Fcal_0) + m*(E_0*(2.0*Fcal_3 + 2.0*Fcal_SO_3)/Fcal_0 -
      5.0*E_SO_3)/Fcal_0) + m*(2.0*E_0*Fcal_2/Fcal_0 - 4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_5p5PN : public TaylorTn


class TaylorTn_6p0PN : public TaylorTn {
private:
  const double m1, m2;
  double v, chi1_x, chi1_y, chi1_z, chi2_x, chi2_y, chi2_z, ellHat_x, ellHat_y, ellHat_z, nHat_x, nHat_y, nHat_z;
  const double m, delta, nu;
  std::vector<double> ellHat, nHat, lambdaHat, chiVec1, chiVec2;
  const double chi1chi1;
  double chi1chi2;
  const double chi2chi2;
  double chi1_ell, chi1_n, chi1_lambda, chi2_ell, chi2_n, chi2_lambda, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n, Sigma_lambda, chi_s_ell, chi_a_ell,
         logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8, Fcal_9,
               Fcal_lnv_9, Fcal_10, Fcal_lnv_10, Fcal_11, Fcal_lnv_11, Fcal_12, Fcal_lnv_12, Fcal_lnv2_12;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8, E_10, E_lnv_10, E_11, E_12, E_lnv_12;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi, gamma;

public:
  TaylorTn_6p0PN(const double m1_i, const double m2_i, const double v_i, const double chi1_x_i, const double chi1_y_i,
                 const double chi1_z_i, const double chi2_x_i, const double chi2_y_i, const double chi2_z_i, const
                 double ellHat_x_i, const double ellHat_y_i, const double ellHat_z_i, const double nHat_x_i, const
                 double nHat_y_i, const double nHat_z_i) :
    m1(m1_i), m2(m2_i), v(v_i), chi1_x(chi1_x_i), chi1_y(chi1_y_i), chi1_z(chi1_z_i), chi2_x(chi2_x_i),
    chi2_y(chi2_y_i), chi2_z(chi2_z_i), ellHat_x(ellHat_x_i), ellHat_y(ellHat_y_i), ellHat_z(ellHat_z_i),
    nHat_x(nHat_x_i), nHat_y(nHat_y_i), nHat_z(nHat_z_i), m(m1 + m2), delta((m1 - m2)/m), nu(m1*m2/pow(m, 2)),
    ellHat(3), nHat(3), lambdaHat(3), chiVec1(3), chiVec2(3), chi1chi1(pow(chi1_x, 2) + pow(chi1_y, 2) + pow(chi1_z,
    2)), chi1chi2(chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z), chi2chi2(pow(chi2_x, 2) + pow(chi2_y, 2) + pow(chi2_z,
    2)), chi1_ell(chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z), chi1_n(chi1_x*nHat_x + chi1_y*nHat_y +
    chi1_z*nHat_z), chi1_lambda(chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
    chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), chi2_ell(chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z),
    chi2_n(chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z), chi2_lambda(chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) +
    chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) + chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x)), S_ell(chi1_ell*pow(m1, 2) +
    chi2_ell*pow(m2, 2)), S_n(chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2)), S_lambda(chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2)),
    Sigma_ell(m*(-chi1_ell*m1 + chi2_ell*m2)), Sigma_n(m*(-chi1_n*m1 + chi2_n*m2)), Sigma_lambda(m*(-chi1_lambda*m1 + chi2_lambda*m2)),
    chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)), Fcal_coeff(6.4*pow(nu, 2)*pow(v,
    10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), Fcal_3(12.5663706143592),
    Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453), Fcal_5(-76.3145215434521*nu -
    38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) - 8.87205344238227*nu +
    115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) + 390.417427312002*nu -
    101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268), Fcal_9(719.128342233430),
    Fcal_lnv_9(-204.891680874123), Fcal_10(-1216.90699131704), Fcal_lnv_10(116.639876594109), Fcal_11(958.934970119567),
    Fcal_lnv_11(473.624478174231), Fcal_12(2034.78998213038), Fcal_lnv_12(-1900.72932518810),
    Fcal_lnv2_12(132.922630385488), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2)),
    Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_10(0.001953125*pow(nu, 5) + 0.107421875*pow(nu, 4) +
    83.4293954895551*pow(nu, 3) - 71.3641942901125*pow(nu, 2) - 62.1764445589718*nu - 89.701171875),
    E_lnv_10(-262.4*pow(nu, 2) - 285.028571428571*nu), E_11(273.188907832164*nu), E_12(0.000404407912284713*pow(nu, 6) +
    0.0207328639403292*pow(nu, 5) - 33.3947463172536*pow(nu, 4) - 701.460497654495*pow(nu, 3) + 2936.51869895088*pow(nu,
    2) + 3015.56151979737*nu - 258.4248046875), E_lnv_12(362.42962962963*pow(nu, 3) + 757.219047619048*pow(nu, 2) -
    462.61822457378*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell)
    + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)),
    E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2)), E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) +
    Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2)), E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75)
    + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu + 6.75))/pow(m, 2)), Phi(0.0), gamma(0.0)
  {
    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
  }

  void Recalculate(double t, const double* y) {
    v = y[0];
    chi1_x = y[1];
    chi1_y = y[2];
    chi1_z = y[3];
    chi2_x = y[4];
    chi2_y = y[5];
    chi2_z = y[6];
    ellHat_x = y[7];
    ellHat_y = y[8];
    ellHat_z = y[9];
    Phi = y[10];
    gamma = y[11];

    const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., ellHat_x, ellHat_y, ellHat_z))*zHat);
    const Quaternion R = Rax * exp(((gamma+Phi)/2.)*zHat);
    const Quaternion nHatQ = R*xHat*R.conjugate();
    nHat_x = nHatQ[1];
    nHat_y = nHatQ[2];
    nHat_z = nHatQ[3];

    ellHat[0] = ellHat_x;
    ellHat[1] = ellHat_y;
    ellHat[2] = ellHat_z;
    nHat[0] = nHat_x;
    nHat[1] = nHat_y;
    nHat[2] = nHat_z;
    lambdaHat[0] = ellHat_y*nHat_z - ellHat_z*nHat_y;
    lambdaHat[1] = -ellHat_x*nHat_z + ellHat_z*nHat_x;
    lambdaHat[2] = ellHat_x*nHat_y - ellHat_y*nHat_x;
    chiVec1[0] = chi1_x;
    chiVec1[1] = chi1_y;
    chiVec1[2] = chi1_z;
    chiVec2[0] = chi2_x;
    chiVec2[1] = chi2_y;
    chiVec2[2] = chi2_z;
    chi1chi2 = chi1_x*chi2_x + chi1_y*chi2_y + chi1_z*chi2_z;
    chi1_ell = chi1_x*ellHat_x + chi1_y*ellHat_y + chi1_z*ellHat_z;
    chi1_n = chi1_x*nHat_x + chi1_y*nHat_y + chi1_z*nHat_z;
    chi1_lambda = chi1_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi1_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi1_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    chi2_ell = chi2_x*ellHat_x + chi2_y*ellHat_y + chi2_z*ellHat_z;
    chi2_n = chi2_x*nHat_x + chi2_y*nHat_y + chi2_z*nHat_z;
    chi2_lambda = chi2_x*(ellHat_y*nHat_z - ellHat_z*nHat_y) + chi2_y*(-ellHat_x*nHat_z + ellHat_z*nHat_x) +
      chi2_z*(ellHat_x*nHat_y - ellHat_y*nHat_x);
    S_ell = chi1_ell*pow(m1, 2) + chi2_ell*pow(m2, 2);
    S_n = chi1_n*pow(m1, 2) + chi2_n*pow(m2, 2);
    S_lambda = chi1_lambda*pow(m1, 2) + chi2_lambda*pow(m2, 2);
    Sigma_ell = m*(-chi1_ell*m1 + chi2_ell*m2);
    Sigma_n = m*(-chi1_n*m1 + chi2_n*m2);
    Sigma_lambda = m*(-chi1_lambda*m1 + chi2_lambda*m2);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(m, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(m, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(m, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(m, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 +
      6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(m, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(m, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(m, 2);
  }

  std::vector<double> OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/m;
    return Omega1_coeff*(-chiVec2*pow(m2, 2)*v/pow(m, 2) + ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu -
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*chi2_n*pow(m2, 2)/pow(m, 2)));
  }
  std::vector<double> OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/m;
    return Omega2_coeff*(-chiVec1*pow(m1, 2)*v/pow(m, 2) + ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu +
      0.5625) + nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*pow(m1,
      2)/pow(m, 2) + 3.0*chi2_n*nu));
  }
  std::vector<double> OmegaVec_ellHat() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu, 2) +
      Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(m, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(m, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(m, 3);
  }
  std::vector<double> OrbitalAngularMomentum() {
    std::vector<double> L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(m, 2)*nu/v;
    std::vector<double> L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(m, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda - 16.0*Sigma_lambda*delta*pow(nu, 2) -
      79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(m, 2) + 0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) -
      1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) - 734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(m,
      2);
    std::vector<double> L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) + 0.174189814814815*pow(nu,
      2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    std::vector<double> L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) - 30.9797035925835*nu
      + 8.4375);
    std::vector<double> L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(m, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(m, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_2 = ellHat*(0.166666666666667*nu + 1.5);
    std::vector<double> L_0 = ellHat;
    std::vector<double> L_lnv_8 = -42.6666666666667*ellHat*nu;
    std::vector<double> L_lnv_10 = 2.0*ellHat*nu*(87.4666666666667*nu + 95.0095238095238);
    std::vector<double> L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu -
      189.0*Sigma_ell*delta)/pow(m, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda + 8.0*Sigma_lambda*delta*nu -
      3.0*Sigma_lambda*delta)/pow(m, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n - 10.0*Sigma_n*delta*nu +
      33.0*Sigma_n*delta)/pow(m, 2);
    std::vector<double> L_10 = ellHat*(nu*(-4.85925925925926*nu - 5.27830687830688) + 59.80078125);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 + L_lnv_8*log(v)
      + pow(v, 2)*(L_10 + L_lnv_10*log(v))))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv + v*(Fcal_9 + Fcal_lnv_9*logv + v*(Fcal_10 + Fcal_lnv_10*logv + v*(Fcal_11 + Fcal_lnv_11*logv +
      v*(Fcal_12 + Fcal_lnv2_12*pow(logv, 2) + Fcal_lnv_12*logv))))))))))));
    const double dEdv = -0.5*m*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0) + pow(v, 2)*(12.0*E_10 +
      E_lnv_10*(12.0*logv + 1.0) + v*(13.0*E_11 + v*(14.0*E_12 + E_lnv_12*(14.0*logv + 1.0))))))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_12 -
      0.5*Fcal_lnv2_12*pow(logv, 2) - 0.5*Fcal_lnv_12*logv)/m + ((3.0*E_10*Fcal_2 + 3.5*E_12*Fcal_0 + E_2*(1.0*Fcal_10 +
      1.0*Fcal_lnv_10*logv) + E_4*(1.5*Fcal_8 + 1.5*Fcal_SO_8 + 1.5*Fcal_lnv_8*logv) + E_6*(2.0*Fcal_6 + 2.0*Fcal_SO_6 +
      2.0*Fcal_lnv_6*logv) + E_8*(2.5*Fcal_4 + 2.5*Fcal_SQ_4) + E_SO_3*(1.25*Fcal_9 + 1.25*Fcal_lnv_9*logv) +
      E_SO_5*(1.75*Fcal_7 + 1.75*Fcal_SO_7) + E_SO_7*(2.25*Fcal_5 + 2.25*Fcal_SO_5) + E_SQ_4*(1.5*Fcal_8 + 1.5*Fcal_SO_8
      + 1.5*Fcal_lnv_8*logv) + E_lnv_10*Fcal_2*(3.0*logv + 0.25) + E_lnv_12*Fcal_0*(3.5*logv + 0.25) +
      E_lnv_8*(Fcal_4*(2.5*logv + 0.25) + Fcal_SQ_4*(2.5*logv + 0.25)))/m + ((E_2*(-12.0*E_10*Fcal_0 + E_2*(-2.0*Fcal_8
      - 2.0*Fcal_SO_8 - 2.0*Fcal_lnv_8*logv) + E_4*(-6.0*Fcal_6 - 6.0*Fcal_SO_6 - 6.0*Fcal_lnv_6*logv) +
      E_6*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) - 10.0*E_8*Fcal_2 + E_SO_3*(-5.0*Fcal_7 - 5.0*Fcal_SO_7) + E_SO_5*(-7.0*Fcal_5 -
      7.0*Fcal_SO_5) + E_SO_7*(-9.0*Fcal_3 - 9.0*Fcal_SO_3) + E_SQ_4*(-6.0*Fcal_6 - 6.0*Fcal_SO_6 - 6.0*Fcal_lnv_6*logv)
      + E_lnv_10*Fcal_0*(-12.0*logv - 1.0) + E_lnv_8*Fcal_2*(-10.0*logv - 1.0)) + E_4*(E_4*(-4.5*Fcal_4 - 4.5*Fcal_SQ_4)
      - 12.0*E_6*Fcal_2 - 15.0*E_8*Fcal_0 + E_SO_3*(-7.5*Fcal_5 - 7.5*Fcal_SO_5) + E_SO_5*(-10.5*Fcal_3 -
      10.5*Fcal_SO_3) + E_SQ_4*(-9.0*Fcal_4 - 9.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-15.0*logv - 1.5)) + E_6*(-8.0*E_6*Fcal_0
      + E_SO_3*(-10.0*Fcal_3 - 10.0*Fcal_SO_3) - 12.0*E_SQ_4*Fcal_2) - 15.0*E_8*E_SQ_4*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_6 - 3.125*Fcal_SO_6 - 3.125*Fcal_lnv_6*logv) + E_SO_5*(-8.75*Fcal_4 - 8.75*Fcal_SQ_4)
      - 11.25*E_SO_7*Fcal_2 + E_SQ_4*(-7.5*Fcal_5 - 7.5*Fcal_SO_5)) + E_SO_5*(-6.125*E_SO_5*Fcal_2 - 15.75*E_SO_7*Fcal_0
      + E_SQ_4*(-10.5*Fcal_3 - 10.5*Fcal_SO_3)) + E_SQ_4*(E_SQ_4*(-4.5*Fcal_4 - 4.5*Fcal_SQ_4) +
      E_lnv_8*Fcal_0*(-15.0*logv - 1.5)))/m + ((E_2*(E_2*(E_2*(4.0*Fcal_6 + 4.0*Fcal_SO_6 + 4.0*Fcal_lnv_6*logv) +
      E_4*(18.0*Fcal_4 + 18.0*Fcal_SQ_4) + 24.0*E_6*Fcal_2 + 30.0*E_8*Fcal_0 + E_SO_3*(15.0*Fcal_5 + 15.0*Fcal_SO_5) +
      E_SO_5*(21.0*Fcal_3 + 21.0*Fcal_SO_3) + E_SQ_4*(18.0*Fcal_4 + 18.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(30.0*logv + 3.0))
      + E_4*(27.0*E_4*Fcal_2 + 72.0*E_6*Fcal_0 + E_SO_3*(45.0*Fcal_3 + 45.0*Fcal_SO_3) + 54.0*E_SQ_4*Fcal_2) +
      72.0*E_6*E_SQ_4*Fcal_0 + E_SO_3*(E_SO_3*(18.75*Fcal_4 + 18.75*Fcal_SQ_4) + 52.5*E_SO_5*Fcal_2 + 67.5*E_SO_7*Fcal_0
      + E_SQ_4*(45.0*Fcal_3 + 45.0*Fcal_SO_3)) + 36.75*pow(E_SO_5, 2)*Fcal_0 + 27.0*pow(E_SQ_4, 2)*Fcal_2) +
      E_4*(E_4*(13.5*E_4*Fcal_0 + 40.5*E_SQ_4*Fcal_0) + E_SO_3*(28.125*E_SO_3*Fcal_2 + 78.75*E_SO_5*Fcal_0) +
      40.5*pow(E_SQ_4, 2)*Fcal_0) + 37.5*E_6*pow(E_SO_3, 2)*Fcal_0 + E_SO_3*(E_SO_3*(E_SO_3*(7.8125*Fcal_3 +
      7.8125*Fcal_SO_3) + 28.125*E_SQ_4*Fcal_2) + 78.75*E_SO_5*E_SQ_4*Fcal_0) + 13.5*pow(E_SQ_4, 3)*Fcal_0)/m +
      ((E_2*(E_2*(E_2*(E_2*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) - 48.0*E_4*Fcal_2 - 64.0*E_6*Fcal_0 + E_SO_3*(-40.0*Fcal_3 -
      40.0*Fcal_SO_3) - 48.0*E_SQ_4*Fcal_2) + E_4*(-108.0*E_4*Fcal_0 - 216.0*E_SQ_4*Fcal_0) +
      E_SO_3*(-75.0*E_SO_3*Fcal_2 - 210.0*E_SO_5*Fcal_0) - 108.0*pow(E_SQ_4, 2)*Fcal_0) - 225.0*E_4*pow(E_SO_3,
      2)*Fcal_0 - 225.0*pow(E_SO_3, 2)*E_SQ_4*Fcal_0) - 19.53125*pow(E_SO_3, 4)*Fcal_0)/m + (pow(E_2,
      3)*(E_2*(16.0*E_2*Fcal_2 + 120.0*E_4*Fcal_0 + 120.0*E_SQ_4*Fcal_0) + 250.0*pow(E_SO_3, 2)*Fcal_0)/m -
      32.0*pow(E_2, 6)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0)/E_0)/E_0 + ((-0.5*Fcal_11 - 0.5*Fcal_lnv_11*logv)/m +
      ((3.25*E_11*Fcal_0 + E_2*(1.0*Fcal_9 + 1.0*Fcal_lnv_9*logv) + E_4*(1.5*Fcal_7 + 1.5*Fcal_SO_7) + E_6*(2.0*Fcal_5 +
      2.0*Fcal_SO_5) + E_8*(2.5*Fcal_3 + 2.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_8 + 1.25*Fcal_SO_8 + 1.25*Fcal_lnv_8*logv) +
      E_SO_5*(1.75*Fcal_6 + 1.75*Fcal_SO_6 + 1.75*Fcal_lnv_6*logv) + E_SO_7*(2.25*Fcal_4 + 2.25*Fcal_SQ_4) +
      E_SQ_4*(1.5*Fcal_7 + 1.5*Fcal_SO_7) + E_lnv_8*(Fcal_3*(2.5*logv + 0.25) + Fcal_SO_3*(2.5*logv + 0.25)))/m +
      ((E_2*(E_2*(-2.0*Fcal_7 - 2.0*Fcal_SO_7) + E_4*(-6.0*Fcal_5 - 6.0*Fcal_SO_5) + E_6*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) +
      E_SO_3*(-5.0*Fcal_6 - 5.0*Fcal_SO_6 - 5.0*Fcal_lnv_6*logv) + E_SO_5*(-7.0*Fcal_4 - 7.0*Fcal_SQ_4) -
      9.0*E_SO_7*Fcal_2 + E_SQ_4*(-6.0*Fcal_5 - 6.0*Fcal_SO_5)) + E_4*(E_4*(-4.5*Fcal_3 - 4.5*Fcal_SO_3) +
      E_SO_3*(-7.5*Fcal_4 - 7.5*Fcal_SQ_4) - 10.5*E_SO_5*Fcal_2 - 13.5*E_SO_7*Fcal_0 + E_SQ_4*(-9.0*Fcal_3 -
      9.0*Fcal_SO_3)) + E_6*(-10.0*E_SO_3*Fcal_2 - 14.0*E_SO_5*Fcal_0) - 12.5*E_8*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_5 - 3.125*Fcal_SO_5) + E_SO_5*(-8.75*Fcal_3 - 8.75*Fcal_SO_3) + E_SQ_4*(-7.5*Fcal_4 -
      7.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-12.5*logv - 1.25)) - 10.5*E_SO_5*E_SQ_4*Fcal_2 - 13.5*E_SO_7*E_SQ_4*Fcal_0 +
      pow(E_SQ_4, 2)*(-4.5*Fcal_3 - 4.5*Fcal_SO_3))/m + ((E_2*(E_2*(E_2*(4.0*Fcal_5 + 4.0*Fcal_SO_5) + E_4*(18.0*Fcal_3
      + 18.0*Fcal_SO_3) + E_SO_3*(15.0*Fcal_4 + 15.0*Fcal_SQ_4) + 21.0*E_SO_5*Fcal_2 + 27.0*E_SO_7*Fcal_0 +
      E_SQ_4*(18.0*Fcal_3 + 18.0*Fcal_SO_3)) + E_4*(45.0*E_SO_3*Fcal_2 + 63.0*E_SO_5*Fcal_0) + 60.0*E_6*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(18.75*Fcal_3 + 18.75*Fcal_SO_3) + 45.0*E_SQ_4*Fcal_2) + 63.0*E_SO_5*E_SQ_4*Fcal_0) +
      E_4*(33.75*E_4*E_SO_3*Fcal_0 + 67.5*E_SO_3*E_SQ_4*Fcal_0) + E_SO_3*(E_SO_3*(7.8125*E_SO_3*Fcal_2 +
      32.8125*E_SO_5*Fcal_0) + 33.75*pow(E_SQ_4, 2)*Fcal_0))/m + (E_2*(E_2*(E_2*(E_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) -
      40.0*E_SO_3*Fcal_2 - 56.0*E_SO_5*Fcal_0) - 180.0*E_4*E_SO_3*Fcal_0 - 180.0*E_SO_3*E_SQ_4*Fcal_0) -
      62.5*pow(E_SO_3, 3)*Fcal_0)/m + 100.0*pow(E_2, 4)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_10
      - 0.5*Fcal_lnv_10*logv)/m + ((3.0*E_10*Fcal_0 + E_2*(1.0*Fcal_8 + 1.0*Fcal_SO_8 + 1.0*Fcal_lnv_8*logv) +
      E_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 + 1.5*Fcal_lnv_6*logv) + E_6*(2.0*Fcal_4 + 2.0*Fcal_SQ_4) + 2.5*E_8*Fcal_2 +
      E_SO_3*(1.25*Fcal_7 + 1.25*Fcal_SO_7) + E_SO_5*(1.75*Fcal_5 + 1.75*Fcal_SO_5) + E_SO_7*(2.25*Fcal_3 +
      2.25*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 + 1.5*Fcal_lnv_6*logv) + E_lnv_10*Fcal_0*(3.0*logv + 0.25) +
      E_lnv_8*Fcal_2*(2.5*logv + 0.25))/m + ((E_2*(E_2*(-2.0*Fcal_6 - 2.0*Fcal_SO_6 - 2.0*Fcal_lnv_6*logv) +
      E_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) - 8.0*E_6*Fcal_2 - 10.0*E_8*Fcal_0 + E_SO_3*(-5.0*Fcal_5 - 5.0*Fcal_SO_5) +
      E_SO_5*(-7.0*Fcal_3 - 7.0*Fcal_SO_3) + E_SQ_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-10.0*logv - 1.0)) +
      E_4*(-4.5*E_4*Fcal_2 - 12.0*E_6*Fcal_0 + E_SO_3*(-7.5*Fcal_3 - 7.5*Fcal_SO_3) - 9.0*E_SQ_4*Fcal_2) -
      12.0*E_6*E_SQ_4*Fcal_0 + E_SO_3*(E_SO_3*(-3.125*Fcal_4 - 3.125*Fcal_SQ_4) - 8.75*E_SO_5*Fcal_2 -
      11.25*E_SO_7*Fcal_0 + E_SQ_4*(-7.5*Fcal_3 - 7.5*Fcal_SO_3)) - 6.125*pow(E_SO_5, 2)*Fcal_0 - 4.5*pow(E_SQ_4,
      2)*Fcal_2)/m + ((E_2*(E_2*(E_2*(4.0*Fcal_4 + 4.0*Fcal_SQ_4) + 18.0*E_4*Fcal_2 + 24.0*E_6*Fcal_0 +
      E_SO_3*(15.0*Fcal_3 + 15.0*Fcal_SO_3) + 18.0*E_SQ_4*Fcal_2) + E_4*(27.0*E_4*Fcal_0 + 54.0*E_SQ_4*Fcal_0) +
      E_SO_3*(18.75*E_SO_3*Fcal_2 + 52.5*E_SO_5*Fcal_0) + 27.0*pow(E_SQ_4, 2)*Fcal_0) + 28.125*E_4*pow(E_SO_3, 2)*Fcal_0
      + 28.125*pow(E_SO_3, 2)*E_SQ_4*Fcal_0)/m + (pow(E_2, 2)*(E_2*(-8.0*E_2*Fcal_2 - 48.0*E_4*Fcal_0 -
      48.0*E_SQ_4*Fcal_0) - 75.0*pow(E_SO_3, 2)*Fcal_0)/m + 16.0*pow(E_2, 5)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0)/E_0) +
      ((-0.5*Fcal_9 - 0.5*Fcal_lnv_9*logv)/m + ((E_2*(1.0*Fcal_7 + 1.0*Fcal_SO_7) + E_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5) +
      E_6*(2.0*Fcal_3 + 2.0*Fcal_SO_3) + E_SO_3*(1.25*Fcal_6 + 1.25*Fcal_SO_6 + 1.25*Fcal_lnv_6*logv) +
      E_SO_5*(1.75*Fcal_4 + 1.75*Fcal_SQ_4) + 2.25*E_SO_7*Fcal_2 + E_SQ_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5))/m +
      ((E_2*(E_2*(-2.0*Fcal_5 - 2.0*Fcal_SO_5) + E_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_4 -
      5.0*Fcal_SQ_4) - 7.0*E_SO_5*Fcal_2 - 9.0*E_SO_7*Fcal_0 + E_SQ_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3)) +
      E_4*(-7.5*E_SO_3*Fcal_2 - 10.5*E_SO_5*Fcal_0) - 10.0*E_6*E_SO_3*Fcal_0 + E_SO_3*(E_SO_3*(-3.125*Fcal_3 -
      3.125*Fcal_SO_3) - 7.5*E_SQ_4*Fcal_2) - 10.5*E_SO_5*E_SQ_4*Fcal_0)/m + ((E_2*(E_2*(E_2*(4.0*Fcal_3 +
      4.0*Fcal_SO_3) + 15.0*E_SO_3*Fcal_2 + 21.0*E_SO_5*Fcal_0) + 45.0*E_4*E_SO_3*Fcal_0 + 45.0*E_SO_3*E_SQ_4*Fcal_0) +
      7.8125*pow(E_SO_3, 3)*Fcal_0)/m - 40.0*pow(E_2, 3)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_8 -
      0.5*Fcal_SO_8 - 0.5*Fcal_lnv_8*logv)/m + ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) +
      E_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 + 2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) +
      E_SO_5*(1.75*Fcal_3 + 1.75*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/m
      + ((E_2*(E_2*(-2.0*Fcal_4 - 2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 -
      5.0*Fcal_SO_3) - 6.0*E_SQ_4*Fcal_2) + E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 -
      8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4, 2)*Fcal_0)/m + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 +
      18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/m - 8.0*pow(E_2, 4)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0)/E_0) +
      ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/m + ((E_2*(1.0*Fcal_5 + 1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) +
      E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 + 2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 +
      1.5*Fcal_SO_3))/m + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) - 5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) -
      7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/m + 15.0*pow(E_2, 2)*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) +
      ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/m + ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 +
      2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) + 1.5*E_SQ_4*Fcal_2)/m + ((E_2*(-2.0*E_2*Fcal_2 -
      6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3, 2)*Fcal_0)/m + 4.0*pow(E_2,
      3)*Fcal_0/(E_0*m))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/m + ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) +
      1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/m - 5.0*E_2*E_SO_3*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_4 -
      0.5*Fcal_SQ_4)/m + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 + 1.5*E_SQ_4*Fcal_0)/m - 2.0*pow(E_2,
      2)*Fcal_0/(E_0*m))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/m + 1.25*E_SO_3*Fcal_0/(E_0*m))/E_0) +
      (-0.5*Fcal_2/m + 1.0*E_2*Fcal_0/(E_0*m))/E_0) - 0.5*Fcal_0/(E_0*m))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*m/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*(v*(m*v*(-14.0*E_12 +
      E_lnv_12*(-14.0*logv - 1.0) + (E_0*(2.0*Fcal_12 + 2.0*Fcal_lnv2_12*pow(logv, 2) + 2.0*Fcal_lnv_12*logv) +
      12.0*E_10*Fcal_2 + E_2*(4.0*Fcal_10 + 4.0*Fcal_lnv_10*logv) + E_4*(6.0*Fcal_8 + 6.0*Fcal_SO_8 +
      6.0*Fcal_lnv_8*logv) + E_6*(8.0*Fcal_6 + 8.0*Fcal_SO_6 + 8.0*Fcal_lnv_6*logv) + E_8*(10.0*Fcal_4 + 10.0*Fcal_SQ_4)
      + E_SO_3*(5.0*Fcal_9 + 5.0*Fcal_lnv_9*logv) + E_SO_5*(7.0*Fcal_7 + 7.0*Fcal_SO_7) + E_SO_7*(9.0*Fcal_5 +
      9.0*Fcal_SO_5) + E_SQ_4*(6.0*Fcal_8 + 6.0*Fcal_SO_8 + 6.0*Fcal_lnv_8*logv) + E_lnv_10*Fcal_2*(12.0*logv + 1.0) +
      E_lnv_8*(Fcal_4*(10.0*logv + 1.0) + Fcal_SQ_4*(10.0*logv + 1.0)) + (E_0*(Fcal_2*(-4.0*Fcal_10 -
      4.0*Fcal_lnv_10*logv) + Fcal_3*(-4.0*Fcal_9 - 4.0*Fcal_lnv_9*logv) + Fcal_4*(-4.0*Fcal_8 - 4.0*Fcal_SO_8 -
      4.0*Fcal_lnv_8*logv) + Fcal_5*(-4.0*Fcal_7 - 4.0*Fcal_SO_7) + Fcal_6*(-2.0*Fcal_6 - 4.0*Fcal_SO_6 -
      4.0*Fcal_lnv_6*logv) - 4.0*Fcal_7*Fcal_SO_5 - 4.0*Fcal_8*Fcal_SQ_4 - 4.0*Fcal_9*Fcal_SO_3 -
      4.0*Fcal_SO_3*Fcal_lnv_9*logv - 4.0*Fcal_SO_5*Fcal_SO_7 + Fcal_SO_6*(-2.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) -
      4.0*Fcal_SO_8*Fcal_SQ_4 - 4.0*Fcal_SQ_4*Fcal_lnv_8*logv - 2.0*pow(Fcal_lnv_6, 2)*pow(logv, 2)) +
      E_2*(Fcal_2*(-8.0*Fcal_8 - 8.0*Fcal_SO_8 - 8.0*Fcal_lnv_8*logv) + Fcal_3*(-8.0*Fcal_7 - 8.0*Fcal_SO_7) +
      Fcal_4*(-8.0*Fcal_6 - 8.0*Fcal_SO_6 - 8.0*Fcal_lnv_6*logv) + Fcal_5*(-4.0*Fcal_5 - 8.0*Fcal_SO_5) -
      8.0*Fcal_6*Fcal_SQ_4 - 8.0*Fcal_7*Fcal_SO_3 - 8.0*Fcal_SO_3*Fcal_SO_7 - 4.0*pow(Fcal_SO_5, 2) -
      8.0*Fcal_SO_6*Fcal_SQ_4 - 8.0*Fcal_SQ_4*Fcal_lnv_6*logv) + E_4*(Fcal_2*(-12.0*Fcal_6 - 12.0*Fcal_SO_6 -
      12.0*Fcal_lnv_6*logv) + Fcal_3*(-12.0*Fcal_5 - 12.0*Fcal_SO_5) + Fcal_4*(-6.0*Fcal_4 - 12.0*Fcal_SQ_4) -
      12.0*Fcal_5*Fcal_SO_3 - 12.0*Fcal_SO_3*Fcal_SO_5 - 6.0*pow(Fcal_SQ_4, 2)) + E_6*(Fcal_2*(-16.0*Fcal_4 -
      16.0*Fcal_SQ_4) + Fcal_3*(-8.0*Fcal_3 - 16.0*Fcal_SO_3) - 8.0*pow(Fcal_SO_3, 2)) - 10.0*E_8*pow(Fcal_2, 2) +
      E_SO_3*(Fcal_2*(-10.0*Fcal_7 - 10.0*Fcal_SO_7) + Fcal_3*(-10.0*Fcal_6 - 10.0*Fcal_SO_6 - 10.0*Fcal_lnv_6*logv) +
      Fcal_4*(-10.0*Fcal_5 - 10.0*Fcal_SO_5) - 10.0*Fcal_5*Fcal_SQ_4 - 10.0*Fcal_6*Fcal_SO_3 +
      Fcal_SO_3*(-10.0*Fcal_SO_6 - 10.0*Fcal_lnv_6*logv) - 10.0*Fcal_SO_5*Fcal_SQ_4) + E_SO_5*(Fcal_2*(-14.0*Fcal_5 -
      14.0*Fcal_SO_5) + Fcal_3*(-14.0*Fcal_4 - 14.0*Fcal_SQ_4) - 14.0*Fcal_4*Fcal_SO_3 - 14.0*Fcal_SO_3*Fcal_SQ_4) +
      E_SO_7*Fcal_2*(-18.0*Fcal_3 - 18.0*Fcal_SO_3) + E_SQ_4*(Fcal_2*(-12.0*Fcal_6 - 12.0*Fcal_SO_6 -
      12.0*Fcal_lnv_6*logv) + Fcal_3*(-12.0*Fcal_5 - 12.0*Fcal_SO_5) + Fcal_4*(-6.0*Fcal_4 - 12.0*Fcal_SQ_4) -
      12.0*Fcal_5*Fcal_SO_3 - 12.0*Fcal_SO_3*Fcal_SO_5 - 6.0*pow(Fcal_SQ_4, 2)) + E_lnv_8*pow(Fcal_2, 2)*(-10.0*logv -
      1.0) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_8 + 6.0*Fcal_SO_8 + 6.0*Fcal_lnv_8*logv) + Fcal_3*(12.0*Fcal_7 +
      12.0*Fcal_SO_7) + Fcal_4*(12.0*Fcal_6 + 12.0*Fcal_SO_6 + 12.0*Fcal_lnv_6*logv) + Fcal_5*(6.0*Fcal_5 +
      12.0*Fcal_SO_5) + 12.0*Fcal_6*Fcal_SQ_4 + 12.0*Fcal_7*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SO_7 + 6.0*pow(Fcal_SO_5, 2)
      + 12.0*Fcal_SO_6*Fcal_SQ_4 + 12.0*Fcal_SQ_4*Fcal_lnv_6*logv) + Fcal_3*(Fcal_3*(6.0*Fcal_6 + 6.0*Fcal_SO_6 +
      6.0*Fcal_lnv_6*logv) + Fcal_4*(12.0*Fcal_5 + 12.0*Fcal_SO_5) + 12.0*Fcal_5*Fcal_SQ_4 + 12.0*Fcal_6*Fcal_SO_3 +
      Fcal_SO_3*(12.0*Fcal_SO_6 + 12.0*Fcal_lnv_6*logv) + 12.0*Fcal_SO_5*Fcal_SQ_4) + Fcal_4*(Fcal_4*(2.0*Fcal_4 +
      6.0*Fcal_SQ_4) + 12.0*Fcal_5*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SO_5 + 6.0*pow(Fcal_SQ_4, 2)) +
      12.0*Fcal_5*Fcal_SO_3*Fcal_SQ_4 + 6.0*Fcal_6*pow(Fcal_SO_3, 2) + Fcal_SO_3*(Fcal_SO_3*(6.0*Fcal_SO_6 +
      6.0*Fcal_lnv_6*logv) + 12.0*Fcal_SO_5*Fcal_SQ_4) + 2.0*pow(Fcal_SQ_4, 3)) + E_2*(Fcal_2*(Fcal_2*(12.0*Fcal_6 +
      12.0*Fcal_SO_6 + 12.0*Fcal_lnv_6*logv) + Fcal_3*(24.0*Fcal_5 + 24.0*Fcal_SO_5) + Fcal_4*(12.0*Fcal_4 +
      24.0*Fcal_SQ_4) + 24.0*Fcal_5*Fcal_SO_3 + 24.0*Fcal_SO_3*Fcal_SO_5 + 12.0*pow(Fcal_SQ_4, 2)) +
      Fcal_3*(Fcal_3*(12.0*Fcal_4 + 12.0*Fcal_SQ_4) + 24.0*Fcal_4*Fcal_SO_3 + 24.0*Fcal_SO_3*Fcal_SQ_4) +
      12.0*Fcal_4*pow(Fcal_SO_3, 2) + 12.0*pow(Fcal_SO_3, 2)*Fcal_SQ_4) + E_4*Fcal_2*(Fcal_2*(18.0*Fcal_4 +
      18.0*Fcal_SQ_4) + Fcal_3*(18.0*Fcal_3 + 36.0*Fcal_SO_3) + 18.0*pow(Fcal_SO_3, 2)) + 8.0*E_6*pow(Fcal_2, 3) +
      E_SO_3*(Fcal_2*(Fcal_2*(15.0*Fcal_5 + 15.0*Fcal_SO_5) + Fcal_3*(30.0*Fcal_4 + 30.0*Fcal_SQ_4) +
      30.0*Fcal_4*Fcal_SO_3 + 30.0*Fcal_SO_3*Fcal_SQ_4) + Fcal_3*(Fcal_3*(5.0*Fcal_3 + 15.0*Fcal_SO_3) +
      15.0*pow(Fcal_SO_3, 2)) + 5.0*pow(Fcal_SO_3, 3)) + E_SO_5*pow(Fcal_2, 2)*(21.0*Fcal_3 + 21.0*Fcal_SO_3) +
      E_SQ_4*Fcal_2*(Fcal_2*(18.0*Fcal_4 + 18.0*Fcal_SQ_4) + Fcal_3*(18.0*Fcal_3 + 36.0*Fcal_SO_3) + 18.0*pow(Fcal_SO_3,
      2)) + (E_0*(Fcal_2*(Fcal_2*(Fcal_2*(-8.0*Fcal_6 - 8.0*Fcal_SO_6 - 8.0*Fcal_lnv_6*logv) + Fcal_3*(-24.0*Fcal_5 -
      24.0*Fcal_SO_5) + Fcal_4*(-12.0*Fcal_4 - 24.0*Fcal_SQ_4) - 24.0*Fcal_5*Fcal_SO_3 - 24.0*Fcal_SO_3*Fcal_SO_5 -
      12.0*pow(Fcal_SQ_4, 2)) + Fcal_3*(Fcal_3*(-24.0*Fcal_4 - 24.0*Fcal_SQ_4) - 48.0*Fcal_4*Fcal_SO_3 -
      48.0*Fcal_SO_3*Fcal_SQ_4) - 24.0*Fcal_4*pow(Fcal_SO_3, 2) - 24.0*pow(Fcal_SO_3, 2)*Fcal_SQ_4) +
      Fcal_3*(Fcal_3*(Fcal_3*(-2.0*Fcal_3 - 8.0*Fcal_SO_3) - 12.0*pow(Fcal_SO_3, 2)) - 8.0*pow(Fcal_SO_3, 3)) -
      2.0*pow(Fcal_SO_3, 4)) + E_2*pow(Fcal_2, 2)*(Fcal_2*(-16.0*Fcal_4 - 16.0*Fcal_SQ_4) + Fcal_3*(-24.0*Fcal_3 -
      48.0*Fcal_SO_3) - 24.0*pow(Fcal_SO_3, 2)) - 6.0*E_4*pow(Fcal_2, 4) + E_SO_3*pow(Fcal_2, 3)*(-20.0*Fcal_3 -
      20.0*Fcal_SO_3) - 6.0*E_SQ_4*pow(Fcal_2, 4) + (E_0*pow(Fcal_2, 3)*(Fcal_2*(10.0*Fcal_4 + 10.0*Fcal_SQ_4) +
      Fcal_3*(20.0*Fcal_3 + 40.0*Fcal_SO_3) + 20.0*pow(Fcal_SO_3, 2)) - 2.0*E_0*pow(Fcal_2, 6)/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 5))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 + m*(-13.0*E_11 + (E_0*(2.0*Fcal_11 +
      2.0*Fcal_lnv_11*logv) + E_2*(4.0*Fcal_9 + 4.0*Fcal_lnv_9*logv) + E_4*(6.0*Fcal_7 + 6.0*Fcal_SO_7) +
      E_6*(8.0*Fcal_5 + 8.0*Fcal_SO_5) + E_8*(10.0*Fcal_3 + 10.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_8 + 5.0*Fcal_SO_8 +
      5.0*Fcal_lnv_8*logv) + E_SO_5*(7.0*Fcal_6 + 7.0*Fcal_SO_6 + 7.0*Fcal_lnv_6*logv) + E_SO_7*(9.0*Fcal_4 +
      9.0*Fcal_SQ_4) + E_SQ_4*(6.0*Fcal_7 + 6.0*Fcal_SO_7) + E_lnv_8*(Fcal_3*(10.0*logv + 1.0) + Fcal_SO_3*(10.0*logv +
      1.0)) + (E_0*(Fcal_2*(-4.0*Fcal_9 - 4.0*Fcal_lnv_9*logv) + Fcal_3*(-4.0*Fcal_8 - 4.0*Fcal_SO_8 -
      4.0*Fcal_lnv_8*logv) + Fcal_4*(-4.0*Fcal_7 - 4.0*Fcal_SO_7) + Fcal_5*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 -
      4.0*Fcal_lnv_6*logv) - 4.0*Fcal_6*Fcal_SO_5 - 4.0*Fcal_7*Fcal_SQ_4 - 4.0*Fcal_8*Fcal_SO_3 +
      Fcal_SO_3*(-4.0*Fcal_SO_8 - 4.0*Fcal_lnv_8*logv) + Fcal_SO_5*(-4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) -
      4.0*Fcal_SO_7*Fcal_SQ_4) + E_2*(Fcal_2*(-8.0*Fcal_7 - 8.0*Fcal_SO_7) + Fcal_3*(-8.0*Fcal_6 - 8.0*Fcal_SO_6 -
      8.0*Fcal_lnv_6*logv) + Fcal_4*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) - 8.0*Fcal_5*Fcal_SQ_4 - 8.0*Fcal_6*Fcal_SO_3 +
      Fcal_SO_3*(-8.0*Fcal_SO_6 - 8.0*Fcal_lnv_6*logv) - 8.0*Fcal_SO_5*Fcal_SQ_4) + E_4*(Fcal_2*(-12.0*Fcal_5 -
      12.0*Fcal_SO_5) + Fcal_3*(-12.0*Fcal_4 - 12.0*Fcal_SQ_4) - 12.0*Fcal_4*Fcal_SO_3 - 12.0*Fcal_SO_3*Fcal_SQ_4) +
      E_6*Fcal_2*(-16.0*Fcal_3 - 16.0*Fcal_SO_3) + E_SO_3*(Fcal_2*(-10.0*Fcal_6 - 10.0*Fcal_SO_6 - 10.0*Fcal_lnv_6*logv)
      + Fcal_3*(-10.0*Fcal_5 - 10.0*Fcal_SO_5) + Fcal_4*(-5.0*Fcal_4 - 10.0*Fcal_SQ_4) - 10.0*Fcal_5*Fcal_SO_3 -
      10.0*Fcal_SO_3*Fcal_SO_5 - 5.0*pow(Fcal_SQ_4, 2)) + E_SO_5*(Fcal_2*(-14.0*Fcal_4 - 14.0*Fcal_SQ_4) +
      Fcal_3*(-7.0*Fcal_3 - 14.0*Fcal_SO_3) - 7.0*pow(Fcal_SO_3, 2)) - 9.0*E_SO_7*pow(Fcal_2, 2) +
      E_SQ_4*(Fcal_2*(-12.0*Fcal_5 - 12.0*Fcal_SO_5) + Fcal_3*(-12.0*Fcal_4 - 12.0*Fcal_SQ_4) - 12.0*Fcal_4*Fcal_SO_3 -
      12.0*Fcal_SO_3*Fcal_SQ_4) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_7 + 6.0*Fcal_SO_7) + Fcal_3*(12.0*Fcal_6 +
      12.0*Fcal_SO_6 + 12.0*Fcal_lnv_6*logv) + Fcal_4*(12.0*Fcal_5 + 12.0*Fcal_SO_5) + 12.0*Fcal_5*Fcal_SQ_4 +
      12.0*Fcal_6*Fcal_SO_3 + Fcal_SO_3*(12.0*Fcal_SO_6 + 12.0*Fcal_lnv_6*logv) + 12.0*Fcal_SO_5*Fcal_SQ_4) +
      Fcal_3*(Fcal_3*(6.0*Fcal_5 + 6.0*Fcal_SO_5) + Fcal_4*(6.0*Fcal_4 + 12.0*Fcal_SQ_4) + 12.0*Fcal_5*Fcal_SO_3 +
      12.0*Fcal_SO_3*Fcal_SO_5 + 6.0*pow(Fcal_SQ_4, 2)) + Fcal_4*(6.0*Fcal_4*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SQ_4) +
      6.0*Fcal_5*pow(Fcal_SO_3, 2) + Fcal_SO_3*(6.0*Fcal_SO_3*Fcal_SO_5 + 6.0*pow(Fcal_SQ_4, 2))) +
      E_2*(Fcal_2*(Fcal_2*(12.0*Fcal_5 + 12.0*Fcal_SO_5) + Fcal_3*(24.0*Fcal_4 + 24.0*Fcal_SQ_4) + 24.0*Fcal_4*Fcal_SO_3
      + 24.0*Fcal_SO_3*Fcal_SQ_4) + Fcal_3*(Fcal_3*(4.0*Fcal_3 + 12.0*Fcal_SO_3) + 12.0*pow(Fcal_SO_3, 2)) +
      4.0*pow(Fcal_SO_3, 3)) + E_4*pow(Fcal_2, 2)*(18.0*Fcal_3 + 18.0*Fcal_SO_3) + E_SO_3*Fcal_2*(Fcal_2*(15.0*Fcal_4 +
      15.0*Fcal_SQ_4) + Fcal_3*(15.0*Fcal_3 + 30.0*Fcal_SO_3) + 15.0*pow(Fcal_SO_3, 2)) + 7.0*E_SO_5*pow(Fcal_2, 3) +
      E_SQ_4*pow(Fcal_2, 2)*(18.0*Fcal_3 + 18.0*Fcal_SO_3) + (E_0*Fcal_2*(Fcal_2*(Fcal_2*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) +
      Fcal_3*(-24.0*Fcal_4 - 24.0*Fcal_SQ_4) - 24.0*Fcal_4*Fcal_SO_3 - 24.0*Fcal_SO_3*Fcal_SQ_4) +
      Fcal_3*(Fcal_3*(-8.0*Fcal_3 - 24.0*Fcal_SO_3) - 24.0*pow(Fcal_SO_3, 2)) - 8.0*pow(Fcal_SO_3, 3)) + E_0*pow(Fcal_2,
      4)*(10.0*Fcal_3 + 10.0*Fcal_SO_3)/Fcal_0 + E_2*pow(Fcal_2, 3)*(-16.0*Fcal_3 - 16.0*Fcal_SO_3) -
      5.0*E_SO_3*pow(Fcal_2, 4))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) + m*(-12.0*E_10 + E_lnv_10*(-12.0*logv - 1.0) +
      (E_0*(2.0*Fcal_10 + 2.0*Fcal_lnv_10*logv) + E_2*(4.0*Fcal_8 + 4.0*Fcal_SO_8 + 4.0*Fcal_lnv_8*logv) +
      E_4*(6.0*Fcal_6 + 6.0*Fcal_SO_6 + 6.0*Fcal_lnv_6*logv) + E_6*(8.0*Fcal_4 + 8.0*Fcal_SQ_4) + 10.0*E_8*Fcal_2 +
      E_SO_3*(5.0*Fcal_7 + 5.0*Fcal_SO_7) + E_SO_5*(7.0*Fcal_5 + 7.0*Fcal_SO_5) + E_SO_7*(9.0*Fcal_3 + 9.0*Fcal_SO_3) +
      E_SQ_4*(6.0*Fcal_6 + 6.0*Fcal_SO_6 + 6.0*Fcal_lnv_6*logv) + E_lnv_8*Fcal_2*(10.0*logv + 1.0) +
      (E_0*(Fcal_2*(-4.0*Fcal_8 - 4.0*Fcal_SO_8 - 4.0*Fcal_lnv_8*logv) + Fcal_3*(-4.0*Fcal_7 - 4.0*Fcal_SO_7) +
      Fcal_4*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) + Fcal_5*(-2.0*Fcal_5 - 4.0*Fcal_SO_5) -
      4.0*Fcal_6*Fcal_SQ_4 - 4.0*Fcal_7*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SO_7 - 2.0*pow(Fcal_SO_5, 2) -
      4.0*Fcal_SO_6*Fcal_SQ_4 - 4.0*Fcal_SQ_4*Fcal_lnv_6*logv) + E_2*(Fcal_2*(-8.0*Fcal_6 - 8.0*Fcal_SO_6 -
      8.0*Fcal_lnv_6*logv) + Fcal_3*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) + Fcal_4*(-4.0*Fcal_4 - 8.0*Fcal_SQ_4) -
      8.0*Fcal_5*Fcal_SO_3 - 8.0*Fcal_SO_3*Fcal_SO_5 - 4.0*pow(Fcal_SQ_4, 2)) + E_4*(Fcal_2*(-12.0*Fcal_4 -
      12.0*Fcal_SQ_4) + Fcal_3*(-6.0*Fcal_3 - 12.0*Fcal_SO_3) - 6.0*pow(Fcal_SO_3, 2)) - 8.0*E_6*pow(Fcal_2, 2) +
      E_SO_3*(Fcal_2*(-10.0*Fcal_5 - 10.0*Fcal_SO_5) + Fcal_3*(-10.0*Fcal_4 - 10.0*Fcal_SQ_4) - 10.0*Fcal_4*Fcal_SO_3 -
      10.0*Fcal_SO_3*Fcal_SQ_4) + E_SO_5*Fcal_2*(-14.0*Fcal_3 - 14.0*Fcal_SO_3) + E_SQ_4*(Fcal_2*(-12.0*Fcal_4 -
      12.0*Fcal_SQ_4) + Fcal_3*(-6.0*Fcal_3 - 12.0*Fcal_SO_3) - 6.0*pow(Fcal_SO_3, 2)) +
      (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_6 + 6.0*Fcal_SO_6 + 6.0*Fcal_lnv_6*logv) + Fcal_3*(12.0*Fcal_5 + 12.0*Fcal_SO_5) +
      Fcal_4*(6.0*Fcal_4 + 12.0*Fcal_SQ_4) + 12.0*Fcal_5*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SO_5 + 6.0*pow(Fcal_SQ_4, 2)) +
      Fcal_3*(Fcal_3*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + 12.0*Fcal_4*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SQ_4) +
      6.0*Fcal_4*pow(Fcal_SO_3, 2) + 6.0*pow(Fcal_SO_3, 2)*Fcal_SQ_4) + E_2*Fcal_2*(Fcal_2*(12.0*Fcal_4 +
      12.0*Fcal_SQ_4) + Fcal_3*(12.0*Fcal_3 + 24.0*Fcal_SO_3) + 12.0*pow(Fcal_SO_3, 2)) + 6.0*E_4*pow(Fcal_2, 3) +
      E_SO_3*pow(Fcal_2, 2)*(15.0*Fcal_3 + 15.0*Fcal_SO_3) + 6.0*E_SQ_4*pow(Fcal_2, 3) + (E_0*pow(Fcal_2,
      2)*(Fcal_2*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) + Fcal_3*(-12.0*Fcal_3 - 24.0*Fcal_SO_3) - 12.0*pow(Fcal_SO_3, 2)) +
      2.0*E_0*pow(Fcal_2, 5)/Fcal_0 - 4.0*E_2*pow(Fcal_2, 4))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) +
      m*(E_0*(2.0*Fcal_9 + 2.0*Fcal_lnv_9*logv) + E_2*(4.0*Fcal_7 + 4.0*Fcal_SO_7) + E_4*(6.0*Fcal_5 + 6.0*Fcal_SO_5) +
      E_6*(8.0*Fcal_3 + 8.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_6 + 5.0*Fcal_SO_6 + 5.0*Fcal_lnv_6*logv) + E_SO_5*(7.0*Fcal_4
      + 7.0*Fcal_SQ_4) + 9.0*E_SO_7*Fcal_2 + E_SQ_4*(6.0*Fcal_5 + 6.0*Fcal_SO_5) + (E_0*(Fcal_2*(-4.0*Fcal_7 -
      4.0*Fcal_SO_7) + Fcal_3*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) + Fcal_4*(-4.0*Fcal_5 - 4.0*Fcal_SO_5)
      - 4.0*Fcal_5*Fcal_SQ_4 - 4.0*Fcal_6*Fcal_SO_3 + Fcal_SO_3*(-4.0*Fcal_SO_6 - 4.0*Fcal_lnv_6*logv) -
      4.0*Fcal_SO_5*Fcal_SQ_4) + E_2*(Fcal_2*(-8.0*Fcal_5 - 8.0*Fcal_SO_5) + Fcal_3*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) -
      8.0*Fcal_4*Fcal_SO_3 - 8.0*Fcal_SO_3*Fcal_SQ_4) + E_4*Fcal_2*(-12.0*Fcal_3 - 12.0*Fcal_SO_3) +
      E_SO_3*(Fcal_2*(-10.0*Fcal_4 - 10.0*Fcal_SQ_4) + Fcal_3*(-5.0*Fcal_3 - 10.0*Fcal_SO_3) - 5.0*pow(Fcal_SO_3, 2)) -
      7.0*E_SO_5*pow(Fcal_2, 2) + E_SQ_4*Fcal_2*(-12.0*Fcal_3 - 12.0*Fcal_SO_3) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_5 +
      6.0*Fcal_SO_5) + Fcal_3*(12.0*Fcal_4 + 12.0*Fcal_SQ_4) + 12.0*Fcal_4*Fcal_SO_3 + 12.0*Fcal_SO_3*Fcal_SQ_4) +
      Fcal_3*(Fcal_3*(2.0*Fcal_3 + 6.0*Fcal_SO_3) + 6.0*pow(Fcal_SO_3, 2)) + 2.0*pow(Fcal_SO_3, 3)) + E_0*pow(Fcal_2,
      3)*(-8.0*Fcal_3 - 8.0*Fcal_SO_3)/Fcal_0 + E_2*pow(Fcal_2, 2)*(12.0*Fcal_3 + 12.0*Fcal_SO_3) +
      5.0*E_SO_3*pow(Fcal_2, 3))/Fcal_0)/Fcal_0)/pow(Fcal_0, 2)) + m*(-10.0*E_8 + E_lnv_8*(-10.0*logv - 1.0) +
      (E_0*(2.0*Fcal_8 + 2.0*Fcal_SO_8 + 2.0*Fcal_lnv_8*logv) + E_2*(4.0*Fcal_6 + 4.0*Fcal_SO_6 + 4.0*Fcal_lnv_6*logv) +
      E_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + 8.0*E_6*Fcal_2 + E_SO_3*(5.0*Fcal_5 + 5.0*Fcal_SO_5) + E_SO_5*(7.0*Fcal_3 +
      7.0*Fcal_SO_3) + E_SQ_4*(6.0*Fcal_4 + 6.0*Fcal_SQ_4) + (E_0*(Fcal_2*(-4.0*Fcal_6 - 4.0*Fcal_SO_6 -
      4.0*Fcal_lnv_6*logv) + Fcal_3*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) + Fcal_4*(-2.0*Fcal_4 - 4.0*Fcal_SQ_4) -
      4.0*Fcal_5*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SO_5 - 2.0*pow(Fcal_SQ_4, 2)) + E_2*(Fcal_2*(-8.0*Fcal_4 -
      8.0*Fcal_SQ_4) + Fcal_3*(-4.0*Fcal_3 - 8.0*Fcal_SO_3) - 4.0*pow(Fcal_SO_3, 2)) - 6.0*E_4*pow(Fcal_2, 2) +
      E_SO_3*Fcal_2*(-10.0*Fcal_3 - 10.0*Fcal_SO_3) - 6.0*E_SQ_4*pow(Fcal_2, 2) + (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4 +
      6.0*Fcal_SQ_4) + Fcal_3*(6.0*Fcal_3 + 12.0*Fcal_SO_3) + 6.0*pow(Fcal_SO_3, 2)) - 2.0*E_0*pow(Fcal_2, 4)/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 3))/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) + m*(-9.0*E_SO_7 + (E_0*(2.0*Fcal_7 + 2.0*Fcal_SO_7) +
      E_2*(4.0*Fcal_5 + 4.0*Fcal_SO_5) + E_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + E_SO_3*(5.0*Fcal_4 + 5.0*Fcal_SQ_4) +
      7.0*E_SO_5*Fcal_2 + E_SQ_4*(6.0*Fcal_3 + 6.0*Fcal_SO_3) + (E_0*(Fcal_2*(-4.0*Fcal_5 - 4.0*Fcal_SO_5) +
      Fcal_3*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) - 4.0*Fcal_4*Fcal_SO_3 - 4.0*Fcal_SO_3*Fcal_SQ_4) + E_0*pow(Fcal_2,
      2)*(6.0*Fcal_3 + 6.0*Fcal_SO_3)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) - 5.0*E_SO_3*pow(Fcal_2,
      2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-8.0*E_6 + (E_0*(2.0*Fcal_6 + 2.0*Fcal_SO_6 + 2.0*Fcal_lnv_6*logv) +
      E_2*(4.0*Fcal_4 + 4.0*Fcal_SQ_4) + 6.0*E_4*Fcal_2 + E_SO_3*(5.0*Fcal_3 + 5.0*Fcal_SO_3) + 6.0*E_SQ_4*Fcal_2 +
      (E_0*(Fcal_2*(-4.0*Fcal_4 - 4.0*Fcal_SQ_4) + Fcal_3*(-2.0*Fcal_3 - 4.0*Fcal_SO_3) - 2.0*pow(Fcal_SO_3, 2)) +
      2.0*E_0*pow(Fcal_2, 3)/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2))/Fcal_0)/Fcal_0)/Fcal_0) + m*(-7.0*E_SO_5 +
      (E_0*(2.0*Fcal_5 + 2.0*Fcal_SO_5) + E_0*Fcal_2*(-4.0*Fcal_3 - 4.0*Fcal_SO_3)/Fcal_0 + E_2*(4.0*Fcal_3 +
      4.0*Fcal_SO_3) + 5.0*E_SO_3*Fcal_2)/Fcal_0)/Fcal_0) + m*(-6.0*E_4 - 6.0*E_SQ_4 + (E_0*(2.0*Fcal_4 + 2.0*Fcal_SQ_4)
      - 2.0*E_0*pow(Fcal_2, 2)/Fcal_0 + 4.0*E_2*Fcal_2)/Fcal_0)/Fcal_0) + m*(E_0*(2.0*Fcal_3 + 2.0*Fcal_SO_3)/Fcal_0 -
      5.0*E_SO_3)/Fcal_0) + m*(2.0*E_0*Fcal_2/Fcal_0 - 4.0*E_2)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    const std::vector<double> Omega1 = OmegaVec_chiVec_1();
    const std::vector<double> Omega2 = OmegaVec_chiVec_2();
    const std::vector<double> Omega  = OmegaVec_ellHat();
    dydt[0] = dvdt;
    cross(&Omega1[0], &y[1], &dydt[1]);
    cross(&Omega2[0], &y[4], &dydt[4]);
    cross(&Omega[0],  &y[7], &dydt[7]);
    dydt[10] = v*v*v/m;
    const Quaternion adot(0., dydt[7], dydt[8], dydt[9]);
    const Quaternion Rax =
        sqrtOfRotor(-Quaternion(0., ellHat_x, ellHat_y, ellHat_z).normalized()*zHat);
    const Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[9]))*adot*zHat - (dydt[9]/(2+2*y[9]))*Rax );
    dydt[11] = -2*(Rax.conjugate() * Raxdot)[3];

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_6p0PN : public TaylorTn


==> anc/GWFrames/Code/PostNewtonian/C++/PNApproximants_Q.ipp <==
// File produced automatically by OrbitalEvolutionCodeGen_Q.ipynb

class TaylorTn_0PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_ell, chi2_n, chi2_ell, S_ell, S_n, Sigma_ell, Sigma_n, chi_s_ell, chi_a_ell, Fcal_coeff;
  const double Fcal_0, E_0;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_0PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), ellHat(R*zHat*conjugate(R)),
    R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat)),
    chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)), chi1_ell(chiVec1.dot(ellHat)),
    chi2_n(chiVec2.dot(nHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell),
    S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n +
    M2*chi2_n)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), Fcal_coeff(6.4*pow(nu,
    2)*pow(v, 10)), Fcal_0(1.00000000000000), E_0(1.00000000000000),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*ellHat*(-0.75*delta + 0.5*nu + 0.75);
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*ellHat*(0.75*delta + 0.5*nu + 0.75);
  }
  Quaternions::Quaternion OmegaVec() {
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_0 = 1.00000000000000;
    return ellHat*pow(v, 3)/M + a_ell_0*gamma_PN_0*nHat*pow(v, 6)/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_0 = ellHat;
    return L_0*L_coeff;
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_0*Fcal_coeff;
    const double dEdv = -E_0*M*nu*v;
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = 1.0*Fcal_0*Fcal_coeff/(E_0*M*nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = 1.0*E_0*M*nu*v/(Fcal_0*Fcal_coeff);
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_0PN_Q : public TaylorTn_Q


class TaylorTn_0p50PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_ell, chi2_n, chi2_ell, S_ell, S_n, Sigma_ell, Sigma_n, chi_s_ell, chi_a_ell, Fcal_coeff;
  const double Fcal_0, E_0;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_0p50PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), ellHat(R*zHat*conjugate(R)),
    R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat)),
    chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)), chi1_ell(chiVec1.dot(ellHat)),
    chi2_n(chiVec2.dot(nHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell),
    S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n +
    M2*chi2_n)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), Fcal_coeff(6.4*pow(nu,
    2)*pow(v, 10)), Fcal_0(1.00000000000000), E_0(1.00000000000000),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + 0.75) + nHat*v*(3.0*chi1_n*nu + 3.0*pow(M2, 2)*chi2_n/pow(M, 2))
      - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + 0.75) + nHat*v*(3.0*chi2_n*nu + 3.0*pow(M1, 2)*chi1_n/pow(M, 2))
      - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_0 = 1.00000000000000;
    return ellHat*pow(v, 3)/M + a_ell_0*gamma_PN_0*nHat*pow(v, 6)/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_0 = ellHat;
    return L_0*L_coeff;
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_0*Fcal_coeff;
    const double dEdv = -E_0*M*nu*v;
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = 1.0*Fcal_0*Fcal_coeff/(E_0*M*nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = 1.0*E_0*M*nu*v/(Fcal_0*Fcal_coeff);
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_0p50PN_Q : public TaylorTn_Q


class TaylorTn_1p0PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_ell, chi2_n, chi2_ell, S_ell, S_n, Sigma_ell, Sigma_n, chi_s_ell, chi_a_ell, Fcal_coeff;
  const double Fcal_0, Fcal_2, E_0, E_2;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_1p0PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), ellHat(R*zHat*conjugate(R)),
    R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat)),
    chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)), chi1_ell(chiVec1.dot(ellHat)),
    chi2_n(chiVec2.dot(nHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell),
    S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n +
    M2*chi2_n)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), Fcal_coeff(6.4*pow(nu,
    2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu + 3.0*pow(M2, 2)*chi2_n/pow(M, 2)) -
      pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu + 3.0*pow(M1, 2)*chi1_n/pow(M, 2)) -
      pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + a_ell_2*pow(v, 2))*(gamma_PN_0 + gamma_PN_2*pow(v, 2))/pow(M,
      3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_0 = ellHat;
    return L_coeff*(L_0 + L_2*pow(v, 2));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + Fcal_2*pow(v, 2));
    const double dEdv = -M*nu*v*(E_0 + 2.0*E_2*pow(v, 2));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(-0.5*Fcal_0/(E_0*M) + pow(v, 2)*(-0.5*Fcal_2/M +
      1.0*E_2*Fcal_0/(E_0*M))/E_0)/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(2.0*E_0*Fcal_2*M/Fcal_0 -
      4.0*E_2*M)/Fcal_0)/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_1p0PN_Q : public TaylorTn_Q


class TaylorTn_1p5PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3;
  double Fcal_SO_3;
  const double E_0, E_2;
  double E_SO_3;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_1p5PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu + 3.0*pow(M2, 2)*chi2_n/pow(M, 2)) -
      pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu + 3.0*pow(M1, 2)*chi1_n/pow(M, 2)) -
      pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + a_ell_2*pow(v, 2))*(gamma_PN_0 + pow(v, 2)*(gamma_PN_2 +
      gamma_PN_3*v))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_0 = ellHat;
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + L_SO_3*v));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3)));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + 5.0*E_SO_3*v));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/M +
      1.25*E_SO_3*Fcal_0/(E_0*M))/E_0 + (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) - 0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(E_0*(2.0*Fcal_3*M + 2.0*Fcal_SO_3*M)/Fcal_0 -
      5.0*E_SO_3*M)/Fcal_0 + (2.0*E_0*Fcal_2*M/Fcal_0 - 4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_1p5PN_Q : public TaylorTn_Q


class TaylorTn_2p0PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4;
  double Fcal_SQ_4, Fcal_SO_3;
  const double E_0, E_2, E_4;
  double E_SQ_4, E_SO_3;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_2p0PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
    2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
    chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2)),
    E_0(1.00000000000000), E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
    nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)),
    E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
      nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*pow(M2, 2)*chi2_n/pow(M, 2)) - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu +
      3.0*pow(M1, 2)*chi1_n/pow(M, 2)) - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v,
      2)*(gamma_PN_2 + v*(gamma_PN_3 + gamma_PN_4*v)))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    Quaternions::Quaternion L_0 = ellHat;
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_4*v + L_SO_3)));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4))));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + 6.0*v*(E_4 + E_SQ_4))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/M + ((1.0*E_2*Fcal_2 +
      1.5*E_4*Fcal_0 + 1.5*E_SQ_4*Fcal_0)/M - 2.0*pow(E_2, 2)*Fcal_0/(E_0*M))/E_0)/E_0 + ((-0.5*Fcal_3 -
      0.5*Fcal_SO_3)/M + 1.25*E_SO_3*Fcal_0/(E_0*M))/E_0) + (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) -
      0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(v*(-6.0*E_4*M - 6.0*E_SQ_4*M + (E_0*(2.0*Fcal_4*M +
      2.0*Fcal_SQ_4*M) - 2.0*E_0*pow(Fcal_2, 2)*M/Fcal_0 + 4.0*E_2*Fcal_2*M)/Fcal_0)/Fcal_0 + (E_0*(2.0*Fcal_3*M +
      2.0*Fcal_SO_3*M)/Fcal_0 - 5.0*E_SO_3*M)/Fcal_0) + (2.0*E_0*Fcal_2*M/Fcal_0 - 4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_2p0PN_Q : public TaylorTn_Q


class TaylorTn_2p5PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5;
  const double E_0, E_2, E_4;
  double E_SQ_4, E_SO_3, E_SO_5;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_2p5PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_5(-76.3145215434521*nu - 38.2928354546934), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu
    - 0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) +
    pow(chi_s_ell, 2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M,
    2)), Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2)),
    E_0(1.00000000000000), E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
    nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)),
    E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2)), E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) +
    Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
      nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*pow(M2, 2)*chi2_n/pow(M, 2)) - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu +
      3.0*pow(M1, 2)*chi1_n/pow(M, 2)) - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v,
      2)*(gamma_PN_2 + v*(gamma_PN_3 + v*(gamma_PN_4 + gamma_PN_5*v))))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    Quaternions::Quaternion L_0 = ellHat;
    Quaternions::Quaternion L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu
      - 189.0*Sigma_ell*delta)/pow(M, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda +
      8.0*Sigma_lambda*delta*nu - 3.0*Sigma_lambda*delta)/pow(M, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n -
      10.0*Sigma_n*delta*nu + 33.0*Sigma_n*delta)/pow(M, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + L_SO_5*v))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5)))));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 7.0*E_SO_5*v +
      6.0*E_SQ_4))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/M + ((E_2*(1.0*Fcal_3 +
      1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/M - 5.0*E_2*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0 +
      ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/M + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 + 1.5*E_SQ_4*Fcal_0)/M - 2.0*pow(E_2,
      2)*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/M + 1.25*E_SO_3*Fcal_0/(E_0*M))/E_0) +
      (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) - 0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(v*(v*(-7.0*E_SO_5*M + (E_0*(2.0*Fcal_5*M +
      2.0*Fcal_SO_5*M) + E_0*Fcal_2*(-4.0*Fcal_3*M - 4.0*Fcal_SO_3*M)/Fcal_0 + E_2*(4.0*Fcal_3*M + 4.0*Fcal_SO_3*M) +
      5.0*E_SO_3*Fcal_2*M)/Fcal_0)/Fcal_0 + (-6.0*E_4*M - 6.0*E_SQ_4*M + (E_0*(2.0*Fcal_4*M + 2.0*Fcal_SQ_4*M) -
      2.0*E_0*pow(Fcal_2, 2)*M/Fcal_0 + 4.0*E_2*Fcal_2*M)/Fcal_0)/Fcal_0) + (E_0*(2.0*Fcal_3*M + 2.0*Fcal_SO_3*M)/Fcal_0
      - 5.0*E_SO_3*M)/Fcal_0) + (2.0*E_0*Fcal_2*M/Fcal_0 - 4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_2p5PN_Q : public TaylorTn_Q


class TaylorTn_3p0PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6;
  const double E_0, E_2, E_4, E_6;
  double E_SQ_4, E_SO_3, E_SO_5;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_3p0PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_5(-76.3145215434521*nu - 38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) -
    8.87205344238227*nu + 115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta
    + 0.927083333333333*nu - 0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta +
    0.927083333333333*nu - 0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) +
    5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell, 2)*(0.0416666666666667*nu + 2.98958333333333)),
    Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2)), Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) +
    Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2)), Fcal_SO_6((-50.2654824574367*S_ell -
    16.2315620435473*Sigma_ell*delta)/pow(M, 2)), E_0(1.00000000000000), E_2(-0.0833333333333333*nu - 0.75),
    E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375), E_6(-0.00675154320987654*pow(nu, 3) -
    1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875), E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell,
    2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 +
    chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2)),
    E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
      nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*pow(M2, 2)*chi2_n/pow(M, 2)) - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu +
      3.0*pow(M1, 2)*chi1_n/pow(M, 2)) - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v,
      2)*(gamma_PN_2 + v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + gamma_PN_6*v)))))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) -
      30.9797035925835*nu + 8.4375);
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    Quaternions::Quaternion L_0 = ellHat;
    Quaternions::Quaternion L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu
      - 189.0*Sigma_ell*delta)/pow(M, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda +
      8.0*Sigma_lambda*delta*nu - 3.0*Sigma_lambda*delta)/pow(M, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n -
      10.0*Sigma_n*delta*nu + 33.0*Sigma_n*delta)/pow(M, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_6*v + L_SO_5)))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv))))));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(8.0*E_6*v + 7.0*E_SO_5)))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/M
      + ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/M + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/M + 4.0*pow(E_2, 3)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0 + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/M +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/M -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/M + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/M - 2.0*pow(E_2, 2)*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/M +
      1.25*E_SO_3*Fcal_0/(E_0*M))/E_0) + (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) - 0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(-8.0*E_6*M + (E_0*(2.0*Fcal_6*M +
      2.0*Fcal_SO_6*M + 2.0*Fcal_lnv_6*M*logv) + E_2*(4.0*Fcal_4*M + 4.0*Fcal_SQ_4*M) + 6.0*E_4*Fcal_2*M +
      E_SO_3*(5.0*Fcal_3*M + 5.0*Fcal_SO_3*M) + 6.0*E_SQ_4*Fcal_2*M + (E_0*(Fcal_2*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) +
      Fcal_3*(-2.0*Fcal_3*M - 4.0*Fcal_SO_3*M) - 2.0*pow(Fcal_SO_3, 2)*M) + 2.0*E_0*pow(Fcal_2, 3)*M/Fcal_0 -
      4.0*E_2*pow(Fcal_2, 2)*M)/Fcal_0)/Fcal_0)/Fcal_0 + (-7.0*E_SO_5*M + (E_0*(2.0*Fcal_5*M + 2.0*Fcal_SO_5*M) +
      E_0*Fcal_2*(-4.0*Fcal_3*M - 4.0*Fcal_SO_3*M)/Fcal_0 + E_2*(4.0*Fcal_3*M + 4.0*Fcal_SO_3*M) +
      5.0*E_SO_3*Fcal_2*M)/Fcal_0)/Fcal_0) + (-6.0*E_4*M - 6.0*E_SQ_4*M + (E_0*(2.0*Fcal_4*M + 2.0*Fcal_SQ_4*M) -
      2.0*E_0*pow(Fcal_2, 2)*M/Fcal_0 + 4.0*E_2*Fcal_2*M)/Fcal_0)/Fcal_0) + (E_0*(2.0*Fcal_3*M + 2.0*Fcal_SO_3*M)/Fcal_0
      - 5.0*E_SO_3*M)/Fcal_0) + (2.0*E_0*Fcal_2*M/Fcal_0 - 4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_3p0PN_Q : public TaylorTn_Q


class TaylorTn_3p5PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7;
  const double E_0, E_2, E_4, E_6;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_3p5PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_5(-76.3145215434521*nu - 38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) -
    8.87205344238227*nu + 115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) +
    390.417427312002*nu - 101.509595959742), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) +
    pow(chi_s_ell, 2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M,
    2)), Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2)),
    E_0(1.00000000000000), E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
    nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)),
    E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2)), E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) +
    Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2)), E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu +
    33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu + 6.75))/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
      nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*pow(M2, 2)*chi2_n/pow(M, 2)) - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu +
      3.0*pow(M1, 2)*chi1_n/pow(M, 2)) - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu,
      2) + Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(M, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v,
      2)*(gamma_PN_2 + v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(M, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda -
      16.0*Sigma_lambda*delta*pow(nu, 2) - 79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(M, 2) +
      0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) - 1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) -
      734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) -
      30.9797035925835*nu + 8.4375);
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    Quaternions::Quaternion L_0 = ellHat;
    Quaternions::Quaternion L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu
      - 189.0*Sigma_ell*delta)/pow(M, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda +
      8.0*Sigma_lambda*delta*nu - 3.0*Sigma_lambda*delta)/pow(M, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n -
      10.0*Sigma_n*delta*nu + 33.0*Sigma_n*delta)/pow(M, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + L_SO_7*v))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7)))))));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + 9.0*E_SO_7*v))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/M +
      ((E_2*(1.0*Fcal_5 + 1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) +
      1.75*E_SO_5*Fcal_2 + 2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3))/M + ((E_2*(E_2*(-2.0*Fcal_3 -
      2.0*Fcal_SO_3) - 5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) - 7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/M +
      15.0*pow(E_2, 2)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0 + ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/M +
      ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/M + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/M + 4.0*pow(E_2, 3)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/M +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/M -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/M + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/M - 2.0*pow(E_2, 2)*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/M +
      1.25*E_SO_3*Fcal_0/(E_0*M))/E_0) + (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) - 0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(-9.0*E_SO_7*M + (E_0*(2.0*Fcal_7*M +
      2.0*Fcal_SO_7*M) + E_2*(4.0*Fcal_5*M + 4.0*Fcal_SO_5*M) + E_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) +
      E_SO_3*(5.0*Fcal_4*M + 5.0*Fcal_SQ_4*M) + 7.0*E_SO_5*Fcal_2*M + E_SQ_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) +
      (E_0*(Fcal_2*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) + Fcal_3*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_4*Fcal_SO_3*M
      - 4.0*Fcal_SO_3*Fcal_SQ_4*M) + E_0*pow(Fcal_2, 2)*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M)/Fcal_0 +
      E_2*Fcal_2*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M) - 5.0*E_SO_3*pow(Fcal_2, 2)*M)/Fcal_0)/Fcal_0)/Fcal_0 + (-8.0*E_6*M +
      (E_0*(2.0*Fcal_6*M + 2.0*Fcal_SO_6*M + 2.0*Fcal_lnv_6*M*logv) + E_2*(4.0*Fcal_4*M + 4.0*Fcal_SQ_4*M) +
      6.0*E_4*Fcal_2*M + E_SO_3*(5.0*Fcal_3*M + 5.0*Fcal_SO_3*M) + 6.0*E_SQ_4*Fcal_2*M + (E_0*(Fcal_2*(-4.0*Fcal_4*M -
      4.0*Fcal_SQ_4*M) + Fcal_3*(-2.0*Fcal_3*M - 4.0*Fcal_SO_3*M) - 2.0*pow(Fcal_SO_3, 2)*M) + 2.0*E_0*pow(Fcal_2,
      3)*M/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2)*M)/Fcal_0)/Fcal_0)/Fcal_0) + (-7.0*E_SO_5*M + (E_0*(2.0*Fcal_5*M +
      2.0*Fcal_SO_5*M) + E_0*Fcal_2*(-4.0*Fcal_3*M - 4.0*Fcal_SO_3*M)/Fcal_0 + E_2*(4.0*Fcal_3*M + 4.0*Fcal_SO_3*M) +
      5.0*E_SO_3*Fcal_2*M)/Fcal_0)/Fcal_0) + (-6.0*E_4*M - 6.0*E_SQ_4*M + (E_0*(2.0*Fcal_4*M + 2.0*Fcal_SQ_4*M) -
      2.0*E_0*pow(Fcal_2, 2)*M/Fcal_0 + 4.0*E_2*Fcal_2*M)/Fcal_0)/Fcal_0) + (E_0*(2.0*Fcal_3*M + 2.0*Fcal_SO_3*M)/Fcal_0
      - 5.0*E_SO_3*M)/Fcal_0) + (2.0*E_0*Fcal_2*M/Fcal_0 - 4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_3p5PN_Q : public TaylorTn_Q


class TaylorTn_4p0PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_4p0PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_5(-76.3145215434521*nu - 38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) -
    8.87205344238227*nu + 115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) +
    390.417427312002*nu - 101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268),
    Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
    2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
    chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2)),
    Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2)),
    Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) -
    delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 +
    chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2)),
    E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2)),
    E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
    6.75))/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
      nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*pow(M2, 2)*chi2_n/pow(M, 2)) - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu +
      3.0*pow(M1, 2)*chi1_n/pow(M, 2)) - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu,
      2) + Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(M, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v,
      2)*(gamma_PN_2 + v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(M, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda -
      16.0*Sigma_lambda*delta*pow(nu, 2) - 79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(M, 2) +
      0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) - 1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) -
      734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) +
      0.174189814814815*pow(nu, 2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    Quaternions::Quaternion L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) -
      30.9797035925835*nu + 8.4375);
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    Quaternions::Quaternion L_0 = ellHat;
    Quaternions::Quaternion L_lnv_8 = -42.6666666666667*ellHat*nu;
    Quaternions::Quaternion L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu
      - 189.0*Sigma_ell*delta)/pow(M, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda +
      8.0*Sigma_lambda*delta*nu - 3.0*Sigma_lambda*delta)/pow(M, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n -
      10.0*Sigma_n*delta*nu + 33.0*Sigma_n*delta)/pow(M, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 +
      L_lnv_8*log(v)))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv))))))));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0)))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_8 - 0.5*Fcal_SO_8 -
      0.5*Fcal_lnv_8*logv)/M + ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) + E_4*(1.5*Fcal_4 +
      1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 + 2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) + E_SO_5*(1.75*Fcal_3 +
      1.75*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/M +
      ((E_2*(E_2*(-2.0*Fcal_4 - 2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 - 5.0*Fcal_SO_3)
      - 6.0*E_SQ_4*Fcal_2) + E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 -
      8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4, 2)*Fcal_0)/M + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 +
      18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/M - 8.0*pow(E_2, 4)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0 +
      ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/M + ((E_2*(1.0*Fcal_5 + 1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) +
      E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 + 2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 +
      1.5*Fcal_SO_3))/M + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) - 5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) -
      7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/M + 15.0*pow(E_2, 2)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) +
      ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/M + ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 +
      2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) + 1.5*E_SQ_4*Fcal_2)/M + ((E_2*(-2.0*E_2*Fcal_2 -
      6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3, 2)*Fcal_0)/M + 4.0*pow(E_2,
      3)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/M + ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) +
      1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/M - 5.0*E_2*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_4 -
      0.5*Fcal_SQ_4)/M + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 + 1.5*E_SQ_4*Fcal_0)/M - 2.0*pow(E_2,
      2)*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/M + 1.25*E_SO_3*Fcal_0/(E_0*M))/E_0) +
      (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) - 0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(v*(-10.0*E_8*M + E_lnv_8*M*(-10.0*logv
      - 1.0) + (E_0*(2.0*Fcal_8*M + 2.0*Fcal_SO_8*M + 2.0*Fcal_lnv_8*M*logv) + E_2*(4.0*Fcal_6*M + 4.0*Fcal_SO_6*M +
      4.0*Fcal_lnv_6*M*logv) + E_4*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) + 8.0*E_6*Fcal_2*M + E_SO_3*(5.0*Fcal_5*M +
      5.0*Fcal_SO_5*M) + E_SO_5*(7.0*Fcal_3*M + 7.0*Fcal_SO_3*M) + E_SQ_4*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      (E_0*(Fcal_2*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) + Fcal_3*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M)
      + Fcal_4*(-2.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_5*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SO_5*M -
      2.0*pow(Fcal_SQ_4, 2)*M) + E_2*(Fcal_2*(-8.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) + Fcal_3*(-4.0*Fcal_3*M -
      8.0*Fcal_SO_3*M) - 4.0*pow(Fcal_SO_3, 2)*M) - 6.0*E_4*pow(Fcal_2, 2)*M + E_SO_3*Fcal_2*(-10.0*Fcal_3*M -
      10.0*Fcal_SO_3*M) - 6.0*E_SQ_4*pow(Fcal_2, 2)*M + (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      Fcal_3*(6.0*Fcal_3*M + 12.0*Fcal_SO_3*M) + 6.0*pow(Fcal_SO_3, 2)*M) - 2.0*E_0*pow(Fcal_2, 4)*M/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 3)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 + (-9.0*E_SO_7*M + (E_0*(2.0*Fcal_7*M + 2.0*Fcal_SO_7*M)
      + E_2*(4.0*Fcal_5*M + 4.0*Fcal_SO_5*M) + E_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + E_SO_3*(5.0*Fcal_4*M +
      5.0*Fcal_SQ_4*M) + 7.0*E_SO_5*Fcal_2*M + E_SQ_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + (E_0*(Fcal_2*(-4.0*Fcal_5*M -
      4.0*Fcal_SO_5*M) + Fcal_3*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_4*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SQ_4*M)
      + E_0*pow(Fcal_2, 2)*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M) -
      5.0*E_SO_3*pow(Fcal_2, 2)*M)/Fcal_0)/Fcal_0)/Fcal_0) + (-8.0*E_6*M + (E_0*(2.0*Fcal_6*M + 2.0*Fcal_SO_6*M +
      2.0*Fcal_lnv_6*M*logv) + E_2*(4.0*Fcal_4*M + 4.0*Fcal_SQ_4*M) + 6.0*E_4*Fcal_2*M + E_SO_3*(5.0*Fcal_3*M +
      5.0*Fcal_SO_3*M) + 6.0*E_SQ_4*Fcal_2*M + (E_0*(Fcal_2*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) + Fcal_3*(-2.0*Fcal_3*M -
      4.0*Fcal_SO_3*M) - 2.0*pow(Fcal_SO_3, 2)*M) + 2.0*E_0*pow(Fcal_2, 3)*M/Fcal_0 - 4.0*E_2*pow(Fcal_2,
      2)*M)/Fcal_0)/Fcal_0)/Fcal_0) + (-7.0*E_SO_5*M + (E_0*(2.0*Fcal_5*M + 2.0*Fcal_SO_5*M) + E_0*Fcal_2*(-4.0*Fcal_3*M
      - 4.0*Fcal_SO_3*M)/Fcal_0 + E_2*(4.0*Fcal_3*M + 4.0*Fcal_SO_3*M) + 5.0*E_SO_3*Fcal_2*M)/Fcal_0)/Fcal_0) +
      (-6.0*E_4*M - 6.0*E_SQ_4*M + (E_0*(2.0*Fcal_4*M + 2.0*Fcal_SQ_4*M) - 2.0*E_0*pow(Fcal_2, 2)*M/Fcal_0 +
      4.0*E_2*Fcal_2*M)/Fcal_0)/Fcal_0) + (E_0*(2.0*Fcal_3*M + 2.0*Fcal_SO_3*M)/Fcal_0 - 5.0*E_SO_3*M)/Fcal_0) +
      (2.0*E_0*Fcal_2*M/Fcal_0 - 4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_4p0PN_Q : public TaylorTn_Q


class TaylorTn_4p5PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8, Fcal_9,
               Fcal_lnv_9;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_4p5PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_5(-76.3145215434521*nu - 38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) -
    8.87205344238227*nu + 115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) +
    390.417427312002*nu - 101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268),
    Fcal_9(719.128342233430), Fcal_lnv_9(-204.891680874123), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta +
    0.927083333333333*nu - 0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta +
    0.927083333333333*nu - 0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) +
    5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell, 2)*(0.0416666666666667*nu + 2.98958333333333)),
    Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2)), Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) +
    Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2)), Fcal_SO_6((-50.2654824574367*S_ell -
    16.2315620435473*Sigma_ell*delta)/pow(M, 2)), Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu +
    70.053644914756) + Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M,
    2)), Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) -
    delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 +
    chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2)),
    E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2)),
    E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
    6.75))/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
      nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*pow(M2, 2)*chi2_n/pow(M, 2)) - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu +
      3.0*pow(M1, 2)*chi1_n/pow(M, 2)) - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu,
      2) + Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(M, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v,
      2)*(gamma_PN_2 + v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(M, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda -
      16.0*Sigma_lambda*delta*pow(nu, 2) - 79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(M, 2) +
      0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) - 1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) -
      734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) +
      0.174189814814815*pow(nu, 2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    Quaternions::Quaternion L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) -
      30.9797035925835*nu + 8.4375);
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    Quaternions::Quaternion L_0 = ellHat;
    Quaternions::Quaternion L_lnv_8 = -42.6666666666667*ellHat*nu;
    Quaternions::Quaternion L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu
      - 189.0*Sigma_ell*delta)/pow(M, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda +
      8.0*Sigma_lambda*delta*nu - 3.0*Sigma_lambda*delta)/pow(M, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n -
      10.0*Sigma_n*delta*nu + 33.0*Sigma_n*delta)/pow(M, 2);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 +
      L_lnv_8*log(v)))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv + v*(Fcal_9 + Fcal_lnv_9*logv)))))))));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0)))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_9 - 0.5*Fcal_lnv_9*logv)/M +
      ((E_2*(1.0*Fcal_7 + 1.0*Fcal_SO_7) + E_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5) + E_6*(2.0*Fcal_3 + 2.0*Fcal_SO_3) +
      E_SO_3*(1.25*Fcal_6 + 1.25*Fcal_SO_6 + 1.25*Fcal_lnv_6*logv) + E_SO_5*(1.75*Fcal_4 + 1.75*Fcal_SQ_4) +
      2.25*E_SO_7*Fcal_2 + E_SQ_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5))/M + ((E_2*(E_2*(-2.0*Fcal_5 - 2.0*Fcal_SO_5) +
      E_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_4 - 5.0*Fcal_SQ_4) - 7.0*E_SO_5*Fcal_2 - 9.0*E_SO_7*Fcal_0 +
      E_SQ_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3)) + E_4*(-7.5*E_SO_3*Fcal_2 - 10.5*E_SO_5*Fcal_0) - 10.0*E_6*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_3 - 3.125*Fcal_SO_3) - 7.5*E_SQ_4*Fcal_2) - 10.5*E_SO_5*E_SQ_4*Fcal_0)/M +
      ((E_2*(E_2*(E_2*(4.0*Fcal_3 + 4.0*Fcal_SO_3) + 15.0*E_SO_3*Fcal_2 + 21.0*E_SO_5*Fcal_0) + 45.0*E_4*E_SO_3*Fcal_0 +
      45.0*E_SO_3*E_SQ_4*Fcal_0) + 7.8125*pow(E_SO_3, 3)*Fcal_0)/M - 40.0*pow(E_2,
      3)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0 + ((-0.5*Fcal_8 - 0.5*Fcal_SO_8 - 0.5*Fcal_lnv_8*logv)/M +
      ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) + E_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 +
      2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) + E_SO_5*(1.75*Fcal_3 + 1.75*Fcal_SO_3) +
      E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/M + ((E_2*(E_2*(-2.0*Fcal_4 -
      2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 - 5.0*Fcal_SO_3) - 6.0*E_SQ_4*Fcal_2) +
      E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 - 8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4,
      2)*Fcal_0)/M + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 + 18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/M
      - 8.0*pow(E_2, 4)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/M + ((E_2*(1.0*Fcal_5 +
      1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 +
      2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3))/M + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) -
      5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) - 7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/M + 15.0*pow(E_2,
      2)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) + ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/M +
      ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/M + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/M + 4.0*pow(E_2, 3)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/M +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/M -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/M + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/M - 2.0*pow(E_2, 2)*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/M +
      1.25*E_SO_3*Fcal_0/(E_0*M))/E_0) + (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) - 0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(v*((-10.0*E_8*M + E_lnv_8*M*(-10.0*logv
      - 1.0) + (E_0*(2.0*Fcal_8*M + 2.0*Fcal_SO_8*M + 2.0*Fcal_lnv_8*M*logv) + E_2*(4.0*Fcal_6*M + 4.0*Fcal_SO_6*M +
      4.0*Fcal_lnv_6*M*logv) + E_4*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) + 8.0*E_6*Fcal_2*M + E_SO_3*(5.0*Fcal_5*M +
      5.0*Fcal_SO_5*M) + E_SO_5*(7.0*Fcal_3*M + 7.0*Fcal_SO_3*M) + E_SQ_4*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      (E_0*(Fcal_2*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) + Fcal_3*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M)
      + Fcal_4*(-2.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_5*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SO_5*M -
      2.0*pow(Fcal_SQ_4, 2)*M) + E_2*(Fcal_2*(-8.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) + Fcal_3*(-4.0*Fcal_3*M -
      8.0*Fcal_SO_3*M) - 4.0*pow(Fcal_SO_3, 2)*M) - 6.0*E_4*pow(Fcal_2, 2)*M + E_SO_3*Fcal_2*(-10.0*Fcal_3*M -
      10.0*Fcal_SO_3*M) - 6.0*E_SQ_4*pow(Fcal_2, 2)*M + (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      Fcal_3*(6.0*Fcal_3*M + 12.0*Fcal_SO_3*M) + 6.0*pow(Fcal_SO_3, 2)*M) - 2.0*E_0*pow(Fcal_2, 4)*M/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 3)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 + v*(E_0*(2.0*Fcal_9*M + 2.0*Fcal_lnv_9*M*logv) +
      E_2*(4.0*Fcal_7*M + 4.0*Fcal_SO_7*M) + E_4*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + E_6*(8.0*Fcal_3*M + 8.0*Fcal_SO_3*M)
      + E_SO_3*(5.0*Fcal_6*M + 5.0*Fcal_SO_6*M + 5.0*Fcal_lnv_6*M*logv) + E_SO_5*(7.0*Fcal_4*M + 7.0*Fcal_SQ_4*M) +
      9.0*E_SO_7*Fcal_2*M + E_SQ_4*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + (E_0*(Fcal_2*(-4.0*Fcal_7*M - 4.0*Fcal_SO_7*M) +
      Fcal_3*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) + Fcal_4*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) -
      4.0*Fcal_5*Fcal_SQ_4*M - 4.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(-4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) -
      4.0*Fcal_SO_5*Fcal_SQ_4*M) + E_2*(Fcal_2*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M) + Fcal_3*(-8.0*Fcal_4*M -
      8.0*Fcal_SQ_4*M) - 8.0*Fcal_4*Fcal_SO_3*M - 8.0*Fcal_SO_3*Fcal_SQ_4*M) + E_4*Fcal_2*(-12.0*Fcal_3*M -
      12.0*Fcal_SO_3*M) + E_SO_3*(Fcal_2*(-10.0*Fcal_4*M - 10.0*Fcal_SQ_4*M) + Fcal_3*(-5.0*Fcal_3*M - 10.0*Fcal_SO_3*M)
      - 5.0*pow(Fcal_SO_3, 2)*M) - 7.0*E_SO_5*pow(Fcal_2, 2)*M + E_SQ_4*Fcal_2*(-12.0*Fcal_3*M - 12.0*Fcal_SO_3*M) +
      (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + Fcal_3*(12.0*Fcal_4*M + 12.0*Fcal_SQ_4*M) +
      12.0*Fcal_4*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(2.0*Fcal_3*M + 6.0*Fcal_SO_3*M) +
      6.0*pow(Fcal_SO_3, 2)*M) + 2.0*pow(Fcal_SO_3, 3)*M) + E_0*pow(Fcal_2, 3)*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M)/Fcal_0
      + E_2*pow(Fcal_2, 2)*(12.0*Fcal_3*M + 12.0*Fcal_SO_3*M) + 5.0*E_SO_3*pow(Fcal_2, 3)*M)/Fcal_0)/Fcal_0)/pow(Fcal_0,
      2)) + (-9.0*E_SO_7*M + (E_0*(2.0*Fcal_7*M + 2.0*Fcal_SO_7*M) + E_2*(4.0*Fcal_5*M + 4.0*Fcal_SO_5*M) +
      E_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + E_SO_3*(5.0*Fcal_4*M + 5.0*Fcal_SQ_4*M) + 7.0*E_SO_5*Fcal_2*M +
      E_SQ_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + (E_0*(Fcal_2*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) + Fcal_3*(-4.0*Fcal_4*M -
      4.0*Fcal_SQ_4*M) - 4.0*Fcal_4*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SQ_4*M) + E_0*pow(Fcal_2, 2)*(6.0*Fcal_3*M +
      6.0*Fcal_SO_3*M)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M) - 5.0*E_SO_3*pow(Fcal_2,
      2)*M)/Fcal_0)/Fcal_0)/Fcal_0) + (-8.0*E_6*M + (E_0*(2.0*Fcal_6*M + 2.0*Fcal_SO_6*M + 2.0*Fcal_lnv_6*M*logv) +
      E_2*(4.0*Fcal_4*M + 4.0*Fcal_SQ_4*M) + 6.0*E_4*Fcal_2*M + E_SO_3*(5.0*Fcal_3*M + 5.0*Fcal_SO_3*M) +
      6.0*E_SQ_4*Fcal_2*M + (E_0*(Fcal_2*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) + Fcal_3*(-2.0*Fcal_3*M - 4.0*Fcal_SO_3*M) -
      2.0*pow(Fcal_SO_3, 2)*M) + 2.0*E_0*pow(Fcal_2, 3)*M/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2)*M)/Fcal_0)/Fcal_0)/Fcal_0) +
      (-7.0*E_SO_5*M + (E_0*(2.0*Fcal_5*M + 2.0*Fcal_SO_5*M) + E_0*Fcal_2*(-4.0*Fcal_3*M - 4.0*Fcal_SO_3*M)/Fcal_0 +
      E_2*(4.0*Fcal_3*M + 4.0*Fcal_SO_3*M) + 5.0*E_SO_3*Fcal_2*M)/Fcal_0)/Fcal_0) + (-6.0*E_4*M - 6.0*E_SQ_4*M +
      (E_0*(2.0*Fcal_4*M + 2.0*Fcal_SQ_4*M) - 2.0*E_0*pow(Fcal_2, 2)*M/Fcal_0 + 4.0*E_2*Fcal_2*M)/Fcal_0)/Fcal_0) +
      (E_0*(2.0*Fcal_3*M + 2.0*Fcal_SO_3*M)/Fcal_0 - 5.0*E_SO_3*M)/Fcal_0) + (2.0*E_0*Fcal_2*M/Fcal_0 -
      4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_4p5PN_Q : public TaylorTn_Q


class TaylorTn_5p0PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8, Fcal_9,
               Fcal_lnv_9, Fcal_10, Fcal_lnv_10;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8, E_10, E_lnv_10;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_5p0PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_5(-76.3145215434521*nu - 38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) -
    8.87205344238227*nu + 115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) +
    390.417427312002*nu - 101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268),
    Fcal_9(719.128342233430), Fcal_lnv_9(-204.891680874123), Fcal_10(-1216.90699131704), Fcal_lnv_10(116.639876594109),
    Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
    2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
    chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
    2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2)),
    Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2)),
    Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_10(0.001953125*pow(nu, 5) + 0.107421875*pow(nu, 4) +
    83.4293954895551*pow(nu, 3) - 71.3641942901125*pow(nu, 2) - 62.1764445589718*nu - 89.701171875),
    E_lnv_10(-262.4*pow(nu, 2) - 285.028571428571*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) -
    delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 +
    chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2)),
    E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2)),
    E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
    6.75))/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
      nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*pow(M2, 2)*chi2_n/pow(M, 2)) - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu +
      3.0*pow(M1, 2)*chi1_n/pow(M, 2)) - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu,
      2) + Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(M, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v,
      2)*(gamma_PN_2 + v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(M, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda -
      16.0*Sigma_lambda*delta*pow(nu, 2) - 79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(M, 2) +
      0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) - 1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) -
      734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) +
      0.174189814814815*pow(nu, 2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    Quaternions::Quaternion L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) -
      30.9797035925835*nu + 8.4375);
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    Quaternions::Quaternion L_0 = ellHat;
    Quaternions::Quaternion L_lnv_8 = -42.6666666666667*ellHat*nu;
    Quaternions::Quaternion L_lnv_10 = 2.0*ellHat*nu*(87.4666666666667*nu + 95.0095238095238);
    Quaternions::Quaternion L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu
      - 189.0*Sigma_ell*delta)/pow(M, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda +
      8.0*Sigma_lambda*delta*nu - 3.0*Sigma_lambda*delta)/pow(M, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n -
      10.0*Sigma_n*delta*nu + 33.0*Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_10 = ellHat*(nu*(-4.85925925925926*nu - 5.27830687830688) + 59.80078125);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 + L_lnv_8*log(v)
      + pow(v, 2)*(L_10 + L_lnv_10*log(v))))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv + v*(Fcal_9 + Fcal_lnv_9*logv + v*(Fcal_10 + Fcal_lnv_10*logv))))))))));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0) + pow(v, 2)*(12.0*E_10 +
      E_lnv_10*(12.0*logv + 1.0))))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_10 - 0.5*Fcal_lnv_10*logv)/M +
      ((3.0*E_10*Fcal_0 + E_2*(1.0*Fcal_8 + 1.0*Fcal_SO_8 + 1.0*Fcal_lnv_8*logv) + E_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 +
      1.5*Fcal_lnv_6*logv) + E_6*(2.0*Fcal_4 + 2.0*Fcal_SQ_4) + 2.5*E_8*Fcal_2 + E_SO_3*(1.25*Fcal_7 + 1.25*Fcal_SO_7) +
      E_SO_5*(1.75*Fcal_5 + 1.75*Fcal_SO_5) + E_SO_7*(2.25*Fcal_3 + 2.25*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6
      + 1.5*Fcal_lnv_6*logv) + E_lnv_10*Fcal_0*(3.0*logv + 0.25) + E_lnv_8*Fcal_2*(2.5*logv + 0.25))/M +
      ((E_2*(E_2*(-2.0*Fcal_6 - 2.0*Fcal_SO_6 - 2.0*Fcal_lnv_6*logv) + E_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) -
      8.0*E_6*Fcal_2 - 10.0*E_8*Fcal_0 + E_SO_3*(-5.0*Fcal_5 - 5.0*Fcal_SO_5) + E_SO_5*(-7.0*Fcal_3 - 7.0*Fcal_SO_3) +
      E_SQ_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-10.0*logv - 1.0)) + E_4*(-4.5*E_4*Fcal_2 - 12.0*E_6*Fcal_0
      + E_SO_3*(-7.5*Fcal_3 - 7.5*Fcal_SO_3) - 9.0*E_SQ_4*Fcal_2) - 12.0*E_6*E_SQ_4*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_4 - 3.125*Fcal_SQ_4) - 8.75*E_SO_5*Fcal_2 - 11.25*E_SO_7*Fcal_0 + E_SQ_4*(-7.5*Fcal_3
      - 7.5*Fcal_SO_3)) - 6.125*pow(E_SO_5, 2)*Fcal_0 - 4.5*pow(E_SQ_4, 2)*Fcal_2)/M + ((E_2*(E_2*(E_2*(4.0*Fcal_4 +
      4.0*Fcal_SQ_4) + 18.0*E_4*Fcal_2 + 24.0*E_6*Fcal_0 + E_SO_3*(15.0*Fcal_3 + 15.0*Fcal_SO_3) + 18.0*E_SQ_4*Fcal_2) +
      E_4*(27.0*E_4*Fcal_0 + 54.0*E_SQ_4*Fcal_0) + E_SO_3*(18.75*E_SO_3*Fcal_2 + 52.5*E_SO_5*Fcal_0) + 27.0*pow(E_SQ_4,
      2)*Fcal_0) + 28.125*E_4*pow(E_SO_3, 2)*Fcal_0 + 28.125*pow(E_SO_3, 2)*E_SQ_4*Fcal_0)/M + (pow(E_2,
      2)*(E_2*(-8.0*E_2*Fcal_2 - 48.0*E_4*Fcal_0 - 48.0*E_SQ_4*Fcal_0) - 75.0*pow(E_SO_3, 2)*Fcal_0)/M + 16.0*pow(E_2,
      5)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0)/E_0 + ((-0.5*Fcal_9 - 0.5*Fcal_lnv_9*logv)/M + ((E_2*(1.0*Fcal_7 +
      1.0*Fcal_SO_7) + E_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5) + E_6*(2.0*Fcal_3 + 2.0*Fcal_SO_3) + E_SO_3*(1.25*Fcal_6 +
      1.25*Fcal_SO_6 + 1.25*Fcal_lnv_6*logv) + E_SO_5*(1.75*Fcal_4 + 1.75*Fcal_SQ_4) + 2.25*E_SO_7*Fcal_2 +
      E_SQ_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5))/M + ((E_2*(E_2*(-2.0*Fcal_5 - 2.0*Fcal_SO_5) + E_4*(-6.0*Fcal_3 -
      6.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_4 - 5.0*Fcal_SQ_4) - 7.0*E_SO_5*Fcal_2 - 9.0*E_SO_7*Fcal_0 +
      E_SQ_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3)) + E_4*(-7.5*E_SO_3*Fcal_2 - 10.5*E_SO_5*Fcal_0) - 10.0*E_6*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_3 - 3.125*Fcal_SO_3) - 7.5*E_SQ_4*Fcal_2) - 10.5*E_SO_5*E_SQ_4*Fcal_0)/M +
      ((E_2*(E_2*(E_2*(4.0*Fcal_3 + 4.0*Fcal_SO_3) + 15.0*E_SO_3*Fcal_2 + 21.0*E_SO_5*Fcal_0) + 45.0*E_4*E_SO_3*Fcal_0 +
      45.0*E_SO_3*E_SQ_4*Fcal_0) + 7.8125*pow(E_SO_3, 3)*Fcal_0)/M - 40.0*pow(E_2,
      3)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_8 - 0.5*Fcal_SO_8 - 0.5*Fcal_lnv_8*logv)/M +
      ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) + E_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 +
      2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) + E_SO_5*(1.75*Fcal_3 + 1.75*Fcal_SO_3) +
      E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/M + ((E_2*(E_2*(-2.0*Fcal_4 -
      2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 - 5.0*Fcal_SO_3) - 6.0*E_SQ_4*Fcal_2) +
      E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 - 8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4,
      2)*Fcal_0)/M + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 + 18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/M
      - 8.0*pow(E_2, 4)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/M + ((E_2*(1.0*Fcal_5 +
      1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 +
      2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3))/M + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) -
      5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) - 7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/M + 15.0*pow(E_2,
      2)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) + ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/M +
      ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/M + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/M + 4.0*pow(E_2, 3)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/M +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/M -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/M + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/M - 2.0*pow(E_2, 2)*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/M +
      1.25*E_SO_3*Fcal_0/(E_0*M))/E_0) + (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) - 0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*(-12.0*E_10*M +
      E_lnv_10*M*(-12.0*logv - 1.0) + (E_0*(2.0*Fcal_10*M + 2.0*Fcal_lnv_10*M*logv) + E_2*(4.0*Fcal_8*M +
      4.0*Fcal_SO_8*M + 4.0*Fcal_lnv_8*M*logv) + E_4*(6.0*Fcal_6*M + 6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) +
      E_6*(8.0*Fcal_4*M + 8.0*Fcal_SQ_4*M) + 10.0*E_8*Fcal_2*M + E_SO_3*(5.0*Fcal_7*M + 5.0*Fcal_SO_7*M) +
      E_SO_5*(7.0*Fcal_5*M + 7.0*Fcal_SO_5*M) + E_SO_7*(9.0*Fcal_3*M + 9.0*Fcal_SO_3*M) + E_SQ_4*(6.0*Fcal_6*M +
      6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) + E_lnv_8*Fcal_2*M*(10.0*logv + 1.0) + (E_0*(Fcal_2*(-4.0*Fcal_8*M -
      4.0*Fcal_SO_8*M - 4.0*Fcal_lnv_8*M*logv) + Fcal_3*(-4.0*Fcal_7*M - 4.0*Fcal_SO_7*M) + Fcal_4*(-4.0*Fcal_6*M -
      4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) + Fcal_5*(-2.0*Fcal_5*M - 4.0*Fcal_SO_5*M) - 4.0*Fcal_6*Fcal_SQ_4*M -
      4.0*Fcal_7*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SO_7*M - 2.0*pow(Fcal_SO_5, 2)*M - 4.0*Fcal_SO_6*Fcal_SQ_4*M -
      4.0*Fcal_SQ_4*Fcal_lnv_6*M*logv) + E_2*(Fcal_2*(-8.0*Fcal_6*M - 8.0*Fcal_SO_6*M - 8.0*Fcal_lnv_6*M*logv) +
      Fcal_3*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M) + Fcal_4*(-4.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) - 8.0*Fcal_5*Fcal_SO_3*M -
      8.0*Fcal_SO_3*Fcal_SO_5*M - 4.0*pow(Fcal_SQ_4, 2)*M) + E_4*(Fcal_2*(-12.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) +
      Fcal_3*(-6.0*Fcal_3*M - 12.0*Fcal_SO_3*M) - 6.0*pow(Fcal_SO_3, 2)*M) - 8.0*E_6*pow(Fcal_2, 2)*M +
      E_SO_3*(Fcal_2*(-10.0*Fcal_5*M - 10.0*Fcal_SO_5*M) + Fcal_3*(-10.0*Fcal_4*M - 10.0*Fcal_SQ_4*M) -
      10.0*Fcal_4*Fcal_SO_3*M - 10.0*Fcal_SO_3*Fcal_SQ_4*M) + E_SO_5*Fcal_2*(-14.0*Fcal_3*M - 14.0*Fcal_SO_3*M) +
      E_SQ_4*(Fcal_2*(-12.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) + Fcal_3*(-6.0*Fcal_3*M - 12.0*Fcal_SO_3*M) -
      6.0*pow(Fcal_SO_3, 2)*M) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_6*M + 6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) +
      Fcal_3*(12.0*Fcal_5*M + 12.0*Fcal_SO_5*M) + Fcal_4*(6.0*Fcal_4*M + 12.0*Fcal_SQ_4*M) + 12.0*Fcal_5*Fcal_SO_3*M +
      12.0*Fcal_SO_3*Fcal_SO_5*M + 6.0*pow(Fcal_SQ_4, 2)*M) + Fcal_3*(Fcal_3*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      12.0*Fcal_4*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SQ_4*M) + 6.0*Fcal_4*pow(Fcal_SO_3, 2)*M + 6.0*pow(Fcal_SO_3,
      2)*Fcal_SQ_4*M) + E_2*Fcal_2*(Fcal_2*(12.0*Fcal_4*M + 12.0*Fcal_SQ_4*M) + Fcal_3*(12.0*Fcal_3*M +
      24.0*Fcal_SO_3*M) + 12.0*pow(Fcal_SO_3, 2)*M) + 6.0*E_4*pow(Fcal_2, 3)*M + E_SO_3*pow(Fcal_2, 2)*(15.0*Fcal_3*M +
      15.0*Fcal_SO_3*M) + 6.0*E_SQ_4*pow(Fcal_2, 3)*M + (E_0*pow(Fcal_2, 2)*(Fcal_2*(-8.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) +
      Fcal_3*(-12.0*Fcal_3*M - 24.0*Fcal_SO_3*M) - 12.0*pow(Fcal_SO_3, 2)*M) + 2.0*E_0*pow(Fcal_2, 5)*M/Fcal_0 -
      4.0*E_2*pow(Fcal_2, 4)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 + (E_0*(2.0*Fcal_9*M + 2.0*Fcal_lnv_9*M*logv) +
      E_2*(4.0*Fcal_7*M + 4.0*Fcal_SO_7*M) + E_4*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + E_6*(8.0*Fcal_3*M + 8.0*Fcal_SO_3*M)
      + E_SO_3*(5.0*Fcal_6*M + 5.0*Fcal_SO_6*M + 5.0*Fcal_lnv_6*M*logv) + E_SO_5*(7.0*Fcal_4*M + 7.0*Fcal_SQ_4*M) +
      9.0*E_SO_7*Fcal_2*M + E_SQ_4*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + (E_0*(Fcal_2*(-4.0*Fcal_7*M - 4.0*Fcal_SO_7*M) +
      Fcal_3*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) + Fcal_4*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) -
      4.0*Fcal_5*Fcal_SQ_4*M - 4.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(-4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) -
      4.0*Fcal_SO_5*Fcal_SQ_4*M) + E_2*(Fcal_2*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M) + Fcal_3*(-8.0*Fcal_4*M -
      8.0*Fcal_SQ_4*M) - 8.0*Fcal_4*Fcal_SO_3*M - 8.0*Fcal_SO_3*Fcal_SQ_4*M) + E_4*Fcal_2*(-12.0*Fcal_3*M -
      12.0*Fcal_SO_3*M) + E_SO_3*(Fcal_2*(-10.0*Fcal_4*M - 10.0*Fcal_SQ_4*M) + Fcal_3*(-5.0*Fcal_3*M - 10.0*Fcal_SO_3*M)
      - 5.0*pow(Fcal_SO_3, 2)*M) - 7.0*E_SO_5*pow(Fcal_2, 2)*M + E_SQ_4*Fcal_2*(-12.0*Fcal_3*M - 12.0*Fcal_SO_3*M) +
      (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + Fcal_3*(12.0*Fcal_4*M + 12.0*Fcal_SQ_4*M) +
      12.0*Fcal_4*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(2.0*Fcal_3*M + 6.0*Fcal_SO_3*M) +
      6.0*pow(Fcal_SO_3, 2)*M) + 2.0*pow(Fcal_SO_3, 3)*M) + E_0*pow(Fcal_2, 3)*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M)/Fcal_0
      + E_2*pow(Fcal_2, 2)*(12.0*Fcal_3*M + 12.0*Fcal_SO_3*M) + 5.0*E_SO_3*pow(Fcal_2, 3)*M)/Fcal_0)/Fcal_0)/pow(Fcal_0,
      2)) + (-10.0*E_8*M + E_lnv_8*M*(-10.0*logv - 1.0) + (E_0*(2.0*Fcal_8*M + 2.0*Fcal_SO_8*M + 2.0*Fcal_lnv_8*M*logv)
      + E_2*(4.0*Fcal_6*M + 4.0*Fcal_SO_6*M + 4.0*Fcal_lnv_6*M*logv) + E_4*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      8.0*E_6*Fcal_2*M + E_SO_3*(5.0*Fcal_5*M + 5.0*Fcal_SO_5*M) + E_SO_5*(7.0*Fcal_3*M + 7.0*Fcal_SO_3*M) +
      E_SQ_4*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) + (E_0*(Fcal_2*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) +
      Fcal_3*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) + Fcal_4*(-2.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_5*Fcal_SO_3*M -
      4.0*Fcal_SO_3*Fcal_SO_5*M - 2.0*pow(Fcal_SQ_4, 2)*M) + E_2*(Fcal_2*(-8.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) +
      Fcal_3*(-4.0*Fcal_3*M - 8.0*Fcal_SO_3*M) - 4.0*pow(Fcal_SO_3, 2)*M) - 6.0*E_4*pow(Fcal_2, 2)*M +
      E_SO_3*Fcal_2*(-10.0*Fcal_3*M - 10.0*Fcal_SO_3*M) - 6.0*E_SQ_4*pow(Fcal_2, 2)*M +
      (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) + Fcal_3*(6.0*Fcal_3*M + 12.0*Fcal_SO_3*M) +
      6.0*pow(Fcal_SO_3, 2)*M) - 2.0*E_0*pow(Fcal_2, 4)*M/Fcal_0 + 4.0*E_2*pow(Fcal_2,
      3)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) + (-9.0*E_SO_7*M + (E_0*(2.0*Fcal_7*M + 2.0*Fcal_SO_7*M) + E_2*(4.0*Fcal_5*M
      + 4.0*Fcal_SO_5*M) + E_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + E_SO_3*(5.0*Fcal_4*M + 5.0*Fcal_SQ_4*M) +
      7.0*E_SO_5*Fcal_2*M + E_SQ_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + (E_0*(Fcal_2*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) +
      Fcal_3*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_4*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SQ_4*M) + E_0*pow(Fcal_2,
      2)*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M) - 5.0*E_SO_3*pow(Fcal_2,
      2)*M)/Fcal_0)/Fcal_0)/Fcal_0) + (-8.0*E_6*M + (E_0*(2.0*Fcal_6*M + 2.0*Fcal_SO_6*M + 2.0*Fcal_lnv_6*M*logv) +
      E_2*(4.0*Fcal_4*M + 4.0*Fcal_SQ_4*M) + 6.0*E_4*Fcal_2*M + E_SO_3*(5.0*Fcal_3*M + 5.0*Fcal_SO_3*M) +
      6.0*E_SQ_4*Fcal_2*M + (E_0*(Fcal_2*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) + Fcal_3*(-2.0*Fcal_3*M - 4.0*Fcal_SO_3*M) -
      2.0*pow(Fcal_SO_3, 2)*M) + 2.0*E_0*pow(Fcal_2, 3)*M/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2)*M)/Fcal_0)/Fcal_0)/Fcal_0) +
      (-7.0*E_SO_5*M + (E_0*(2.0*Fcal_5*M + 2.0*Fcal_SO_5*M) + E_0*Fcal_2*(-4.0*Fcal_3*M - 4.0*Fcal_SO_3*M)/Fcal_0 +
      E_2*(4.0*Fcal_3*M + 4.0*Fcal_SO_3*M) + 5.0*E_SO_3*Fcal_2*M)/Fcal_0)/Fcal_0) + (-6.0*E_4*M - 6.0*E_SQ_4*M +
      (E_0*(2.0*Fcal_4*M + 2.0*Fcal_SQ_4*M) - 2.0*E_0*pow(Fcal_2, 2)*M/Fcal_0 + 4.0*E_2*Fcal_2*M)/Fcal_0)/Fcal_0) +
      (E_0*(2.0*Fcal_3*M + 2.0*Fcal_SO_3*M)/Fcal_0 - 5.0*E_SO_3*M)/Fcal_0) + (2.0*E_0*Fcal_2*M/Fcal_0 -
      4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_5p0PN_Q : public TaylorTn_Q


class TaylorTn_5p5PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8, Fcal_9,
               Fcal_lnv_9, Fcal_10, Fcal_lnv_10, Fcal_11, Fcal_lnv_11;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8, E_10, E_lnv_10, E_11;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_5p5PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_5(-76.3145215434521*nu - 38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) -
    8.87205344238227*nu + 115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) +
    390.417427312002*nu - 101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268),
    Fcal_9(719.128342233430), Fcal_lnv_9(-204.891680874123), Fcal_10(-1216.90699131704), Fcal_lnv_10(116.639876594109),
    Fcal_11(958.934970119567), Fcal_lnv_11(473.624478174231), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta +
    0.927083333333333*nu - 0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta +
    0.927083333333333*nu - 0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) +
    5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell, 2)*(0.0416666666666667*nu + 2.98958333333333)),
    Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2)), Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) +
    Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2)), Fcal_SO_6((-50.2654824574367*S_ell -
    16.2315620435473*Sigma_ell*delta)/pow(M, 2)), Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu +
    70.053644914756) + Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M,
    2)), Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_10(0.001953125*pow(nu, 5) + 0.107421875*pow(nu, 4) +
    83.4293954895551*pow(nu, 3) - 71.3641942901125*pow(nu, 2) - 62.1764445589718*nu - 89.701171875),
    E_lnv_10(-262.4*pow(nu, 2) - 285.028571428571*nu), E_11(273.188907832164*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) -
    1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) +
    0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0)), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M,
    2)), E_SO_5((S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2)),
    E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
    6.75))/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
      nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*pow(M2, 2)*chi2_n/pow(M, 2)) - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu +
      3.0*pow(M1, 2)*chi1_n/pow(M, 2)) - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu,
      2) + Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(M, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v,
      2)*(gamma_PN_2 + v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(M, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda -
      16.0*Sigma_lambda*delta*pow(nu, 2) - 79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(M, 2) +
      0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) - 1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) -
      734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) +
      0.174189814814815*pow(nu, 2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    Quaternions::Quaternion L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) -
      30.9797035925835*nu + 8.4375);
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    Quaternions::Quaternion L_0 = ellHat;
    Quaternions::Quaternion L_lnv_8 = -42.6666666666667*ellHat*nu;
    Quaternions::Quaternion L_lnv_10 = 2.0*ellHat*nu*(87.4666666666667*nu + 95.0095238095238);
    Quaternions::Quaternion L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu
      - 189.0*Sigma_ell*delta)/pow(M, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda +
      8.0*Sigma_lambda*delta*nu - 3.0*Sigma_lambda*delta)/pow(M, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n -
      10.0*Sigma_n*delta*nu + 33.0*Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_10 = ellHat*(nu*(-4.85925925925926*nu - 5.27830687830688) + 59.80078125);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 + L_lnv_8*log(v)
      + pow(v, 2)*(L_10 + L_lnv_10*log(v))))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv + v*(Fcal_9 + Fcal_lnv_9*logv + v*(Fcal_10 + Fcal_lnv_10*logv + v*(Fcal_11 +
      Fcal_lnv_11*logv)))))))))));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0) + pow(v, 2)*(12.0*E_10 +
      13.0*E_11*v + E_lnv_10*(12.0*logv + 1.0))))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_11 -
      0.5*Fcal_lnv_11*logv)/M + ((3.25*E_11*Fcal_0 + E_2*(1.0*Fcal_9 + 1.0*Fcal_lnv_9*logv) + E_4*(1.5*Fcal_7 +
      1.5*Fcal_SO_7) + E_6*(2.0*Fcal_5 + 2.0*Fcal_SO_5) + E_8*(2.5*Fcal_3 + 2.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_8 +
      1.25*Fcal_SO_8 + 1.25*Fcal_lnv_8*logv) + E_SO_5*(1.75*Fcal_6 + 1.75*Fcal_SO_6 + 1.75*Fcal_lnv_6*logv) +
      E_SO_7*(2.25*Fcal_4 + 2.25*Fcal_SQ_4) + E_SQ_4*(1.5*Fcal_7 + 1.5*Fcal_SO_7) + E_lnv_8*(Fcal_3*(2.5*logv + 0.25) +
      Fcal_SO_3*(2.5*logv + 0.25)))/M + ((E_2*(E_2*(-2.0*Fcal_7 - 2.0*Fcal_SO_7) + E_4*(-6.0*Fcal_5 - 6.0*Fcal_SO_5) +
      E_6*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_6 - 5.0*Fcal_SO_6 - 5.0*Fcal_lnv_6*logv) +
      E_SO_5*(-7.0*Fcal_4 - 7.0*Fcal_SQ_4) - 9.0*E_SO_7*Fcal_2 + E_SQ_4*(-6.0*Fcal_5 - 6.0*Fcal_SO_5)) +
      E_4*(E_4*(-4.5*Fcal_3 - 4.5*Fcal_SO_3) + E_SO_3*(-7.5*Fcal_4 - 7.5*Fcal_SQ_4) - 10.5*E_SO_5*Fcal_2 -
      13.5*E_SO_7*Fcal_0 + E_SQ_4*(-9.0*Fcal_3 - 9.0*Fcal_SO_3)) + E_6*(-10.0*E_SO_3*Fcal_2 - 14.0*E_SO_5*Fcal_0) -
      12.5*E_8*E_SO_3*Fcal_0 + E_SO_3*(E_SO_3*(-3.125*Fcal_5 - 3.125*Fcal_SO_5) + E_SO_5*(-8.75*Fcal_3 - 8.75*Fcal_SO_3)
      + E_SQ_4*(-7.5*Fcal_4 - 7.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-12.5*logv - 1.25)) - 10.5*E_SO_5*E_SQ_4*Fcal_2 -
      13.5*E_SO_7*E_SQ_4*Fcal_0 + pow(E_SQ_4, 2)*(-4.5*Fcal_3 - 4.5*Fcal_SO_3))/M + ((E_2*(E_2*(E_2*(4.0*Fcal_5 +
      4.0*Fcal_SO_5) + E_4*(18.0*Fcal_3 + 18.0*Fcal_SO_3) + E_SO_3*(15.0*Fcal_4 + 15.0*Fcal_SQ_4) + 21.0*E_SO_5*Fcal_2 +
      27.0*E_SO_7*Fcal_0 + E_SQ_4*(18.0*Fcal_3 + 18.0*Fcal_SO_3)) + E_4*(45.0*E_SO_3*Fcal_2 + 63.0*E_SO_5*Fcal_0) +
      60.0*E_6*E_SO_3*Fcal_0 + E_SO_3*(E_SO_3*(18.75*Fcal_3 + 18.75*Fcal_SO_3) + 45.0*E_SQ_4*Fcal_2) +
      63.0*E_SO_5*E_SQ_4*Fcal_0) + E_4*(33.75*E_4*E_SO_3*Fcal_0 + 67.5*E_SO_3*E_SQ_4*Fcal_0) +
      E_SO_3*(E_SO_3*(7.8125*E_SO_3*Fcal_2 + 32.8125*E_SO_5*Fcal_0) + 33.75*pow(E_SQ_4, 2)*Fcal_0))/M +
      (E_2*(E_2*(E_2*(E_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) - 40.0*E_SO_3*Fcal_2 - 56.0*E_SO_5*Fcal_0) -
      180.0*E_4*E_SO_3*Fcal_0 - 180.0*E_SO_3*E_SQ_4*Fcal_0) - 62.5*pow(E_SO_3, 3)*Fcal_0)/M + 100.0*pow(E_2,
      4)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0)/E_0 + ((-0.5*Fcal_10 - 0.5*Fcal_lnv_10*logv)/M + ((3.0*E_10*Fcal_0 +
      E_2*(1.0*Fcal_8 + 1.0*Fcal_SO_8 + 1.0*Fcal_lnv_8*logv) + E_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 + 1.5*Fcal_lnv_6*logv) +
      E_6*(2.0*Fcal_4 + 2.0*Fcal_SQ_4) + 2.5*E_8*Fcal_2 + E_SO_3*(1.25*Fcal_7 + 1.25*Fcal_SO_7) + E_SO_5*(1.75*Fcal_5 +
      1.75*Fcal_SO_5) + E_SO_7*(2.25*Fcal_3 + 2.25*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 +
      1.5*Fcal_lnv_6*logv) + E_lnv_10*Fcal_0*(3.0*logv + 0.25) + E_lnv_8*Fcal_2*(2.5*logv + 0.25))/M +
      ((E_2*(E_2*(-2.0*Fcal_6 - 2.0*Fcal_SO_6 - 2.0*Fcal_lnv_6*logv) + E_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) -
      8.0*E_6*Fcal_2 - 10.0*E_8*Fcal_0 + E_SO_3*(-5.0*Fcal_5 - 5.0*Fcal_SO_5) + E_SO_5*(-7.0*Fcal_3 - 7.0*Fcal_SO_3) +
      E_SQ_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-10.0*logv - 1.0)) + E_4*(-4.5*E_4*Fcal_2 - 12.0*E_6*Fcal_0
      + E_SO_3*(-7.5*Fcal_3 - 7.5*Fcal_SO_3) - 9.0*E_SQ_4*Fcal_2) - 12.0*E_6*E_SQ_4*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_4 - 3.125*Fcal_SQ_4) - 8.75*E_SO_5*Fcal_2 - 11.25*E_SO_7*Fcal_0 + E_SQ_4*(-7.5*Fcal_3
      - 7.5*Fcal_SO_3)) - 6.125*pow(E_SO_5, 2)*Fcal_0 - 4.5*pow(E_SQ_4, 2)*Fcal_2)/M + ((E_2*(E_2*(E_2*(4.0*Fcal_4 +
      4.0*Fcal_SQ_4) + 18.0*E_4*Fcal_2 + 24.0*E_6*Fcal_0 + E_SO_3*(15.0*Fcal_3 + 15.0*Fcal_SO_3) + 18.0*E_SQ_4*Fcal_2) +
      E_4*(27.0*E_4*Fcal_0 + 54.0*E_SQ_4*Fcal_0) + E_SO_3*(18.75*E_SO_3*Fcal_2 + 52.5*E_SO_5*Fcal_0) + 27.0*pow(E_SQ_4,
      2)*Fcal_0) + 28.125*E_4*pow(E_SO_3, 2)*Fcal_0 + 28.125*pow(E_SO_3, 2)*E_SQ_4*Fcal_0)/M + (pow(E_2,
      2)*(E_2*(-8.0*E_2*Fcal_2 - 48.0*E_4*Fcal_0 - 48.0*E_SQ_4*Fcal_0) - 75.0*pow(E_SO_3, 2)*Fcal_0)/M + 16.0*pow(E_2,
      5)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_9 - 0.5*Fcal_lnv_9*logv)/M + ((E_2*(1.0*Fcal_7 +
      1.0*Fcal_SO_7) + E_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5) + E_6*(2.0*Fcal_3 + 2.0*Fcal_SO_3) + E_SO_3*(1.25*Fcal_6 +
      1.25*Fcal_SO_6 + 1.25*Fcal_lnv_6*logv) + E_SO_5*(1.75*Fcal_4 + 1.75*Fcal_SQ_4) + 2.25*E_SO_7*Fcal_2 +
      E_SQ_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5))/M + ((E_2*(E_2*(-2.0*Fcal_5 - 2.0*Fcal_SO_5) + E_4*(-6.0*Fcal_3 -
      6.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_4 - 5.0*Fcal_SQ_4) - 7.0*E_SO_5*Fcal_2 - 9.0*E_SO_7*Fcal_0 +
      E_SQ_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3)) + E_4*(-7.5*E_SO_3*Fcal_2 - 10.5*E_SO_5*Fcal_0) - 10.0*E_6*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_3 - 3.125*Fcal_SO_3) - 7.5*E_SQ_4*Fcal_2) - 10.5*E_SO_5*E_SQ_4*Fcal_0)/M +
      ((E_2*(E_2*(E_2*(4.0*Fcal_3 + 4.0*Fcal_SO_3) + 15.0*E_SO_3*Fcal_2 + 21.0*E_SO_5*Fcal_0) + 45.0*E_4*E_SO_3*Fcal_0 +
      45.0*E_SO_3*E_SQ_4*Fcal_0) + 7.8125*pow(E_SO_3, 3)*Fcal_0)/M - 40.0*pow(E_2,
      3)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_8 - 0.5*Fcal_SO_8 - 0.5*Fcal_lnv_8*logv)/M +
      ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) + E_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 +
      2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) + E_SO_5*(1.75*Fcal_3 + 1.75*Fcal_SO_3) +
      E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/M + ((E_2*(E_2*(-2.0*Fcal_4 -
      2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 - 5.0*Fcal_SO_3) - 6.0*E_SQ_4*Fcal_2) +
      E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 - 8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4,
      2)*Fcal_0)/M + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 + 18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/M
      - 8.0*pow(E_2, 4)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/M + ((E_2*(1.0*Fcal_5 +
      1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 +
      2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3))/M + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) -
      5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) - 7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/M + 15.0*pow(E_2,
      2)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) + ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/M +
      ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 + 2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) +
      1.5*E_SQ_4*Fcal_2)/M + ((E_2*(-2.0*E_2*Fcal_2 - 6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3,
      2)*Fcal_0)/M + 4.0*pow(E_2, 3)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/M +
      ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) + 1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/M -
      5.0*E_2*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_4 - 0.5*Fcal_SQ_4)/M + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 +
      1.5*E_SQ_4*Fcal_0)/M - 2.0*pow(E_2, 2)*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/M +
      1.25*E_SO_3*Fcal_0/(E_0*M))/E_0) + (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) - 0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*(v*(-13.0*E_11*M +
      (E_0*(2.0*Fcal_11*M + 2.0*Fcal_lnv_11*M*logv) + E_2*(4.0*Fcal_9*M + 4.0*Fcal_lnv_9*M*logv) + E_4*(6.0*Fcal_7*M +
      6.0*Fcal_SO_7*M) + E_6*(8.0*Fcal_5*M + 8.0*Fcal_SO_5*M) + E_8*(10.0*Fcal_3*M + 10.0*Fcal_SO_3*M) +
      E_SO_3*(5.0*Fcal_8*M + 5.0*Fcal_SO_8*M + 5.0*Fcal_lnv_8*M*logv) + E_SO_5*(7.0*Fcal_6*M + 7.0*Fcal_SO_6*M +
      7.0*Fcal_lnv_6*M*logv) + E_SO_7*(9.0*Fcal_4*M + 9.0*Fcal_SQ_4*M) + E_SQ_4*(6.0*Fcal_7*M + 6.0*Fcal_SO_7*M) +
      E_lnv_8*(Fcal_3*M*(10.0*logv + 1.0) + Fcal_SO_3*M*(10.0*logv + 1.0)) + (E_0*(Fcal_2*(-4.0*Fcal_9*M -
      4.0*Fcal_lnv_9*M*logv) + Fcal_3*(-4.0*Fcal_8*M - 4.0*Fcal_SO_8*M - 4.0*Fcal_lnv_8*M*logv) + Fcal_4*(-4.0*Fcal_7*M
      - 4.0*Fcal_SO_7*M) + Fcal_5*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) - 4.0*Fcal_6*Fcal_SO_5*M -
      4.0*Fcal_7*Fcal_SQ_4*M - 4.0*Fcal_8*Fcal_SO_3*M + Fcal_SO_3*(-4.0*Fcal_SO_8*M - 4.0*Fcal_lnv_8*M*logv) +
      Fcal_SO_5*(-4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) - 4.0*Fcal_SO_7*Fcal_SQ_4*M) + E_2*(Fcal_2*(-8.0*Fcal_7*M -
      8.0*Fcal_SO_7*M) + Fcal_3*(-8.0*Fcal_6*M - 8.0*Fcal_SO_6*M - 8.0*Fcal_lnv_6*M*logv) + Fcal_4*(-8.0*Fcal_5*M -
      8.0*Fcal_SO_5*M) - 8.0*Fcal_5*Fcal_SQ_4*M - 8.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(-8.0*Fcal_SO_6*M -
      8.0*Fcal_lnv_6*M*logv) - 8.0*Fcal_SO_5*Fcal_SQ_4*M) + E_4*(Fcal_2*(-12.0*Fcal_5*M - 12.0*Fcal_SO_5*M) +
      Fcal_3*(-12.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) - 12.0*Fcal_4*Fcal_SO_3*M - 12.0*Fcal_SO_3*Fcal_SQ_4*M) +
      E_6*Fcal_2*(-16.0*Fcal_3*M - 16.0*Fcal_SO_3*M) + E_SO_3*(Fcal_2*(-10.0*Fcal_6*M - 10.0*Fcal_SO_6*M -
      10.0*Fcal_lnv_6*M*logv) + Fcal_3*(-10.0*Fcal_5*M - 10.0*Fcal_SO_5*M) + Fcal_4*(-5.0*Fcal_4*M - 10.0*Fcal_SQ_4*M) -
      10.0*Fcal_5*Fcal_SO_3*M - 10.0*Fcal_SO_3*Fcal_SO_5*M - 5.0*pow(Fcal_SQ_4, 2)*M) + E_SO_5*(Fcal_2*(-14.0*Fcal_4*M -
      14.0*Fcal_SQ_4*M) + Fcal_3*(-7.0*Fcal_3*M - 14.0*Fcal_SO_3*M) - 7.0*pow(Fcal_SO_3, 2)*M) - 9.0*E_SO_7*pow(Fcal_2,
      2)*M + E_SQ_4*(Fcal_2*(-12.0*Fcal_5*M - 12.0*Fcal_SO_5*M) + Fcal_3*(-12.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) -
      12.0*Fcal_4*Fcal_SO_3*M - 12.0*Fcal_SO_3*Fcal_SQ_4*M) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_7*M + 6.0*Fcal_SO_7*M) +
      Fcal_3*(12.0*Fcal_6*M + 12.0*Fcal_SO_6*M + 12.0*Fcal_lnv_6*M*logv) + Fcal_4*(12.0*Fcal_5*M + 12.0*Fcal_SO_5*M) +
      12.0*Fcal_5*Fcal_SQ_4*M + 12.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(12.0*Fcal_SO_6*M + 12.0*Fcal_lnv_6*M*logv) +
      12.0*Fcal_SO_5*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + Fcal_4*(6.0*Fcal_4*M +
      12.0*Fcal_SQ_4*M) + 12.0*Fcal_5*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SO_5*M + 6.0*pow(Fcal_SQ_4, 2)*M) +
      Fcal_4*(6.0*Fcal_4*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SQ_4*M) + 6.0*Fcal_5*pow(Fcal_SO_3, 2)*M +
      Fcal_SO_3*(6.0*Fcal_SO_3*Fcal_SO_5*M + 6.0*pow(Fcal_SQ_4, 2)*M)) + E_2*(Fcal_2*(Fcal_2*(12.0*Fcal_5*M +
      12.0*Fcal_SO_5*M) + Fcal_3*(24.0*Fcal_4*M + 24.0*Fcal_SQ_4*M) + 24.0*Fcal_4*Fcal_SO_3*M +
      24.0*Fcal_SO_3*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(4.0*Fcal_3*M + 12.0*Fcal_SO_3*M) + 12.0*pow(Fcal_SO_3, 2)*M) +
      4.0*pow(Fcal_SO_3, 3)*M) + E_4*pow(Fcal_2, 2)*(18.0*Fcal_3*M + 18.0*Fcal_SO_3*M) +
      E_SO_3*Fcal_2*(Fcal_2*(15.0*Fcal_4*M + 15.0*Fcal_SQ_4*M) + Fcal_3*(15.0*Fcal_3*M + 30.0*Fcal_SO_3*M) +
      15.0*pow(Fcal_SO_3, 2)*M) + 7.0*E_SO_5*pow(Fcal_2, 3)*M + E_SQ_4*pow(Fcal_2, 2)*(18.0*Fcal_3*M + 18.0*Fcal_SO_3*M)
      + (E_0*Fcal_2*(Fcal_2*(Fcal_2*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M) + Fcal_3*(-24.0*Fcal_4*M - 24.0*Fcal_SQ_4*M) -
      24.0*Fcal_4*Fcal_SO_3*M - 24.0*Fcal_SO_3*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(-8.0*Fcal_3*M - 24.0*Fcal_SO_3*M) -
      24.0*pow(Fcal_SO_3, 2)*M) - 8.0*pow(Fcal_SO_3, 3)*M) + E_0*pow(Fcal_2, 4)*(10.0*Fcal_3*M +
      10.0*Fcal_SO_3*M)/Fcal_0 + E_2*pow(Fcal_2, 3)*(-16.0*Fcal_3*M - 16.0*Fcal_SO_3*M) - 5.0*E_SO_3*pow(Fcal_2,
      4)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 + (-12.0*E_10*M + E_lnv_10*M*(-12.0*logv - 1.0) + (E_0*(2.0*Fcal_10*M
      + 2.0*Fcal_lnv_10*M*logv) + E_2*(4.0*Fcal_8*M + 4.0*Fcal_SO_8*M + 4.0*Fcal_lnv_8*M*logv) + E_4*(6.0*Fcal_6*M +
      6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) + E_6*(8.0*Fcal_4*M + 8.0*Fcal_SQ_4*M) + 10.0*E_8*Fcal_2*M +
      E_SO_3*(5.0*Fcal_7*M + 5.0*Fcal_SO_7*M) + E_SO_5*(7.0*Fcal_5*M + 7.0*Fcal_SO_5*M) + E_SO_7*(9.0*Fcal_3*M +
      9.0*Fcal_SO_3*M) + E_SQ_4*(6.0*Fcal_6*M + 6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) + E_lnv_8*Fcal_2*M*(10.0*logv +
      1.0) + (E_0*(Fcal_2*(-4.0*Fcal_8*M - 4.0*Fcal_SO_8*M - 4.0*Fcal_lnv_8*M*logv) + Fcal_3*(-4.0*Fcal_7*M -
      4.0*Fcal_SO_7*M) + Fcal_4*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) + Fcal_5*(-2.0*Fcal_5*M -
      4.0*Fcal_SO_5*M) - 4.0*Fcal_6*Fcal_SQ_4*M - 4.0*Fcal_7*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SO_7*M -
      2.0*pow(Fcal_SO_5, 2)*M - 4.0*Fcal_SO_6*Fcal_SQ_4*M - 4.0*Fcal_SQ_4*Fcal_lnv_6*M*logv) +
      E_2*(Fcal_2*(-8.0*Fcal_6*M - 8.0*Fcal_SO_6*M - 8.0*Fcal_lnv_6*M*logv) + Fcal_3*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M) +
      Fcal_4*(-4.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) - 8.0*Fcal_5*Fcal_SO_3*M - 8.0*Fcal_SO_3*Fcal_SO_5*M - 4.0*pow(Fcal_SQ_4,
      2)*M) + E_4*(Fcal_2*(-12.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) + Fcal_3*(-6.0*Fcal_3*M - 12.0*Fcal_SO_3*M) -
      6.0*pow(Fcal_SO_3, 2)*M) - 8.0*E_6*pow(Fcal_2, 2)*M + E_SO_3*(Fcal_2*(-10.0*Fcal_5*M - 10.0*Fcal_SO_5*M) +
      Fcal_3*(-10.0*Fcal_4*M - 10.0*Fcal_SQ_4*M) - 10.0*Fcal_4*Fcal_SO_3*M - 10.0*Fcal_SO_3*Fcal_SQ_4*M) +
      E_SO_5*Fcal_2*(-14.0*Fcal_3*M - 14.0*Fcal_SO_3*M) + E_SQ_4*(Fcal_2*(-12.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) +
      Fcal_3*(-6.0*Fcal_3*M - 12.0*Fcal_SO_3*M) - 6.0*pow(Fcal_SO_3, 2)*M) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_6*M +
      6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) + Fcal_3*(12.0*Fcal_5*M + 12.0*Fcal_SO_5*M) + Fcal_4*(6.0*Fcal_4*M +
      12.0*Fcal_SQ_4*M) + 12.0*Fcal_5*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SO_5*M + 6.0*pow(Fcal_SQ_4, 2)*M) +
      Fcal_3*(Fcal_3*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) + 12.0*Fcal_4*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SQ_4*M) +
      6.0*Fcal_4*pow(Fcal_SO_3, 2)*M + 6.0*pow(Fcal_SO_3, 2)*Fcal_SQ_4*M) + E_2*Fcal_2*(Fcal_2*(12.0*Fcal_4*M +
      12.0*Fcal_SQ_4*M) + Fcal_3*(12.0*Fcal_3*M + 24.0*Fcal_SO_3*M) + 12.0*pow(Fcal_SO_3, 2)*M) + 6.0*E_4*pow(Fcal_2,
      3)*M + E_SO_3*pow(Fcal_2, 2)*(15.0*Fcal_3*M + 15.0*Fcal_SO_3*M) + 6.0*E_SQ_4*pow(Fcal_2, 3)*M + (E_0*pow(Fcal_2,
      2)*(Fcal_2*(-8.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) + Fcal_3*(-12.0*Fcal_3*M - 24.0*Fcal_SO_3*M) - 12.0*pow(Fcal_SO_3,
      2)*M) + 2.0*E_0*pow(Fcal_2, 5)*M/Fcal_0 - 4.0*E_2*pow(Fcal_2, 4)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) +
      (E_0*(2.0*Fcal_9*M + 2.0*Fcal_lnv_9*M*logv) + E_2*(4.0*Fcal_7*M + 4.0*Fcal_SO_7*M) + E_4*(6.0*Fcal_5*M +
      6.0*Fcal_SO_5*M) + E_6*(8.0*Fcal_3*M + 8.0*Fcal_SO_3*M) + E_SO_3*(5.0*Fcal_6*M + 5.0*Fcal_SO_6*M +
      5.0*Fcal_lnv_6*M*logv) + E_SO_5*(7.0*Fcal_4*M + 7.0*Fcal_SQ_4*M) + 9.0*E_SO_7*Fcal_2*M + E_SQ_4*(6.0*Fcal_5*M +
      6.0*Fcal_SO_5*M) + (E_0*(Fcal_2*(-4.0*Fcal_7*M - 4.0*Fcal_SO_7*M) + Fcal_3*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M -
      4.0*Fcal_lnv_6*M*logv) + Fcal_4*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) - 4.0*Fcal_5*Fcal_SQ_4*M -
      4.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(-4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) - 4.0*Fcal_SO_5*Fcal_SQ_4*M) +
      E_2*(Fcal_2*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M) + Fcal_3*(-8.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) - 8.0*Fcal_4*Fcal_SO_3*M
      - 8.0*Fcal_SO_3*Fcal_SQ_4*M) + E_4*Fcal_2*(-12.0*Fcal_3*M - 12.0*Fcal_SO_3*M) + E_SO_3*(Fcal_2*(-10.0*Fcal_4*M -
      10.0*Fcal_SQ_4*M) + Fcal_3*(-5.0*Fcal_3*M - 10.0*Fcal_SO_3*M) - 5.0*pow(Fcal_SO_3, 2)*M) - 7.0*E_SO_5*pow(Fcal_2,
      2)*M + E_SQ_4*Fcal_2*(-12.0*Fcal_3*M - 12.0*Fcal_SO_3*M) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) +
      Fcal_3*(12.0*Fcal_4*M + 12.0*Fcal_SQ_4*M) + 12.0*Fcal_4*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SQ_4*M) +
      Fcal_3*(Fcal_3*(2.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + 6.0*pow(Fcal_SO_3, 2)*M) + 2.0*pow(Fcal_SO_3, 3)*M) +
      E_0*pow(Fcal_2, 3)*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M)/Fcal_0 + E_2*pow(Fcal_2, 2)*(12.0*Fcal_3*M +
      12.0*Fcal_SO_3*M) + 5.0*E_SO_3*pow(Fcal_2, 3)*M)/Fcal_0)/Fcal_0)/pow(Fcal_0, 2)) + (-10.0*E_8*M +
      E_lnv_8*M*(-10.0*logv - 1.0) + (E_0*(2.0*Fcal_8*M + 2.0*Fcal_SO_8*M + 2.0*Fcal_lnv_8*M*logv) + E_2*(4.0*Fcal_6*M +
      4.0*Fcal_SO_6*M + 4.0*Fcal_lnv_6*M*logv) + E_4*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) + 8.0*E_6*Fcal_2*M +
      E_SO_3*(5.0*Fcal_5*M + 5.0*Fcal_SO_5*M) + E_SO_5*(7.0*Fcal_3*M + 7.0*Fcal_SO_3*M) + E_SQ_4*(6.0*Fcal_4*M +
      6.0*Fcal_SQ_4*M) + (E_0*(Fcal_2*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) + Fcal_3*(-4.0*Fcal_5*M
      - 4.0*Fcal_SO_5*M) + Fcal_4*(-2.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_5*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SO_5*M
      - 2.0*pow(Fcal_SQ_4, 2)*M) + E_2*(Fcal_2*(-8.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) + Fcal_3*(-4.0*Fcal_3*M -
      8.0*Fcal_SO_3*M) - 4.0*pow(Fcal_SO_3, 2)*M) - 6.0*E_4*pow(Fcal_2, 2)*M + E_SO_3*Fcal_2*(-10.0*Fcal_3*M -
      10.0*Fcal_SO_3*M) - 6.0*E_SQ_4*pow(Fcal_2, 2)*M + (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      Fcal_3*(6.0*Fcal_3*M + 12.0*Fcal_SO_3*M) + 6.0*pow(Fcal_SO_3, 2)*M) - 2.0*E_0*pow(Fcal_2, 4)*M/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 3)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) + (-9.0*E_SO_7*M + (E_0*(2.0*Fcal_7*M + 2.0*Fcal_SO_7*M)
      + E_2*(4.0*Fcal_5*M + 4.0*Fcal_SO_5*M) + E_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + E_SO_3*(5.0*Fcal_4*M +
      5.0*Fcal_SQ_4*M) + 7.0*E_SO_5*Fcal_2*M + E_SQ_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + (E_0*(Fcal_2*(-4.0*Fcal_5*M -
      4.0*Fcal_SO_5*M) + Fcal_3*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_4*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SQ_4*M)
      + E_0*pow(Fcal_2, 2)*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M) -
      5.0*E_SO_3*pow(Fcal_2, 2)*M)/Fcal_0)/Fcal_0)/Fcal_0) + (-8.0*E_6*M + (E_0*(2.0*Fcal_6*M + 2.0*Fcal_SO_6*M +
      2.0*Fcal_lnv_6*M*logv) + E_2*(4.0*Fcal_4*M + 4.0*Fcal_SQ_4*M) + 6.0*E_4*Fcal_2*M + E_SO_3*(5.0*Fcal_3*M +
      5.0*Fcal_SO_3*M) + 6.0*E_SQ_4*Fcal_2*M + (E_0*(Fcal_2*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) + Fcal_3*(-2.0*Fcal_3*M -
      4.0*Fcal_SO_3*M) - 2.0*pow(Fcal_SO_3, 2)*M) + 2.0*E_0*pow(Fcal_2, 3)*M/Fcal_0 - 4.0*E_2*pow(Fcal_2,
      2)*M)/Fcal_0)/Fcal_0)/Fcal_0) + (-7.0*E_SO_5*M + (E_0*(2.0*Fcal_5*M + 2.0*Fcal_SO_5*M) + E_0*Fcal_2*(-4.0*Fcal_3*M
      - 4.0*Fcal_SO_3*M)/Fcal_0 + E_2*(4.0*Fcal_3*M + 4.0*Fcal_SO_3*M) + 5.0*E_SO_3*Fcal_2*M)/Fcal_0)/Fcal_0) +
      (-6.0*E_4*M - 6.0*E_SQ_4*M + (E_0*(2.0*Fcal_4*M + 2.0*Fcal_SQ_4*M) - 2.0*E_0*pow(Fcal_2, 2)*M/Fcal_0 +
      4.0*E_2*Fcal_2*M)/Fcal_0)/Fcal_0) + (E_0*(2.0*Fcal_3*M + 2.0*Fcal_SO_3*M)/Fcal_0 - 5.0*E_SO_3*M)/Fcal_0) +
      (2.0*E_0*Fcal_2*M/Fcal_0 - 4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_5p5PN_Q : public TaylorTn_Q


class TaylorTn_6p0PN_Q : public TaylorTn_Q {
private:
  const Quaternions::Quaternion xHat, yHat, zHat;
  const double M1, M2;
  double v;
  const Quaternions::Quaternion S_chi1, S_chi2;
  double rfrak_chi1_x, rfrak_chi1_y, rfrak_chi2_x, rfrak_chi2_y, rfrak_frame_x, rfrak_frame_y, rfrak_frame_z;
  const double M, delta, nu;
  Quaternions::Quaternion R, nHat, lambdaHat, ellHat, R_S1, R_S2, chiVec1, chiVec2;
  const double chi1chi1, chi1chi2, chi2chi2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, chi_s_ell, chi_a_ell, logv, Fcal_coeff;
  const double Fcal_0, Fcal_2, Fcal_3, Fcal_4, Fcal_5, Fcal_6, Fcal_lnv_6, Fcal_7, Fcal_8, Fcal_lnv_8, Fcal_9,
               Fcal_lnv_9, Fcal_10, Fcal_lnv_10, Fcal_11, Fcal_lnv_11, Fcal_12, Fcal_lnv_12, Fcal_lnv2_12;
  double Fcal_SQ_4, Fcal_SO_3, Fcal_SO_5, Fcal_SO_6, Fcal_SO_7, Fcal_SO_8;
  const double E_0, E_2, E_4, E_6, E_8, E_lnv_8, E_10, E_lnv_10, E_11, E_12, E_lnv_12;
  double E_SQ_4, E_SO_3, E_SO_5, E_SO_7;
  double Phi;
  const bool EvolveSpin1, EvolveSpin2;

public:
  TaylorTn_6p0PN_Q(const Quaternions::Quaternion xHat_i, const Quaternions::Quaternion yHat_i, const Quaternions::Quaternion
           zHat_i, const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion S_chi1_i, const
           Quaternions::Quaternion S_chi2_i, const double rfrak_chi1_x_i, const double rfrak_chi1_y_i, const double
           rfrak_chi2_x_i, const double rfrak_chi2_y_i, const double rfrak_frame_x_i, const double rfrak_frame_y_i,
           const double rfrak_frame_z_i) :
    xHat(xHat_i), yHat(yHat_i), zHat(zHat_i), M1(M1_i), M2(M2_i), v(v_i), S_chi1(S_chi1_i), S_chi2(S_chi2_i),
    rfrak_chi1_x(rfrak_chi1_x_i), rfrak_chi1_y(rfrak_chi1_y_i), rfrak_chi2_x(rfrak_chi2_x_i),
    rfrak_chi2_y(rfrak_chi2_y_i), rfrak_frame_x(rfrak_frame_x_i), rfrak_frame_y(rfrak_frame_y_i),
    rfrak_frame_z(rfrak_frame_z_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), R(exp(rfrak_frame_x*xHat +
    rfrak_frame_y*yHat + rfrak_frame_z*zHat)), nHat(R*xHat*conjugate(R)), lambdaHat(R*yHat*conjugate(R)),
    ellHat(R*zHat*conjugate(R)), R_S1(exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat)), R_S2(exp(rfrak_chi2_x*xHat +
    rfrak_chi2_y*yHat)), chiVec1(S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1)),
    chiVec2(S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2)), chi1chi1(chiVec1.normsquared()),
    chi1chi2(chiVec1.dot(chiVec2)), chi2chi2(chiVec2.normsquared()), chi1_n(chiVec1.dot(nHat)),
    chi1_lambda(chiVec1.dot(lambdaHat)), chi1_ell(chiVec1.dot(ellHat)), chi2_n(chiVec2.dot(nHat)),
    chi2_lambda(chiVec2.dot(lambdaHat)), chi2_ell(chiVec2.dot(ellHat)), S_ell(pow(M1, 2)*chi1_ell + pow(M2,
    2)*chi2_ell), S_n(pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda),
    Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda +
    M2*chi2_lambda)), chi_s_ell(0.5*chi1_ell + 0.5*chi2_ell), chi_a_ell(0.5*chi1_ell - 0.5*chi2_ell), logv(log(v)),
    Fcal_coeff(6.4*pow(nu, 2)*pow(v, 10)), Fcal_0(1.00000000000000), Fcal_2(-2.91666666666667*nu - 3.71130952380952),
    Fcal_3(12.5663706143592), Fcal_4(3.61111111111111*pow(nu, 2) + 18.3948412698413*nu - 4.92846119929453),
    Fcal_5(-76.3145215434521*nu - 38.2928354546934), Fcal_6(-2.39197530864198*pow(nu, 3) - 31.2179232804233*pow(nu, 2) -
    8.87205344238227*nu + 115.731716675611), Fcal_lnv_6(-16.3047619047619), Fcal_7(200.905057974359*pow(nu, 2) +
    390.417427312002*nu - 101.509595959742), Fcal_8(-117.504390722677), Fcal_lnv_8(52.7430839002268),
    Fcal_9(719.128342233430), Fcal_lnv_9(-204.891680874123), Fcal_10(-1216.90699131704), Fcal_lnv_10(116.639876594109),
    Fcal_11(958.934970119567), Fcal_lnv_11(473.624478174231), Fcal_12(2034.78998213038), Fcal_lnv_12(-1900.72932518810),
    Fcal_lnv2_12(132.922630385488), Fcal_SQ_4(chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) - 2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu -
    0.463541666666667) + chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) +
    pow(chi_s_ell, 2)*(0.0416666666666667*nu + 2.98958333333333)), Fcal_SO_3((-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M,
    2)), Fcal_SO_5((S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2)),
    Fcal_SO_6((-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2)),
    Fcal_SO_7((S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
    Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2)),
    Fcal_SO_8((3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
    3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2)), E_0(1.00000000000000),
    E_2(-0.0833333333333333*nu - 0.75), E_4(-0.0416666666666667*pow(nu, 2) + 2.375*nu - 3.375),
    E_6(-0.00675154320987654*pow(nu, 3) - 1.61458333333333*pow(nu, 2) + 38.7246294907293*nu - 10.546875),
    E_8(0.0024755658436214*pow(nu, 4) + 0.174189814814815*pow(nu, 3) - 90.1327990262052*pow(nu, 2) + 153.88379682994*nu
    - 31.0078125), E_lnv_8(59.7333333333333*nu), E_10(0.001953125*pow(nu, 5) + 0.107421875*pow(nu, 4) +
    83.4293954895551*pow(nu, 3) - 71.3641942901125*pow(nu, 2) - 62.1764445589718*nu - 89.701171875),
    E_lnv_10(-262.4*pow(nu, 2) - 285.028571428571*nu), E_11(273.188907832164*nu), E_12(0.000404407912284713*pow(nu, 6) +
    0.0207328639403292*pow(nu, 5) - 33.3947463172536*pow(nu, 4) - 701.460497654495*pow(nu, 3) + 2936.51869895088*pow(nu,
    2) + 3015.56151979737*nu - 258.4248046875), E_lnv_12(362.42962962963*pow(nu, 3) + 757.219047619048*pow(nu, 2) -
    462.61822457378*nu), E_SQ_4(-1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 +
    3.0*chi_a_ell*chi_s_ell) + nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu +
    1.0)), E_SO_3((4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2)), E_SO_5((S_ell*(-6.77777777777778*nu + 11.0)
    + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2)), E_SO_7((S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu +
    33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu + 6.75))/pow(M, 2)),
    Phi(0.0), EvolveSpin1(S_chi1.normsquared()>1e-12), EvolveSpin2(S_chi2.normsquared()>1e-12)
  { }

  void Recalculate(double t, const double* y) {
    v = y[0];
    rfrak_chi1_x = y[1];
    rfrak_chi1_y = y[2];
    rfrak_chi2_x = y[3];
    rfrak_chi2_y = y[4];
    rfrak_frame_x = y[5];
    rfrak_frame_y = y[6];
    rfrak_frame_z = y[7];
    Phi = y[8];

    R = exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat);
    nHat = R*xHat*conjugate(R);
    lambdaHat = R*yHat*conjugate(R);
    ellHat = R*zHat*conjugate(R);
    R_S1 = exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat);
    R_S2 = exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat);
    chiVec1 = S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1);
    chiVec2 = S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2);
    chi1_n = chiVec1.dot(nHat);
    chi1_lambda = chiVec1.dot(lambdaHat);
    chi1_ell = chiVec1.dot(ellHat);
    chi2_n = chiVec2.dot(nHat);
    chi2_lambda = chiVec2.dot(lambdaHat);
    chi2_ell = chiVec2.dot(ellHat);
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    chi_s_ell = 0.5*chi1_ell + 0.5*chi2_ell;
    chi_a_ell = 0.5*chi1_ell - 0.5*chi2_ell;
    logv = log(v);
    Fcal_coeff = 6.4*pow(nu, 2)*pow(v, 10);
    Fcal_SQ_4 = chi1chi1*(-0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) -
      2.14583333333333*chi1chi2*nu + chi2chi2*(0.463541666666667*delta + 0.927083333333333*nu - 0.463541666666667) +
      chi_a_ell*(chi_a_ell*(-12.0*nu + 2.98958333333333) + 5.97916666666667*chi_s_ell*delta) + pow(chi_s_ell,
      2)*(0.0416666666666667*nu + 2.98958333333333);
    Fcal_SO_3 = (-4.0*S_ell - 1.25*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_5 = (S_ell*(30.2222222222222*nu - 4.5) + Sigma_ell*delta*(10.75*nu - 0.8125))/pow(M, 2);
    Fcal_SO_6 = (-50.2654824574367*S_ell - 16.2315620435473*Sigma_ell*delta)/pow(M, 2);
    Fcal_SO_7 = (S_ell*(-104.074074074074*pow(nu, 2) + 32.6560846560847*nu + 70.053644914756) +
      Sigma_ell*delta*(-41.6944444444444*pow(nu, 2) + 14.6746031746032*nu + 28.3779761904762))/pow(M, 2);
    Fcal_SO_8 = (3.14159265358979*S_ell*(192.763888888889*nu - 36.3020833333333) +
      3.14159265358979*Sigma_ell*delta*(64.7733134920635*nu - 10.6592261904762))/pow(M, 2);
    E_SQ_4 = -1.5*pow(chi_a_ell, 2) - 1.5*pow(chi_s_ell, 2) - delta*(0.5*chi2chi2 + 3.0*chi_a_ell*chi_s_ell) +
      nu*(chi1chi2 + 6.0*pow(chi_a_ell, 2)) + 0.25*(chi1chi1 + chi2chi2)*(delta - 2.0*nu + 1.0);
    E_SO_3 = (4.66666666666667*S_ell + 2.0*Sigma_ell*delta)/pow(M, 2);
    E_SO_5 = (S_ell*(-6.77777777777778*nu + 11.0) + Sigma_ell*delta*(-3.33333333333333*nu + 3.0))/pow(M, 2);
    E_SO_7 = (S_ell*(2.41666666666667*pow(nu, 2) - 91.75*nu + 33.75) + Sigma_ell*delta*(1.25*pow(nu, 2) - 39.0*nu +
      6.75))/pow(M, 2);
  }

  Quaternions::Quaternion OmegaVec_chiVec_1() {
    double Omega1_coeff = pow(v, 5)/M;
    return Omega1_coeff*(ellHat*(-0.75*delta + 0.5*nu + pow(v, 2)*(delta*(0.625*nu - 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(-0.15625*nu + 4.875) - 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi1_n*nu +
      3.0*pow(M2, 2)*chi2_n/pow(M, 2)) - pow(M2, 2)*chiVec2*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec_chiVec_2() {
    double Omega2_coeff = pow(v, 5)/M;
    return Omega2_coeff*(ellHat*(0.75*delta + 0.5*nu + pow(v, 2)*(delta*(-0.625*nu + 0.5625) +
      nu*(-0.0416666666666667*nu + 1.25) + pow(v, 2)*(delta*(nu*(0.15625*nu - 4.875) + 0.84375) +
      nu*(nu*(-0.0208333333333333*nu - 3.28125) + 0.1875) + 0.84375) + 0.5625) + 0.75) + nHat*v*(3.0*chi2_n*nu +
      3.0*pow(M1, 2)*chi1_n/pow(M, 2)) - pow(M1, 2)*chiVec1*v/pow(M, 2));
  }
  Quaternions::Quaternion OmegaVec() {
    double gamma_PN_2 = -0.333333333333333*nu + 1.0;
    double gamma_PN_6 = 0.0123456790123457*pow(nu, 3) + 6.36111111111111*pow(nu, 2) - 2.98177812235564*nu + 1.0;
    double a_ell_0 = 7.0*S_n + 3.0*Sigma_n*delta;
    double gamma_PN_3 = (1.66666666666667*S_ell + Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_7 = (S_ell*(-6.0*pow(nu, 2) - 10.5833333333333*nu + 5.0) - 2.66666666666667*Sigma_ell*delta*pow(nu,
      2) + Sigma_ell*delta*(-10.1666666666667*nu + 3.0))/pow(M, 2);
    double gamma_PN_5 = (S_ell*(0.888888888888889*nu + 3.33333333333333) + 2.0*Sigma_ell*delta)/pow(M, 2);
    double gamma_PN_0 = 1.00000000000000;
    double a_ell_2 = S_n*(-9.66666666666667*nu - 10.0) + Sigma_n*delta*(-4.5*nu - 6.0);
    double gamma_PN_4 = -5.41666666666667*nu + 1.0;
    double a_ell_4 = S_n*(5.77777777777778*pow(nu, 2) + 14.75*nu + 1.5) + Sigma_n*delta*(2.83333333333333*pow(nu, 2) +
      9.125*nu + 1.5);
    return ellHat*pow(v, 3)/M + nHat*pow(v, 6)*(a_ell_0 + pow(v, 2)*(a_ell_2 + a_ell_4*pow(v, 2)))*(gamma_PN_0 + pow(v,
      2)*(gamma_PN_2 + v*(gamma_PN_3 + v*(gamma_PN_4 + v*(gamma_PN_5 + v*(gamma_PN_6 + gamma_PN_7*v))))))/pow(M, 3);
  }
  Quaternions::Quaternion OrbitalAngularMomentum() {
    Quaternions::Quaternion L_4 = ellHat*(0.0416666666666667*pow(nu, 2) - 2.375*nu + 3.375);
    double L_coeff = pow(M, 2)*nu/v;
    Quaternions::Quaternion L_SO_7 = 0.0625*ellHat*(-29.0*S_ell*pow(nu, 2) + 1101.0*S_ell*nu - 405.0*S_ell -
      15.0*Sigma_ell*delta*pow(nu, 2) + 468.0*Sigma_ell*delta*nu - 81.0*Sigma_ell*delta)/pow(M, 2) +
      0.0416666666666667*lambdaHat*(-32.0*S_lambda*pow(nu, 2) + 2.0*S_lambda*nu - 174.0*S_lambda -
      16.0*Sigma_lambda*delta*pow(nu, 2) - 79.0*Sigma_lambda*delta*nu - 12.0*Sigma_lambda*delta)/pow(M, 2) +
      0.0208333333333333*nHat*(11.0*S_n*pow(nu, 2) - 1331.0*S_n*nu + 183.0*S_n + 5.0*Sigma_n*delta*pow(nu, 2) -
      734.0*Sigma_n*delta*nu + 183.0*Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_8 = ellHat*(-0.714285714285714*nu*(0.0024755658436214*pow(nu, 3) +
      0.174189814814815*pow(nu, 2) - 90.1327990262052*nu + 153.88379682994) + 1.82857142857143*nu + 22.1484375);
    Quaternions::Quaternion L_6 = ellHat*(0.00540123456790123*pow(nu, 3) + 1.29166666666667*pow(nu, 2) -
      30.9797035925835*nu + 8.4375);
    Quaternions::Quaternion L_SO_3 = 0.166666666666667*ellHat*(-35.0*S_ell - 15.0*Sigma_ell*delta)/pow(M, 2) +
      lambdaHat*(-3.0*S_lambda - Sigma_lambda*delta)/pow(M, 2) + 0.5*nHat*(S_n + Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_2 = ellHat*(0.166666666666667*nu + 1.5);
    Quaternions::Quaternion L_0 = ellHat;
    Quaternions::Quaternion L_lnv_8 = -42.6666666666667*ellHat*nu;
    Quaternions::Quaternion L_lnv_10 = 2.0*ellHat*nu*(87.4666666666667*nu + 95.0095238095238);
    Quaternions::Quaternion L_SO_5 = 0.0138888888888889*ellHat*(427.0*S_ell*nu - 693.0*S_ell + 210.0*Sigma_ell*delta*nu
      - 189.0*Sigma_ell*delta)/pow(M, 2) + 0.166666666666667*lambdaHat*(18.0*S_lambda*nu - 21.0*S_lambda +
      8.0*Sigma_lambda*delta*nu - 3.0*Sigma_lambda*delta)/pow(M, 2) + 0.0416666666666667*nHat*(-19.0*S_n*nu + 33.0*S_n -
      10.0*Sigma_n*delta*nu + 33.0*Sigma_n*delta)/pow(M, 2);
    Quaternions::Quaternion L_10 = ellHat*(nu*(-4.85925925925926*nu - 5.27830687830688) + 59.80078125);
    return L_coeff*(L_0 + pow(v, 2)*(L_2 + v*(L_SO_3 + v*(L_4 + v*(L_SO_5 + v*(L_6 + v*(L_SO_7 + v*(L_8 + L_lnv_8*log(v)
      + pow(v, 2)*(L_10 + L_lnv_10*log(v))))))))));
  }

  int TaylorT1(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double Flux = Fcal_coeff*(Fcal_0 + pow(v, 2)*(Fcal_2 + v*(Fcal_3 + Fcal_SO_3 + v*(Fcal_4 + Fcal_SQ_4 +
      v*(Fcal_5 + Fcal_SO_5 + v*(Fcal_6 + Fcal_SO_6 + Fcal_lnv_6*logv + v*(Fcal_7 + Fcal_SO_7 + v*(Fcal_8 + Fcal_SO_8 +
      Fcal_lnv_8*logv + v*(Fcal_9 + Fcal_lnv_9*logv + v*(Fcal_10 + Fcal_lnv_10*logv + v*(Fcal_11 + Fcal_lnv_11*logv +
      v*(Fcal_12 + Fcal_lnv2_12*pow(logv, 2) + Fcal_lnv_12*logv))))))))))));
    const double dEdv = -0.5*M*nu*v*(2.0*E_0 + pow(v, 2)*(4.0*E_2 + v*(5.0*E_SO_3 + v*(6.0*E_4 + 6.0*E_SQ_4 +
      v*(7.0*E_SO_5 + v*(8.0*E_6 + v*(9.0*E_SO_7 + v*(10.0*E_8 + E_lnv_8*(10.0*logv + 1.0) + pow(v, 2)*(12.0*E_10 +
      E_lnv_10*(12.0*logv + 1.0) + v*(13.0*E_11 + v*(14.0*E_12 + E_lnv_12*(14.0*logv + 1.0))))))))))));
    const double Absorption = 0;
    const double dvdt_T1 = (-Absorption - Flux)/dEdv;
    if(dvdt_T1<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T1, y, dydt);
  }

  int TaylorT4(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dvdt_T4 = -2.0*Fcal_coeff*(pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*(v*(v*((-0.5*Fcal_12 -
      0.5*Fcal_lnv2_12*pow(logv, 2) - 0.5*Fcal_lnv_12*logv)/M + ((3.0*E_10*Fcal_2 + 3.5*E_12*Fcal_0 + E_2*(1.0*Fcal_10 +
      1.0*Fcal_lnv_10*logv) + E_4*(1.5*Fcal_8 + 1.5*Fcal_SO_8 + 1.5*Fcal_lnv_8*logv) + E_6*(2.0*Fcal_6 + 2.0*Fcal_SO_6 +
      2.0*Fcal_lnv_6*logv) + E_8*(2.5*Fcal_4 + 2.5*Fcal_SQ_4) + E_SO_3*(1.25*Fcal_9 + 1.25*Fcal_lnv_9*logv) +
      E_SO_5*(1.75*Fcal_7 + 1.75*Fcal_SO_7) + E_SO_7*(2.25*Fcal_5 + 2.25*Fcal_SO_5) + E_SQ_4*(1.5*Fcal_8 + 1.5*Fcal_SO_8
      + 1.5*Fcal_lnv_8*logv) + E_lnv_10*Fcal_2*(3.0*logv + 0.25) + E_lnv_12*Fcal_0*(3.5*logv + 0.25) +
      E_lnv_8*(Fcal_4*(2.5*logv + 0.25) + Fcal_SQ_4*(2.5*logv + 0.25)))/M + ((E_2*(-12.0*E_10*Fcal_0 + E_2*(-2.0*Fcal_8
      - 2.0*Fcal_SO_8 - 2.0*Fcal_lnv_8*logv) + E_4*(-6.0*Fcal_6 - 6.0*Fcal_SO_6 - 6.0*Fcal_lnv_6*logv) +
      E_6*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) - 10.0*E_8*Fcal_2 + E_SO_3*(-5.0*Fcal_7 - 5.0*Fcal_SO_7) + E_SO_5*(-7.0*Fcal_5 -
      7.0*Fcal_SO_5) + E_SO_7*(-9.0*Fcal_3 - 9.0*Fcal_SO_3) + E_SQ_4*(-6.0*Fcal_6 - 6.0*Fcal_SO_6 - 6.0*Fcal_lnv_6*logv)
      + E_lnv_10*Fcal_0*(-12.0*logv - 1.0) + E_lnv_8*Fcal_2*(-10.0*logv - 1.0)) + E_4*(E_4*(-4.5*Fcal_4 - 4.5*Fcal_SQ_4)
      - 12.0*E_6*Fcal_2 - 15.0*E_8*Fcal_0 + E_SO_3*(-7.5*Fcal_5 - 7.5*Fcal_SO_5) + E_SO_5*(-10.5*Fcal_3 -
      10.5*Fcal_SO_3) + E_SQ_4*(-9.0*Fcal_4 - 9.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-15.0*logv - 1.5)) + E_6*(-8.0*E_6*Fcal_0
      + E_SO_3*(-10.0*Fcal_3 - 10.0*Fcal_SO_3) - 12.0*E_SQ_4*Fcal_2) - 15.0*E_8*E_SQ_4*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_6 - 3.125*Fcal_SO_6 - 3.125*Fcal_lnv_6*logv) + E_SO_5*(-8.75*Fcal_4 - 8.75*Fcal_SQ_4)
      - 11.25*E_SO_7*Fcal_2 + E_SQ_4*(-7.5*Fcal_5 - 7.5*Fcal_SO_5)) + E_SO_5*(-6.125*E_SO_5*Fcal_2 - 15.75*E_SO_7*Fcal_0
      + E_SQ_4*(-10.5*Fcal_3 - 10.5*Fcal_SO_3)) + E_SQ_4*(E_SQ_4*(-4.5*Fcal_4 - 4.5*Fcal_SQ_4) +
      E_lnv_8*Fcal_0*(-15.0*logv - 1.5)))/M + ((E_2*(E_2*(E_2*(4.0*Fcal_6 + 4.0*Fcal_SO_6 + 4.0*Fcal_lnv_6*logv) +
      E_4*(18.0*Fcal_4 + 18.0*Fcal_SQ_4) + 24.0*E_6*Fcal_2 + 30.0*E_8*Fcal_0 + E_SO_3*(15.0*Fcal_5 + 15.0*Fcal_SO_5) +
      E_SO_5*(21.0*Fcal_3 + 21.0*Fcal_SO_3) + E_SQ_4*(18.0*Fcal_4 + 18.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(30.0*logv + 3.0))
      + E_4*(27.0*E_4*Fcal_2 + 72.0*E_6*Fcal_0 + E_SO_3*(45.0*Fcal_3 + 45.0*Fcal_SO_3) + 54.0*E_SQ_4*Fcal_2) +
      72.0*E_6*E_SQ_4*Fcal_0 + E_SO_3*(E_SO_3*(18.75*Fcal_4 + 18.75*Fcal_SQ_4) + 52.5*E_SO_5*Fcal_2 + 67.5*E_SO_7*Fcal_0
      + E_SQ_4*(45.0*Fcal_3 + 45.0*Fcal_SO_3)) + 36.75*pow(E_SO_5, 2)*Fcal_0 + 27.0*pow(E_SQ_4, 2)*Fcal_2) +
      E_4*(E_4*(13.5*E_4*Fcal_0 + 40.5*E_SQ_4*Fcal_0) + E_SO_3*(28.125*E_SO_3*Fcal_2 + 78.75*E_SO_5*Fcal_0) +
      40.5*pow(E_SQ_4, 2)*Fcal_0) + 37.5*E_6*pow(E_SO_3, 2)*Fcal_0 + E_SO_3*(E_SO_3*(E_SO_3*(7.8125*Fcal_3 +
      7.8125*Fcal_SO_3) + 28.125*E_SQ_4*Fcal_2) + 78.75*E_SO_5*E_SQ_4*Fcal_0) + 13.5*pow(E_SQ_4, 3)*Fcal_0)/M +
      ((E_2*(E_2*(E_2*(E_2*(-8.0*Fcal_4 - 8.0*Fcal_SQ_4) - 48.0*E_4*Fcal_2 - 64.0*E_6*Fcal_0 + E_SO_3*(-40.0*Fcal_3 -
      40.0*Fcal_SO_3) - 48.0*E_SQ_4*Fcal_2) + E_4*(-108.0*E_4*Fcal_0 - 216.0*E_SQ_4*Fcal_0) +
      E_SO_3*(-75.0*E_SO_3*Fcal_2 - 210.0*E_SO_5*Fcal_0) - 108.0*pow(E_SQ_4, 2)*Fcal_0) - 225.0*E_4*pow(E_SO_3,
      2)*Fcal_0 - 225.0*pow(E_SO_3, 2)*E_SQ_4*Fcal_0) - 19.53125*pow(E_SO_3, 4)*Fcal_0)/M + (pow(E_2,
      3)*(E_2*(16.0*E_2*Fcal_2 + 120.0*E_4*Fcal_0 + 120.0*E_SQ_4*Fcal_0) + 250.0*pow(E_SO_3, 2)*Fcal_0)/M -
      32.0*pow(E_2, 6)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0)/E_0)/E_0 + ((-0.5*Fcal_11 - 0.5*Fcal_lnv_11*logv)/M +
      ((3.25*E_11*Fcal_0 + E_2*(1.0*Fcal_9 + 1.0*Fcal_lnv_9*logv) + E_4*(1.5*Fcal_7 + 1.5*Fcal_SO_7) + E_6*(2.0*Fcal_5 +
      2.0*Fcal_SO_5) + E_8*(2.5*Fcal_3 + 2.5*Fcal_SO_3) + E_SO_3*(1.25*Fcal_8 + 1.25*Fcal_SO_8 + 1.25*Fcal_lnv_8*logv) +
      E_SO_5*(1.75*Fcal_6 + 1.75*Fcal_SO_6 + 1.75*Fcal_lnv_6*logv) + E_SO_7*(2.25*Fcal_4 + 2.25*Fcal_SQ_4) +
      E_SQ_4*(1.5*Fcal_7 + 1.5*Fcal_SO_7) + E_lnv_8*(Fcal_3*(2.5*logv + 0.25) + Fcal_SO_3*(2.5*logv + 0.25)))/M +
      ((E_2*(E_2*(-2.0*Fcal_7 - 2.0*Fcal_SO_7) + E_4*(-6.0*Fcal_5 - 6.0*Fcal_SO_5) + E_6*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) +
      E_SO_3*(-5.0*Fcal_6 - 5.0*Fcal_SO_6 - 5.0*Fcal_lnv_6*logv) + E_SO_5*(-7.0*Fcal_4 - 7.0*Fcal_SQ_4) -
      9.0*E_SO_7*Fcal_2 + E_SQ_4*(-6.0*Fcal_5 - 6.0*Fcal_SO_5)) + E_4*(E_4*(-4.5*Fcal_3 - 4.5*Fcal_SO_3) +
      E_SO_3*(-7.5*Fcal_4 - 7.5*Fcal_SQ_4) - 10.5*E_SO_5*Fcal_2 - 13.5*E_SO_7*Fcal_0 + E_SQ_4*(-9.0*Fcal_3 -
      9.0*Fcal_SO_3)) + E_6*(-10.0*E_SO_3*Fcal_2 - 14.0*E_SO_5*Fcal_0) - 12.5*E_8*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(-3.125*Fcal_5 - 3.125*Fcal_SO_5) + E_SO_5*(-8.75*Fcal_3 - 8.75*Fcal_SO_3) + E_SQ_4*(-7.5*Fcal_4 -
      7.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-12.5*logv - 1.25)) - 10.5*E_SO_5*E_SQ_4*Fcal_2 - 13.5*E_SO_7*E_SQ_4*Fcal_0 +
      pow(E_SQ_4, 2)*(-4.5*Fcal_3 - 4.5*Fcal_SO_3))/M + ((E_2*(E_2*(E_2*(4.0*Fcal_5 + 4.0*Fcal_SO_5) + E_4*(18.0*Fcal_3
      + 18.0*Fcal_SO_3) + E_SO_3*(15.0*Fcal_4 + 15.0*Fcal_SQ_4) + 21.0*E_SO_5*Fcal_2 + 27.0*E_SO_7*Fcal_0 +
      E_SQ_4*(18.0*Fcal_3 + 18.0*Fcal_SO_3)) + E_4*(45.0*E_SO_3*Fcal_2 + 63.0*E_SO_5*Fcal_0) + 60.0*E_6*E_SO_3*Fcal_0 +
      E_SO_3*(E_SO_3*(18.75*Fcal_3 + 18.75*Fcal_SO_3) + 45.0*E_SQ_4*Fcal_2) + 63.0*E_SO_5*E_SQ_4*Fcal_0) +
      E_4*(33.75*E_4*E_SO_3*Fcal_0 + 67.5*E_SO_3*E_SQ_4*Fcal_0) + E_SO_3*(E_SO_3*(7.8125*E_SO_3*Fcal_2 +
      32.8125*E_SO_5*Fcal_0) + 33.75*pow(E_SQ_4, 2)*Fcal_0))/M + (E_2*(E_2*(E_2*(E_2*(-8.0*Fcal_3 - 8.0*Fcal_SO_3) -
      40.0*E_SO_3*Fcal_2 - 56.0*E_SO_5*Fcal_0) - 180.0*E_4*E_SO_3*Fcal_0 - 180.0*E_SO_3*E_SQ_4*Fcal_0) -
      62.5*pow(E_SO_3, 3)*Fcal_0)/M + 100.0*pow(E_2, 4)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_10
      - 0.5*Fcal_lnv_10*logv)/M + ((3.0*E_10*Fcal_0 + E_2*(1.0*Fcal_8 + 1.0*Fcal_SO_8 + 1.0*Fcal_lnv_8*logv) +
      E_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 + 1.5*Fcal_lnv_6*logv) + E_6*(2.0*Fcal_4 + 2.0*Fcal_SQ_4) + 2.5*E_8*Fcal_2 +
      E_SO_3*(1.25*Fcal_7 + 1.25*Fcal_SO_7) + E_SO_5*(1.75*Fcal_5 + 1.75*Fcal_SO_5) + E_SO_7*(2.25*Fcal_3 +
      2.25*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_6 + 1.5*Fcal_SO_6 + 1.5*Fcal_lnv_6*logv) + E_lnv_10*Fcal_0*(3.0*logv + 0.25) +
      E_lnv_8*Fcal_2*(2.5*logv + 0.25))/M + ((E_2*(E_2*(-2.0*Fcal_6 - 2.0*Fcal_SO_6 - 2.0*Fcal_lnv_6*logv) +
      E_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) - 8.0*E_6*Fcal_2 - 10.0*E_8*Fcal_0 + E_SO_3*(-5.0*Fcal_5 - 5.0*Fcal_SO_5) +
      E_SO_5*(-7.0*Fcal_3 - 7.0*Fcal_SO_3) + E_SQ_4*(-6.0*Fcal_4 - 6.0*Fcal_SQ_4) + E_lnv_8*Fcal_0*(-10.0*logv - 1.0)) +
      E_4*(-4.5*E_4*Fcal_2 - 12.0*E_6*Fcal_0 + E_SO_3*(-7.5*Fcal_3 - 7.5*Fcal_SO_3) - 9.0*E_SQ_4*Fcal_2) -
      12.0*E_6*E_SQ_4*Fcal_0 + E_SO_3*(E_SO_3*(-3.125*Fcal_4 - 3.125*Fcal_SQ_4) - 8.75*E_SO_5*Fcal_2 -
      11.25*E_SO_7*Fcal_0 + E_SQ_4*(-7.5*Fcal_3 - 7.5*Fcal_SO_3)) - 6.125*pow(E_SO_5, 2)*Fcal_0 - 4.5*pow(E_SQ_4,
      2)*Fcal_2)/M + ((E_2*(E_2*(E_2*(4.0*Fcal_4 + 4.0*Fcal_SQ_4) + 18.0*E_4*Fcal_2 + 24.0*E_6*Fcal_0 +
      E_SO_3*(15.0*Fcal_3 + 15.0*Fcal_SO_3) + 18.0*E_SQ_4*Fcal_2) + E_4*(27.0*E_4*Fcal_0 + 54.0*E_SQ_4*Fcal_0) +
      E_SO_3*(18.75*E_SO_3*Fcal_2 + 52.5*E_SO_5*Fcal_0) + 27.0*pow(E_SQ_4, 2)*Fcal_0) + 28.125*E_4*pow(E_SO_3, 2)*Fcal_0
      + 28.125*pow(E_SO_3, 2)*E_SQ_4*Fcal_0)/M + (pow(E_2, 2)*(E_2*(-8.0*E_2*Fcal_2 - 48.0*E_4*Fcal_0 -
      48.0*E_SQ_4*Fcal_0) - 75.0*pow(E_SO_3, 2)*Fcal_0)/M + 16.0*pow(E_2, 5)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0)/E_0) +
      ((-0.5*Fcal_9 - 0.5*Fcal_lnv_9*logv)/M + ((E_2*(1.0*Fcal_7 + 1.0*Fcal_SO_7) + E_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5) +
      E_6*(2.0*Fcal_3 + 2.0*Fcal_SO_3) + E_SO_3*(1.25*Fcal_6 + 1.25*Fcal_SO_6 + 1.25*Fcal_lnv_6*logv) +
      E_SO_5*(1.75*Fcal_4 + 1.75*Fcal_SQ_4) + 2.25*E_SO_7*Fcal_2 + E_SQ_4*(1.5*Fcal_5 + 1.5*Fcal_SO_5))/M +
      ((E_2*(E_2*(-2.0*Fcal_5 - 2.0*Fcal_SO_5) + E_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3) + E_SO_3*(-5.0*Fcal_4 -
      5.0*Fcal_SQ_4) - 7.0*E_SO_5*Fcal_2 - 9.0*E_SO_7*Fcal_0 + E_SQ_4*(-6.0*Fcal_3 - 6.0*Fcal_SO_3)) +
      E_4*(-7.5*E_SO_3*Fcal_2 - 10.5*E_SO_5*Fcal_0) - 10.0*E_6*E_SO_3*Fcal_0 + E_SO_3*(E_SO_3*(-3.125*Fcal_3 -
      3.125*Fcal_SO_3) - 7.5*E_SQ_4*Fcal_2) - 10.5*E_SO_5*E_SQ_4*Fcal_0)/M + ((E_2*(E_2*(E_2*(4.0*Fcal_3 +
      4.0*Fcal_SO_3) + 15.0*E_SO_3*Fcal_2 + 21.0*E_SO_5*Fcal_0) + 45.0*E_4*E_SO_3*Fcal_0 + 45.0*E_SO_3*E_SQ_4*Fcal_0) +
      7.8125*pow(E_SO_3, 3)*Fcal_0)/M - 40.0*pow(E_2, 3)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0) + ((-0.5*Fcal_8 -
      0.5*Fcal_SO_8 - 0.5*Fcal_lnv_8*logv)/M + ((E_2*(1.0*Fcal_6 + 1.0*Fcal_SO_6 + 1.0*Fcal_lnv_6*logv) +
      E_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + 2.0*E_6*Fcal_2 + 2.5*E_8*Fcal_0 + E_SO_3*(1.25*Fcal_5 + 1.25*Fcal_SO_5) +
      E_SO_5*(1.75*Fcal_3 + 1.75*Fcal_SO_3) + E_SQ_4*(1.5*Fcal_4 + 1.5*Fcal_SQ_4) + E_lnv_8*Fcal_0*(2.5*logv + 0.25))/M
      + ((E_2*(E_2*(-2.0*Fcal_4 - 2.0*Fcal_SQ_4) - 6.0*E_4*Fcal_2 - 8.0*E_6*Fcal_0 + E_SO_3*(-5.0*Fcal_3 -
      5.0*Fcal_SO_3) - 6.0*E_SQ_4*Fcal_2) + E_4*(-4.5*E_4*Fcal_0 - 9.0*E_SQ_4*Fcal_0) + E_SO_3*(-3.125*E_SO_3*Fcal_2 -
      8.75*E_SO_5*Fcal_0) - 4.5*pow(E_SQ_4, 2)*Fcal_0)/M + (E_2*(E_2*(4.0*E_2*Fcal_2 + 18.0*E_4*Fcal_0 +
      18.0*E_SQ_4*Fcal_0) + 18.75*pow(E_SO_3, 2)*Fcal_0)/M - 8.0*pow(E_2, 4)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0)/E_0) +
      ((-0.5*Fcal_7 - 0.5*Fcal_SO_7)/M + ((E_2*(1.0*Fcal_5 + 1.0*Fcal_SO_5) + E_4*(1.5*Fcal_3 + 1.5*Fcal_SO_3) +
      E_SO_3*(1.25*Fcal_4 + 1.25*Fcal_SQ_4) + 1.75*E_SO_5*Fcal_2 + 2.25*E_SO_7*Fcal_0 + E_SQ_4*(1.5*Fcal_3 +
      1.5*Fcal_SO_3))/M + ((E_2*(E_2*(-2.0*Fcal_3 - 2.0*Fcal_SO_3) - 5.0*E_SO_3*Fcal_2 - 7.0*E_SO_5*Fcal_0) -
      7.5*E_4*E_SO_3*Fcal_0 - 7.5*E_SO_3*E_SQ_4*Fcal_0)/M + 15.0*pow(E_2, 2)*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) +
      ((-0.5*Fcal_6 - 0.5*Fcal_SO_6 - 0.5*Fcal_lnv_6*logv)/M + ((E_2*(1.0*Fcal_4 + 1.0*Fcal_SQ_4) + 1.5*E_4*Fcal_2 +
      2.0*E_6*Fcal_0 + E_SO_3*(1.25*Fcal_3 + 1.25*Fcal_SO_3) + 1.5*E_SQ_4*Fcal_2)/M + ((E_2*(-2.0*E_2*Fcal_2 -
      6.0*E_4*Fcal_0 - 6.0*E_SQ_4*Fcal_0) - 3.125*pow(E_SO_3, 2)*Fcal_0)/M + 4.0*pow(E_2,
      3)*Fcal_0/(E_0*M))/E_0)/E_0)/E_0) + ((-0.5*Fcal_5 - 0.5*Fcal_SO_5)/M + ((E_2*(1.0*Fcal_3 + 1.0*Fcal_SO_3) +
      1.25*E_SO_3*Fcal_2 + 1.75*E_SO_5*Fcal_0)/M - 5.0*E_2*E_SO_3*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_4 -
      0.5*Fcal_SQ_4)/M + ((1.0*E_2*Fcal_2 + 1.5*E_4*Fcal_0 + 1.5*E_SQ_4*Fcal_0)/M - 2.0*pow(E_2,
      2)*Fcal_0/(E_0*M))/E_0)/E_0) + ((-0.5*Fcal_3 - 0.5*Fcal_SO_3)/M + 1.25*E_SO_3*Fcal_0/(E_0*M))/E_0) +
      (-0.5*Fcal_2/M + 1.0*E_2*Fcal_0/(E_0*M))/E_0) - 0.5*Fcal_0/(E_0*M))/(nu*v);
    if(dvdt_T4<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T4, y, dydt);
  }

  int TaylorT5(double t, const double* y, double* dydt) {
    Recalculate(t, y);
    if(v>=1.0) { return GSL_EDOM; } // Beyond domain of PN validity
    const double dtdv = -0.5*nu*v*(-2.0*E_0*M/Fcal_0 + pow(v, 2)*(v*(v*(v*(v*(v*(v*(v*(v*(v*(v*(-14.0*E_12*M +
      E_lnv_12*M*(-14.0*logv - 1.0) + (E_0*(2.0*Fcal_12*M + 2.0*Fcal_lnv2_12*M*pow(logv, 2) + 2.0*Fcal_lnv_12*M*logv) +
      12.0*E_10*Fcal_2*M + E_2*(4.0*Fcal_10*M + 4.0*Fcal_lnv_10*M*logv) + E_4*(6.0*Fcal_8*M + 6.0*Fcal_SO_8*M +
      6.0*Fcal_lnv_8*M*logv) + E_6*(8.0*Fcal_6*M + 8.0*Fcal_SO_6*M + 8.0*Fcal_lnv_6*M*logv) + E_8*(10.0*Fcal_4*M +
      10.0*Fcal_SQ_4*M) + E_SO_3*(5.0*Fcal_9*M + 5.0*Fcal_lnv_9*M*logv) + E_SO_5*(7.0*Fcal_7*M + 7.0*Fcal_SO_7*M) +
      E_SO_7*(9.0*Fcal_5*M + 9.0*Fcal_SO_5*M) + E_SQ_4*(6.0*Fcal_8*M + 6.0*Fcal_SO_8*M + 6.0*Fcal_lnv_8*M*logv) +
      E_lnv_10*Fcal_2*M*(12.0*logv + 1.0) + E_lnv_8*(Fcal_4*M*(10.0*logv + 1.0) + Fcal_SQ_4*M*(10.0*logv + 1.0)) +
      (E_0*(Fcal_2*(-4.0*Fcal_10*M - 4.0*Fcal_lnv_10*M*logv) + Fcal_3*(-4.0*Fcal_9*M - 4.0*Fcal_lnv_9*M*logv) +
      Fcal_4*(-4.0*Fcal_8*M - 4.0*Fcal_SO_8*M - 4.0*Fcal_lnv_8*M*logv) + Fcal_5*(-4.0*Fcal_7*M - 4.0*Fcal_SO_7*M) +
      Fcal_6*(-2.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) - 4.0*Fcal_7*Fcal_SO_5*M - 4.0*Fcal_8*Fcal_SQ_4*M
      - 4.0*Fcal_9*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_lnv_9*M*logv - 4.0*Fcal_SO_5*Fcal_SO_7*M +
      Fcal_SO_6*(-2.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) - 4.0*Fcal_SO_8*Fcal_SQ_4*M - 4.0*Fcal_SQ_4*Fcal_lnv_8*M*logv
      - 2.0*pow(Fcal_lnv_6, 2)*M*pow(logv, 2)) + E_2*(Fcal_2*(-8.0*Fcal_8*M - 8.0*Fcal_SO_8*M - 8.0*Fcal_lnv_8*M*logv) +
      Fcal_3*(-8.0*Fcal_7*M - 8.0*Fcal_SO_7*M) + Fcal_4*(-8.0*Fcal_6*M - 8.0*Fcal_SO_6*M - 8.0*Fcal_lnv_6*M*logv) +
      Fcal_5*(-4.0*Fcal_5*M - 8.0*Fcal_SO_5*M) - 8.0*Fcal_6*Fcal_SQ_4*M - 8.0*Fcal_7*Fcal_SO_3*M -
      8.0*Fcal_SO_3*Fcal_SO_7*M - 4.0*pow(Fcal_SO_5, 2)*M - 8.0*Fcal_SO_6*Fcal_SQ_4*M - 8.0*Fcal_SQ_4*Fcal_lnv_6*M*logv)
      + E_4*(Fcal_2*(-12.0*Fcal_6*M - 12.0*Fcal_SO_6*M - 12.0*Fcal_lnv_6*M*logv) + Fcal_3*(-12.0*Fcal_5*M -
      12.0*Fcal_SO_5*M) + Fcal_4*(-6.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) - 12.0*Fcal_5*Fcal_SO_3*M -
      12.0*Fcal_SO_3*Fcal_SO_5*M - 6.0*pow(Fcal_SQ_4, 2)*M) + E_6*(Fcal_2*(-16.0*Fcal_4*M - 16.0*Fcal_SQ_4*M) +
      Fcal_3*(-8.0*Fcal_3*M - 16.0*Fcal_SO_3*M) - 8.0*pow(Fcal_SO_3, 2)*M) - 10.0*E_8*pow(Fcal_2, 2)*M +
      E_SO_3*(Fcal_2*(-10.0*Fcal_7*M - 10.0*Fcal_SO_7*M) + Fcal_3*(-10.0*Fcal_6*M - 10.0*Fcal_SO_6*M -
      10.0*Fcal_lnv_6*M*logv) + Fcal_4*(-10.0*Fcal_5*M - 10.0*Fcal_SO_5*M) - 10.0*Fcal_5*Fcal_SQ_4*M -
      10.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(-10.0*Fcal_SO_6*M - 10.0*Fcal_lnv_6*M*logv) - 10.0*Fcal_SO_5*Fcal_SQ_4*M) +
      E_SO_5*(Fcal_2*(-14.0*Fcal_5*M - 14.0*Fcal_SO_5*M) + Fcal_3*(-14.0*Fcal_4*M - 14.0*Fcal_SQ_4*M) -
      14.0*Fcal_4*Fcal_SO_3*M - 14.0*Fcal_SO_3*Fcal_SQ_4*M) + E_SO_7*Fcal_2*(-18.0*Fcal_3*M - 18.0*Fcal_SO_3*M) +
      E_SQ_4*(Fcal_2*(-12.0*Fcal_6*M - 12.0*Fcal_SO_6*M - 12.0*Fcal_lnv_6*M*logv) + Fcal_3*(-12.0*Fcal_5*M -
      12.0*Fcal_SO_5*M) + Fcal_4*(-6.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) - 12.0*Fcal_5*Fcal_SO_3*M -
      12.0*Fcal_SO_3*Fcal_SO_5*M - 6.0*pow(Fcal_SQ_4, 2)*M) + E_lnv_8*pow(Fcal_2, 2)*M*(-10.0*logv - 1.0) +
      (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_8*M + 6.0*Fcal_SO_8*M + 6.0*Fcal_lnv_8*M*logv) + Fcal_3*(12.0*Fcal_7*M +
      12.0*Fcal_SO_7*M) + Fcal_4*(12.0*Fcal_6*M + 12.0*Fcal_SO_6*M + 12.0*Fcal_lnv_6*M*logv) + Fcal_5*(6.0*Fcal_5*M +
      12.0*Fcal_SO_5*M) + 12.0*Fcal_6*Fcal_SQ_4*M + 12.0*Fcal_7*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SO_7*M +
      6.0*pow(Fcal_SO_5, 2)*M + 12.0*Fcal_SO_6*Fcal_SQ_4*M + 12.0*Fcal_SQ_4*Fcal_lnv_6*M*logv) +
      Fcal_3*(Fcal_3*(6.0*Fcal_6*M + 6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) + Fcal_4*(12.0*Fcal_5*M +
      12.0*Fcal_SO_5*M) + 12.0*Fcal_5*Fcal_SQ_4*M + 12.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(12.0*Fcal_SO_6*M +
      12.0*Fcal_lnv_6*M*logv) + 12.0*Fcal_SO_5*Fcal_SQ_4*M) + Fcal_4*(Fcal_4*(2.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      12.0*Fcal_5*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SO_5*M + 6.0*pow(Fcal_SQ_4, 2)*M) +
      12.0*Fcal_5*Fcal_SO_3*Fcal_SQ_4*M + 6.0*Fcal_6*pow(Fcal_SO_3, 2)*M + Fcal_SO_3*(Fcal_SO_3*(6.0*Fcal_SO_6*M +
      6.0*Fcal_lnv_6*M*logv) + 12.0*Fcal_SO_5*Fcal_SQ_4*M) + 2.0*pow(Fcal_SQ_4, 3)*M) +
      E_2*(Fcal_2*(Fcal_2*(12.0*Fcal_6*M + 12.0*Fcal_SO_6*M + 12.0*Fcal_lnv_6*M*logv) + Fcal_3*(24.0*Fcal_5*M +
      24.0*Fcal_SO_5*M) + Fcal_4*(12.0*Fcal_4*M + 24.0*Fcal_SQ_4*M) + 24.0*Fcal_5*Fcal_SO_3*M +
      24.0*Fcal_SO_3*Fcal_SO_5*M + 12.0*pow(Fcal_SQ_4, 2)*M) + Fcal_3*(Fcal_3*(12.0*Fcal_4*M + 12.0*Fcal_SQ_4*M) +
      24.0*Fcal_4*Fcal_SO_3*M + 24.0*Fcal_SO_3*Fcal_SQ_4*M) + 12.0*Fcal_4*pow(Fcal_SO_3, 2)*M + 12.0*pow(Fcal_SO_3,
      2)*Fcal_SQ_4*M) + E_4*Fcal_2*(Fcal_2*(18.0*Fcal_4*M + 18.0*Fcal_SQ_4*M) + Fcal_3*(18.0*Fcal_3*M +
      36.0*Fcal_SO_3*M) + 18.0*pow(Fcal_SO_3, 2)*M) + 8.0*E_6*pow(Fcal_2, 3)*M + E_SO_3*(Fcal_2*(Fcal_2*(15.0*Fcal_5*M +
      15.0*Fcal_SO_5*M) + Fcal_3*(30.0*Fcal_4*M + 30.0*Fcal_SQ_4*M) + 30.0*Fcal_4*Fcal_SO_3*M +
      30.0*Fcal_SO_3*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(5.0*Fcal_3*M + 15.0*Fcal_SO_3*M) + 15.0*pow(Fcal_SO_3, 2)*M) +
      5.0*pow(Fcal_SO_3, 3)*M) + E_SO_5*pow(Fcal_2, 2)*(21.0*Fcal_3*M + 21.0*Fcal_SO_3*M) +
      E_SQ_4*Fcal_2*(Fcal_2*(18.0*Fcal_4*M + 18.0*Fcal_SQ_4*M) + Fcal_3*(18.0*Fcal_3*M + 36.0*Fcal_SO_3*M) +
      18.0*pow(Fcal_SO_3, 2)*M) + (E_0*(Fcal_2*(Fcal_2*(Fcal_2*(-8.0*Fcal_6*M - 8.0*Fcal_SO_6*M - 8.0*Fcal_lnv_6*M*logv)
      + Fcal_3*(-24.0*Fcal_5*M - 24.0*Fcal_SO_5*M) + Fcal_4*(-12.0*Fcal_4*M - 24.0*Fcal_SQ_4*M) -
      24.0*Fcal_5*Fcal_SO_3*M - 24.0*Fcal_SO_3*Fcal_SO_5*M - 12.0*pow(Fcal_SQ_4, 2)*M) + Fcal_3*(Fcal_3*(-24.0*Fcal_4*M
      - 24.0*Fcal_SQ_4*M) - 48.0*Fcal_4*Fcal_SO_3*M - 48.0*Fcal_SO_3*Fcal_SQ_4*M) - 24.0*Fcal_4*pow(Fcal_SO_3, 2)*M -
      24.0*pow(Fcal_SO_3, 2)*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(Fcal_3*(-2.0*Fcal_3*M - 8.0*Fcal_SO_3*M) -
      12.0*pow(Fcal_SO_3, 2)*M) - 8.0*pow(Fcal_SO_3, 3)*M) - 2.0*pow(Fcal_SO_3, 4)*M) + E_2*pow(Fcal_2,
      2)*(Fcal_2*(-16.0*Fcal_4*M - 16.0*Fcal_SQ_4*M) + Fcal_3*(-24.0*Fcal_3*M - 48.0*Fcal_SO_3*M) - 24.0*pow(Fcal_SO_3,
      2)*M) - 6.0*E_4*pow(Fcal_2, 4)*M + E_SO_3*pow(Fcal_2, 3)*(-20.0*Fcal_3*M - 20.0*Fcal_SO_3*M) -
      6.0*E_SQ_4*pow(Fcal_2, 4)*M + (E_0*pow(Fcal_2, 3)*(Fcal_2*(10.0*Fcal_4*M + 10.0*Fcal_SQ_4*M) +
      Fcal_3*(20.0*Fcal_3*M + 40.0*Fcal_SO_3*M) + 20.0*pow(Fcal_SO_3, 2)*M) - 2.0*E_0*pow(Fcal_2, 6)*M/Fcal_0 +
      4.0*E_2*pow(Fcal_2, 5)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0 + (-13.0*E_11*M + (E_0*(2.0*Fcal_11*M +
      2.0*Fcal_lnv_11*M*logv) + E_2*(4.0*Fcal_9*M + 4.0*Fcal_lnv_9*M*logv) + E_4*(6.0*Fcal_7*M + 6.0*Fcal_SO_7*M) +
      E_6*(8.0*Fcal_5*M + 8.0*Fcal_SO_5*M) + E_8*(10.0*Fcal_3*M + 10.0*Fcal_SO_3*M) + E_SO_3*(5.0*Fcal_8*M +
      5.0*Fcal_SO_8*M + 5.0*Fcal_lnv_8*M*logv) + E_SO_5*(7.0*Fcal_6*M + 7.0*Fcal_SO_6*M + 7.0*Fcal_lnv_6*M*logv) +
      E_SO_7*(9.0*Fcal_4*M + 9.0*Fcal_SQ_4*M) + E_SQ_4*(6.0*Fcal_7*M + 6.0*Fcal_SO_7*M) + E_lnv_8*(Fcal_3*M*(10.0*logv +
      1.0) + Fcal_SO_3*M*(10.0*logv + 1.0)) + (E_0*(Fcal_2*(-4.0*Fcal_9*M - 4.0*Fcal_lnv_9*M*logv) +
      Fcal_3*(-4.0*Fcal_8*M - 4.0*Fcal_SO_8*M - 4.0*Fcal_lnv_8*M*logv) + Fcal_4*(-4.0*Fcal_7*M - 4.0*Fcal_SO_7*M) +
      Fcal_5*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) - 4.0*Fcal_6*Fcal_SO_5*M - 4.0*Fcal_7*Fcal_SQ_4*M
      - 4.0*Fcal_8*Fcal_SO_3*M + Fcal_SO_3*(-4.0*Fcal_SO_8*M - 4.0*Fcal_lnv_8*M*logv) + Fcal_SO_5*(-4.0*Fcal_SO_6*M -
      4.0*Fcal_lnv_6*M*logv) - 4.0*Fcal_SO_7*Fcal_SQ_4*M) + E_2*(Fcal_2*(-8.0*Fcal_7*M - 8.0*Fcal_SO_7*M) +
      Fcal_3*(-8.0*Fcal_6*M - 8.0*Fcal_SO_6*M - 8.0*Fcal_lnv_6*M*logv) + Fcal_4*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M) -
      8.0*Fcal_5*Fcal_SQ_4*M - 8.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(-8.0*Fcal_SO_6*M - 8.0*Fcal_lnv_6*M*logv) -
      8.0*Fcal_SO_5*Fcal_SQ_4*M) + E_4*(Fcal_2*(-12.0*Fcal_5*M - 12.0*Fcal_SO_5*M) + Fcal_3*(-12.0*Fcal_4*M -
      12.0*Fcal_SQ_4*M) - 12.0*Fcal_4*Fcal_SO_3*M - 12.0*Fcal_SO_3*Fcal_SQ_4*M) + E_6*Fcal_2*(-16.0*Fcal_3*M -
      16.0*Fcal_SO_3*M) + E_SO_3*(Fcal_2*(-10.0*Fcal_6*M - 10.0*Fcal_SO_6*M - 10.0*Fcal_lnv_6*M*logv) +
      Fcal_3*(-10.0*Fcal_5*M - 10.0*Fcal_SO_5*M) + Fcal_4*(-5.0*Fcal_4*M - 10.0*Fcal_SQ_4*M) - 10.0*Fcal_5*Fcal_SO_3*M -
      10.0*Fcal_SO_3*Fcal_SO_5*M - 5.0*pow(Fcal_SQ_4, 2)*M) + E_SO_5*(Fcal_2*(-14.0*Fcal_4*M - 14.0*Fcal_SQ_4*M) +
      Fcal_3*(-7.0*Fcal_3*M - 14.0*Fcal_SO_3*M) - 7.0*pow(Fcal_SO_3, 2)*M) - 9.0*E_SO_7*pow(Fcal_2, 2)*M +
      E_SQ_4*(Fcal_2*(-12.0*Fcal_5*M - 12.0*Fcal_SO_5*M) + Fcal_3*(-12.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) -
      12.0*Fcal_4*Fcal_SO_3*M - 12.0*Fcal_SO_3*Fcal_SQ_4*M) + (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_7*M + 6.0*Fcal_SO_7*M) +
      Fcal_3*(12.0*Fcal_6*M + 12.0*Fcal_SO_6*M + 12.0*Fcal_lnv_6*M*logv) + Fcal_4*(12.0*Fcal_5*M + 12.0*Fcal_SO_5*M) +
      12.0*Fcal_5*Fcal_SQ_4*M + 12.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(12.0*Fcal_SO_6*M + 12.0*Fcal_lnv_6*M*logv) +
      12.0*Fcal_SO_5*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + Fcal_4*(6.0*Fcal_4*M +
      12.0*Fcal_SQ_4*M) + 12.0*Fcal_5*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SO_5*M + 6.0*pow(Fcal_SQ_4, 2)*M) +
      Fcal_4*(6.0*Fcal_4*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SQ_4*M) + 6.0*Fcal_5*pow(Fcal_SO_3, 2)*M +
      Fcal_SO_3*(6.0*Fcal_SO_3*Fcal_SO_5*M + 6.0*pow(Fcal_SQ_4, 2)*M)) + E_2*(Fcal_2*(Fcal_2*(12.0*Fcal_5*M +
      12.0*Fcal_SO_5*M) + Fcal_3*(24.0*Fcal_4*M + 24.0*Fcal_SQ_4*M) + 24.0*Fcal_4*Fcal_SO_3*M +
      24.0*Fcal_SO_3*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(4.0*Fcal_3*M + 12.0*Fcal_SO_3*M) + 12.0*pow(Fcal_SO_3, 2)*M) +
      4.0*pow(Fcal_SO_3, 3)*M) + E_4*pow(Fcal_2, 2)*(18.0*Fcal_3*M + 18.0*Fcal_SO_3*M) +
      E_SO_3*Fcal_2*(Fcal_2*(15.0*Fcal_4*M + 15.0*Fcal_SQ_4*M) + Fcal_3*(15.0*Fcal_3*M + 30.0*Fcal_SO_3*M) +
      15.0*pow(Fcal_SO_3, 2)*M) + 7.0*E_SO_5*pow(Fcal_2, 3)*M + E_SQ_4*pow(Fcal_2, 2)*(18.0*Fcal_3*M + 18.0*Fcal_SO_3*M)
      + (E_0*Fcal_2*(Fcal_2*(Fcal_2*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M) + Fcal_3*(-24.0*Fcal_4*M - 24.0*Fcal_SQ_4*M) -
      24.0*Fcal_4*Fcal_SO_3*M - 24.0*Fcal_SO_3*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(-8.0*Fcal_3*M - 24.0*Fcal_SO_3*M) -
      24.0*pow(Fcal_SO_3, 2)*M) - 8.0*pow(Fcal_SO_3, 3)*M) + E_0*pow(Fcal_2, 4)*(10.0*Fcal_3*M +
      10.0*Fcal_SO_3*M)/Fcal_0 + E_2*pow(Fcal_2, 3)*(-16.0*Fcal_3*M - 16.0*Fcal_SO_3*M) - 5.0*E_SO_3*pow(Fcal_2,
      4)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) + (-12.0*E_10*M + E_lnv_10*M*(-12.0*logv - 1.0) +
      (E_0*(2.0*Fcal_10*M + 2.0*Fcal_lnv_10*M*logv) + E_2*(4.0*Fcal_8*M + 4.0*Fcal_SO_8*M + 4.0*Fcal_lnv_8*M*logv) +
      E_4*(6.0*Fcal_6*M + 6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) + E_6*(8.0*Fcal_4*M + 8.0*Fcal_SQ_4*M) +
      10.0*E_8*Fcal_2*M + E_SO_3*(5.0*Fcal_7*M + 5.0*Fcal_SO_7*M) + E_SO_5*(7.0*Fcal_5*M + 7.0*Fcal_SO_5*M) +
      E_SO_7*(9.0*Fcal_3*M + 9.0*Fcal_SO_3*M) + E_SQ_4*(6.0*Fcal_6*M + 6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) +
      E_lnv_8*Fcal_2*M*(10.0*logv + 1.0) + (E_0*(Fcal_2*(-4.0*Fcal_8*M - 4.0*Fcal_SO_8*M - 4.0*Fcal_lnv_8*M*logv) +
      Fcal_3*(-4.0*Fcal_7*M - 4.0*Fcal_SO_7*M) + Fcal_4*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) +
      Fcal_5*(-2.0*Fcal_5*M - 4.0*Fcal_SO_5*M) - 4.0*Fcal_6*Fcal_SQ_4*M - 4.0*Fcal_7*Fcal_SO_3*M -
      4.0*Fcal_SO_3*Fcal_SO_7*M - 2.0*pow(Fcal_SO_5, 2)*M - 4.0*Fcal_SO_6*Fcal_SQ_4*M - 4.0*Fcal_SQ_4*Fcal_lnv_6*M*logv)
      + E_2*(Fcal_2*(-8.0*Fcal_6*M - 8.0*Fcal_SO_6*M - 8.0*Fcal_lnv_6*M*logv) + Fcal_3*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M)
      + Fcal_4*(-4.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) - 8.0*Fcal_5*Fcal_SO_3*M - 8.0*Fcal_SO_3*Fcal_SO_5*M -
      4.0*pow(Fcal_SQ_4, 2)*M) + E_4*(Fcal_2*(-12.0*Fcal_4*M - 12.0*Fcal_SQ_4*M) + Fcal_3*(-6.0*Fcal_3*M -
      12.0*Fcal_SO_3*M) - 6.0*pow(Fcal_SO_3, 2)*M) - 8.0*E_6*pow(Fcal_2, 2)*M + E_SO_3*(Fcal_2*(-10.0*Fcal_5*M -
      10.0*Fcal_SO_5*M) + Fcal_3*(-10.0*Fcal_4*M - 10.0*Fcal_SQ_4*M) - 10.0*Fcal_4*Fcal_SO_3*M -
      10.0*Fcal_SO_3*Fcal_SQ_4*M) + E_SO_5*Fcal_2*(-14.0*Fcal_3*M - 14.0*Fcal_SO_3*M) + E_SQ_4*(Fcal_2*(-12.0*Fcal_4*M -
      12.0*Fcal_SQ_4*M) + Fcal_3*(-6.0*Fcal_3*M - 12.0*Fcal_SO_3*M) - 6.0*pow(Fcal_SO_3, 2)*M) +
      (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_6*M + 6.0*Fcal_SO_6*M + 6.0*Fcal_lnv_6*M*logv) + Fcal_3*(12.0*Fcal_5*M +
      12.0*Fcal_SO_5*M) + Fcal_4*(6.0*Fcal_4*M + 12.0*Fcal_SQ_4*M) + 12.0*Fcal_5*Fcal_SO_3*M +
      12.0*Fcal_SO_3*Fcal_SO_5*M + 6.0*pow(Fcal_SQ_4, 2)*M) + Fcal_3*(Fcal_3*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      12.0*Fcal_4*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SQ_4*M) + 6.0*Fcal_4*pow(Fcal_SO_3, 2)*M + 6.0*pow(Fcal_SO_3,
      2)*Fcal_SQ_4*M) + E_2*Fcal_2*(Fcal_2*(12.0*Fcal_4*M + 12.0*Fcal_SQ_4*M) + Fcal_3*(12.0*Fcal_3*M +
      24.0*Fcal_SO_3*M) + 12.0*pow(Fcal_SO_3, 2)*M) + 6.0*E_4*pow(Fcal_2, 3)*M + E_SO_3*pow(Fcal_2, 2)*(15.0*Fcal_3*M +
      15.0*Fcal_SO_3*M) + 6.0*E_SQ_4*pow(Fcal_2, 3)*M + (E_0*pow(Fcal_2, 2)*(Fcal_2*(-8.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) +
      Fcal_3*(-12.0*Fcal_3*M - 24.0*Fcal_SO_3*M) - 12.0*pow(Fcal_SO_3, 2)*M) + 2.0*E_0*pow(Fcal_2, 5)*M/Fcal_0 -
      4.0*E_2*pow(Fcal_2, 4)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) + (E_0*(2.0*Fcal_9*M + 2.0*Fcal_lnv_9*M*logv) +
      E_2*(4.0*Fcal_7*M + 4.0*Fcal_SO_7*M) + E_4*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + E_6*(8.0*Fcal_3*M + 8.0*Fcal_SO_3*M)
      + E_SO_3*(5.0*Fcal_6*M + 5.0*Fcal_SO_6*M + 5.0*Fcal_lnv_6*M*logv) + E_SO_5*(7.0*Fcal_4*M + 7.0*Fcal_SQ_4*M) +
      9.0*E_SO_7*Fcal_2*M + E_SQ_4*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + (E_0*(Fcal_2*(-4.0*Fcal_7*M - 4.0*Fcal_SO_7*M) +
      Fcal_3*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) + Fcal_4*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) -
      4.0*Fcal_5*Fcal_SQ_4*M - 4.0*Fcal_6*Fcal_SO_3*M + Fcal_SO_3*(-4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) -
      4.0*Fcal_SO_5*Fcal_SQ_4*M) + E_2*(Fcal_2*(-8.0*Fcal_5*M - 8.0*Fcal_SO_5*M) + Fcal_3*(-8.0*Fcal_4*M -
      8.0*Fcal_SQ_4*M) - 8.0*Fcal_4*Fcal_SO_3*M - 8.0*Fcal_SO_3*Fcal_SQ_4*M) + E_4*Fcal_2*(-12.0*Fcal_3*M -
      12.0*Fcal_SO_3*M) + E_SO_3*(Fcal_2*(-10.0*Fcal_4*M - 10.0*Fcal_SQ_4*M) + Fcal_3*(-5.0*Fcal_3*M - 10.0*Fcal_SO_3*M)
      - 5.0*pow(Fcal_SO_3, 2)*M) - 7.0*E_SO_5*pow(Fcal_2, 2)*M + E_SQ_4*Fcal_2*(-12.0*Fcal_3*M - 12.0*Fcal_SO_3*M) +
      (E_0*(Fcal_2*(Fcal_2*(6.0*Fcal_5*M + 6.0*Fcal_SO_5*M) + Fcal_3*(12.0*Fcal_4*M + 12.0*Fcal_SQ_4*M) +
      12.0*Fcal_4*Fcal_SO_3*M + 12.0*Fcal_SO_3*Fcal_SQ_4*M) + Fcal_3*(Fcal_3*(2.0*Fcal_3*M + 6.0*Fcal_SO_3*M) +
      6.0*pow(Fcal_SO_3, 2)*M) + 2.0*pow(Fcal_SO_3, 3)*M) + E_0*pow(Fcal_2, 3)*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M)/Fcal_0
      + E_2*pow(Fcal_2, 2)*(12.0*Fcal_3*M + 12.0*Fcal_SO_3*M) + 5.0*E_SO_3*pow(Fcal_2, 3)*M)/Fcal_0)/Fcal_0)/pow(Fcal_0,
      2)) + (-10.0*E_8*M + E_lnv_8*M*(-10.0*logv - 1.0) + (E_0*(2.0*Fcal_8*M + 2.0*Fcal_SO_8*M + 2.0*Fcal_lnv_8*M*logv)
      + E_2*(4.0*Fcal_6*M + 4.0*Fcal_SO_6*M + 4.0*Fcal_lnv_6*M*logv) + E_4*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) +
      8.0*E_6*Fcal_2*M + E_SO_3*(5.0*Fcal_5*M + 5.0*Fcal_SO_5*M) + E_SO_5*(7.0*Fcal_3*M + 7.0*Fcal_SO_3*M) +
      E_SQ_4*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) + (E_0*(Fcal_2*(-4.0*Fcal_6*M - 4.0*Fcal_SO_6*M - 4.0*Fcal_lnv_6*M*logv) +
      Fcal_3*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) + Fcal_4*(-2.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_5*Fcal_SO_3*M -
      4.0*Fcal_SO_3*Fcal_SO_5*M - 2.0*pow(Fcal_SQ_4, 2)*M) + E_2*(Fcal_2*(-8.0*Fcal_4*M - 8.0*Fcal_SQ_4*M) +
      Fcal_3*(-4.0*Fcal_3*M - 8.0*Fcal_SO_3*M) - 4.0*pow(Fcal_SO_3, 2)*M) - 6.0*E_4*pow(Fcal_2, 2)*M +
      E_SO_3*Fcal_2*(-10.0*Fcal_3*M - 10.0*Fcal_SO_3*M) - 6.0*E_SQ_4*pow(Fcal_2, 2)*M +
      (E_0*Fcal_2*(Fcal_2*(6.0*Fcal_4*M + 6.0*Fcal_SQ_4*M) + Fcal_3*(6.0*Fcal_3*M + 12.0*Fcal_SO_3*M) +
      6.0*pow(Fcal_SO_3, 2)*M) - 2.0*E_0*pow(Fcal_2, 4)*M/Fcal_0 + 4.0*E_2*pow(Fcal_2,
      3)*M)/Fcal_0)/Fcal_0)/Fcal_0)/Fcal_0) + (-9.0*E_SO_7*M + (E_0*(2.0*Fcal_7*M + 2.0*Fcal_SO_7*M) + E_2*(4.0*Fcal_5*M
      + 4.0*Fcal_SO_5*M) + E_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + E_SO_3*(5.0*Fcal_4*M + 5.0*Fcal_SQ_4*M) +
      7.0*E_SO_5*Fcal_2*M + E_SQ_4*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M) + (E_0*(Fcal_2*(-4.0*Fcal_5*M - 4.0*Fcal_SO_5*M) +
      Fcal_3*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) - 4.0*Fcal_4*Fcal_SO_3*M - 4.0*Fcal_SO_3*Fcal_SQ_4*M) + E_0*pow(Fcal_2,
      2)*(6.0*Fcal_3*M + 6.0*Fcal_SO_3*M)/Fcal_0 + E_2*Fcal_2*(-8.0*Fcal_3*M - 8.0*Fcal_SO_3*M) - 5.0*E_SO_3*pow(Fcal_2,
      2)*M)/Fcal_0)/Fcal_0)/Fcal_0) + (-8.0*E_6*M + (E_0*(2.0*Fcal_6*M + 2.0*Fcal_SO_6*M + 2.0*Fcal_lnv_6*M*logv) +
      E_2*(4.0*Fcal_4*M + 4.0*Fcal_SQ_4*M) + 6.0*E_4*Fcal_2*M + E_SO_3*(5.0*Fcal_3*M + 5.0*Fcal_SO_3*M) +
      6.0*E_SQ_4*Fcal_2*M + (E_0*(Fcal_2*(-4.0*Fcal_4*M - 4.0*Fcal_SQ_4*M) + Fcal_3*(-2.0*Fcal_3*M - 4.0*Fcal_SO_3*M) -
      2.0*pow(Fcal_SO_3, 2)*M) + 2.0*E_0*pow(Fcal_2, 3)*M/Fcal_0 - 4.0*E_2*pow(Fcal_2, 2)*M)/Fcal_0)/Fcal_0)/Fcal_0) +
      (-7.0*E_SO_5*M + (E_0*(2.0*Fcal_5*M + 2.0*Fcal_SO_5*M) + E_0*Fcal_2*(-4.0*Fcal_3*M - 4.0*Fcal_SO_3*M)/Fcal_0 +
      E_2*(4.0*Fcal_3*M + 4.0*Fcal_SO_3*M) + 5.0*E_SO_3*Fcal_2*M)/Fcal_0)/Fcal_0) + (-6.0*E_4*M - 6.0*E_SQ_4*M +
      (E_0*(2.0*Fcal_4*M + 2.0*Fcal_SQ_4*M) - 2.0*E_0*pow(Fcal_2, 2)*M/Fcal_0 + 4.0*E_2*Fcal_2*M)/Fcal_0)/Fcal_0) +
      (E_0*(2.0*Fcal_3*M + 2.0*Fcal_SO_3*M)/Fcal_0 - 5.0*E_SO_3*M)/Fcal_0) + (2.0*E_0*Fcal_2*M/Fcal_0 -
      4.0*E_2*M)/Fcal_0))/Fcal_coeff;
    const double dvdt_T5 = 1.0/dtdv;
    if(dvdt_T5<1.0e-12) { return GSL_EDIVERGE; } // v is decreasing
    return CommonRHS(dvdt_T5, y, dydt);
  }

  int CommonRHS(const double dvdt, const double* y, double* dydt) {
    std::vector<double> rfrak_frame(3);
    rfrak_frame[0] = y[5];
    rfrak_frame[1] = y[6];
    rfrak_frame[2] = y[7];
    const std::vector<double> rfrakdot_frame = FrameFromAngularVelocity_Integrand(rfrak_frame, OmegaVec().vec());
    dydt[0] = dvdt;
    if(EvolveSpin1) {
      FrameFromAngularVelocity_2D_Integrand(y[1], y[2],
                                            (S_chi1.inverse()*OmegaVec_chiVec_1()*S_chi1).vec(),
                                            dydt[1], dydt[2]);
    } else {
      dydt[1] = 0.0;
      dydt[2] = 0.0;
    }
    if(EvolveSpin2) {
      FrameFromAngularVelocity_2D_Integrand(y[3], y[4],
                                            (S_chi2.inverse()*OmegaVec_chiVec_2()*S_chi2).vec(),
                                            dydt[3], dydt[4]);
    } else {
      dydt[3] = 0.0;
      dydt[4] = 0.0;
    }
    dydt[5] = rfrakdot_frame[0];
    dydt[6] = rfrakdot_frame[1];
    dydt[7] = rfrakdot_frame[2];
    dydt[8] = v*v*v/M;

    return GSL_SUCCESS; // GSL expects this if everything went well
  }
}; // class TaylorTn_6p0PN_Q : public TaylorTn_Q


==> anc/GWFrames/Code/PostNewtonian/C++/PNEvolution.cpp <==
#include "PNEvolution.hpp"
#include <cmath>

#include <gsl/gsl_errno.h>
#include <gsl/gsl_spline.h>
#include <gsl/gsl_odeiv2.h>

using Quaternions::Quaternion;
using Quaternions::exp;
using Quaternions::log;
using Quaternions::conjugate;
using Quaternions::xHat;
using Quaternions::yHat;
using Quaternions::zHat;
using Quaternions::FrameFromAngularVelocity_Integrand;
using Quaternions::FrameFromAngularVelocity_2D_Integrand;
using std::vector;

/////////////////////////////////
//// Local utility functions ////
/////////////////////////////////

#define QuatLogDiscontinuity 1.4142135623730951
inline Quaternion Unflipped(const Quaternion& R0, const Quaternion& R1) {
  if((R1-R0).abs() > QuatLogDiscontinuity) {
    return -R1;
  } else {
    return R1;
  }
}

std::vector<double> operator-(const std::vector<double>& b) {
  std::vector<double> c(b.size());
  for(unsigned int i=0; i<b.size(); ++i) {
    c[i] = -b[i];
  }
  return c;
}

std::vector<double> operator*(const double a, const std::vector<double>& b) {
  std::vector<double> c(b.size());
  for(unsigned int i=0; i<b.size(); ++i) {
    c[i] = a*b[i];
  }
  return c;
}

std::vector<double> operator*(const std::vector<double>& b, const double a) {
  std::vector<double> c(b.size());
  for(unsigned int i=0; i<b.size(); ++i) {
    c[i] = a*b[i];
  }
  return c;
}

std::vector<double> operator/(const std::vector<double>& b, const double a) {
  std::vector<double> c(b.size());
  for(unsigned int i=0; i<b.size(); ++i) {
    c[i] = b[i]/a;
  }
  return c;
}

std::vector<double> operator+(const std::vector<double>& a, const std::vector<double>& b) {
  std::vector<double> c(b.size());
  for(unsigned int i=0; i<b.size(); ++i) {
    c[i] = a[i]+b[i];
  }
  return c;
}

std::vector<double> operator-(const std::vector<double>& a, const std::vector<double>& b) {
  std::vector<double> c(b.size());
  for(unsigned int i=0; i<b.size(); ++i) {
    c[i] = a[i]-b[i];
  }
  return c;
}

void cross(const double a[3], const double b[3], double c[3]) {
  c[0] = a[1]*b[2]-a[2]*b[1];
  c[1] = -a[0]*b[2]+a[2]*b[0];
  c[2] = a[0]*b[1]-a[1]*b[0];
  return;
}

double dot(const std::vector<double>& a, const std::vector<double>& b) {
  return a[0]*b[0]+a[1]*b[1]+a[2]*b[2];
}


///////////////////////////////////
//// Defining the approximants ////
///////////////////////////////////
class TaylorTn {
public:
  virtual std::vector<double> OrbitalAngularMomentum() = 0;
  virtual int TaylorT1(double t, const double* y, double* dydt) { return GSL_FAILURE; }
  virtual int TaylorT4(double t, const double* y, double* dydt) { return GSL_FAILURE; }
  virtual int TaylorT5(double t, const double* y, double* dydt) { return GSL_FAILURE; }
  virtual void Recalculate(double t, const double* y) { }
};
#include "PNApproximants.ipp"

/////////////////////////////
//// Evolution functions ////
/////////////////////////////
void PostNewtonian::EvolvePN(const std::string& Approximant,
                             const double v_i, const double m1, const double m2,
                             const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
                             std::vector<double>& t, std::vector<double>& v,
                             std::vector<std::vector<double> >& chi1, std::vector<std::vector<double> >& chi2,
                             std::vector<Quaternions::Quaternion>& R_frame,
                             std::vector<double>& Phi, std::vector<std::vector<double> >& L
                             )
{
  EvolvePN(Approximant, 3.5,
           v_i, v_i,
           m1, m2,
           chi1_i, chi2_i,
           Quaternion(1,0,0,0),
           t, v,
           chi1, chi2,
           R_frame,
           Phi,
           L
           );
  return;
}

// This will be the right-hand side for the ODE integration; params
// will point to a TaylorTn object.
int funcT1 (double t, const double y[], double dydt[], void* params) {
  TaylorTn* Tn = (TaylorTn*) params;
  return Tn->TaylorT1(t, y, dydt);
}
int funcT4 (double t, const double y[], double dydt[], void* params) {
  TaylorTn* Tn = (TaylorTn*) params;
  return Tn->TaylorT4(t, y, dydt);
}
int funcT5 (double t, const double y[], double dydt[], void* params) {
  TaylorTn* Tn = (TaylorTn*) params;
  return Tn->TaylorT5(t, y, dydt);
}

// This function combines the forward and backward vectors we need
template <class T>
void CombineForwardAndBackward(std::vector<T>& Forward, const std::vector<T>& Backward) {
  std::vector<T> Combined(Forward.size()+Backward.size());
  typename std::vector<T>::iterator Cit = Combined.begin();
  for(typename std::vector<T>::const_reverse_iterator Bit = Backward.rbegin(); Bit != Backward.rend(); ++Bit,++Cit) {
    *Cit=*Bit;
  }
  for(typename std::vector<T>::iterator Fit = Forward.begin(); Fit != Forward.end(); ++Fit,++Cit) {
    *Cit=*Fit;
  }
  Forward.swap(Combined);
  return;
}

void PostNewtonian::EvolvePN(const std::string& Approximant, const double PNOrbitalEvolutionOrder,
                             const double v_0, const double v_i,
                             const double m1, const double m2,
                             const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
                             const Quaternions::Quaternion& R_frame_i,
                             std::vector<double>& t, std::vector<double>& v,
                             std::vector<std::vector<double> >& chi1, std::vector<std::vector<double> >& chi2,
                             std::vector<Quaternions::Quaternion>& R_frame,
                             std::vector<double>& Phi, std::vector<std::vector<double> >& L,
                             const bool ForwardInTime
                             )
{
  // Transform the input into the forms we will actually use
  const std::vector<double> ellHat_i = (R_frame_i*zHat*R_frame_i.conjugate()).vec();
  const std::vector<double> nHat_i = (R_frame_i*xHat*R_frame_i.conjugate()).vec();
  const Quaternion Rax =
    sqrtOfRotor(-normalized(Quaternion(0., ellHat_i[0], ellHat_i[1], ellHat_i[2]))*zHat);
  const double gamma_i = (log(Rax.conjugate() * R_frame_i)).dot(zHat) * 2.0;

  // These are the basic variables to be evolved
  std::vector<double> y(12);
  y[0] = v_i;
  y[1] = chi1_i[0];
  y[2] = chi1_i[1];
  y[3] = chi1_i[2];
  y[4] = chi2_i[0];
  y[5] = chi2_i[1];
  y[6] = chi2_i[2];
  y[7] = ellHat_i[0];
  y[8] = ellHat_i[1];
  y[9] = ellHat_i[2];
  y[10] = 0.0; // Phi
  y[11] = gamma_i;

  // {
  //   const Quaternion R = Rax * exp(((gamma_i)/2.)*zHat);
  //   std::cout << "d nHat_i: \t" << R_frame_i*xHat*R_frame_i.conjugate() - R*xHat*R.conjugate() << std::endl;
  //   std::cout << "d lambdaHat_i: \t" << R_frame_i*yHat*R_frame_i.conjugate() - R*yHat*R.conjugate() << std::endl;
  //   std::cout << "d ellHat_i: \t" << R_frame_i*zHat*R_frame_i.conjugate() - R*zHat*R.conjugate() << std::endl << std::endl;
  // }

  // Tn encapsulates all the actual PN calculations -- especially the
  // right-hand sides of the evolution system
  TaylorTn* Tn;
  switch(int(2*PNOrbitalEvolutionOrder)) {
  case 0:
    Tn = new TaylorTn_0PN(m1, m2, v_i,
                          chi1_i[0], chi1_i[1], chi1_i[2],
                          chi2_i[0], chi2_i[1], chi2_i[2],
                          ellHat_i[0], ellHat_i[1], ellHat_i[2],
                          nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 1:
    Tn = new TaylorTn_0p50PN(m1, m2, v_i,
                             chi1_i[0], chi1_i[1], chi1_i[2],
                             chi2_i[0], chi2_i[1], chi2_i[2],
                             ellHat_i[0], ellHat_i[1], ellHat_i[2],
                             nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 2:
    Tn = new TaylorTn_1p0PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 3:
    Tn = new TaylorTn_1p5PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 4:
    Tn = new TaylorTn_2p0PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 5:
    Tn = new TaylorTn_2p5PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 6:
    Tn = new TaylorTn_3p0PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 7:
    Tn = new TaylorTn_3p5PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 8:
    Tn = new TaylorTn_4p0PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 9:
    Tn = new TaylorTn_4p5PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 10:
    Tn = new TaylorTn_5p0PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 11:
    Tn = new TaylorTn_5p5PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  case 12:
    Tn = new TaylorTn_6p0PN(m1, m2, v_i,
                            chi1_i[0], chi1_i[1], chi1_i[2],
                            chi2_i[0], chi2_i[1], chi2_i[2],
                            ellHat_i[0], ellHat_i[1], ellHat_i[2],
                            nHat_i[0], nHat_i[1], nHat_i[2]);
    break;
  default:
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": PN order " << PNOrbitalEvolutionOrder << " is not yet implemented." << std::endl;
    throw(-1);
  }

  // Here are the parameters for the evolution
  const double nu = m1*m2/((m1+m2)*(m1+m2));
  double time = -5.0/(256.0*nu*std::pow(y[0],8)); // This is the lowest-order pN time-to-merger
  double endtime =
    ForwardInTime
    ? -3*time // Happily run far into positive times just for a comfy margin of error
    : 2*(-5.0/(256.0*nu*std::pow(v_0,8))); // We expect this to be a pretty good estimate, considering that it should be very early...
  const unsigned int MinSteps = 100000; // This is only a very rough lower limit
  const unsigned int MaxSteps = 10000000; // This is a hard upper limit
  double h = ForwardInTime ? 1.0 : -1.0;
  const double eps_abs = 1.e-13;
  const double eps_rel = 1.e-13;
  const double hmin = ForwardInTime ? 1.0e-7 : -1.0e-7;
  const double hmin_storage = ForwardInTime ? 1.0e-5 : -1.0e-5;
  const double hmax = (endtime-time) / (2.0*MinSteps); // Time-direction is taken care of

  // We will be using `push_back`, so we first reserve the rough lower
  // limit we will need (after clearing out any content the input
  // vectors had)
  t.clear(); t.reserve(MinSteps);
  v.clear(); v.reserve(MinSteps);
  chi1.clear(); chi1.reserve(MinSteps);
  chi2.clear(); chi2.reserve(MinSteps);
  R_frame.clear(); R_frame.reserve(MinSteps);
  Phi.clear(); Phi.reserve(MinSteps);
  L.clear(); L.reserve(MinSteps);

  // Declare and initialize the GSL ODE integrator
  const gsl_odeiv2_step_type* T = gsl_odeiv2_step_rk8pd;
  gsl_odeiv2_step* s = gsl_odeiv2_step_alloc(T, y.size());
  gsl_odeiv2_control* c = gsl_odeiv2_control_y_new(eps_abs, eps_rel);
  gsl_odeiv2_evolve* e = gsl_odeiv2_evolve_alloc(y.size());
  gsl_odeiv2_system sysT1 = {funcT1, NULL, y.size(), (void *) Tn};
  gsl_odeiv2_system sysT4 = {funcT4, NULL, y.size(), (void *) Tn};
  gsl_odeiv2_system sysT5 = {funcT5, NULL, y.size(), (void *) Tn};
  gsl_odeiv2_system* sys;
  if(Approximant.compare("TaylorT1")==0) {
    sys = &sysT1;
  } else if(Approximant.compare("TaylorT4")==0) {
    sys = &sysT4;
  } else if(Approximant.compare("TaylorT5")==0) {
    sys = &sysT5;
  } else {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Approximant '" << Approximant << "' is not yet implemented." << std::endl;
    throw(-1);
  }

  // Store the data at the first step
  {
    Tn->Recalculate(time, &y[0]);
    vector<double> chi1_i(3), chi2_i(3);
    chi1_i[0] = y[1];
    chi1_i[1] = y[2];
    chi1_i[2] = y[3];
    chi2_i[0] = y[4];
    chi2_i[1] = y[5];
    chi2_i[2] = y[6];
    const Quaternion Rax =
      sqrtOfRotor(-normalized(Quaternion(0., y[7], y[8], y[9]))*zHat);
    const Quaternion R_frame_i = Rax * exp(((y[10]+y[11])/2.)*zHat);
    t.push_back(time);
    v.push_back(y[0]);
    chi1.push_back(chi1_i);
    chi2.push_back(chi2_i);
    R_frame.push_back(R_frame_i);
    Phi.push_back(y[10]);
    L.push_back(Tn->OrbitalAngularMomentum());
    // std::cout << time << " " << y[11] << std::endl;
  }

  // Run the integration
  unsigned int NSteps = 0;
  while ((ForwardInTime && time < endtime) ||
         (!ForwardInTime && y[0]>v_0)) {
    // Take a step
    int status = gsl_odeiv2_evolve_apply(e, c, s, sys, &time, time+hmax, &h, &y[0]);
    ++NSteps;

    // Check if it worked and the system is still reasonable
    if(status == GSL_EDOM) {
      // std::cout << "Velocity v has become greater than 1.0" << std::endl;
      break;
    } else if(status == GSL_EDIVERGE) {
      // std::cout << "Velocity is no longer increasing" << std::endl;
      break;
    } else if(status != GSL_SUCCESS) {
      std::cerr << "GSL odeiv2 error.  Return value=" << status << "\n" << std::endl;
      break;
    }

    // If the time step was large enough, store the data
    Tn->Recalculate(time, &y[0]);
    if(std::abs(t.back()-time)>=std::abs(hmin_storage)) {
      vector<double> chi1_i(3), chi2_i(3);
      chi1_i[0] = y[1];
      chi1_i[1] = y[2];
      chi1_i[2] = y[3];
      chi2_i[0] = y[4];
      chi2_i[1] = y[5];
      chi2_i[2] = y[6];
      const Quaternion Rax =
        sqrtOfRotor(-normalized(Quaternion(0., y[7], y[8], y[9]))*zHat);
      const Quaternion R_frame_i = Rax * exp(((y[10]+y[11])/2.)*zHat);
      t.push_back(time);
      v.push_back(y[0]);
      chi1.push_back(chi1_i);
      chi2.push_back(chi2_i);
      R_frame.push_back(R_frame_i);
      Phi.push_back(y[10]);
      L.push_back(Tn->OrbitalAngularMomentum());
      // std::cout << time << " " << y[11] << std::endl;
    }

    // Check if we should stop because this has gone on suspiciously long
    if((ForwardInTime && time>=endtime)
       || (!ForwardInTime && time<endtime)) {
      std::cerr << "Time has gone on four times as long as expected.  This seems strange, so we'll stop."
                << "\nNote that this is unusual.  You may have a short waveform that stops before merger,"
                << "\nor one of the stopping criteria may have gotten fooled." << std::endl;
      break;
    }

    // Check if we should stop because there have been too many steps
    if(NSteps>MaxSteps) {
      std::cerr << "\n\nThe integration has taken " << NSteps << ".  This seems excessive, so we'll stop."
                << "\nNote that this is unusual.  You may have a short waveform that stops before merger." << std::endl;
      break;
    }

    // Check if we should stop because the step has gotten too small,
    // but make sure we at least take 100 steps since the beginning.
    // [This is the condition that we expect to stop us near merger.]
    if(NSteps>100 && std::abs(h)<std::abs(hmin)) { break; }
  }

  // Free the gsl storage
  gsl_odeiv2_evolve_free(e);
  gsl_odeiv2_control_free(c);
  gsl_odeiv2_step_free(s);

  // Combine two segments if we need to also run backwards
  if(v_0<v_i && ForwardInTime) {
    // Run the reverse evolution
    std::vector<double> tBackward, vBackward, PhiBackward;
    std::vector<std::vector<double> > chi1Backward, chi2Backward, LBackward;
    std::vector<Quaternions::Quaternion> R_frameBackward;
    EvolvePN(Approximant, PNOrbitalEvolutionOrder, v_0, v_i, m1, m2, chi1_i, chi2_i, R_frame_i,
             tBackward, vBackward, chi1Backward, chi2Backward, R_frameBackward, PhiBackward, LBackward,
             false);

    // Remove the first element of each of the backward data vectors
    // so that point is not duplicated
    tBackward.erase(tBackward.begin());
    vBackward.erase(vBackward.begin());
    PhiBackward.erase(PhiBackward.begin());
    chi1Backward.erase(chi1Backward.begin());
    chi2Backward.erase(chi2Backward.begin());
    LBackward.erase(LBackward.begin());
    R_frameBackward.erase(R_frameBackward.begin());

    // Combine the data
    CombineForwardAndBackward(t, tBackward);
    CombineForwardAndBackward(v, vBackward);
    CombineForwardAndBackward(Phi, PhiBackward);
    CombineForwardAndBackward(chi1, chi1Backward);
    CombineForwardAndBackward(chi2, chi2Backward);
    CombineForwardAndBackward(L, LBackward);
    CombineForwardAndBackward(R_frame, R_frameBackward);
  }

  // Make the last time = 0.0
  if(ForwardInTime) {
    const double tback = t.back();
    for(unsigned int i=0; i<t.size(); ++i) {
      t[i] -= tback;
    }
  }

  return;
}

std::vector<std::vector<double> > PostNewtonian::ellHat(const std::vector<Quaternions::Quaternion>& R_frame) {
  std::vector<std::vector<double> > ellhat(R_frame.size());
  for(unsigned int i=0; i<ellhat.size(); ++i) {
    ellhat[i] = (R_frame[i]*zHat*R_frame[i].conjugate()).vec();
  }
  return ellhat;
}
std::vector<std::vector<double> > PostNewtonian::nHat(const std::vector<Quaternions::Quaternion>& R_frame) {
  std::vector<std::vector<double> > nhat(R_frame.size());
  for(unsigned int i=0; i<nhat.size(); ++i) {
    nhat[i] = (R_frame[i]*xHat*R_frame[i].conjugate()).vec();
  }
  return nhat;
}
std::vector<std::vector<double> > PostNewtonian::lambdaHat(const std::vector<Quaternions::Quaternion>& R_frame) {
  std::vector<std::vector<double> > lambdahat(R_frame.size());
  for(unsigned int i=0; i<lambdahat.size(); ++i) {
    lambdahat[i] = (R_frame[i]*yHat*R_frame[i].conjugate()).vec();
  }
  return lambdahat;
}


==> anc/GWFrames/Code/PostNewtonian/C++/PNEvolution.hpp <==
#ifndef PNEVOLUTION_HPP
#define PNEVOLUTION_HPP

#include <vector>
#include "Quaternions.hpp"

namespace PostNewtonian {

  /// These functions evolve the PN orbital system, returning (by
  /// reference) the orbital speed, spin vectors, and frame
  /// information, as well as the completely redundant but
  /// occassionally useful phase information `Phi`.  Additional
  /// functions are given to calculate the basis vectors of the
  /// system's frame given the quaternion information on the frame.

  void EvolvePN(const std::string& Approximant,
                const double v_i, const double m1, const double m2,
                const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
                std::vector<double>& t, std::vector<double>& v,
                std::vector<std::vector<double> >& chi1, std::vector<std::vector<double> >& chi2,
                std::vector<Quaternions::Quaternion>& R_frame,
                std::vector<double>& Phi, std::vector<std::vector<double> >& L
                );

  void EvolvePN(const std::string& Approximant, const double PNOrbitalEvolutionOrder,
                const double v0, const double v_i,
                const double m1, const double m2,
                const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
                const Quaternions::Quaternion& R_frame_i,
                std::vector<double>& t, std::vector<double>& v,
                std::vector<std::vector<double> >& chi1, std::vector<std::vector<double> >& chi2,
                std::vector<Quaternions::Quaternion>& R_frame,
                std::vector<double>& Phi, std::vector<std::vector<double> >& L,
                const bool ForwardInTime=true
                );

  void EvolvePN_Q(const std::string& Approximant,
                  const double v_i, const double m1, const double m2,
                  const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
                  std::vector<double>& t, std::vector<double>& v,
                  std::vector<std::vector<double> >& chi1, std::vector<std::vector<double> >& chi2,
                  std::vector<Quaternions::Quaternion>& R_frame,
                  std::vector<double>& Phi, std::vector<std::vector<double> >& L
                  );

  void EvolvePN_Q(const std::string& Approximant, const double PNOrbitalEvolutionOrder,
                  const double v0, const double v_i,
                  const double m1, const double m2,
                  const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
                  const Quaternions::Quaternion& R_frame_i,
                  std::vector<double>& t, std::vector<double>& v,
                  std::vector<std::vector<double> >& chi1, std::vector<std::vector<double> >& chi2,
                  std::vector<Quaternions::Quaternion>& R_frame,
                  std::vector<double>& Phi, std::vector<std::vector<double> >& L,
                  const unsigned int MinStepsPerOrbit=32,
                  const bool ForwardInTime=true
                  );

  std::vector<std::vector<double> > ellHat(const std::vector<Quaternions::Quaternion>& R);
  std::vector<std::vector<double> > nHat(const std::vector<Quaternions::Quaternion>& R);
  std::vector<std::vector<double> > lambdaHat(const std::vector<Quaternions::Quaternion>& R);

};



#endif // PNEVOLUTION_HPP


==> anc/GWFrames/Code/PostNewtonian/C++/PNEvolution.i <==
// -*- c++ -*-

// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

%module PNEvolution

// Quiet warnings about overloaded operators being ignored.
#pragma SWIG nowarn=362,389,401,509
%include <typemaps.i>
%include <stl.i>

#ifndef SWIGIMPORTED
// Use numpy below
%{
  #define SWIG_FILE_WITH_INIT
  %}
%include "Quaternions/numpy.i"
%init %{
  import_array();
%}
%pythoncode %{
  import numpy;
%}
#endif

%import "Quaternions/Quaternions.i"
%import "Quaternions/Quaternions_typemaps.i"


///////////////////////////////////
//// Handle exceptions cleanly ////
///////////////////////////////////

// // The following will appear in the header of the `_wrap.cpp` file.
// %{
//   const char* const PostNewtonianErrors[] = {
//     "This function is not yet implemented.",
//     "Failed system call.",
//     "Bad file name.",
//     "Failed GSL call.",
//     "Unknown exception",
//     "Unknown exception",
//     "Unknown exception",
//     "Unknown exception",
//     "Unknown exception",
//     "Unknown exception",
//     "Bad value.",
//     "Bad switches; we should not have gotten here.",
//     "Index out of bounds.",
//     "Unknown exception",
//     "Unknown exception",
//     "Vector size mismatch.",
//     "Matrix size mismatch.",
//     "Matrix size is assumed to be 3x3 in this function.",
//     "Not enough points to take a derivative.",
//     "Empty intersection requested.",
//     "Waveform is missing requested (ell,m) component.",
//     "Wrong frame type for this operation.",
//     "Bad Waveform information."
//   };
//   const int PostNewtonianNumberOfErrors = 23;
//   PyObject* const PostNewtonianExceptions[] = {
//     PyExc_NotImplementedError, // Not implemented
//     PyExc_SystemError, // Failed system call
//     PyExc_IOError, // Bad file name
//     PyExc_RuntimeError, // GSL failed
//     PyExc_RuntimeError, // [empty]
//     PyExc_RuntimeError, // [empty]
//     PyExc_RuntimeError, // [empty]
//     PyExc_RuntimeError, // [empty]
//     PyExc_RuntimeError, // [empty]
//     PyExc_RuntimeError, // [empty]
//     PyExc_ValueError, // Bad value
//     PyExc_ValueError, // Bad switches
//     PyExc_IndexError, // Index out of bounds
//     PyExc_RuntimeError, // [empty]
//     PyExc_RuntimeError, // [empty]
//     PyExc_AssertionError, // Mismatched vector size
//     PyExc_AssertionError, // Mismatched matrix size
//     PyExc_AssertionError, // 3x3 matrix assumed
//     PyExc_AssertionError, // Not enough points for derivative
//     PyExc_AssertionError, // Empty intersection
//     PyExc_IndexError, // Waveform missing ell,m
//     PyExc_AssertionError, // Bad frame type
//     PyExc_ValueError, // Bad Waveform information
//   };
// %}

// // This will go inside every python wrapper for any function I've
// // included; the code of the function itself will replace `$action`.
// // It's a good idea to try to keep this part brief, just to cut down
// // the size of the wrapper file.
// %exception {
//   try {
//     $action;
//   } catch(int i) {
//     std::stringstream s;
//     if(i>-1 && i<PostNewtonianNumberOfErrors) { s << "PostNewtonian exception: " << PostNewtonianErrors[i]; }
//     else  { s << "PostNewtonian: Unknown exception number {" << i << "}"; }
//     PyErr_SetString(PostNewtonianExceptions[i], s.str().c_str());
//     return NULL;
//   }
// }


/////////////////////////////////////////////////
//// These will be needed by the c++ wrapper ////
/////////////////////////////////////////////////
%{
  #include <vector>
  #include <iostream>
  #include <string>
  #include <sstream>
  #include <iomanip>
  #include <complex>
  #include "Quaternions.hpp"
  #include "IntegrateAngularVelocity.hpp"
  #include "PNEvolution.hpp"
  #include "PNWaveformModes.hpp"
%}

%pythoncode %{
  ## We must be able to import numpy
  import numpy

  ## We must be able to import Quaternions
  import Quaternions

  ## We might be able to get away without spinsfast
  try :
    import spinsfast
  except ImportError :
    pass
%}



//////////////////////////////////////////////////////////////////////
//// The following translates between c++ and python types nicely ////
//////////////////////////////////////////////////////////////////////
//// Make sure std::strings are dealt with appropriately
%include <std_string.i>
//// Make sure std::complex numbers are dealt with appropriately
%include <std_complex.i>
//// Make sure std::vectors are dealt with appropriately
%include <std_vector.i>
namespace std {
  // %template(complexd) complex<double>; // Don't use this line!!!
  %template(vectori) vector<int>;
  %template(vectorvectori) vector<vector<int> >;
  %template(vectorc) vector<std::complex<double> >;
  %template(vectorvectorc) vector<vector<std::complex<double> > >;
  %template(vectorq) vector<Quaternions::Quaternion>;
  %template(vectors) vector<string>;
  %template(vectorvectors) vector<vector<std::string> >;
};

// Return the values by reference as python
ARGOUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, t, NPY_DOUBLE)
ARGOUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, v, NPY_DOUBLE)
ARGOUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, chi1, NPY_DOUBLE)
ARGOUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, chi2, NPY_DOUBLE)
%apply std::vector<Quaternions::Quaternion>& Quaternion_argout { std::vector<Quaternions::Quaternion>& R_frame };
ARGOUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, Phi, NPY_DOUBLE)
ARGOUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, L, NPY_DOUBLE)
OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(double, NPY_DOUBLE)


///////////////////////////////
//// Import the PN classes ////
///////////////////////////////
%include "PNEvolution.hpp"
%include "PNWaveformModes.hpp"


/// Add utility functions that are specific to python.  Note that
/// these are defined in the Quaternions namespace.
%insert("python") %{

%}


==> anc/GWFrames/Code/PostNewtonian/C++/PNEvolution_Q.cpp <==
#include "PNEvolution.hpp"
#include <cmath>
#include <iomanip>

#include <gsl/gsl_errno.h>
#include <gsl/gsl_spline.h>
#include <gsl/gsl_odeiv2.h>

using Quaternions::Quaternion;
using Quaternions::exp;
using Quaternions::conjugate;
using Quaternions::xHat;
using Quaternions::yHat;
using Quaternions::zHat;
using Quaternions::FrameFromAngularVelocity_Integrand;
using Quaternions::FrameFromAngularVelocity_2D_Integrand;

// This macro is useful for debugging
#define INFOTOCERR std::cerr << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "
#define INFOTOCOUT std::cout << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "

#define QuatLogDiscontinuity 1.4142135623730951
inline Quaternion Unflipped(const Quaternion& R0, const Quaternion& R1) {
  if((R1-R0).abs() > QuatLogDiscontinuity) {
    return -R1;
  } else {
    return R1;
  }
}


///////////////////////////////////
//// Defining the approximants ////
///////////////////////////////////
class TaylorTn_Q {
public:
  virtual Quaternion OrbitalAngularMomentum() = 0;
  virtual int TaylorT1(double t, const double* y, double* dydt) { return GSL_FAILURE; }
  virtual int TaylorT4(double t, const double* y, double* dydt) { return GSL_FAILURE; }
  virtual int TaylorT5(double t, const double* y, double* dydt) { return GSL_FAILURE; }
  virtual void Recalculate(double t, const double* y) { }
};
#include "PNApproximants_Q.ipp"


void PostNewtonian::EvolvePN_Q(const std::string& Approximant,
                               const double v_i, const double m1, const double m2,
                               const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
                               std::vector<double>& t, std::vector<double>& v,
                               std::vector<std::vector<double> >& chi1, std::vector<std::vector<double> >& chi2,
                               std::vector<Quaternions::Quaternion>& R_frame,
                               std::vector<double>& Phi, std::vector<std::vector<double> >& L
                               )
{
  EvolvePN(Approximant, 3.5,
           v_i, v_i,
           m1, m2,
           chi1_i, chi2_i,
           Quaternion(1,0,0,0),
           t, v,
           chi1, chi2,
           R_frame,
           Phi,
           L
           );
  return;
}

// These will be the right-hand sides for the ODE integration; params
// will point to a TaylorTn_Q object.
namespace {
  int funcT1 (double t, const double y[], double dydt[], void* params) {
    TaylorTn_Q* Tn = (TaylorTn_Q*) params;
    return Tn->TaylorT1(t, y, dydt);
  }
  int funcT4 (double t, const double y[], double dydt[], void* params) {
    TaylorTn_Q* Tn = (TaylorTn_Q*) params;
    return Tn->TaylorT4(t, y, dydt);
  }
  int funcT5 (double t, const double y[], double dydt[], void* params) {
    TaylorTn_Q* Tn = (TaylorTn_Q*) params;
    return Tn->TaylorT5(t, y, dydt);
  }
};

// This function combines the forward and backward vectors we need
template <class T>
void CombineForwardAndBackward(std::vector<T>& Forward, const std::vector<T>& Backward) {
  std::vector<T> Combined(Forward.size()+Backward.size());
  typename std::vector<T>::iterator Cit = Combined.begin();
  for(typename std::vector<T>::const_reverse_iterator Bit = Backward.rbegin(); Bit != Backward.rend(); ++Bit,++Cit) {
    *Cit=*Bit;
  }
  for(typename std::vector<T>::iterator Fit = Forward.begin(); Fit != Forward.end(); ++Fit,++Cit) {
    *Cit=*Fit;
  }
  Forward.swap(Combined);
  return;
}

void PostNewtonian::EvolvePN_Q(const std::string& Approximant, const double PNOrbitalEvolutionOrder,
                               const double v_0, const double v_i,
                               const double m1, const double m2,
                               const std::vector<double>& chi1_i, const std::vector<double>& chi2_i,
                               const Quaternions::Quaternion& R_frame_i,
                               std::vector<double>& t, std::vector<double>& v,
                               std::vector<std::vector<double> >& chi1, std::vector<std::vector<double> >& chi2,
                               std::vector<Quaternions::Quaternion>& R_frame,
                               std::vector<double>& Phi, std::vector<std::vector<double> >& L,
                               const unsigned int MinStepsPerOrbit, const bool ForwardInTime)
{
  // Transform the input into the forms we will actually use
  const double chi1Mag = Quaternions::Quaternion(chi1_i).abs();
  const double chi2Mag = Quaternions::Quaternion(chi2_i).abs();
  const Quaternion S_chi1_i = ( chi1Mag>1e-12
                                ? std::sqrt(chi1Mag) * Quaternions::sqrtOfRotor(-Quaternions::Quaternion(chi1_i).normalized()*Quaternions::zHat)
                                : Quaternions::Zero);
  const Quaternion S_chi2_i = ( chi2Mag>1e-12
                                ? std::sqrt(chi2Mag) * Quaternions::sqrtOfRotor(-Quaternions::Quaternion(chi2_i).normalized()*Quaternions::zHat)
                                : Quaternions::Zero);
  const std::vector<double> rfrak_frame_i = R_frame_i.log().vec();

  // These are the basic variables to be evolved
  std::vector<double> y(9);
  y[0] = v_i; // PN expansion parameter v [ = sqrt(x) = Omega_orb^{1/3} ]
  y[1] = 0.0; // x component of logarithm of R_chi1 dynamics rotor
  y[2] = 0.0; // y component of logarithm of R_chi1 dynamics rotor
  y[3] = 0.0; // x component of logarithm of R_chi2 dynamics rotor
  y[4] = 0.0; // y component of logarithm of R_chi2 dynamics rotor
  y[5] = rfrak_frame_i[0]; // x component of logarithm of R_frame rotor
  y[6] = rfrak_frame_i[1]; // y component of logarithm of R_frame rotor
  y[7] = rfrak_frame_i[2]; // z component of logarithm of R_frame rotor
  y[8] = 0.0; // Orbital phase Phi [integrated as a convenient diagnostic; not actually needed]

  // Tn encapsulates all the actual PN calculations -- especially the
  // right-hand sides of the evolution system
  TaylorTn_Q* Tn = 0;
  switch(int(2*PNOrbitalEvolutionOrder)) {
  case 0:
    Tn = new TaylorTn_0PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                            S_chi1_i, S_chi2_i,
                            0.0, 0.0, 0.0, 0.0,
                            rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 1:
    Tn = new TaylorTn_0p50PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                               S_chi1_i, S_chi2_i,
                               0.0, 0.0, 0.0, 0.0,
                               rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 2:
    Tn = new TaylorTn_1p0PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 3:
    Tn = new TaylorTn_1p5PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 4:
    Tn = new TaylorTn_2p0PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 5:
    Tn = new TaylorTn_2p5PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 6:
    Tn = new TaylorTn_3p0PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 7:
    Tn = new TaylorTn_3p5PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 8:
    Tn = new TaylorTn_4p0PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 9:
    Tn = new TaylorTn_4p5PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 10:
    Tn = new TaylorTn_5p0PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 11:
    Tn = new TaylorTn_5p5PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  case 12:
    Tn = new TaylorTn_6p0PN_Q(xHat, yHat, zHat, m1, m2, v_i,
                              S_chi1_i, S_chi2_i,
                              0.0, 0.0, 0.0, 0.0,
                              rfrak_frame_i[0], rfrak_frame_i[1], rfrak_frame_i[2]);
    break;
  default:
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": PN order " << PNOrbitalEvolutionOrder << " is not yet implemented." << std::endl;
    throw(-1);
  }
  if(Tn==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Tn did not get assigned with PNOrbitalEvolutionOrder=" << PNOrbitalEvolutionOrder << "." << std::endl;
    throw(-1);
  }

  // Here are the parameters for the evolution
  const double nu = m1*m2/((m1+m2)*(m1+m2));
  const double time_to_merger = 5.0/(256.0*nu*std::pow(y[0],8)); // This is the lowest-order pN time-to-merger
  double time = 0.0;
  double endtime =
    ForwardInTime
    ? 4*time_to_merger // Happily run far into positive times just for a comfy margin of error
    : 3*(-5.0/(256.0*nu*std::pow(v_0,8))); // This should be (3x) a pretty good estimate, considering that it should be very early...
  const unsigned int MinSteps = 100000; // This is only a very rough lower limit
  const unsigned int MaxSteps = 200000; // This is a hard upper limit; much bigger than this and Mike's laptop has been known to crash
  double h = ForwardInTime ? 1.0 : -1.0;
  const double eps_abs = 1.e-6;
  const double eps_rel = 1.e-6;
  const double hmin = ForwardInTime ? 1.0e-7 : -1.0e-7;
  const double hmin_storage = ForwardInTime ? 1.0e-5 : -1.0e-5;
  const double hmax = (endtime-time) / (2.0*MinSteps); // Time-direction is taken care of
  double hnext;
  {
    const double OrbitalPeriod = 2*M_PI/(y[0]*y[0]*y[0]);
    hnext = ( ForwardInTime
              ? std::min(hmax,  OrbitalPeriod/(MinStepsPerOrbit+1.))
              : std::max(hmax, -OrbitalPeriod/(MinStepsPerOrbit+1.)) );
  }

  // We will be using `push_back`, so we first reserve the rough lower
  // limit we will need (after clearing out any content the input
  // vectors had)
  t.clear(); t.reserve(MinSteps);
  v.clear(); v.reserve(MinSteps);
  chi1.clear(); chi1.reserve(MinSteps);
  chi2.clear(); chi2.reserve(MinSteps);
  R_frame.clear(); R_frame.reserve(MinSteps);
  Phi.clear(); Phi.reserve(MinSteps);
  L.clear(); L.reserve(MinSteps);

  // Declare and initialize the GSL ODE integrator
  const gsl_odeiv2_step_type* T = gsl_odeiv2_step_rk8pd;
  gsl_odeiv2_step* s = gsl_odeiv2_step_alloc(T, y.size());
  gsl_odeiv2_control* c = gsl_odeiv2_control_y_new(eps_abs, eps_rel);
  gsl_odeiv2_evolve* e = gsl_odeiv2_evolve_alloc(y.size());
  gsl_odeiv2_system sysT1 = {::funcT1, NULL, y.size(), (void *) Tn};
  gsl_odeiv2_system sysT4 = {::funcT4, NULL, y.size(), (void *) Tn};
  gsl_odeiv2_system sysT5 = {::funcT5, NULL, y.size(), (void *) Tn};
  gsl_odeiv2_system* sys;
  if(Approximant.compare("TaylorT1")==0) {
    sys = &sysT1;
  } else if(Approximant.compare("TaylorT4")==0) {
    sys = &sysT4;
  } else if(Approximant.compare("TaylorT5")==0) {
    sys = &sysT5;
  } else {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Approximant '" << Approximant << "' is not yet implemented." << std::endl;
    throw(-1);
  }

  // Store the data at the first step
  {
    Tn->Recalculate(time, &y[0]);
    t.push_back(time);
    v.push_back(y[0]);
    const Quaternion R_chi1_j = exp(Quaternion(0.0, y[1], y[2], 0.0));
    chi1.push_back((S_chi1_i*R_chi1_j*zHat*R_chi1_j.conjugate()*S_chi1_i.conjugate()).vec());
    const Quaternion R_chi2_j = exp(Quaternion(0.0, y[3], y[4], 0.0));
    chi2.push_back((S_chi2_i*R_chi2_j*zHat*R_chi2_j.conjugate()*S_chi2_i.conjugate()).vec());
    const Quaternion R_frame_j = exp(Quaternion(0.0, y[5], y[6], y[7]));
    // const Quaternion R_frame_j = Unflipped(R_frame.back(), exp(Quaternion(0.0, y[5], y[6], y[7])));
    R_frame.push_back(R_frame_j);
    Phi.push_back(y[8]);
    L.push_back((Tn->OrbitalAngularMomentum()).vec());
  }

  // Run the integration
  unsigned int NSteps = 0;
  unsigned int nSteps = 0;
  while ((ForwardInTime && time < endtime) ||
         (!ForwardInTime && y[0]>v_0)) {
    // Take a step
    int status = gsl_odeiv2_evolve_apply(e, c, s, sys, &time, time+hnext, &h, &y[0]);
    ++NSteps;
    ++nSteps;

    // Check if it worked and the system is still reasonable
    if(status == GSL_EDOM) {
      INFOTOCOUT << "Velocity v has become greater than 1.0.  This is a nice way for PN to stop." << std::endl;
      break;
    } else if(status == GSL_EDIVERGE) {
      INFOTOCOUT << "Velocity is no longer increasing.  This is not an uncommon way for PN to stop, and probably okay." << std::endl;
      break;
    } else if(status != GSL_SUCCESS) {
      INFOTOCERR << "GSL odeiv2 error.  Return value=" << status << "\nThis is potentially a very bad way for PN to stop." << std::endl;
      break;
    }

    // If the time step was large enough, store the data
    Tn->Recalculate(time, &y[0]);
    if(std::abs(t.back()-time)>=std::abs(hmin_storage)) {
      t.push_back(time);
      v.push_back(y[0]);
      const Quaternion R_chi1_j = exp(Quaternion(0.0, y[1], y[2], 0.0));
      chi1.push_back((S_chi1_i*R_chi1_j*zHat*R_chi1_j.conjugate()*S_chi1_i.conjugate()).vec());
      const Quaternion R_chi2_j = exp(Quaternion(0.0, y[3], y[4], 0.0));
      chi2.push_back((S_chi2_i*R_chi2_j*zHat*R_chi2_j.conjugate()*S_chi2_i.conjugate()).vec());
      const Quaternion R_frame_j = Unflipped(R_frame.back(), exp(Quaternion(0.0, y[5], y[6], y[7])));
      R_frame.push_back(R_frame_j);
      Phi.push_back(y[8]);
      L.push_back((Tn->OrbitalAngularMomentum()).vec());
    }

    // Check if we should stop because this has gone on suspiciously long
    if((ForwardInTime && time>=endtime)
       || (!ForwardInTime && time<endtime)) {
      INFOTOCERR << "Time has gone on four times as long as expected.  This seems strange, so we'll stop."
                 << "\nNote that this is unusual.  You may have a short waveform that stops before merger,"
                 << "\nor one of the stopping criteria may have gotten fooled." << std::endl;
      break;
    }

    // Check if we should stop because there have been too many steps
    if(NSteps>MaxSteps) {
      INFOTOCERR << "\n\nThe integration has taken " << NSteps << " steps.  This seems excessive, so we'll stop."
                 << "\nNote that this is slightly unusual.  You may have a short waveform that stops before merger." << std::endl;
      break;
    }

    // Check if we should stop because the step has gotten too small,
    // but make sure we at least take 500 steps since the last
    // disruption.  [This is the condition that we expect to stop us
    // near merger.]
    if(nSteps>500 && std::abs(h)<std::abs(hmin)) {
      INFOTOCOUT << "The step size " << h << " has become smaller than the lower limit of " << hmin
                 << ".\nThis is probably fine, as it indicates the evolution has naturally reached its end." << std::endl;
      break;
    }

    // Set the next time-step size (actually just an upper limit)
    if(MinStepsPerOrbit!=0) {
      const double OrbitalPeriod = 2*M_PI/(y[0]*y[0]*y[0]);
      hnext = (ForwardInTime
               ? std::min(2.0*h, std::min(2.0*hmax,  OrbitalPeriod/(MinStepsPerOrbit+1.)))
               : std::max(2.0*h, std::max(2.0*hmax, -OrbitalPeriod/(MinStepsPerOrbit+1.))) );
      // INFOTOCERR << time << " " << h << " " << hnext << " " << y[0] << " " << NSteps << " " << nSteps << std::endl;
    }

    // Reset values of quaternion logarithms to smaller sizes, if
    // necessary.  If this resets, we reset nSteps to zero, because
    // this may make the time stepper take smaller steps
    const double rfrakMag_chi1 = std::sqrt(y[1]*y[1]+y[2]*y[2]);
    if(rfrakMag_chi1>M_PI/2.) {
      y[1] = (rfrakMag_chi1-M_PI)*y[1]/rfrakMag_chi1;
      y[2] = (rfrakMag_chi1-M_PI)*y[2]/rfrakMag_chi1;
      nSteps=0; // This may make the integrator take a few small steps at first
      gsl_odeiv2_evolve_reset(e); // This should be called whenever the next use of `e` will not be a continuation of the previous step
      // INFOTOCERR << time << std::endl;
    }
    const double rfrakMag_chi2 = std::sqrt(y[3]*y[3]+y[4]*y[4]);
    if(rfrakMag_chi2>M_PI/2.) {
      y[3] = (rfrakMag_chi2-M_PI)*y[3]/rfrakMag_chi2;
      y[4] = (rfrakMag_chi2-M_PI)*y[4]/rfrakMag_chi2;
      nSteps=0; // This may make the integrator take a few small steps at first
      gsl_odeiv2_evolve_reset(e); // This should be called whenever the next use of `e` will not be a continuation of the previous step
      // INFOTOCERR << time << std::endl;
    }
    const double rfrakMag_ellHat = std::sqrt(y[5]*y[5]+y[6]*y[6]+y[7]*y[7]);
    if(rfrakMag_ellHat>M_PI/2.) {
      y[5] = (rfrakMag_ellHat-M_PI)*y[5]/rfrakMag_ellHat;
      y[6] = (rfrakMag_ellHat-M_PI)*y[6]/rfrakMag_ellHat;
      y[7] = (rfrakMag_ellHat-M_PI)*y[7]/rfrakMag_ellHat;
      nSteps=0; // This may make the integrator take a few small steps at first
      gsl_odeiv2_evolve_reset(e); // This should be called whenever the next use of `e` will not be a continuation of the previous step
      // INFOTOCERR << time << std::endl;
    }
  }

  if( ! ((ForwardInTime && time < endtime) || (!ForwardInTime && y[0]<v_0)) ) {
    if(ForwardInTime) {
      INFOTOCERR << "Stepping ended because the time " << time << " has exceeded the endtime of " << endtime << ".\n"
                 << "This could possibly indicate that the equations are not well behaved." << std::endl;
    } else {
      INFOTOCERR << std::setprecision(15)
                 << "Stepping stopped even though backwards evolution has only reached v=" << y[0] << ", which is greater than the target v_0=" << v_0
                 << ".\nThis is short of the expected stopping criterion, and may indicate a problem." << std::endl;
    }
  }

  // Free the gsl storage
  gsl_odeiv2_evolve_free(e);
  gsl_odeiv2_control_free(c);
  gsl_odeiv2_step_free(s);

  // Combine two segments if we need to also run backwards
  if(v_0<v_i && ForwardInTime) {
    // Run the reverse evolution
    std::vector<double> tBackward, vBackward, PhiBackward;
    std::vector<std::vector<double> > chi1Backward, chi2Backward, LBackward;
    std::vector<Quaternions::Quaternion> R_frameBackward;
    EvolvePN_Q(Approximant, PNOrbitalEvolutionOrder, v_0, v_i, m1, m2, chi1_i, chi2_i, R_frame_i,
               tBackward, vBackward, chi1Backward, chi2Backward, R_frameBackward, PhiBackward, LBackward,
               MinStepsPerOrbit, false);

    // Remove the first element of each of the backward data vectors
    // so that point is not duplicated
    tBackward.erase(tBackward.begin());
    vBackward.erase(vBackward.begin());
    PhiBackward.erase(PhiBackward.begin());
    chi1Backward.erase(chi1Backward.begin());
    chi2Backward.erase(chi2Backward.begin());
    LBackward.erase(LBackward.begin());
    R_frameBackward.erase(R_frameBackward.begin());

    // Combine the data
    CombineForwardAndBackward(t, tBackward);
    CombineForwardAndBackward(v, vBackward);
    CombineForwardAndBackward(Phi, PhiBackward);
    CombineForwardAndBackward(chi1, chi1Backward);
    CombineForwardAndBackward(chi2, chi2Backward);
    CombineForwardAndBackward(L, LBackward);
    CombineForwardAndBackward(R_frame, R_frameBackward);
  }

  // // Make the last time = 0.0
  // if(ForwardInTime) {
  //   const double tback = t.back();
  //   for(unsigned int i=0; i<t.size(); ++i) {
  //     t[i] -= tback;
  //   }
  // }

  delete Tn;

  return;
}


==> anc/GWFrames/Code/PostNewtonian/C++/PNWaveformModes.cpp <==
#include "PNWaveformModes.hpp"
#include "PNWaveformModes.ipp"


std::vector<std::vector<std::complex<double> > > PostNewtonian::WaveformModes
(const double m1, const double m2, const std::vector<double>& v,
 const std::vector<std::vector<double> >& chi1, const std::vector<std::vector<double> >& chi2, const double PNWaveformModeOrder) {
  WaveformModes_Base* WM;
  switch(int(2*PNWaveformModeOrder)) {
  case 0:
    WM = new WaveformModes_0PN(m1, m2, v[0]);
    break;
  case 1:
    WM = new WaveformModes_0p50PN(m1, m2, v[0]);
    break;
  case 2:
    WM = new WaveformModes_1p0PN(m1, m2, v[0],
                                 Quaternions::Quaternion(0.0, chi1[0][0], chi1[0][1], chi1[0][2]),
                                 Quaternions::Quaternion(0.0, chi2[0][0], chi2[0][1], chi2[0][2]));
    break;
  case 3:
    WM = new WaveformModes_1p5PN(m1, m2, v[0],
                                 Quaternions::Quaternion(0.0, chi1[0][0], chi1[0][1], chi1[0][2]),
                                 Quaternions::Quaternion(0.0, chi2[0][0], chi2[0][1], chi2[0][2]));
    break;
  case 4:
    WM = new WaveformModes_2p0PN(m1, m2, v[0],
                                 Quaternions::Quaternion(0.0, chi1[0][0], chi1[0][1], chi1[0][2]),
                                 Quaternions::Quaternion(0.0, chi2[0][0], chi2[0][1], chi2[0][2]));
    break;
  case 5:
    WM = new WaveformModes_2p5PN(m1, m2, v[0],
                                 Quaternions::Quaternion(0.0, chi1[0][0], chi1[0][1], chi1[0][2]),
                                 Quaternions::Quaternion(0.0, chi2[0][0], chi2[0][1], chi2[0][2]));
    break;
  case 6:
    WM = new WaveformModes_3p0PN(m1, m2, v[0],
                                 Quaternions::Quaternion(0.0, chi1[0][0], chi1[0][1], chi1[0][2]),
                                 Quaternions::Quaternion(0.0, chi2[0][0], chi2[0][1], chi2[0][2]));
    break;
  case 7:
    WM = new WaveformModes_3p5PN(m1, m2, v[0],
                                 Quaternions::Quaternion(0.0, chi1[0][0], chi1[0][1], chi1[0][2]),
                                 Quaternions::Quaternion(0.0, chi2[0][0], chi2[0][1], chi2[0][2]));
    break;
  default:
    std::cerr << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": PNWaveformModeOrder " << PNWaveformModeOrder << " not yet implemented." << std::endl;
    throw(0);
  }

  const unsigned int N_lm = ellMax*(ellMax+2) - 3;
  const unsigned int N_t = v.size();
  std::vector<std::vector<std::complex<double> > > Modes(N_lm, std::vector<std::complex<double> >(N_t));
  std::vector<std::complex<double> > modes(N_lm);
  for(unsigned int i_t=0; i_t<N_t; ++i_t) {
    modes = (*WM)(v[i_t], chi1[i_t], chi2[i_t]);
    for(unsigned int i_lm=0; i_lm<N_lm; ++i_lm) {
      Modes[i_lm][i_t] = modes[i_lm];
    }
  }
  delete WM;
  return Modes;
}


==> anc/GWFrames/Code/PostNewtonian/C++/PNWaveformModes.hpp <==
#ifndef PNWAVEFORMMODES_HPP
#define PNWAVEFORMMODES_HPP

#include <vector>
#include <complex>
#include "Quaternions.hpp"

namespace PostNewtonian {

  /// These functions return all known modes of a post-Newtonian
  /// waveform, given the present speed and spins of the black holes.
  /// The BHs are assumed to be along the x axis, with individual
  /// velocities along the y axis.  (That is, the modes are given in
  /// the co-orbital frame.)  This waveform will need to be
  /// transformed back into an inertial frame (or more generally, a
  /// frame related to the waveform rather than the PN orbital
  /// elements) for many applications.
  ///
  /// The returned data are given as vectors of complex numbers,
  /// representing mode (2,-2), followed by (2,-1), etc., all the way
  /// up to the highest known mode -- currently (8,8).

  std::vector<std::vector<std::complex<double> > > WaveformModes
  (const double m1, const double m2, const std::vector<double>& v,
   const std::vector<std::vector<double> >& chi1, const std::vector<std::vector<double> >& chi2,
   const double PNWaveformModeOrder=3.5);

};



#endif // PNWAVEFORMMODES_HPP


==> anc/GWFrames/Code/PostNewtonian/C++/PNWaveformModes.ipp <==
// File produced automatically by WaveformModeCodeGen.ipynb

class WaveformModes_Base {
public:
  virtual std::vector<std::complex<double> > operator()(
    const double v_k,
    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,
    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k) = 0;
  virtual std::vector<std::complex<double> > operator()(
    const double v_k, const std::vector<double>& chi1, const std::vector<double>& chi2)
  {
    return this->operator()(v_k, chi1[0], chi1[1], chi1[2], chi2[0], chi2[1], chi2[2]);
  }
};

const unsigned int ellMax = 8;
const std::complex<double> I(0,1.0);
inline std::complex<double> conjugate(const std::complex<double>& a) { return std::conj(a); }

class WaveformModes_0PN : public WaveformModes_Base {
private:
  const double M1, M2;
  double v;
  const double M, nu;
  std::complex<double> rhOverM_coeff;
  const std::complex<double> hHat_2_0_0, hHat_2_2_0, hHat_4_0_0;

public:
  WaveformModes_0PN(const double M1_i, const double M2_i, const double v_i) :
    M1(M1_i), M2(M2_i), v(v_i), M(M1 + M2), nu(M1*M2/pow(M, 2)), rhOverM_coeff(6.34132367616962*nu*pow(v, 2)),
    hHat_2_0_0(-0.145802960879951), hHat_2_2_0(1.00000000000000), hHat_4_0_0(-0.00140298964521140)
  { }

  using WaveformModes_Base::operator();

  std::vector<std::complex<double> > operator()(
    const double v_k,
    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,
    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k)
  {
    v = v_k;

    rhOverM_coeff = 6.34132367616962*nu*pow(v, 2);

    std::vector<std::complex<double> > Modes(77);
    std::complex<double> Symm, Asymm;
    // (ell, m) = (2, +/- 0)
    Symm = hHat_2_0_0*rhOverM_coeff;
    Asymm = 0;
    Modes[2] = Symm + Asymm;
    // (ell, m) = (2, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[3] = Symm + Asymm;
    Modes[1] = std::conj(Symm - Asymm);
    // (ell, m) = (2, +/- 2)
    Symm = hHat_2_2_0*rhOverM_coeff;
    Asymm = 0;
    Modes[4] = Symm + Asymm;
    Modes[0] = std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[8] = Symm + Asymm;
    // (ell, m) = (3, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[9] = Symm + Asymm;
    Modes[7] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[10] = Symm + Asymm;
    Modes[6] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[11] = Symm + Asymm;
    Modes[5] = -std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 0)
    Symm = hHat_4_0_0*rhOverM_coeff;
    Asymm = 0;
    Modes[16] = Symm + Asymm;
    // (ell, m) = (4, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[17] = Symm + Asymm;
    Modes[15] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[18] = Symm + Asymm;
    Modes[14] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[19] = Symm + Asymm;
    Modes[13] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[20] = Symm + Asymm;
    Modes[12] = std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[26] = Symm + Asymm;
    // (ell, m) = (5, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[27] = Symm + Asymm;
    Modes[25] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[28] = Symm + Asymm;
    Modes[24] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[29] = Symm + Asymm;
    Modes[23] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[30] = Symm + Asymm;
    Modes[22] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[31] = Symm + Asymm;
    Modes[21] = -std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[38] = Symm + Asymm;
    // (ell, m) = (6, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[39] = Symm + Asymm;
    Modes[37] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[40] = Symm + Asymm;
    Modes[36] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[41] = Symm + Asymm;
    Modes[35] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[42] = Symm + Asymm;
    Modes[34] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[43] = Symm + Asymm;
    Modes[33] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[44] = Symm + Asymm;
    Modes[32] = std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[52] = Symm + Asymm;
    // (ell, m) = (7, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[53] = Symm + Asymm;
    Modes[51] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[54] = Symm + Asymm;
    Modes[50] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[55] = Symm + Asymm;
    Modes[49] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[56] = Symm + Asymm;
    Modes[48] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[57] = Symm + Asymm;
    Modes[47] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[58] = Symm + Asymm;
    Modes[46] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[59] = Symm + Asymm;
    Modes[45] = -std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[68] = Symm + Asymm;
    // (ell, m) = (8, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[69] = Symm + Asymm;
    Modes[67] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[70] = Symm + Asymm;
    Modes[66] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[71] = Symm + Asymm;
    Modes[65] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[72] = Symm + Asymm;
    Modes[64] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[73] = Symm + Asymm;
    Modes[63] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[74] = Symm + Asymm;
    Modes[62] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[75] = Symm + Asymm;
    Modes[61] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 8)
    Symm = 0;
    Asymm = 0;
    Modes[76] = Symm + Asymm;
    Modes[60] = std::conj(Symm - Asymm);

    return Modes;
  }

}; // class WaveformModes_0PN : public WaveformModes_Base


class WaveformModes_0p50PN : public WaveformModes_Base {
private:
  const double M1, M2;
  double v;
  const double M, delta, nu;
  std::complex<double> rhOverM_coeff;
  const std::complex<double> hHat_2_0_0, hHat_2_1_1, hHat_2_2_0, hHat_3_1_1, hHat_3_3_1, hHat_4_0_0;

public:
  WaveformModes_0p50PN(const double M1_i, const double M2_i, const double v_i) :
    M1(M1_i), M2(M2_i), v(v_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)),
    rhOverM_coeff(6.34132367616962*nu*pow(v, 2)), hHat_2_0_0(-0.145802960879951), hHat_2_1_1(0.333333333333333*I*delta),
    hHat_2_2_0(1.00000000000000), hHat_3_1_1(0.0222717701593687*I*delta), hHat_3_3_1(-0.776323754260148*I*delta),
    hHat_4_0_0(-0.00140298964521140)
  { }

  using WaveformModes_Base::operator();

  std::vector<std::complex<double> > operator()(
    const double v_k,
    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,
    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k)
  {
    v = v_k;

    rhOverM_coeff = 6.34132367616962*nu*pow(v, 2);

    std::vector<std::complex<double> > Modes(77);
    std::complex<double> Symm, Asymm;
    // (ell, m) = (2, +/- 0)
    Symm = hHat_2_0_0*rhOverM_coeff;
    Asymm = 0;
    Modes[2] = Symm + Asymm;
    // (ell, m) = (2, +/- 1)
    Symm = hHat_2_1_1*rhOverM_coeff*v;
    Asymm = 0;
    Modes[3] = Symm + Asymm;
    Modes[1] = std::conj(Symm - Asymm);
    // (ell, m) = (2, +/- 2)
    Symm = hHat_2_2_0*rhOverM_coeff;
    Asymm = 0;
    Modes[4] = Symm + Asymm;
    Modes[0] = std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[8] = Symm + Asymm;
    // (ell, m) = (3, +/- 1)
    Symm = hHat_3_1_1*rhOverM_coeff*v;
    Asymm = 0;
    Modes[9] = Symm + Asymm;
    Modes[7] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[10] = Symm + Asymm;
    Modes[6] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 3)
    Symm = hHat_3_3_1*rhOverM_coeff*v;
    Asymm = 0;
    Modes[11] = Symm + Asymm;
    Modes[5] = -std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 0)
    Symm = hHat_4_0_0*rhOverM_coeff;
    Asymm = 0;
    Modes[16] = Symm + Asymm;
    // (ell, m) = (4, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[17] = Symm + Asymm;
    Modes[15] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[18] = Symm + Asymm;
    Modes[14] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[19] = Symm + Asymm;
    Modes[13] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[20] = Symm + Asymm;
    Modes[12] = std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[26] = Symm + Asymm;
    // (ell, m) = (5, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[27] = Symm + Asymm;
    Modes[25] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[28] = Symm + Asymm;
    Modes[24] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[29] = Symm + Asymm;
    Modes[23] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[30] = Symm + Asymm;
    Modes[22] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[31] = Symm + Asymm;
    Modes[21] = -std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[38] = Symm + Asymm;
    // (ell, m) = (6, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[39] = Symm + Asymm;
    Modes[37] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[40] = Symm + Asymm;
    Modes[36] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[41] = Symm + Asymm;
    Modes[35] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[42] = Symm + Asymm;
    Modes[34] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[43] = Symm + Asymm;
    Modes[33] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[44] = Symm + Asymm;
    Modes[32] = std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[52] = Symm + Asymm;
    // (ell, m) = (7, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[53] = Symm + Asymm;
    Modes[51] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[54] = Symm + Asymm;
    Modes[50] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[55] = Symm + Asymm;
    Modes[49] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[56] = Symm + Asymm;
    Modes[48] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[57] = Symm + Asymm;
    Modes[47] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[58] = Symm + Asymm;
    Modes[46] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[59] = Symm + Asymm;
    Modes[45] = -std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[68] = Symm + Asymm;
    // (ell, m) = (8, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[69] = Symm + Asymm;
    Modes[67] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[70] = Symm + Asymm;
    Modes[66] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[71] = Symm + Asymm;
    Modes[65] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[72] = Symm + Asymm;
    Modes[64] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[73] = Symm + Asymm;
    Modes[63] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[74] = Symm + Asymm;
    Modes[62] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[75] = Symm + Asymm;
    Modes[61] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 8)
    Symm = 0;
    Asymm = 0;
    Modes[76] = Symm + Asymm;
    Modes[60] = std::conj(Symm - Asymm);

    return Modes;
  }

}; // class WaveformModes_0p50PN : public WaveformModes_Base


class WaveformModes_1p0PN : public WaveformModes_Base {
private:
  const double M1, M2;
  double v;
  const double M, delta, nu;
  Quaternions::Quaternion chiVec1, chiVec2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, Sigma_ell, Sigma_n, Sigma_lambda;
  std::complex<double> rhOverM_coeff;
  const std::complex<double> hHat_2_0_0, hHat_2_1_1, hHat_2_2_0, hHat_2_2_2, hHat_3_1_1, hHat_3_2_2, hHat_3_3_1,
                             hHat_4_0_0, hHat_4_2_2, hHat_4_4_2;
  std::complex<double> hHat_spin_Symm_2_1_2, hHat_spin_Asymm_2_2_2, hHat_spin_Asymm_2_0_2;

public:
  WaveformModes_1p0PN(const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion chiVec1_i,
                      const Quaternions::Quaternion chiVec2_i) :
    M1(M1_i), M2(M2_i), v(v_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), chiVec1(chiVec1_i),
    chiVec2(chiVec2_i), chi1_n(chiVec1[1]), chi1_lambda(chiVec1[2]), chi1_ell(chiVec1[3]), chi2_n(chiVec2[1]),
    chi2_lambda(chiVec2[2]), chi2_ell(chiVec2[3]), Sigma_ell(M*(-M1*chi1_ell + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n +
    M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda + M2*chi2_lambda)), rhOverM_coeff(6.34132367616962*nu*pow(v, 2)),
    hHat_2_0_0(-0.145802960879951), hHat_2_1_1(0.333333333333333*I*delta), hHat_2_2_0(1.00000000000000),
    hHat_2_2_2(1.30952380952381*nu - 2.54761904761905), hHat_3_1_1(0.0222717701593687*I*delta),
    hHat_3_2_2(-0.845154254728516*nu + 0.281718084909506), hHat_3_3_1(-0.776323754260148*I*delta),
    hHat_4_0_0(-0.00140298964521140), hHat_4_2_2(-0.10647942749999*nu + 0.0354931424999967),
    hHat_4_4_2(2.25374467927604*nu - 0.751248226425348), hHat_spin_Symm_2_1_2(0.5*I*Sigma_ell/pow(M, 2)),
    hHat_spin_Asymm_2_2_2(0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_0_2(0.408248290463863*I*Sigma_n/pow(M, 2))
  { }

  using WaveformModes_Base::operator();

  std::vector<std::complex<double> > operator()(
    const double v_k,
    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,
    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k)
  {
    v = v_k;
    chiVec1 = Quaternions::Quaternion(0., chi1_n_k, chi1_lambda_k, chi1_ell_k);
    chiVec2 = Quaternions::Quaternion(0., chi2_n_k, chi2_lambda_k, chi2_ell_k);

    chi1_n = chiVec1[1];
    chi1_lambda = chiVec1[2];
    chi1_ell = chiVec1[3];
    chi2_n = chiVec2[1];
    chi2_lambda = chiVec2[2];
    chi2_ell = chiVec2[3];
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    rhOverM_coeff = 6.34132367616962*nu*pow(v, 2);
    hHat_spin_Symm_2_1_2 = 0.5*I*Sigma_ell/pow(M, 2);
    hHat_spin_Asymm_2_2_2 = 0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_0_2 = 0.408248290463863*I*Sigma_n/pow(M, 2);

    std::vector<std::complex<double> > Modes(77);
    std::complex<double> Symm, Asymm;
    // (ell, m) = (2, +/- 0)
    Symm = hHat_2_0_0*rhOverM_coeff;
    Asymm = hHat_spin_Asymm_2_0_2*rhOverM_coeff*pow(v, 2);
    Modes[2] = Symm + Asymm;
    // (ell, m) = (2, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_2_1_1 + hHat_spin_Symm_2_1_2*v);
    Asymm = 0;
    Modes[3] = Symm + Asymm;
    Modes[1] = std::conj(Symm - Asymm);
    // (ell, m) = (2, +/- 2)
    Symm = rhOverM_coeff*(hHat_2_2_0 + hHat_2_2_2*pow(v, 2));
    Asymm = hHat_spin_Asymm_2_2_2*rhOverM_coeff*pow(v, 2);
    Modes[4] = Symm + Asymm;
    Modes[0] = std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[8] = Symm + Asymm;
    // (ell, m) = (3, +/- 1)
    Symm = hHat_3_1_1*rhOverM_coeff*v;
    Asymm = 0;
    Modes[9] = Symm + Asymm;
    Modes[7] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 2)
    Symm = hHat_3_2_2*rhOverM_coeff*pow(v, 2);
    Asymm = 0;
    Modes[10] = Symm + Asymm;
    Modes[6] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 3)
    Symm = hHat_3_3_1*rhOverM_coeff*v;
    Asymm = 0;
    Modes[11] = Symm + Asymm;
    Modes[5] = -std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 0)
    Symm = hHat_4_0_0*rhOverM_coeff;
    Asymm = 0;
    Modes[16] = Symm + Asymm;
    // (ell, m) = (4, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[17] = Symm + Asymm;
    Modes[15] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 2)
    Symm = hHat_4_2_2*rhOverM_coeff*pow(v, 2);
    Asymm = 0;
    Modes[18] = Symm + Asymm;
    Modes[14] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[19] = Symm + Asymm;
    Modes[13] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 4)
    Symm = hHat_4_4_2*rhOverM_coeff*pow(v, 2);
    Asymm = 0;
    Modes[20] = Symm + Asymm;
    Modes[12] = std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[26] = Symm + Asymm;
    // (ell, m) = (5, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[27] = Symm + Asymm;
    Modes[25] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[28] = Symm + Asymm;
    Modes[24] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[29] = Symm + Asymm;
    Modes[23] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[30] = Symm + Asymm;
    Modes[22] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[31] = Symm + Asymm;
    Modes[21] = -std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[38] = Symm + Asymm;
    // (ell, m) = (6, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[39] = Symm + Asymm;
    Modes[37] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[40] = Symm + Asymm;
    Modes[36] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[41] = Symm + Asymm;
    Modes[35] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[42] = Symm + Asymm;
    Modes[34] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[43] = Symm + Asymm;
    Modes[33] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[44] = Symm + Asymm;
    Modes[32] = std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[52] = Symm + Asymm;
    // (ell, m) = (7, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[53] = Symm + Asymm;
    Modes[51] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[54] = Symm + Asymm;
    Modes[50] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[55] = Symm + Asymm;
    Modes[49] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[56] = Symm + Asymm;
    Modes[48] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[57] = Symm + Asymm;
    Modes[47] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[58] = Symm + Asymm;
    Modes[46] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[59] = Symm + Asymm;
    Modes[45] = -std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[68] = Symm + Asymm;
    // (ell, m) = (8, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[69] = Symm + Asymm;
    Modes[67] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[70] = Symm + Asymm;
    Modes[66] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[71] = Symm + Asymm;
    Modes[65] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[72] = Symm + Asymm;
    Modes[64] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[73] = Symm + Asymm;
    Modes[63] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[74] = Symm + Asymm;
    Modes[62] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[75] = Symm + Asymm;
    Modes[61] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 8)
    Symm = 0;
    Asymm = 0;
    Modes[76] = Symm + Asymm;
    Modes[60] = std::conj(Symm - Asymm);

    return Modes;
  }

}; // class WaveformModes_1p0PN : public WaveformModes_Base


class WaveformModes_1p5PN : public WaveformModes_Base {
private:
  const double M1, M2;
  double v;
  const double M, delta, nu;
  Quaternions::Quaternion chiVec1, chiVec2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda;
  std::complex<double> rhOverM_coeff;
  const std::complex<double> hHat_2_0_0, hHat_2_1_1, hHat_2_1_3, hHat_2_2_0, hHat_2_2_2, hHat_2_2_3, hHat_3_1_1,
                             hHat_3_1_3, hHat_3_2_2, hHat_3_3_1, hHat_3_3_3, hHat_4_0_0, hHat_4_1_3, hHat_4_2_2,
                             hHat_4_3_3, hHat_4_4_2, hHat_5_1_3, hHat_5_3_3, hHat_5_5_3;
  std::complex<double> hHat_spin_Symm_2_2_3, hHat_spin_Symm_2_1_2, hHat_spin_Symm_3_2_3, hHat_spin_Asymm_2_2_2,
                       hHat_spin_Asymm_2_1_3, hHat_spin_Asymm_2_0_2, hHat_spin_Asymm_3_3_3, hHat_spin_Asymm_3_1_3;

public:
  WaveformModes_1p5PN(const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion chiVec1_i,
                      const Quaternions::Quaternion chiVec2_i) :
    M1(M1_i), M2(M2_i), v(v_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), chiVec1(chiVec1_i),
    chiVec2(chiVec2_i), chi1_n(chiVec1[1]), chi1_lambda(chiVec1[2]), chi1_ell(chiVec1[3]), chi2_n(chiVec2[1]),
    chi2_lambda(chiVec2[2]), chi2_ell(chiVec2[3]), S_ell(pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell), S_n(pow(M1,
    2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda), Sigma_ell(M*(-M1*chi1_ell
    + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda + M2*chi2_lambda)),
    rhOverM_coeff(6.34132367616962*nu*pow(v, 2)), hHat_2_0_0(-0.145802960879951), hHat_2_1_1(0.333333333333333*I*delta),
    hHat_2_1_3(0.0119047619047619*I*delta*(20.0*nu - 17.0)), hHat_2_2_0(1.00000000000000),
    hHat_2_2_2(1.30952380952381*nu - 2.54761904761905), hHat_2_2_3(6.28318530717959),
    hHat_3_1_1(0.0222717701593687*I*delta), hHat_3_1_3(-0.0148478467729125*I*delta*(nu + 4.0)),
    hHat_3_2_2(-0.845154254728516*nu + 0.281718084909506), hHat_3_3_1(-0.776323754260148*I*delta),
    hHat_3_3_3(-1.5526475085203*I*delta*(nu - 2.0)), hHat_4_0_0(-0.00140298964521140),
    hHat_4_1_3(0.00376461626210521*I*delta*(-2.0*nu + 1.0)), hHat_4_2_2(-0.10647942749999*nu + 0.0354931424999967),
    hHat_4_3_3(0.268926437100239*I*delta*(2.0*nu - 1.0)), hHat_4_4_2(2.25374467927604*nu - 0.751248226425348),
    hHat_5_1_3(0.000176960830360287*I*delta*(-2.0*nu + 1.0)), hHat_5_3_3(0.0464469088412683*I*delta*(2.0*nu - 1.0)),
    hHat_5_5_3(-0.801376894396698*I*delta*(2.0*nu - 1.0)), hHat_spin_Symm_2_2_3(0.333333333333333*(-6.0*S_ell -
    2.0*Sigma_ell*delta)/pow(M, 2)), hHat_spin_Symm_2_1_2(0.5*I*Sigma_ell/pow(M, 2)),
    hHat_spin_Symm_3_2_3(0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2)),
    hHat_spin_Asymm_2_2_2(0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_1_3(0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
    13.0*Sigma_n*delta)/pow(M, 2)), hHat_spin_Asymm_2_0_2(0.408248290463863*I*Sigma_n/pow(M, 2)),
    hHat_spin_Asymm_3_3_3(0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2)),
    hHat_spin_Asymm_3_1_3(0.17817416127495*(I*S_lambda + S_n + delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2))
  { }

  using WaveformModes_Base::operator();

  std::vector<std::complex<double> > operator()(
    const double v_k,
    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,
    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k)
  {
    v = v_k;
    chiVec1 = Quaternions::Quaternion(0., chi1_n_k, chi1_lambda_k, chi1_ell_k);
    chiVec2 = Quaternions::Quaternion(0., chi2_n_k, chi2_lambda_k, chi2_ell_k);

    chi1_n = chiVec1[1];
    chi1_lambda = chiVec1[2];
    chi1_ell = chiVec1[3];
    chi2_n = chiVec2[1];
    chi2_lambda = chiVec2[2];
    chi2_ell = chiVec2[3];
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    rhOverM_coeff = 6.34132367616962*nu*pow(v, 2);
    hHat_spin_Symm_2_2_3 = 0.333333333333333*(-6.0*S_ell - 2.0*Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Symm_2_1_2 = 0.5*I*Sigma_ell/pow(M, 2);
    hHat_spin_Symm_3_2_3 = 0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Asymm_2_2_2 = 0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_1_3 = 0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
      13.0*Sigma_n*delta)/pow(M, 2);
    hHat_spin_Asymm_2_0_2 = 0.408248290463863*I*Sigma_n/pow(M, 2);
    hHat_spin_Asymm_3_3_3 = 0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2);
    hHat_spin_Asymm_3_1_3 = 0.17817416127495*(I*S_lambda + S_n + delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2);

    std::vector<std::complex<double> > Modes(77);
    std::complex<double> Symm, Asymm;
    // (ell, m) = (2, +/- 0)
    Symm = hHat_2_0_0*rhOverM_coeff;
    Asymm = hHat_spin_Asymm_2_0_2*rhOverM_coeff*pow(v, 2);
    Modes[2] = Symm + Asymm;
    // (ell, m) = (2, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_2_1_1 + v*(hHat_2_1_3*v + hHat_spin_Symm_2_1_2));
    Asymm = hHat_spin_Asymm_2_1_3*rhOverM_coeff*pow(v, 3);
    Modes[3] = Symm + Asymm;
    Modes[1] = std::conj(Symm - Asymm);
    // (ell, m) = (2, +/- 2)
    Symm = rhOverM_coeff*(hHat_2_2_0 + pow(v, 2)*(hHat_2_2_2 + v*(hHat_2_2_3 + hHat_spin_Symm_2_2_3)));
    Asymm = hHat_spin_Asymm_2_2_2*rhOverM_coeff*pow(v, 2);
    Modes[4] = Symm + Asymm;
    Modes[0] = std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[8] = Symm + Asymm;
    // (ell, m) = (3, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_3_1_1 + hHat_3_1_3*pow(v, 2));
    Asymm = hHat_spin_Asymm_3_1_3*rhOverM_coeff*pow(v, 3);
    Modes[9] = Symm + Asymm;
    Modes[7] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 2)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_3_2_2 + hHat_spin_Symm_3_2_3*v);
    Asymm = 0;
    Modes[10] = Symm + Asymm;
    Modes[6] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 3)
    Symm = rhOverM_coeff*v*(hHat_3_3_1 + hHat_3_3_3*pow(v, 2));
    Asymm = hHat_spin_Asymm_3_3_3*rhOverM_coeff*pow(v, 3);
    Modes[11] = Symm + Asymm;
    Modes[5] = -std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 0)
    Symm = hHat_4_0_0*rhOverM_coeff;
    Asymm = 0;
    Modes[16] = Symm + Asymm;
    // (ell, m) = (4, +/- 1)
    Symm = hHat_4_1_3*rhOverM_coeff*pow(v, 3);
    Asymm = 0;
    Modes[17] = Symm + Asymm;
    Modes[15] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 2)
    Symm = hHat_4_2_2*rhOverM_coeff*pow(v, 2);
    Asymm = 0;
    Modes[18] = Symm + Asymm;
    Modes[14] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 3)
    Symm = hHat_4_3_3*rhOverM_coeff*pow(v, 3);
    Asymm = 0;
    Modes[19] = Symm + Asymm;
    Modes[13] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 4)
    Symm = hHat_4_4_2*rhOverM_coeff*pow(v, 2);
    Asymm = 0;
    Modes[20] = Symm + Asymm;
    Modes[12] = std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[26] = Symm + Asymm;
    // (ell, m) = (5, +/- 1)
    Symm = hHat_5_1_3*rhOverM_coeff*pow(v, 3);
    Asymm = 0;
    Modes[27] = Symm + Asymm;
    Modes[25] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[28] = Symm + Asymm;
    Modes[24] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 3)
    Symm = hHat_5_3_3*rhOverM_coeff*pow(v, 3);
    Asymm = 0;
    Modes[29] = Symm + Asymm;
    Modes[23] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[30] = Symm + Asymm;
    Modes[22] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 5)
    Symm = hHat_5_5_3*rhOverM_coeff*pow(v, 3);
    Asymm = 0;
    Modes[31] = Symm + Asymm;
    Modes[21] = -std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[38] = Symm + Asymm;
    // (ell, m) = (6, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[39] = Symm + Asymm;
    Modes[37] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[40] = Symm + Asymm;
    Modes[36] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[41] = Symm + Asymm;
    Modes[35] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[42] = Symm + Asymm;
    Modes[34] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[43] = Symm + Asymm;
    Modes[33] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[44] = Symm + Asymm;
    Modes[32] = std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[52] = Symm + Asymm;
    // (ell, m) = (7, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[53] = Symm + Asymm;
    Modes[51] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[54] = Symm + Asymm;
    Modes[50] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[55] = Symm + Asymm;
    Modes[49] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[56] = Symm + Asymm;
    Modes[48] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[57] = Symm + Asymm;
    Modes[47] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[58] = Symm + Asymm;
    Modes[46] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[59] = Symm + Asymm;
    Modes[45] = -std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[68] = Symm + Asymm;
    // (ell, m) = (8, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[69] = Symm + Asymm;
    Modes[67] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[70] = Symm + Asymm;
    Modes[66] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[71] = Symm + Asymm;
    Modes[65] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[72] = Symm + Asymm;
    Modes[64] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[73] = Symm + Asymm;
    Modes[63] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[74] = Symm + Asymm;
    Modes[62] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[75] = Symm + Asymm;
    Modes[61] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 8)
    Symm = 0;
    Asymm = 0;
    Modes[76] = Symm + Asymm;
    Modes[60] = std::conj(Symm - Asymm);

    return Modes;
  }

}; // class WaveformModes_1p5PN : public WaveformModes_Base


class WaveformModes_2p0PN : public WaveformModes_Base {
private:
  const double M1, M2;
  double v;
  const double M, delta, nu;
  Quaternions::Quaternion chiVec1, chiVec2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, S1_ell, S1_n, S1_lambda, S2_ell, S2_n, S2_lambda;
  std::complex<double> rhOverM_coeff;
  const std::complex<double> hHat_2_0_0, hHat_2_1_1, hHat_2_1_3, hHat_2_1_4, hHat_2_2_0, hHat_2_2_2, hHat_2_2_3,
                             hHat_2_2_4, hHat_3_1_1, hHat_3_1_3, hHat_3_1_4, hHat_3_2_2, hHat_3_2_4, hHat_3_3_1,
                             hHat_3_3_3, hHat_3_3_4, hHat_4_0_0, hHat_4_1_3, hHat_4_2_2, hHat_4_2_4, hHat_4_3_3,
                             hHat_4_4_2, hHat_4_4_4, hHat_5_1_3, hHat_5_2_4, hHat_5_3_3, hHat_5_4_4, hHat_5_5_3,
                             hHat_6_2_4, hHat_6_4_4, hHat_6_6_4;
  std::complex<double> hHat_spin_Symm_2_2_3, hHat_spin_Symm_2_2_4, hHat_spin_Symm_2_1_2, hHat_spin_Symm_2_1_4,
                       hHat_spin_Symm_2_0_4, hHat_spin_Symm_3_3_4, hHat_spin_Symm_3_2_3, hHat_spin_Symm_3_1_4,
                       hHat_spin_Symm_4_3_4, hHat_spin_Symm_4_1_4, hHat_spin_Asymm_2_2_2, hHat_spin_Asymm_2_2_4,
                       hHat_spin_Asymm_2_1_3, hHat_spin_Asymm_2_1_4, hHat_spin_Asymm_2_0_2, hHat_spin_Asymm_2_0_4,
                       hHat_spin_Asymm_3_3_3, hHat_spin_Asymm_3_2_4, hHat_spin_Asymm_3_1_3, hHat_spin_Asymm_3_0_4,
                       hHat_spin_Asymm_4_4_4, hHat_spin_Asymm_4_2_4, hHat_spin_Asymm_4_0_4;

public:
  WaveformModes_2p0PN(const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion chiVec1_i,
                      const Quaternions::Quaternion chiVec2_i) :
    M1(M1_i), M2(M2_i), v(v_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), chiVec1(chiVec1_i),
    chiVec2(chiVec2_i), chi1_n(chiVec1[1]), chi1_lambda(chiVec1[2]), chi1_ell(chiVec1[3]), chi2_n(chiVec2[1]),
    chi2_lambda(chiVec2[2]), chi2_ell(chiVec2[3]), S_ell(pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell), S_n(pow(M1,
    2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda), Sigma_ell(M*(-M1*chi1_ell
    + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda + M2*chi2_lambda)),
    S1_ell(pow(M1, 2)*chi1_ell), S1_n(pow(M1, 2)*chi1_n), S1_lambda(pow(M1, 2)*chi1_lambda), S2_ell(pow(M2,
    2)*chi2_ell), S2_n(pow(M2, 2)*chi2_n), S2_lambda(pow(M2, 2)*chi2_lambda), rhOverM_coeff(6.34132367616962*nu*pow(v,
    2)), hHat_2_0_0(-0.145802960879951), hHat_2_1_1(0.333333333333333*I*delta),
    hHat_2_1_3(0.0119047619047619*I*delta*(20.0*nu - 17.0)), hHat_2_1_4(delta*(0.628764787039964 + 1.0471975511966*I)),
    hHat_2_2_0(1.00000000000000), hHat_2_2_2(1.30952380952381*nu - 2.54761904761905), hHat_2_2_3(6.28318530717959),
    hHat_2_2_4(0.000661375661375661*nu*(2047.0*nu - 7483.0) - 1.43716931216931), hHat_3_1_1(0.0222717701593687*I*delta),
    hHat_3_1_3(-0.0148478467729125*I*delta*(nu + 4.0)), hHat_3_1_4(delta*(0.0620557076072073 + 0.0699688295151131*I)),
    hHat_3_2_2(-0.845154254728516*nu + 0.281718084909506), hHat_3_2_4(0.00313020094343895*nu*(-365.0*nu + 725.0) -
    0.604128782083717), hHat_3_3_1(-0.776323754260148*I*delta), hHat_3_3_3(-1.5526475085203*I*delta*(nu - 2.0)),
    hHat_3_3_4(delta*(-1.37192659820446 - 7.31667900957279*I)), hHat_4_0_0(-0.00140298964521140),
    hHat_4_1_3(0.00376461626210521*I*delta*(-2.0*nu + 1.0)), hHat_4_2_2(-0.10647942749999*nu + 0.0354931424999967),
    hHat_4_2_4(0.000107554977272717*nu*(-285.0*nu + 4025.0) - 0.141004575204532),
    hHat_4_3_3(0.268926437100239*I*delta*(2.0*nu - 1.0)), hHat_4_4_2(2.25374467927604*nu - 0.751248226425348),
    hHat_4_4_4(0.0113825488852325*nu*(525.0*nu - 1273.0) + 4.04991089336574),
    hHat_5_1_3(0.000176960830360287*I*delta*(-2.0*nu + 1.0)), hHat_5_2_4(0.00998814611056655*nu*(5.0*nu - 5.0) +
    0.00998814611056655), hHat_5_3_3(0.0464469088412683*I*delta*(2.0*nu - 1.0)),
    hHat_5_4_4(-0.276799624590764*nu*(5.0*nu - 5.0) - 0.276799624590764), hHat_5_5_3(-0.801376894396698*I*delta*(2.0*nu
    - 1.0)), hHat_6_2_4(0.000835250737974468*nu*(5.0*nu - 5.0) + 0.000835250737974468),
    hHat_6_4_4(-0.058558165806266*nu*(5.0*nu - 5.0) - 0.058558165806266), hHat_6_6_4(0.903141370807658*nu*(5.0*nu - 5.0)
    + 0.903141370807658), hHat_spin_Symm_2_2_3(0.333333333333333*(-6.0*S_ell - 2.0*Sigma_ell*delta)/pow(M, 2)),
    hHat_spin_Symm_2_2_4(0.166666666666667*(12.0*S1_ell*S2_ell + 10.0*S1_lambda*S2_lambda - 15.0*I*S1_lambda*S2_n -
    15.0*I*S1_n*S2_lambda - 22.0*S1_n*S2_n)/(pow(M, 4)*nu)), hHat_spin_Symm_2_1_2(0.5*I*Sigma_ell/pow(M, 2)),
    hHat_spin_Symm_2_1_4(0.0238095238095238*I*(-86.0*S_ell*delta + Sigma_ell*(139.0*nu - 79.0))/pow(M, 2)),
    hHat_spin_Symm_2_0_4(0.816496580927726*(-S1_lambda*S2_lambda + S1_n*S2_n)/(pow(M, 4)*nu)),
    hHat_spin_Symm_3_3_4(0.388161877130074*I*(7.0*S_ell*delta - 3.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2)),
    hHat_spin_Symm_3_2_3(0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2)),
    hHat_spin_Symm_3_1_4(0.0111358850796843*I*(S_ell*delta - 5.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2)),
    hHat_spin_Symm_4_3_4(0.672316092750596*I*(-S_ell*delta + 3.0*Sigma_ell*nu - Sigma_ell)/pow(M, 2)),
    hHat_spin_Symm_4_1_4(0.00941154065526303*I*(S_ell*delta - 3.0*Sigma_ell*nu + Sigma_ell)/pow(M, 2)),
    hHat_spin_Asymm_2_2_2(0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_2_4(0.0119047619047619*(19.0*S_lambda*delta + 182.0*I*S_n*delta - 43.0*Sigma_lambda*nu +
    5.0*Sigma_lambda - 280.0*I*Sigma_n*nu + 98.0*I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_1_3(0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
    13.0*Sigma_n*delta)/pow(M, 2)), hHat_spin_Asymm_2_1_4(0.5*(-3.0*S1_ell*S2_n - 3.0*S1_n*S2_ell)/(pow(M, 4)*nu)),
    hHat_spin_Asymm_2_0_2(0.408248290463863*I*Sigma_n/pow(M, 2)),
    hHat_spin_Asymm_2_0_4(0.0194403947839935*I*(255.0*S_n*delta - Sigma_n*(506.0*nu - 45.0))/pow(M, 2)),
    hHat_spin_Asymm_3_3_3(0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2)),
    hHat_spin_Asymm_3_2_4(0.0352147606136882*(-Sigma_lambda*(83.0*nu - 17.0) + 4.0*I*Sigma_n*(55.0*nu - 13.0) +
    25.0*delta*(S_lambda - 4.0*I*S_n))/pow(M, 2)), hHat_spin_Asymm_3_1_3(0.17817416127495*(I*S_lambda + S_n +
    delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2)), hHat_spin_Asymm_3_0_4(0.038575837490523*(-17.0*S_lambda*delta +
    Sigma_lambda*(35.0*nu - 9.0))/pow(M, 2)), hHat_spin_Asymm_4_4_4(0.950798536569581*(-3.0*Sigma_lambda*nu +
    Sigma_lambda - I*Sigma_n*(3.0*nu - 1.0) + delta*(S_lambda + I*S_n))/pow(M, 2)),
    hHat_spin_Asymm_4_2_4(0.0133099284374987*(-13.0*Sigma_lambda*(3.0*nu - 1.0) + 14.0*I*Sigma_n*(3.0*nu - 1.0) +
    delta*(13.0*S_lambda - 14.0*I*S_n))/pow(M, 2)), hHat_spin_Asymm_4_0_4(0.00841793787126842*I*(S_n*delta -
    3.0*Sigma_n*nu + Sigma_n)/pow(M, 2))
  { }

  using WaveformModes_Base::operator();

  std::vector<std::complex<double> > operator()(
    const double v_k,
    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,
    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k)
  {
    v = v_k;
    chiVec1 = Quaternions::Quaternion(0., chi1_n_k, chi1_lambda_k, chi1_ell_k);
    chiVec2 = Quaternions::Quaternion(0., chi2_n_k, chi2_lambda_k, chi2_ell_k);

    chi1_n = chiVec1[1];
    chi1_lambda = chiVec1[2];
    chi1_ell = chiVec1[3];
    chi2_n = chiVec2[1];
    chi2_lambda = chiVec2[2];
    chi2_ell = chiVec2[3];
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    S1_ell = pow(M1, 2)*chi1_ell;
    S1_n = pow(M1, 2)*chi1_n;
    S1_lambda = pow(M1, 2)*chi1_lambda;
    S2_ell = pow(M2, 2)*chi2_ell;
    S2_n = pow(M2, 2)*chi2_n;
    S2_lambda = pow(M2, 2)*chi2_lambda;
    rhOverM_coeff = 6.34132367616962*nu*pow(v, 2);
    hHat_spin_Symm_2_2_3 = 0.333333333333333*(-6.0*S_ell - 2.0*Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Symm_2_2_4 = 0.166666666666667*(12.0*S1_ell*S2_ell + 10.0*S1_lambda*S2_lambda - 15.0*I*S1_lambda*S2_n -
      15.0*I*S1_n*S2_lambda - 22.0*S1_n*S2_n)/(pow(M, 4)*nu);
    hHat_spin_Symm_2_1_2 = 0.5*I*Sigma_ell/pow(M, 2);
    hHat_spin_Symm_2_1_4 = 0.0238095238095238*I*(-86.0*S_ell*delta + Sigma_ell*(139.0*nu - 79.0))/pow(M, 2);
    hHat_spin_Symm_2_0_4 = 0.816496580927726*(-S1_lambda*S2_lambda + S1_n*S2_n)/(pow(M, 4)*nu);
    hHat_spin_Symm_3_3_4 = 0.388161877130074*I*(7.0*S_ell*delta - 3.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2);
    hHat_spin_Symm_3_2_3 = 0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Symm_3_1_4 = 0.0111358850796843*I*(S_ell*delta - 5.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2);
    hHat_spin_Symm_4_3_4 = 0.672316092750596*I*(-S_ell*delta + 3.0*Sigma_ell*nu - Sigma_ell)/pow(M, 2);
    hHat_spin_Symm_4_1_4 = 0.00941154065526303*I*(S_ell*delta - 3.0*Sigma_ell*nu + Sigma_ell)/pow(M, 2);
    hHat_spin_Asymm_2_2_2 = 0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_2_4 = 0.0119047619047619*(19.0*S_lambda*delta + 182.0*I*S_n*delta - 43.0*Sigma_lambda*nu +
      5.0*Sigma_lambda - 280.0*I*Sigma_n*nu + 98.0*I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_1_3 = 0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
      13.0*Sigma_n*delta)/pow(M, 2);
    hHat_spin_Asymm_2_1_4 = 0.5*(-3.0*S1_ell*S2_n - 3.0*S1_n*S2_ell)/(pow(M, 4)*nu);
    hHat_spin_Asymm_2_0_2 = 0.408248290463863*I*Sigma_n/pow(M, 2);
    hHat_spin_Asymm_2_0_4 = 0.0194403947839935*I*(255.0*S_n*delta - Sigma_n*(506.0*nu - 45.0))/pow(M, 2);
    hHat_spin_Asymm_3_3_3 = 0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2);
    hHat_spin_Asymm_3_2_4 = 0.0352147606136882*(-Sigma_lambda*(83.0*nu - 17.0) + 4.0*I*Sigma_n*(55.0*nu - 13.0) +
      25.0*delta*(S_lambda - 4.0*I*S_n))/pow(M, 2);
    hHat_spin_Asymm_3_1_3 = 0.17817416127495*(I*S_lambda + S_n + delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2);
    hHat_spin_Asymm_3_0_4 = 0.038575837490523*(-17.0*S_lambda*delta + Sigma_lambda*(35.0*nu - 9.0))/pow(M, 2);
    hHat_spin_Asymm_4_4_4 = 0.950798536569581*(-3.0*Sigma_lambda*nu + Sigma_lambda - I*Sigma_n*(3.0*nu - 1.0) +
      delta*(S_lambda + I*S_n))/pow(M, 2);
    hHat_spin_Asymm_4_2_4 = 0.0133099284374987*(-13.0*Sigma_lambda*(3.0*nu - 1.0) + 14.0*I*Sigma_n*(3.0*nu - 1.0) +
      delta*(13.0*S_lambda - 14.0*I*S_n))/pow(M, 2);
    hHat_spin_Asymm_4_0_4 = 0.00841793787126842*I*(S_n*delta - 3.0*Sigma_n*nu + Sigma_n)/pow(M, 2);

    std::vector<std::complex<double> > Modes(77);
    std::complex<double> Symm, Asymm;
    // (ell, m) = (2, +/- 0)
    Symm = rhOverM_coeff*(hHat_2_0_0 + hHat_spin_Symm_2_0_4*pow(v, 4));
    Asymm = rhOverM_coeff*pow(v, 2)*(hHat_spin_Asymm_2_0_2 + hHat_spin_Asymm_2_0_4*pow(v, 2));
    Modes[2] = Symm + Asymm;
    // (ell, m) = (2, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_2_1_1 + v*(hHat_spin_Symm_2_1_2 + v*(hHat_2_1_3 + v*(hHat_2_1_4 +
      hHat_spin_Symm_2_1_4))));
    Asymm = rhOverM_coeff*pow(v, 3)*(hHat_spin_Asymm_2_1_3 + hHat_spin_Asymm_2_1_4*v);
    Modes[3] = Symm + Asymm;
    Modes[1] = std::conj(Symm - Asymm);
    // (ell, m) = (2, +/- 2)
    Symm = rhOverM_coeff*(hHat_2_2_0 + pow(v, 2)*(hHat_2_2_2 + v*(hHat_2_2_3 + hHat_spin_Symm_2_2_3 + v*(hHat_2_2_4 +
      hHat_spin_Symm_2_2_4))));
    Asymm = rhOverM_coeff*pow(v, 2)*(hHat_spin_Asymm_2_2_2 + hHat_spin_Asymm_2_2_4*pow(v, 2));
    Modes[4] = Symm + Asymm;
    Modes[0] = std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 0)
    Symm = 0;
    Asymm = hHat_spin_Asymm_3_0_4*rhOverM_coeff*pow(v, 4);
    Modes[8] = Symm + Asymm;
    // (ell, m) = (3, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_3_1_1 + pow(v, 2)*(hHat_3_1_3 + v*(hHat_3_1_4 + hHat_spin_Symm_3_1_4)));
    Asymm = hHat_spin_Asymm_3_1_3*rhOverM_coeff*pow(v, 3);
    Modes[9] = Symm + Asymm;
    Modes[7] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 2)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_3_2_2 + v*(hHat_3_2_4*v + hHat_spin_Symm_3_2_3));
    Asymm = hHat_spin_Asymm_3_2_4*rhOverM_coeff*pow(v, 4);
    Modes[10] = Symm + Asymm;
    Modes[6] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 3)
    Symm = rhOverM_coeff*v*(hHat_3_3_1 + pow(v, 2)*(hHat_3_3_3 + v*(hHat_3_3_4 + hHat_spin_Symm_3_3_4)));
    Asymm = hHat_spin_Asymm_3_3_3*rhOverM_coeff*pow(v, 3);
    Modes[11] = Symm + Asymm;
    Modes[5] = -std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 0)
    Symm = hHat_4_0_0*rhOverM_coeff;
    Asymm = hHat_spin_Asymm_4_0_4*rhOverM_coeff*pow(v, 4);
    Modes[16] = Symm + Asymm;
    // (ell, m) = (4, +/- 1)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_4_1_3 + hHat_spin_Symm_4_1_4*v);
    Asymm = 0;
    Modes[17] = Symm + Asymm;
    Modes[15] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 2)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_4_2_2 + hHat_4_2_4*pow(v, 2));
    Asymm = hHat_spin_Asymm_4_2_4*rhOverM_coeff*pow(v, 4);
    Modes[18] = Symm + Asymm;
    Modes[14] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 3)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_4_3_3 + hHat_spin_Symm_4_3_4*v);
    Asymm = 0;
    Modes[19] = Symm + Asymm;
    Modes[13] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 4)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_4_4_2 + hHat_4_4_4*pow(v, 2));
    Asymm = hHat_spin_Asymm_4_4_4*rhOverM_coeff*pow(v, 4);
    Modes[20] = Symm + Asymm;
    Modes[12] = std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[26] = Symm + Asymm;
    // (ell, m) = (5, +/- 1)
    Symm = hHat_5_1_3*rhOverM_coeff*pow(v, 3);
    Asymm = 0;
    Modes[27] = Symm + Asymm;
    Modes[25] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 2)
    Symm = hHat_5_2_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[28] = Symm + Asymm;
    Modes[24] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 3)
    Symm = hHat_5_3_3*rhOverM_coeff*pow(v, 3);
    Asymm = 0;
    Modes[29] = Symm + Asymm;
    Modes[23] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 4)
    Symm = hHat_5_4_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[30] = Symm + Asymm;
    Modes[22] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 5)
    Symm = hHat_5_5_3*rhOverM_coeff*pow(v, 3);
    Asymm = 0;
    Modes[31] = Symm + Asymm;
    Modes[21] = -std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[38] = Symm + Asymm;
    // (ell, m) = (6, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[39] = Symm + Asymm;
    Modes[37] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 2)
    Symm = hHat_6_2_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[40] = Symm + Asymm;
    Modes[36] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[41] = Symm + Asymm;
    Modes[35] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 4)
    Symm = hHat_6_4_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[42] = Symm + Asymm;
    Modes[34] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[43] = Symm + Asymm;
    Modes[33] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 6)
    Symm = hHat_6_6_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[44] = Symm + Asymm;
    Modes[32] = std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[52] = Symm + Asymm;
    // (ell, m) = (7, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[53] = Symm + Asymm;
    Modes[51] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[54] = Symm + Asymm;
    Modes[50] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[55] = Symm + Asymm;
    Modes[49] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[56] = Symm + Asymm;
    Modes[48] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[57] = Symm + Asymm;
    Modes[47] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[58] = Symm + Asymm;
    Modes[46] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[59] = Symm + Asymm;
    Modes[45] = -std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[68] = Symm + Asymm;
    // (ell, m) = (8, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[69] = Symm + Asymm;
    Modes[67] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[70] = Symm + Asymm;
    Modes[66] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[71] = Symm + Asymm;
    Modes[65] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[72] = Symm + Asymm;
    Modes[64] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[73] = Symm + Asymm;
    Modes[63] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[74] = Symm + Asymm;
    Modes[62] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[75] = Symm + Asymm;
    Modes[61] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 8)
    Symm = 0;
    Asymm = 0;
    Modes[76] = Symm + Asymm;
    Modes[60] = std::conj(Symm - Asymm);

    return Modes;
  }

}; // class WaveformModes_2p0PN : public WaveformModes_Base


class WaveformModes_2p5PN : public WaveformModes_Base {
private:
  const double M1, M2;
  double v;
  const double M, delta, nu;
  Quaternions::Quaternion chiVec1, chiVec2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, S1_ell, S1_n, S1_lambda, S2_ell, S2_n, S2_lambda;
  std::complex<double> rhOverM_coeff;
  const std::complex<double> hHat_2_0_0, hHat_2_1_1, hHat_2_1_3, hHat_2_1_4, hHat_2_1_5, hHat_2_2_0, hHat_2_2_2,
                             hHat_2_2_3, hHat_2_2_4, hHat_2_2_5, hHat_3_0_5, hHat_3_1_1, hHat_3_1_3, hHat_3_1_4,
                             hHat_3_1_5, hHat_3_2_2, hHat_3_2_4, hHat_3_2_5, hHat_3_3_1, hHat_3_3_3, hHat_3_3_4,
                             hHat_3_3_5, hHat_4_0_0, hHat_4_1_3, hHat_4_1_5, hHat_4_2_2, hHat_4_2_4, hHat_4_2_5,
                             hHat_4_3_3, hHat_4_3_5, hHat_4_4_2, hHat_4_4_4, hHat_4_4_5, hHat_5_1_3, hHat_5_1_5,
                             hHat_5_2_4, hHat_5_3_3, hHat_5_3_5, hHat_5_4_4, hHat_5_5_3, hHat_5_5_5, hHat_6_1_5,
                             hHat_6_2_4, hHat_6_3_5, hHat_6_4_4, hHat_6_5_5, hHat_6_6_4, hHat_7_1_5, hHat_7_3_5,
                             hHat_7_5_5, hHat_7_7_5;
  std::complex<double> hHat_spin_Symm_2_2_3, hHat_spin_Symm_2_2_4, hHat_spin_Symm_2_1_2, hHat_spin_Symm_2_1_4,
                       hHat_spin_Symm_2_0_4, hHat_spin_Symm_3_3_4, hHat_spin_Symm_3_2_3, hHat_spin_Symm_3_1_4,
                       hHat_spin_Symm_4_3_4, hHat_spin_Symm_4_1_4, hHat_spin_Asymm_2_2_2, hHat_spin_Asymm_2_2_4,
                       hHat_spin_Asymm_2_1_3, hHat_spin_Asymm_2_1_4, hHat_spin_Asymm_2_0_2, hHat_spin_Asymm_2_0_4,
                       hHat_spin_Asymm_3_3_3, hHat_spin_Asymm_3_2_4, hHat_spin_Asymm_3_1_3, hHat_spin_Asymm_3_0_4,
                       hHat_spin_Asymm_4_4_4, hHat_spin_Asymm_4_2_4, hHat_spin_Asymm_4_0_4;

public:
  WaveformModes_2p5PN(const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion chiVec1_i,
                      const Quaternions::Quaternion chiVec2_i) :
    M1(M1_i), M2(M2_i), v(v_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), chiVec1(chiVec1_i),
    chiVec2(chiVec2_i), chi1_n(chiVec1[1]), chi1_lambda(chiVec1[2]), chi1_ell(chiVec1[3]), chi2_n(chiVec2[1]),
    chi2_lambda(chiVec2[2]), chi2_ell(chiVec2[3]), S_ell(pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell), S_n(pow(M1,
    2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda), Sigma_ell(M*(-M1*chi1_ell
    + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda + M2*chi2_lambda)),
    S1_ell(pow(M1, 2)*chi1_ell), S1_n(pow(M1, 2)*chi1_n), S1_lambda(pow(M1, 2)*chi1_lambda), S2_ell(pow(M2,
    2)*chi2_ell), S2_n(pow(M2, 2)*chi2_n), S2_lambda(pow(M2, 2)*chi2_lambda), rhOverM_coeff(6.34132367616962*nu*pow(v,
    2)), hHat_2_0_0(-0.145802960879951), hHat_2_1_1(0.333333333333333*I*delta),
    hHat_2_1_3(0.0119047619047619*I*delta*(20.0*nu - 17.0)), hHat_2_1_4(delta*(0.628764787039964 + 1.0471975511966*I)),
    hHat_2_1_5(0.000661375661375661*I*delta*(nu*(237.0*nu - 2036.0) - 172.0)), hHat_2_2_0(1.00000000000000),
    hHat_2_2_2(1.30952380952381*nu - 2.54761904761905), hHat_2_2_3(6.28318530717959),
    hHat_2_2_4(0.000661375661375661*nu*(2047.0*nu - 7483.0) - 1.43716931216931), hHat_2_2_5(5.08638810581205*nu -
    24.0*I*nu - 16.0071625682908), hHat_3_0_5(-0.370328039909021*I*nu), hHat_3_1_1(0.0222717701593687*I*delta),
    hHat_3_1_3(-0.0148478467729125*I*delta*(nu + 4.0)), hHat_3_1_4(delta*(0.0620557076072073 + 0.0699688295151131*I)),
    hHat_3_1_5(-0.000112483687673579*I*delta*(nu*(247.0*nu + 272.0) - 607.0)), hHat_3_2_2(-0.845154254728516*nu +
    0.281718084909506), hHat_3_2_4(0.00313020094343895*nu*(-365.0*nu + 725.0) - 0.604128782083717),
    hHat_3_2_5(-5.31026079561053*nu + 3.71867872080547*I*nu + 1.77008693187018 - 0.845154254728517*I),
    hHat_3_3_1(-0.776323754260148*I*delta), hHat_3_3_3(-1.5526475085203*I*delta*(nu - 2.0)),
    hHat_3_3_4(delta*(-1.37192659820446 - 7.31667900957279*I)), hHat_3_3_5(-0.00235249622503075*I*delta*(nu*(887.0*nu -
    3676.0) + 369.0)), hHat_4_0_0(-0.00140298964521140), hHat_4_1_3(0.00376461626210521*I*delta*(-2.0*nu + 1.0)),
    hHat_4_1_5(-2.85198201674637e-5*I*delta*(nu*(332.0*nu - 1011.0) + 404.0)), hHat_4_2_2(-0.10647942749999*nu +
    0.0354931424999967), hHat_4_2_4(0.000107554977272717*nu*(-285.0*nu + 4025.0) - 0.141004575204532),
    hHat_4_2_5(0.00709862849999933*nu*(-94.2477796076938 + 84.0*I) + 0.22300999146161 - 0.149071198499986*I),
    hHat_4_3_3(0.268926437100239*I*delta*(2.0*nu - 1.0)), hHat_4_3_5(0.00203732149318363*I*delta*(nu*(524.0*nu - 1267.0)
    + 468.0)), hHat_4_4_2(2.25374467927604*nu - 0.751248226425348), hHat_4_4_4(0.0113825488852325*nu*(525.0*nu - 1273.0)
    + 4.04991089336574), hHat_4_4_5(28.3213909099228*nu + 0.0187812056606337*I*(-527.578706662453*nu + 114.192902220818)
    - 9.44046363664094), hHat_5_1_3(0.000176960830360287*I*delta*(-2.0*nu + 1.0)),
    hHat_5_1_5(-4.5374571887253e-6*I*delta*(nu*(4.0*nu - 352.0) + 179.0)), hHat_5_2_4(0.00998814611056655*nu*(5.0*nu -
    5.0) + 0.00998814611056655), hHat_5_3_3(0.0464469088412683*I*delta*(2.0*nu - 1.0)),
    hHat_5_3_5(0.00119094638054534*I*delta*(8.0*nu*(11.0*nu - 58.0) + 207.0)), hHat_5_4_4(-0.276799624590764*nu*(5.0*nu
    - 5.0) - 0.276799624590764), hHat_5_5_3(-0.801376894396698*I*delta*(2.0*nu - 1.0)),
    hHat_5_5_5(-0.0205481254973512*I*delta*(16.0*nu*(16.0*nu - 43.0) + 263.0)),
    hHat_6_1_5(2.35829888333555e-5*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_6_2_4(0.000835250737974468*nu*(5.0*nu - 5.0)
    + 0.000835250737974468), hHat_6_3_5(-0.0163097621781264*I*delta*(nu - 1.0)*(3.0*nu - 1.0)),
    hHat_6_4_4(-0.058558165806266*nu*(5.0*nu - 5.0) - 0.058558165806266), hHat_6_5_5(0.299357979653564*I*delta*(nu -
    1.0)*(3.0*nu - 1.0)), hHat_6_6_4(0.903141370807658*nu*(5.0*nu - 5.0) + 0.903141370807658),
    hHat_7_1_5(8.17593033339979e-7*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_7_3_5(-0.0018582230503756*I*delta*(nu -
    1.0)*(3.0*nu - 1.0)), hHat_7_5_5(0.0733861624905401*I*delta*(nu - 1.0)*(3.0*nu - 1.0)),
    hHat_7_7_5(-1.05422444934392*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_spin_Symm_2_2_3(0.333333333333333*(-6.0*S_ell
    - 2.0*Sigma_ell*delta)/pow(M, 2)), hHat_spin_Symm_2_2_4(0.166666666666667*(12.0*S1_ell*S2_ell +
    10.0*S1_lambda*S2_lambda - 15.0*I*S1_lambda*S2_n - 15.0*I*S1_n*S2_lambda - 22.0*S1_n*S2_n)/(pow(M, 4)*nu)),
    hHat_spin_Symm_2_1_2(0.5*I*Sigma_ell/pow(M, 2)), hHat_spin_Symm_2_1_4(0.0238095238095238*I*(-86.0*S_ell*delta +
    Sigma_ell*(139.0*nu - 79.0))/pow(M, 2)), hHat_spin_Symm_2_0_4(0.816496580927726*(-S1_lambda*S2_lambda +
    S1_n*S2_n)/(pow(M, 4)*nu)), hHat_spin_Symm_3_3_4(0.388161877130074*I*(7.0*S_ell*delta - 3.0*Sigma_ell*(3.0*nu -
    1.0))/pow(M, 2)), hHat_spin_Symm_3_2_3(0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2)),
    hHat_spin_Symm_3_1_4(0.0111358850796843*I*(S_ell*delta - 5.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2)),
    hHat_spin_Symm_4_3_4(0.672316092750596*I*(-S_ell*delta + 3.0*Sigma_ell*nu - Sigma_ell)/pow(M, 2)),
    hHat_spin_Symm_4_1_4(0.00941154065526303*I*(S_ell*delta - 3.0*Sigma_ell*nu + Sigma_ell)/pow(M, 2)),
    hHat_spin_Asymm_2_2_2(0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_2_4(0.0119047619047619*(19.0*S_lambda*delta + 182.0*I*S_n*delta - 43.0*Sigma_lambda*nu +
    5.0*Sigma_lambda - 280.0*I*Sigma_n*nu + 98.0*I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_1_3(0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
    13.0*Sigma_n*delta)/pow(M, 2)), hHat_spin_Asymm_2_1_4(0.5*(-3.0*S1_ell*S2_n - 3.0*S1_n*S2_ell)/(pow(M, 4)*nu)),
    hHat_spin_Asymm_2_0_2(0.408248290463863*I*Sigma_n/pow(M, 2)),
    hHat_spin_Asymm_2_0_4(0.0194403947839935*I*(255.0*S_n*delta - Sigma_n*(506.0*nu - 45.0))/pow(M, 2)),
    hHat_spin_Asymm_3_3_3(0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2)),
    hHat_spin_Asymm_3_2_4(0.0352147606136882*(-Sigma_lambda*(83.0*nu - 17.0) + 4.0*I*Sigma_n*(55.0*nu - 13.0) +
    25.0*delta*(S_lambda - 4.0*I*S_n))/pow(M, 2)), hHat_spin_Asymm_3_1_3(0.17817416127495*(I*S_lambda + S_n +
    delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2)), hHat_spin_Asymm_3_0_4(0.038575837490523*(-17.0*S_lambda*delta +
    Sigma_lambda*(35.0*nu - 9.0))/pow(M, 2)), hHat_spin_Asymm_4_4_4(0.950798536569581*(-3.0*Sigma_lambda*nu +
    Sigma_lambda - I*Sigma_n*(3.0*nu - 1.0) + delta*(S_lambda + I*S_n))/pow(M, 2)),
    hHat_spin_Asymm_4_2_4(0.0133099284374987*(-13.0*Sigma_lambda*(3.0*nu - 1.0) + 14.0*I*Sigma_n*(3.0*nu - 1.0) +
    delta*(13.0*S_lambda - 14.0*I*S_n))/pow(M, 2)), hHat_spin_Asymm_4_0_4(0.00841793787126842*I*(S_n*delta -
    3.0*Sigma_n*nu + Sigma_n)/pow(M, 2))
  { }

  using WaveformModes_Base::operator();

  std::vector<std::complex<double> > operator()(
    const double v_k,
    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,
    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k)
  {
    v = v_k;
    chiVec1 = Quaternions::Quaternion(0., chi1_n_k, chi1_lambda_k, chi1_ell_k);
    chiVec2 = Quaternions::Quaternion(0., chi2_n_k, chi2_lambda_k, chi2_ell_k);

    chi1_n = chiVec1[1];
    chi1_lambda = chiVec1[2];
    chi1_ell = chiVec1[3];
    chi2_n = chiVec2[1];
    chi2_lambda = chiVec2[2];
    chi2_ell = chiVec2[3];
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    S1_ell = pow(M1, 2)*chi1_ell;
    S1_n = pow(M1, 2)*chi1_n;
    S1_lambda = pow(M1, 2)*chi1_lambda;
    S2_ell = pow(M2, 2)*chi2_ell;
    S2_n = pow(M2, 2)*chi2_n;
    S2_lambda = pow(M2, 2)*chi2_lambda;
    rhOverM_coeff = 6.34132367616962*nu*pow(v, 2);
    hHat_spin_Symm_2_2_3 = 0.333333333333333*(-6.0*S_ell - 2.0*Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Symm_2_2_4 = 0.166666666666667*(12.0*S1_ell*S2_ell + 10.0*S1_lambda*S2_lambda - 15.0*I*S1_lambda*S2_n -
      15.0*I*S1_n*S2_lambda - 22.0*S1_n*S2_n)/(pow(M, 4)*nu);
    hHat_spin_Symm_2_1_2 = 0.5*I*Sigma_ell/pow(M, 2);
    hHat_spin_Symm_2_1_4 = 0.0238095238095238*I*(-86.0*S_ell*delta + Sigma_ell*(139.0*nu - 79.0))/pow(M, 2);
    hHat_spin_Symm_2_0_4 = 0.816496580927726*(-S1_lambda*S2_lambda + S1_n*S2_n)/(pow(M, 4)*nu);
    hHat_spin_Symm_3_3_4 = 0.388161877130074*I*(7.0*S_ell*delta - 3.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2);
    hHat_spin_Symm_3_2_3 = 0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Symm_3_1_4 = 0.0111358850796843*I*(S_ell*delta - 5.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2);
    hHat_spin_Symm_4_3_4 = 0.672316092750596*I*(-S_ell*delta + 3.0*Sigma_ell*nu - Sigma_ell)/pow(M, 2);
    hHat_spin_Symm_4_1_4 = 0.00941154065526303*I*(S_ell*delta - 3.0*Sigma_ell*nu + Sigma_ell)/pow(M, 2);
    hHat_spin_Asymm_2_2_2 = 0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_2_4 = 0.0119047619047619*(19.0*S_lambda*delta + 182.0*I*S_n*delta - 43.0*Sigma_lambda*nu +
      5.0*Sigma_lambda - 280.0*I*Sigma_n*nu + 98.0*I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_1_3 = 0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
      13.0*Sigma_n*delta)/pow(M, 2);
    hHat_spin_Asymm_2_1_4 = 0.5*(-3.0*S1_ell*S2_n - 3.0*S1_n*S2_ell)/(pow(M, 4)*nu);
    hHat_spin_Asymm_2_0_2 = 0.408248290463863*I*Sigma_n/pow(M, 2);
    hHat_spin_Asymm_2_0_4 = 0.0194403947839935*I*(255.0*S_n*delta - Sigma_n*(506.0*nu - 45.0))/pow(M, 2);
    hHat_spin_Asymm_3_3_3 = 0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2);
    hHat_spin_Asymm_3_2_4 = 0.0352147606136882*(-Sigma_lambda*(83.0*nu - 17.0) + 4.0*I*Sigma_n*(55.0*nu - 13.0) +
      25.0*delta*(S_lambda - 4.0*I*S_n))/pow(M, 2);
    hHat_spin_Asymm_3_1_3 = 0.17817416127495*(I*S_lambda + S_n + delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2);
    hHat_spin_Asymm_3_0_4 = 0.038575837490523*(-17.0*S_lambda*delta + Sigma_lambda*(35.0*nu - 9.0))/pow(M, 2);
    hHat_spin_Asymm_4_4_4 = 0.950798536569581*(-3.0*Sigma_lambda*nu + Sigma_lambda - I*Sigma_n*(3.0*nu - 1.0) +
      delta*(S_lambda + I*S_n))/pow(M, 2);
    hHat_spin_Asymm_4_2_4 = 0.0133099284374987*(-13.0*Sigma_lambda*(3.0*nu - 1.0) + 14.0*I*Sigma_n*(3.0*nu - 1.0) +
      delta*(13.0*S_lambda - 14.0*I*S_n))/pow(M, 2);
    hHat_spin_Asymm_4_0_4 = 0.00841793787126842*I*(S_n*delta - 3.0*Sigma_n*nu + Sigma_n)/pow(M, 2);

    std::vector<std::complex<double> > Modes(77);
    std::complex<double> Symm, Asymm;
    // (ell, m) = (2, +/- 0)
    Symm = rhOverM_coeff*(hHat_2_0_0 + hHat_spin_Symm_2_0_4*pow(v, 4));
    Asymm = rhOverM_coeff*pow(v, 2)*(hHat_spin_Asymm_2_0_2 + hHat_spin_Asymm_2_0_4*pow(v, 2));
    Modes[2] = Symm + Asymm;
    // (ell, m) = (2, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_2_1_1 + v*(hHat_spin_Symm_2_1_2 + v*(hHat_2_1_3 + v*(hHat_2_1_4 + hHat_2_1_5*v +
      hHat_spin_Symm_2_1_4))));
    Asymm = rhOverM_coeff*pow(v, 3)*(hHat_spin_Asymm_2_1_3 + hHat_spin_Asymm_2_1_4*v);
    Modes[3] = Symm + Asymm;
    Modes[1] = std::conj(Symm - Asymm);
    // (ell, m) = (2, +/- 2)
    Symm = rhOverM_coeff*(hHat_2_2_0 + pow(v, 2)*(hHat_2_2_2 + v*(hHat_2_2_3 + hHat_spin_Symm_2_2_3 + v*(hHat_2_2_4 +
      hHat_2_2_5*v + hHat_spin_Symm_2_2_4))));
    Asymm = rhOverM_coeff*pow(v, 2)*(hHat_spin_Asymm_2_2_2 + hHat_spin_Asymm_2_2_4*pow(v, 2));
    Modes[4] = Symm + Asymm;
    Modes[0] = std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 0)
    Symm = hHat_3_0_5*rhOverM_coeff*pow(v, 5);
    Asymm = hHat_spin_Asymm_3_0_4*rhOverM_coeff*pow(v, 4);
    Modes[8] = Symm + Asymm;
    // (ell, m) = (3, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_3_1_1 + pow(v, 2)*(hHat_3_1_3 + v*(hHat_3_1_4 + hHat_3_1_5*v + hHat_spin_Symm_3_1_4)));
    Asymm = hHat_spin_Asymm_3_1_3*rhOverM_coeff*pow(v, 3);
    Modes[9] = Symm + Asymm;
    Modes[7] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 2)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_3_2_2 + v*(hHat_spin_Symm_3_2_3 + v*(hHat_3_2_4 + hHat_3_2_5*v)));
    Asymm = hHat_spin_Asymm_3_2_4*rhOverM_coeff*pow(v, 4);
    Modes[10] = Symm + Asymm;
    Modes[6] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 3)
    Symm = rhOverM_coeff*v*(hHat_3_3_1 + pow(v, 2)*(hHat_3_3_3 + v*(hHat_3_3_4 + hHat_3_3_5*v + hHat_spin_Symm_3_3_4)));
    Asymm = hHat_spin_Asymm_3_3_3*rhOverM_coeff*pow(v, 3);
    Modes[11] = Symm + Asymm;
    Modes[5] = -std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 0)
    Symm = hHat_4_0_0*rhOverM_coeff;
    Asymm = hHat_spin_Asymm_4_0_4*rhOverM_coeff*pow(v, 4);
    Modes[16] = Symm + Asymm;
    // (ell, m) = (4, +/- 1)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_4_1_3 + v*(hHat_4_1_5*v + hHat_spin_Symm_4_1_4));
    Asymm = 0;
    Modes[17] = Symm + Asymm;
    Modes[15] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 2)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_4_2_2 + pow(v, 2)*(hHat_4_2_4 + hHat_4_2_5*v));
    Asymm = hHat_spin_Asymm_4_2_4*rhOverM_coeff*pow(v, 4);
    Modes[18] = Symm + Asymm;
    Modes[14] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 3)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_4_3_3 + v*(hHat_4_3_5*v + hHat_spin_Symm_4_3_4));
    Asymm = 0;
    Modes[19] = Symm + Asymm;
    Modes[13] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 4)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_4_4_2 + pow(v, 2)*(hHat_4_4_4 + hHat_4_4_5*v));
    Asymm = hHat_spin_Asymm_4_4_4*rhOverM_coeff*pow(v, 4);
    Modes[20] = Symm + Asymm;
    Modes[12] = std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[26] = Symm + Asymm;
    // (ell, m) = (5, +/- 1)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_5_1_3 + hHat_5_1_5*pow(v, 2));
    Asymm = 0;
    Modes[27] = Symm + Asymm;
    Modes[25] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 2)
    Symm = hHat_5_2_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[28] = Symm + Asymm;
    Modes[24] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 3)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_5_3_3 + hHat_5_3_5*pow(v, 2));
    Asymm = 0;
    Modes[29] = Symm + Asymm;
    Modes[23] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 4)
    Symm = hHat_5_4_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[30] = Symm + Asymm;
    Modes[22] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 5)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_5_5_3 + hHat_5_5_5*pow(v, 2));
    Asymm = 0;
    Modes[31] = Symm + Asymm;
    Modes[21] = -std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[38] = Symm + Asymm;
    // (ell, m) = (6, +/- 1)
    Symm = hHat_6_1_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[39] = Symm + Asymm;
    Modes[37] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 2)
    Symm = hHat_6_2_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[40] = Symm + Asymm;
    Modes[36] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 3)
    Symm = hHat_6_3_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[41] = Symm + Asymm;
    Modes[35] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 4)
    Symm = hHat_6_4_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[42] = Symm + Asymm;
    Modes[34] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 5)
    Symm = hHat_6_5_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[43] = Symm + Asymm;
    Modes[33] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 6)
    Symm = hHat_6_6_4*rhOverM_coeff*pow(v, 4);
    Asymm = 0;
    Modes[44] = Symm + Asymm;
    Modes[32] = std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[52] = Symm + Asymm;
    // (ell, m) = (7, +/- 1)
    Symm = hHat_7_1_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[53] = Symm + Asymm;
    Modes[51] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[54] = Symm + Asymm;
    Modes[50] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 3)
    Symm = hHat_7_3_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[55] = Symm + Asymm;
    Modes[49] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[56] = Symm + Asymm;
    Modes[48] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 5)
    Symm = hHat_7_5_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[57] = Symm + Asymm;
    Modes[47] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[58] = Symm + Asymm;
    Modes[46] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 7)
    Symm = hHat_7_7_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[59] = Symm + Asymm;
    Modes[45] = -std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[68] = Symm + Asymm;
    // (ell, m) = (8, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[69] = Symm + Asymm;
    Modes[67] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 2)
    Symm = 0;
    Asymm = 0;
    Modes[70] = Symm + Asymm;
    Modes[66] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[71] = Symm + Asymm;
    Modes[65] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 4)
    Symm = 0;
    Asymm = 0;
    Modes[72] = Symm + Asymm;
    Modes[64] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[73] = Symm + Asymm;
    Modes[63] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 6)
    Symm = 0;
    Asymm = 0;
    Modes[74] = Symm + Asymm;
    Modes[62] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[75] = Symm + Asymm;
    Modes[61] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 8)
    Symm = 0;
    Asymm = 0;
    Modes[76] = Symm + Asymm;
    Modes[60] = std::conj(Symm - Asymm);

    return Modes;
  }

}; // class WaveformModes_2p5PN : public WaveformModes_Base


class WaveformModes_3p0PN : public WaveformModes_Base {
private:
  const double M1, M2;
  double v;
  const double M, delta, nu;
  Quaternions::Quaternion chiVec1, chiVec2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, S1_ell, S1_n, S1_lambda, S2_ell, S2_n, S2_lambda, logv;
  std::complex<double> rhOverM_coeff;
  const std::complex<double> hHat_2_0_0, hHat_2_1_1, hHat_2_1_3, hHat_2_1_4, hHat_2_1_5, hHat_2_1_6, hHat_2_2_0,
                             hHat_2_2_2, hHat_2_2_3, hHat_2_2_4, hHat_2_2_5, hHat_2_2_6, hHat_2_2_lnv_6, hHat_3_0_5,
                             hHat_3_1_1, hHat_3_1_3, hHat_3_1_4, hHat_3_1_5, hHat_3_1_6, hHat_3_2_2, hHat_3_2_4,
                             hHat_3_2_5, hHat_3_2_6, hHat_3_3_1, hHat_3_3_3, hHat_3_3_4, hHat_3_3_5, hHat_3_3_6,
                             hHat_4_0_0, hHat_4_1_3, hHat_4_1_5, hHat_4_1_6, hHat_4_2_2, hHat_4_2_4, hHat_4_2_5,
                             hHat_4_2_6, hHat_4_3_3, hHat_4_3_5, hHat_4_3_6, hHat_4_4_2, hHat_4_4_4, hHat_4_4_5,
                             hHat_4_4_6, hHat_5_1_3, hHat_5_1_5, hHat_5_1_6, hHat_5_2_4, hHat_5_2_6, hHat_5_3_3,
                             hHat_5_3_5, hHat_5_3_6, hHat_5_4_4, hHat_5_4_6, hHat_5_5_3, hHat_5_5_5, hHat_5_5_6,
                             hHat_6_1_5, hHat_6_2_4, hHat_6_2_6, hHat_6_3_5, hHat_6_4_4, hHat_6_4_6, hHat_6_5_5,
                             hHat_6_6_4, hHat_6_6_6, hHat_7_1_5, hHat_7_2_6, hHat_7_3_5, hHat_7_4_6, hHat_7_5_5,
                             hHat_7_6_6, hHat_7_7_5, hHat_8_2_6, hHat_8_4_6, hHat_8_6_6, hHat_8_8_6;
  std::complex<double> hHat_spin_Symm_2_2_3, hHat_spin_Symm_2_2_4, hHat_spin_Symm_2_1_2, hHat_spin_Symm_2_1_4,
                       hHat_spin_Symm_2_0_4, hHat_spin_Symm_3_3_4, hHat_spin_Symm_3_2_3, hHat_spin_Symm_3_1_4,
                       hHat_spin_Symm_4_3_4, hHat_spin_Symm_4_1_4, hHat_spin_Asymm_2_2_2, hHat_spin_Asymm_2_2_4,
                       hHat_spin_Asymm_2_1_3, hHat_spin_Asymm_2_1_4, hHat_spin_Asymm_2_0_2, hHat_spin_Asymm_2_0_4,
                       hHat_spin_Asymm_3_3_3, hHat_spin_Asymm_3_2_4, hHat_spin_Asymm_3_1_3, hHat_spin_Asymm_3_0_4,
                       hHat_spin_Asymm_4_4_4, hHat_spin_Asymm_4_2_4, hHat_spin_Asymm_4_0_4;

public:
  WaveformModes_3p0PN(const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion chiVec1_i,
                      const Quaternions::Quaternion chiVec2_i) :
    M1(M1_i), M2(M2_i), v(v_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), chiVec1(chiVec1_i),
    chiVec2(chiVec2_i), chi1_n(chiVec1[1]), chi1_lambda(chiVec1[2]), chi1_ell(chiVec1[3]), chi2_n(chiVec2[1]),
    chi2_lambda(chiVec2[2]), chi2_ell(chiVec2[3]), S_ell(pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell), S_n(pow(M1,
    2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda), Sigma_ell(M*(-M1*chi1_ell
    + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda + M2*chi2_lambda)),
    S1_ell(pow(M1, 2)*chi1_ell), S1_n(pow(M1, 2)*chi1_n), S1_lambda(pow(M1, 2)*chi1_lambda), S2_ell(pow(M2,
    2)*chi2_ell), S2_n(pow(M2, 2)*chi2_n), S2_lambda(pow(M2, 2)*chi2_lambda), logv(log(v)),
    rhOverM_coeff(6.34132367616962*nu*pow(v, 2)), hHat_2_0_0(-0.145802960879951), hHat_2_1_1(0.333333333333333*I*delta),
    hHat_2_1_3(0.0119047619047619*I*delta*(20.0*nu - 17.0)), hHat_2_1_4(delta*(0.628764787039964 + 1.0471975511966*I)),
    hHat_2_1_5(0.000661375661375661*I*delta*(nu*(237.0*nu - 2036.0) - 172.0)),
    hHat_2_1_6(0.00595238095238095*delta*(nu*(722.635532333439 + 37.6991118430775*I) - 64.1340082780763 -
    106.814150222053*I)), hHat_2_2_0(1.00000000000000), hHat_2_2_2(1.30952380952381*nu - 2.54761904761905),
    hHat_2_2_3(6.28318530717959), hHat_2_2_4(0.000661375661375661*nu*(2047.0*nu - 7483.0) - 1.43716931216931),
    hHat_2_2_5(5.08638810581205*nu - 24.0*I*nu - 16.0071625682908), hHat_2_2_6(1.00208433541767e-5*nu*(nu*(114635.0*nu -
    729396.0) - 834555.0) + 4.21514354629858*nu + 32.3588011610077 + 12.8057300546327*I),
    hHat_2_2_lnv_6(-8.15238095238095), hHat_3_0_5(-0.370328039909021*I*nu), hHat_3_1_1(0.0222717701593687*I*delta),
    hHat_3_1_3(-0.0148478467729125*I*delta*(nu + 4.0)), hHat_3_1_4(delta*(0.0620557076072073 + 0.0699688295151131*I)),
    hHat_3_1_5(-0.000112483687673579*I*delta*(nu*(247.0*nu + 272.0) - 607.0)),
    hHat_3_1_6(0.000742392338645623*delta*(-46.5203026391962*nu - 15.707963267949*I*(7.0*nu + 16.0) -
    222.903548889591)), hHat_3_2_2(-0.845154254728516*nu + 0.281718084909506),
    hHat_3_2_4(0.00313020094343895*nu*(-365.0*nu + 725.0) - 0.604128782083717), hHat_3_2_5(-5.31026079561053*nu +
    3.71867872080547*I*nu + 1.77008693187018 - 0.845154254728517*I), hHat_3_2_6(7.11409305327034e-5*nu*(nu*(-16023.0*nu
    + 100026.0) - 17387.0) - 0.103225490202953), hHat_3_3_1(-0.776323754260148*I*delta),
    hHat_3_3_3(-1.5526475085203*I*delta*(nu - 2.0)), hHat_3_3_4(delta*(-1.37192659820446 - 7.31667900957279*I)),
    hHat_3_3_5(-0.00235249622503075*I*delta*(nu*(887.0*nu - 3676.0) + 369.0)),
    hHat_3_3_6(0.000319474795991831*delta*(-87338.4780856744*nu - 11451.1052223348*I*(3.0*nu - 8.0) +
    17177.2748951318)), hHat_4_0_0(-0.00140298964521140), hHat_4_1_3(0.00376461626210521*I*delta*(-2.0*nu + 1.0)),
    hHat_4_1_5(-2.85198201674637e-5*I*delta*(nu*(332.0*nu - 1011.0) + 404.0)),
    hHat_4_1_6(0.00012548720873684*delta*(-1744.17766166719*nu - 94.2477796076938*I*(2.0*nu - 1.0) + 105.588830833597)),
    hHat_4_2_2(-0.10647942749999*nu + 0.0354931424999967), hHat_4_2_4(0.000107554977272717*nu*(-285.0*nu + 4025.0) -
    0.141004575204532), hHat_4_2_5(0.00709862849999933*nu*(-94.2477796076938 + 84.0*I) + 0.22300999146161 -
    0.149071198499986*I), hHat_4_2_6(1.37890996503484e-7*nu*(115.0*nu*(3363.0*nu + 34822.0) - 5460759.0) +
    0.184032298439331), hHat_4_3_3(0.268926437100239*I*delta*(2.0*nu - 1.0)),
    hHat_4_3_5(0.00203732149318363*I*delta*(nu*(524.0*nu - 1267.0) + 468.0)),
    hHat_4_3_6(0.000332007947037332*delta*(12359.8791491886*nu + 7634.0701482232*I*(2.0*nu - 1.0) - 3213.43957459432)),
    hHat_4_4_2(2.25374467927604*nu - 0.751248226425348), hHat_4_4_4(0.0113825488852325*nu*(525.0*nu - 1273.0) +
    4.04991089336574), hHat_4_4_5(28.3213909099228*nu + 0.0187812056606337*I*(-527.578706662453*nu + 114.192902220818) -
    9.44046363664094), hHat_4_4_6(2.91860227826476e-6*nu*(5.0*nu*(678291.0*nu - 3231338.0) + 9793071.0) -
    4.0101757911199), hHat_5_1_3(0.000176960830360287*I*delta*(-2.0*nu + 1.0)),
    hHat_5_1_5(-4.5374571887253e-6*I*delta*(nu*(4.0*nu - 352.0) + 179.0)),
    hHat_5_1_6(2.52801186228981e-6*delta*(-8958.08121055678*nu - 219.911485751286*I*(2.0*nu - 1.0) + 278.040605278392)),
    hHat_5_2_4(0.00998814611056655*nu*(5.0*nu - 5.0) + 0.00998814611056655),
    hHat_5_2_6(7.68318931582042e-5*nu*(35.0*nu*(33.0*nu - 118.0) + 3079.0) - 0.0429270763059624),
    hHat_5_3_3(0.0464469088412683*I*delta*(2.0*nu - 1.0)), hHat_5_3_5(0.00119094638054534*I*delta*(8.0*nu*(11.0*nu -
    58.0) + 207.0)), hHat_5_3_6(9.10188297888856e-7*delta*(923537.386398884*nu + 480946.419338061*I*(2.0*nu - 1.0) -
    271701.693199442)), hHat_5_4_4(-0.276799624590764*nu*(5.0*nu - 5.0) - 0.276799624590764),
    hHat_5_4_6(-0.00212922788146741*nu*(5.0*nu*(339.0*nu - 1042.0) + 3619.0) + 1.35388475720164),
    hHat_5_5_3(-0.801376894396698*I*delta*(2.0*nu - 1.0)), hHat_5_5_5(-0.0205481254973512*I*delta*(16.0*nu*(16.0*nu -
    43.0) + 263.0)), hHat_5_5_6(1.83171861576388e-5*delta*(-679921.609610114*nu - 687223.392972767*I*(2.0*nu - 1.0) +
    164747.804805057)), hHat_6_1_5(2.35829888333555e-5*I*delta*(nu - 1.0)*(3.0*nu - 1.0)),
    hHat_6_2_4(0.000835250737974468*nu*(5.0*nu - 5.0) + 0.000835250737974468),
    hHat_6_2_6(0.000417625368987234*nu*(nu*(7.0*nu - 64.0) + 59.0) - 0.00483252212685228),
    hHat_6_3_5(-0.0163097621781264*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_6_4_4(-0.058558165806266*nu*(5.0*nu - 5.0) -
    0.058558165806266), hHat_6_4_6(-0.029279082903133*nu*(nu*(19.0*nu - 88.0) + 71.0) + 0.388993529998767),
    hHat_6_5_5(0.299357979653564*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_6_6_4(0.903141370807658*nu*(5.0*nu - 5.0) +
    0.903141370807658), hHat_6_6_6(0.451570685403829*nu*(nu*(39.0*nu - 128.0) + 91.0) - 7.2896410643761),
    hHat_7_1_5(8.17593033339979e-7*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_7_2_6(-0.00134580482328584*nu*pow(nu - 1.0,
    2) + 0.000192257831897977), hHat_7_3_5(-0.0018582230503756*I*delta*(nu - 1.0)*(3.0*nu - 1.0)),
    hHat_7_4_6(0.161597034311329*nu*pow(nu - 1.0, 2) - 0.0230852906159042), hHat_7_5_5(0.0733861624905401*I*delta*(nu -
    1.0)*(3.0*nu - 1.0)), hHat_7_6_6(-2.3464301109844*nu*pow(nu - 1.0, 2) + 0.3352043015692),
    hHat_7_7_5(-1.05422444934392*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_8_2_6(-8.42775671401151e-5*nu*pow(nu - 1.0, 2)
    + 1.20396524485879e-5), hHat_8_4_6(0.0226281108784145*nu*pow(nu - 1.0, 2) - 0.00323258726834493),
    hHat_8_6_6(-0.645290686836342*nu*pow(nu - 1.0, 2) + 0.0921843838337631), hHat_8_8_6(8.82604070589592*nu*pow(nu -
    1.0, 2) - 1.26086295798513), hHat_spin_Symm_2_2_3(0.333333333333333*(-6.0*S_ell - 2.0*Sigma_ell*delta)/pow(M, 2)),
    hHat_spin_Symm_2_2_4(0.166666666666667*(12.0*S1_ell*S2_ell + 10.0*S1_lambda*S2_lambda - 15.0*I*S1_lambda*S2_n -
    15.0*I*S1_n*S2_lambda - 22.0*S1_n*S2_n)/(pow(M, 4)*nu)), hHat_spin_Symm_2_1_2(0.5*I*Sigma_ell/pow(M, 2)),
    hHat_spin_Symm_2_1_4(0.0238095238095238*I*(-86.0*S_ell*delta + Sigma_ell*(139.0*nu - 79.0))/pow(M, 2)),
    hHat_spin_Symm_2_0_4(0.816496580927726*(-S1_lambda*S2_lambda + S1_n*S2_n)/(pow(M, 4)*nu)),
    hHat_spin_Symm_3_3_4(0.388161877130074*I*(7.0*S_ell*delta - 3.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2)),
    hHat_spin_Symm_3_2_3(0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2)),
    hHat_spin_Symm_3_1_4(0.0111358850796843*I*(S_ell*delta - 5.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2)),
    hHat_spin_Symm_4_3_4(0.672316092750596*I*(-S_ell*delta + 3.0*Sigma_ell*nu - Sigma_ell)/pow(M, 2)),
    hHat_spin_Symm_4_1_4(0.00941154065526303*I*(S_ell*delta - 3.0*Sigma_ell*nu + Sigma_ell)/pow(M, 2)),
    hHat_spin_Asymm_2_2_2(0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_2_4(0.0119047619047619*(19.0*S_lambda*delta + 182.0*I*S_n*delta - 43.0*Sigma_lambda*nu +
    5.0*Sigma_lambda - 280.0*I*Sigma_n*nu + 98.0*I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_1_3(0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
    13.0*Sigma_n*delta)/pow(M, 2)), hHat_spin_Asymm_2_1_4(0.5*(-3.0*S1_ell*S2_n - 3.0*S1_n*S2_ell)/(pow(M, 4)*nu)),
    hHat_spin_Asymm_2_0_2(0.408248290463863*I*Sigma_n/pow(M, 2)),
    hHat_spin_Asymm_2_0_4(0.0194403947839935*I*(255.0*S_n*delta - Sigma_n*(506.0*nu - 45.0))/pow(M, 2)),
    hHat_spin_Asymm_3_3_3(0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2)),
    hHat_spin_Asymm_3_2_4(0.0352147606136882*(-Sigma_lambda*(83.0*nu - 17.0) + 4.0*I*Sigma_n*(55.0*nu - 13.0) +
    25.0*delta*(S_lambda - 4.0*I*S_n))/pow(M, 2)), hHat_spin_Asymm_3_1_3(0.17817416127495*(I*S_lambda + S_n +
    delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2)), hHat_spin_Asymm_3_0_4(0.038575837490523*(-17.0*S_lambda*delta +
    Sigma_lambda*(35.0*nu - 9.0))/pow(M, 2)), hHat_spin_Asymm_4_4_4(0.950798536569581*(-3.0*Sigma_lambda*nu +
    Sigma_lambda - I*Sigma_n*(3.0*nu - 1.0) + delta*(S_lambda + I*S_n))/pow(M, 2)),
    hHat_spin_Asymm_4_2_4(0.0133099284374987*(-13.0*Sigma_lambda*(3.0*nu - 1.0) + 14.0*I*Sigma_n*(3.0*nu - 1.0) +
    delta*(13.0*S_lambda - 14.0*I*S_n))/pow(M, 2)), hHat_spin_Asymm_4_0_4(0.00841793787126842*I*(S_n*delta -
    3.0*Sigma_n*nu + Sigma_n)/pow(M, 2))
  { }

  using WaveformModes_Base::operator();

  std::vector<std::complex<double> > operator()(
    const double v_k,
    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,
    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k)
  {
    v = v_k;
    chiVec1 = Quaternions::Quaternion(0., chi1_n_k, chi1_lambda_k, chi1_ell_k);
    chiVec2 = Quaternions::Quaternion(0., chi2_n_k, chi2_lambda_k, chi2_ell_k);

    chi1_n = chiVec1[1];
    chi1_lambda = chiVec1[2];
    chi1_ell = chiVec1[3];
    chi2_n = chiVec2[1];
    chi2_lambda = chiVec2[2];
    chi2_ell = chiVec2[3];
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    S1_ell = pow(M1, 2)*chi1_ell;
    S1_n = pow(M1, 2)*chi1_n;
    S1_lambda = pow(M1, 2)*chi1_lambda;
    S2_ell = pow(M2, 2)*chi2_ell;
    S2_n = pow(M2, 2)*chi2_n;
    S2_lambda = pow(M2, 2)*chi2_lambda;
    logv = log(v);
    rhOverM_coeff = 6.34132367616962*nu*pow(v, 2);
    hHat_spin_Symm_2_2_3 = 0.333333333333333*(-6.0*S_ell - 2.0*Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Symm_2_2_4 = 0.166666666666667*(12.0*S1_ell*S2_ell + 10.0*S1_lambda*S2_lambda - 15.0*I*S1_lambda*S2_n -
      15.0*I*S1_n*S2_lambda - 22.0*S1_n*S2_n)/(pow(M, 4)*nu);
    hHat_spin_Symm_2_1_2 = 0.5*I*Sigma_ell/pow(M, 2);
    hHat_spin_Symm_2_1_4 = 0.0238095238095238*I*(-86.0*S_ell*delta + Sigma_ell*(139.0*nu - 79.0))/pow(M, 2);
    hHat_spin_Symm_2_0_4 = 0.816496580927726*(-S1_lambda*S2_lambda + S1_n*S2_n)/(pow(M, 4)*nu);
    hHat_spin_Symm_3_3_4 = 0.388161877130074*I*(7.0*S_ell*delta - 3.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2);
    hHat_spin_Symm_3_2_3 = 0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Symm_3_1_4 = 0.0111358850796843*I*(S_ell*delta - 5.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2);
    hHat_spin_Symm_4_3_4 = 0.672316092750596*I*(-S_ell*delta + 3.0*Sigma_ell*nu - Sigma_ell)/pow(M, 2);
    hHat_spin_Symm_4_1_4 = 0.00941154065526303*I*(S_ell*delta - 3.0*Sigma_ell*nu + Sigma_ell)/pow(M, 2);
    hHat_spin_Asymm_2_2_2 = 0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_2_4 = 0.0119047619047619*(19.0*S_lambda*delta + 182.0*I*S_n*delta - 43.0*Sigma_lambda*nu +
      5.0*Sigma_lambda - 280.0*I*Sigma_n*nu + 98.0*I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_1_3 = 0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
      13.0*Sigma_n*delta)/pow(M, 2);
    hHat_spin_Asymm_2_1_4 = 0.5*(-3.0*S1_ell*S2_n - 3.0*S1_n*S2_ell)/(pow(M, 4)*nu);
    hHat_spin_Asymm_2_0_2 = 0.408248290463863*I*Sigma_n/pow(M, 2);
    hHat_spin_Asymm_2_0_4 = 0.0194403947839935*I*(255.0*S_n*delta - Sigma_n*(506.0*nu - 45.0))/pow(M, 2);
    hHat_spin_Asymm_3_3_3 = 0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2);
    hHat_spin_Asymm_3_2_4 = 0.0352147606136882*(-Sigma_lambda*(83.0*nu - 17.0) + 4.0*I*Sigma_n*(55.0*nu - 13.0) +
      25.0*delta*(S_lambda - 4.0*I*S_n))/pow(M, 2);
    hHat_spin_Asymm_3_1_3 = 0.17817416127495*(I*S_lambda + S_n + delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2);
    hHat_spin_Asymm_3_0_4 = 0.038575837490523*(-17.0*S_lambda*delta + Sigma_lambda*(35.0*nu - 9.0))/pow(M, 2);
    hHat_spin_Asymm_4_4_4 = 0.950798536569581*(-3.0*Sigma_lambda*nu + Sigma_lambda - I*Sigma_n*(3.0*nu - 1.0) +
      delta*(S_lambda + I*S_n))/pow(M, 2);
    hHat_spin_Asymm_4_2_4 = 0.0133099284374987*(-13.0*Sigma_lambda*(3.0*nu - 1.0) + 14.0*I*Sigma_n*(3.0*nu - 1.0) +
      delta*(13.0*S_lambda - 14.0*I*S_n))/pow(M, 2);
    hHat_spin_Asymm_4_0_4 = 0.00841793787126842*I*(S_n*delta - 3.0*Sigma_n*nu + Sigma_n)/pow(M, 2);

    std::vector<std::complex<double> > Modes(77);
    std::complex<double> Symm, Asymm;
    // (ell, m) = (2, +/- 0)
    Symm = rhOverM_coeff*(hHat_2_0_0 + hHat_spin_Symm_2_0_4*pow(v, 4));
    Asymm = rhOverM_coeff*pow(v, 2)*(hHat_spin_Asymm_2_0_2 + hHat_spin_Asymm_2_0_4*pow(v, 2));
    Modes[2] = Symm + Asymm;
    // (ell, m) = (2, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_2_1_1 + v*(hHat_spin_Symm_2_1_2 + v*(hHat_2_1_3 + v*(hHat_2_1_4 + hHat_spin_Symm_2_1_4
      + v*(hHat_2_1_5 + hHat_2_1_6*v)))));
    Asymm = rhOverM_coeff*pow(v, 3)*(hHat_spin_Asymm_2_1_3 + hHat_spin_Asymm_2_1_4*v);
    Modes[3] = Symm + Asymm;
    Modes[1] = std::conj(Symm - Asymm);
    // (ell, m) = (2, +/- 2)
    Symm = rhOverM_coeff*(hHat_2_2_0 + pow(v, 2)*(hHat_2_2_2 + v*(hHat_2_2_3 + hHat_spin_Symm_2_2_3 + v*(hHat_2_2_4 +
      hHat_spin_Symm_2_2_4 + v*(hHat_2_2_5 + v*(hHat_2_2_6 + hHat_2_2_lnv_6*logv))))));
    Asymm = rhOverM_coeff*pow(v, 2)*(hHat_spin_Asymm_2_2_2 + hHat_spin_Asymm_2_2_4*pow(v, 2));
    Modes[4] = Symm + Asymm;
    Modes[0] = std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 0)
    Symm = hHat_3_0_5*rhOverM_coeff*pow(v, 5);
    Asymm = hHat_spin_Asymm_3_0_4*rhOverM_coeff*pow(v, 4);
    Modes[8] = Symm + Asymm;
    // (ell, m) = (3, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_3_1_1 + pow(v, 2)*(hHat_3_1_3 + v*(hHat_3_1_4 + hHat_spin_Symm_3_1_4 + v*(hHat_3_1_5 +
      hHat_3_1_6*v))));
    Asymm = hHat_spin_Asymm_3_1_3*rhOverM_coeff*pow(v, 3);
    Modes[9] = Symm + Asymm;
    Modes[7] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 2)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_3_2_2 + v*(hHat_spin_Symm_3_2_3 + v*(hHat_3_2_4 + v*(hHat_3_2_5 +
      hHat_3_2_6*v))));
    Asymm = hHat_spin_Asymm_3_2_4*rhOverM_coeff*pow(v, 4);
    Modes[10] = Symm + Asymm;
    Modes[6] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 3)
    Symm = rhOverM_coeff*v*(hHat_3_3_1 + pow(v, 2)*(hHat_3_3_3 + v*(hHat_3_3_4 + hHat_spin_Symm_3_3_4 + v*(hHat_3_3_5 +
      hHat_3_3_6*v))));
    Asymm = hHat_spin_Asymm_3_3_3*rhOverM_coeff*pow(v, 3);
    Modes[11] = Symm + Asymm;
    Modes[5] = -std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 0)
    Symm = hHat_4_0_0*rhOverM_coeff;
    Asymm = hHat_spin_Asymm_4_0_4*rhOverM_coeff*pow(v, 4);
    Modes[16] = Symm + Asymm;
    // (ell, m) = (4, +/- 1)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_4_1_3 + v*(hHat_spin_Symm_4_1_4 + v*(hHat_4_1_5 + hHat_4_1_6*v)));
    Asymm = 0;
    Modes[17] = Symm + Asymm;
    Modes[15] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 2)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_4_2_2 + pow(v, 2)*(hHat_4_2_4 + v*(hHat_4_2_5 + hHat_4_2_6*v)));
    Asymm = hHat_spin_Asymm_4_2_4*rhOverM_coeff*pow(v, 4);
    Modes[18] = Symm + Asymm;
    Modes[14] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 3)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_4_3_3 + v*(hHat_spin_Symm_4_3_4 + v*(hHat_4_3_5 + hHat_4_3_6*v)));
    Asymm = 0;
    Modes[19] = Symm + Asymm;
    Modes[13] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 4)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_4_4_2 + pow(v, 2)*(hHat_4_4_4 + v*(hHat_4_4_5 + hHat_4_4_6*v)));
    Asymm = hHat_spin_Asymm_4_4_4*rhOverM_coeff*pow(v, 4);
    Modes[20] = Symm + Asymm;
    Modes[12] = std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[26] = Symm + Asymm;
    // (ell, m) = (5, +/- 1)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_5_1_3 + pow(v, 2)*(hHat_5_1_5 + hHat_5_1_6*v));
    Asymm = 0;
    Modes[27] = Symm + Asymm;
    Modes[25] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 2)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_5_2_4 + hHat_5_2_6*pow(v, 2));
    Asymm = 0;
    Modes[28] = Symm + Asymm;
    Modes[24] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 3)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_5_3_3 + pow(v, 2)*(hHat_5_3_5 + hHat_5_3_6*v));
    Asymm = 0;
    Modes[29] = Symm + Asymm;
    Modes[23] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 4)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_5_4_4 + hHat_5_4_6*pow(v, 2));
    Asymm = 0;
    Modes[30] = Symm + Asymm;
    Modes[22] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 5)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_5_5_3 + pow(v, 2)*(hHat_5_5_5 + hHat_5_5_6*v));
    Asymm = 0;
    Modes[31] = Symm + Asymm;
    Modes[21] = -std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[38] = Symm + Asymm;
    // (ell, m) = (6, +/- 1)
    Symm = hHat_6_1_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[39] = Symm + Asymm;
    Modes[37] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 2)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_6_2_4 + hHat_6_2_6*pow(v, 2));
    Asymm = 0;
    Modes[40] = Symm + Asymm;
    Modes[36] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 3)
    Symm = hHat_6_3_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[41] = Symm + Asymm;
    Modes[35] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 4)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_6_4_4 + hHat_6_4_6*pow(v, 2));
    Asymm = 0;
    Modes[42] = Symm + Asymm;
    Modes[34] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 5)
    Symm = hHat_6_5_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[43] = Symm + Asymm;
    Modes[33] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 6)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_6_6_4 + hHat_6_6_6*pow(v, 2));
    Asymm = 0;
    Modes[44] = Symm + Asymm;
    Modes[32] = std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[52] = Symm + Asymm;
    // (ell, m) = (7, +/- 1)
    Symm = hHat_7_1_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[53] = Symm + Asymm;
    Modes[51] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 2)
    Symm = hHat_7_2_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[54] = Symm + Asymm;
    Modes[50] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 3)
    Symm = hHat_7_3_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[55] = Symm + Asymm;
    Modes[49] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 4)
    Symm = hHat_7_4_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[56] = Symm + Asymm;
    Modes[48] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 5)
    Symm = hHat_7_5_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[57] = Symm + Asymm;
    Modes[47] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 6)
    Symm = hHat_7_6_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[58] = Symm + Asymm;
    Modes[46] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 7)
    Symm = hHat_7_7_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[59] = Symm + Asymm;
    Modes[45] = -std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[68] = Symm + Asymm;
    // (ell, m) = (8, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[69] = Symm + Asymm;
    Modes[67] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 2)
    Symm = hHat_8_2_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[70] = Symm + Asymm;
    Modes[66] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[71] = Symm + Asymm;
    Modes[65] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 4)
    Symm = hHat_8_4_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[72] = Symm + Asymm;
    Modes[64] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[73] = Symm + Asymm;
    Modes[63] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 6)
    Symm = hHat_8_6_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[74] = Symm + Asymm;
    Modes[62] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[75] = Symm + Asymm;
    Modes[61] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 8)
    Symm = hHat_8_8_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[76] = Symm + Asymm;
    Modes[60] = std::conj(Symm - Asymm);

    return Modes;
  }

}; // class WaveformModes_3p0PN : public WaveformModes_Base


class WaveformModes_3p5PN : public WaveformModes_Base {
private:
  const double M1, M2;
  double v;
  const double M, delta, nu;
  Quaternions::Quaternion chiVec1, chiVec2;
  double chi1_n, chi1_lambda, chi1_ell, chi2_n, chi2_lambda, chi2_ell, S_ell, S_n, S_lambda, Sigma_ell, Sigma_n,
         Sigma_lambda, S1_ell, S1_n, S1_lambda, S2_ell, S2_n, S2_lambda, logv;
  std::complex<double> rhOverM_coeff;
  const std::complex<double> hHat_2_0_0, hHat_2_1_1, hHat_2_1_3, hHat_2_1_4, hHat_2_1_5, hHat_2_1_6, hHat_2_2_0,
                             hHat_2_2_2, hHat_2_2_3, hHat_2_2_4, hHat_2_2_5, hHat_2_2_6, hHat_2_2_lnv_6, hHat_2_2_7,
                             hHat_3_0_5, hHat_3_1_1, hHat_3_1_3, hHat_3_1_4, hHat_3_1_5, hHat_3_1_6, hHat_3_1_lnv_7,
                             hHat_3_1_7, hHat_3_2_2, hHat_3_2_4, hHat_3_2_5, hHat_3_2_6, hHat_3_3_1, hHat_3_3_3,
                             hHat_3_3_4, hHat_3_3_5, hHat_3_3_6, hHat_3_3_lnv_7, hHat_3_3_7, hHat_4_0_0, hHat_4_1_3,
                             hHat_4_1_5, hHat_4_1_6, hHat_4_2_2, hHat_4_2_4, hHat_4_2_5, hHat_4_2_6, hHat_4_3_3,
                             hHat_4_3_5, hHat_4_3_6, hHat_4_4_2, hHat_4_4_4, hHat_4_4_5, hHat_4_4_6, hHat_5_1_3,
                             hHat_5_1_5, hHat_5_1_6, hHat_5_2_4, hHat_5_2_6, hHat_5_3_3, hHat_5_3_5, hHat_5_3_6,
                             hHat_5_4_4, hHat_5_4_6, hHat_5_5_3, hHat_5_5_5, hHat_5_5_6, hHat_6_1_5, hHat_6_2_4,
                             hHat_6_2_6, hHat_6_3_5, hHat_6_4_4, hHat_6_4_6, hHat_6_5_5, hHat_6_6_4, hHat_6_6_6,
                             hHat_7_1_5, hHat_7_2_6, hHat_7_3_5, hHat_7_4_6, hHat_7_5_5, hHat_7_6_6, hHat_7_7_5,
                             hHat_8_2_6, hHat_8_4_6, hHat_8_6_6, hHat_8_8_6;
  std::complex<double> hHat_spin_Symm_2_2_3, hHat_spin_Symm_2_2_4, hHat_spin_Symm_2_1_2, hHat_spin_Symm_2_1_4,
                       hHat_spin_Symm_2_0_4, hHat_spin_Symm_3_3_4, hHat_spin_Symm_3_2_3, hHat_spin_Symm_3_1_4,
                       hHat_spin_Symm_4_3_4, hHat_spin_Symm_4_1_4, hHat_spin_Asymm_2_2_2, hHat_spin_Asymm_2_2_4,
                       hHat_spin_Asymm_2_1_3, hHat_spin_Asymm_2_1_4, hHat_spin_Asymm_2_0_2, hHat_spin_Asymm_2_0_4,
                       hHat_spin_Asymm_3_3_3, hHat_spin_Asymm_3_2_4, hHat_spin_Asymm_3_1_3, hHat_spin_Asymm_3_0_4,
                       hHat_spin_Asymm_4_4_4, hHat_spin_Asymm_4_2_4, hHat_spin_Asymm_4_0_4;

public:
  WaveformModes_3p5PN(const double M1_i, const double M2_i, const double v_i, const Quaternions::Quaternion chiVec1_i,
                      const Quaternions::Quaternion chiVec2_i) :
    M1(M1_i), M2(M2_i), v(v_i), M(M1 + M2), delta((M1 - M2)/M), nu(M1*M2/pow(M, 2)), chiVec1(chiVec1_i),
    chiVec2(chiVec2_i), chi1_n(chiVec1[1]), chi1_lambda(chiVec1[2]), chi1_ell(chiVec1[3]), chi2_n(chiVec2[1]),
    chi2_lambda(chiVec2[2]), chi2_ell(chiVec2[3]), S_ell(pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell), S_n(pow(M1,
    2)*chi1_n + pow(M2, 2)*chi2_n), S_lambda(pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda), Sigma_ell(M*(-M1*chi1_ell
    + M2*chi2_ell)), Sigma_n(M*(-M1*chi1_n + M2*chi2_n)), Sigma_lambda(M*(-M1*chi1_lambda + M2*chi2_lambda)),
    S1_ell(pow(M1, 2)*chi1_ell), S1_n(pow(M1, 2)*chi1_n), S1_lambda(pow(M1, 2)*chi1_lambda), S2_ell(pow(M2,
    2)*chi2_ell), S2_n(pow(M2, 2)*chi2_n), S2_lambda(pow(M2, 2)*chi2_lambda), logv(log(v)),
    rhOverM_coeff(6.34132367616962*nu*pow(v, 2)), hHat_2_0_0(-0.145802960879951), hHat_2_1_1(0.333333333333333*I*delta),
    hHat_2_1_3(0.0119047619047619*I*delta*(20.0*nu - 17.0)), hHat_2_1_4(delta*(0.628764787039964 + 1.0471975511966*I)),
    hHat_2_1_5(0.000661375661375661*I*delta*(nu*(237.0*nu - 2036.0) - 172.0)),
    hHat_2_1_6(0.00595238095238095*delta*(nu*(722.635532333439 + 37.6991118430775*I) - 64.1340082780763 -
    106.814150222053*I)), hHat_2_2_0(1.00000000000000), hHat_2_2_2(1.30952380952381*nu - 2.54761904761905),
    hHat_2_2_3(6.28318530717959), hHat_2_2_4(0.000661375661375661*nu*(2047.0*nu - 7483.0) - 1.43716931216931),
    hHat_2_2_5(5.08638810581205*nu - 24.0*I*nu - 16.0071625682908), hHat_2_2_6(1.00208433541767e-5*nu*(nu*(114635.0*nu -
    729396.0) - 834555.0) + 4.21514354629858*nu + 32.3588011610077 + 12.8057300546327*I),
    hHat_2_2_lnv_6(-8.15238095238095), hHat_2_2_7(0.00831109167616348*nu*(560.0*nu - 2459.0) -
    0.00017636684303351*I*nu*(24396.0*nu - 501655.0) - 9.03000110615162), hHat_3_0_5(-0.370328039909021*I*nu),
    hHat_3_1_1(0.0222717701593687*I*delta), hHat_3_1_3(-0.0148478467729125*I*delta*(nu + 4.0)),
    hHat_3_1_4(delta*(0.0620557076072073 + 0.0699688295151131*I)),
    hHat_3_1_5(-0.000112483687673579*I*delta*(nu*(247.0*nu + 272.0) - 607.0)),
    hHat_3_1_6(0.000742392338645623*delta*(-46.5203026391962*nu - 15.707963267949*I*(7.0*nu + 16.0) -
    222.903548889591)), hHat_3_1_lnv_7(-0.027574572578266*I*delta),
    hHat_3_1_7(0.0222717701593687*I*delta*(-1.13474488474488*pow(nu, 3) + 10.5885457135457*pow(nu, 2) -
    4.93630436457181*nu + 4.27531586661227 - 6.80860644341066*I)), hHat_3_2_2(-0.845154254728516*nu +
    0.281718084909506), hHat_3_2_4(0.00313020094343895*nu*(-365.0*nu + 725.0) - 0.604128782083717),
    hHat_3_2_5(-5.31026079561053*nu + 3.71867872080547*I*nu + 1.77008693187018 - 0.845154254728517*I),
    hHat_3_2_6(7.11409305327034e-5*nu*(nu*(-16023.0*nu + 100026.0) - 17387.0) - 0.103225490202953),
    hHat_3_3_1(-0.776323754260148*I*delta), hHat_3_3_3(-1.5526475085203*I*delta*(nu - 2.0)),
    hHat_3_3_4(delta*(-1.37192659820446 - 7.31667900957279*I)), hHat_3_3_5(-0.00235249622503075*I*delta*(nu*(887.0*nu -
    3676.0) + 369.0)), hHat_3_3_6(0.000319474795991831*delta*(-87338.4780856744*nu - 11451.1052223348*I*(3.0*nu - 8.0) +
    17177.2748951318)), hHat_3_3_lnv_7(11.9920904212676*I*delta),
    hHat_3_3_7(-0.776323754260148*I*delta*(2.88006993006993*pow(nu, 3) - 18.5804778554779*pow(nu, 2) +
    4.26706263879519*nu + 80.2872286201256 + 0.84760332332169*I)), hHat_4_0_0(-0.00140298964521140),
    hHat_4_1_3(0.00376461626210521*I*delta*(-2.0*nu + 1.0)), hHat_4_1_5(-2.85198201674637e-5*I*delta*(nu*(332.0*nu -
    1011.0) + 404.0)), hHat_4_1_6(0.00012548720873684*delta*(-1744.17766166719*nu - 94.2477796076938*I*(2.0*nu - 1.0) +
    105.588830833597)), hHat_4_2_2(-0.10647942749999*nu + 0.0354931424999967),
    hHat_4_2_4(0.000107554977272717*nu*(-285.0*nu + 4025.0) - 0.141004575204532),
    hHat_4_2_5(0.00709862849999933*nu*(-94.2477796076938 + 84.0*I) + 0.22300999146161 - 0.149071198499986*I),
    hHat_4_2_6(1.37890996503484e-7*nu*(115.0*nu*(3363.0*nu + 34822.0) - 5460759.0) + 0.184032298439331),
    hHat_4_3_3(0.268926437100239*I*delta*(2.0*nu - 1.0)), hHat_4_3_5(0.00203732149318363*I*delta*(nu*(524.0*nu - 1267.0)
    + 468.0)), hHat_4_3_6(0.000332007947037332*delta*(12359.8791491886*nu + 7634.0701482232*I*(2.0*nu - 1.0) -
    3213.43957459432)), hHat_4_4_2(2.25374467927604*nu - 0.751248226425348), hHat_4_4_4(0.0113825488852325*nu*(525.0*nu
    - 1273.0) + 4.04991089336574), hHat_4_4_5(28.3213909099228*nu + 0.0187812056606337*I*(-527.578706662453*nu +
    114.192902220818) - 9.44046363664094), hHat_4_4_6(2.91860227826476e-6*nu*(5.0*nu*(678291.0*nu - 3231338.0) +
    9793071.0) - 4.0101757911199), hHat_5_1_3(0.000176960830360287*I*delta*(-2.0*nu + 1.0)),
    hHat_5_1_5(-4.5374571887253e-6*I*delta*(nu*(4.0*nu - 352.0) + 179.0)),
    hHat_5_1_6(2.52801186228981e-6*delta*(-8958.08121055678*nu - 219.911485751286*I*(2.0*nu - 1.0) + 278.040605278392)),
    hHat_5_2_4(0.00998814611056655*nu*(5.0*nu - 5.0) + 0.00998814611056655),
    hHat_5_2_6(7.68318931582042e-5*nu*(35.0*nu*(33.0*nu - 118.0) + 3079.0) - 0.0429270763059624),
    hHat_5_3_3(0.0464469088412683*I*delta*(2.0*nu - 1.0)), hHat_5_3_5(0.00119094638054534*I*delta*(8.0*nu*(11.0*nu -
    58.0) + 207.0)), hHat_5_3_6(9.10188297888856e-7*delta*(923537.386398884*nu + 480946.419338061*I*(2.0*nu - 1.0) -
    271701.693199442)), hHat_5_4_4(-0.276799624590764*nu*(5.0*nu - 5.0) - 0.276799624590764),
    hHat_5_4_6(-0.00212922788146741*nu*(5.0*nu*(339.0*nu - 1042.0) + 3619.0) + 1.35388475720164),
    hHat_5_5_3(-0.801376894396698*I*delta*(2.0*nu - 1.0)), hHat_5_5_5(-0.0205481254973512*I*delta*(16.0*nu*(16.0*nu -
    43.0) + 263.0)), hHat_5_5_6(1.83171861576388e-5*delta*(-679921.609610114*nu - 687223.392972767*I*(2.0*nu - 1.0) +
    164747.804805057)), hHat_6_1_5(2.35829888333555e-5*I*delta*(nu - 1.0)*(3.0*nu - 1.0)),
    hHat_6_2_4(0.000835250737974468*nu*(5.0*nu - 5.0) + 0.000835250737974468),
    hHat_6_2_6(0.000417625368987234*nu*(nu*(7.0*nu - 64.0) + 59.0) - 0.00483252212685228),
    hHat_6_3_5(-0.0163097621781264*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_6_4_4(-0.058558165806266*nu*(5.0*nu - 5.0) -
    0.058558165806266), hHat_6_4_6(-0.029279082903133*nu*(nu*(19.0*nu - 88.0) + 71.0) + 0.388993529998767),
    hHat_6_5_5(0.299357979653564*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_6_6_4(0.903141370807658*nu*(5.0*nu - 5.0) +
    0.903141370807658), hHat_6_6_6(0.451570685403829*nu*(nu*(39.0*nu - 128.0) + 91.0) - 7.2896410643761),
    hHat_7_1_5(8.17593033339979e-7*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_7_2_6(-0.00134580482328584*nu*pow(nu - 1.0,
    2) + 0.000192257831897977), hHat_7_3_5(-0.0018582230503756*I*delta*(nu - 1.0)*(3.0*nu - 1.0)),
    hHat_7_4_6(0.161597034311329*nu*pow(nu - 1.0, 2) - 0.0230852906159042), hHat_7_5_5(0.0733861624905401*I*delta*(nu -
    1.0)*(3.0*nu - 1.0)), hHat_7_6_6(-2.3464301109844*nu*pow(nu - 1.0, 2) + 0.3352043015692),
    hHat_7_7_5(-1.05422444934392*I*delta*(nu - 1.0)*(3.0*nu - 1.0)), hHat_8_2_6(-8.42775671401151e-5*nu*pow(nu - 1.0, 2)
    + 1.20396524485879e-5), hHat_8_4_6(0.0226281108784145*nu*pow(nu - 1.0, 2) - 0.00323258726834493),
    hHat_8_6_6(-0.645290686836342*nu*pow(nu - 1.0, 2) + 0.0921843838337631), hHat_8_8_6(8.82604070589592*nu*pow(nu -
    1.0, 2) - 1.26086295798513), hHat_spin_Symm_2_2_3(0.333333333333333*(-6.0*S_ell - 2.0*Sigma_ell*delta)/pow(M, 2)),
    hHat_spin_Symm_2_2_4(0.166666666666667*(12.0*S1_ell*S2_ell + 10.0*S1_lambda*S2_lambda - 15.0*I*S1_lambda*S2_n -
    15.0*I*S1_n*S2_lambda - 22.0*S1_n*S2_n)/(pow(M, 4)*nu)), hHat_spin_Symm_2_1_2(0.5*I*Sigma_ell/pow(M, 2)),
    hHat_spin_Symm_2_1_4(0.0238095238095238*I*(-86.0*S_ell*delta + Sigma_ell*(139.0*nu - 79.0))/pow(M, 2)),
    hHat_spin_Symm_2_0_4(0.816496580927726*(-S1_lambda*S2_lambda + S1_n*S2_n)/(pow(M, 4)*nu)),
    hHat_spin_Symm_3_3_4(0.388161877130074*I*(7.0*S_ell*delta - 3.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2)),
    hHat_spin_Symm_3_2_3(0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2)),
    hHat_spin_Symm_3_1_4(0.0111358850796843*I*(S_ell*delta - 5.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2)),
    hHat_spin_Symm_4_3_4(0.672316092750596*I*(-S_ell*delta + 3.0*Sigma_ell*nu - Sigma_ell)/pow(M, 2)),
    hHat_spin_Symm_4_1_4(0.00941154065526303*I*(S_ell*delta - 3.0*Sigma_ell*nu + Sigma_ell)/pow(M, 2)),
    hHat_spin_Asymm_2_2_2(0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_2_4(0.0119047619047619*(19.0*S_lambda*delta + 182.0*I*S_n*delta - 43.0*Sigma_lambda*nu +
    5.0*Sigma_lambda - 280.0*I*Sigma_n*nu + 98.0*I*Sigma_n)/pow(M, 2)),
    hHat_spin_Asymm_2_1_3(0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
    13.0*Sigma_n*delta)/pow(M, 2)), hHat_spin_Asymm_2_1_4(0.5*(-3.0*S1_ell*S2_n - 3.0*S1_n*S2_ell)/(pow(M, 4)*nu)),
    hHat_spin_Asymm_2_0_2(0.408248290463863*I*Sigma_n/pow(M, 2)),
    hHat_spin_Asymm_2_0_4(0.0194403947839935*I*(255.0*S_n*delta - Sigma_n*(506.0*nu - 45.0))/pow(M, 2)),
    hHat_spin_Asymm_3_3_3(0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2)),
    hHat_spin_Asymm_3_2_4(0.0352147606136882*(-Sigma_lambda*(83.0*nu - 17.0) + 4.0*I*Sigma_n*(55.0*nu - 13.0) +
    25.0*delta*(S_lambda - 4.0*I*S_n))/pow(M, 2)), hHat_spin_Asymm_3_1_3(0.17817416127495*(I*S_lambda + S_n +
    delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2)), hHat_spin_Asymm_3_0_4(0.038575837490523*(-17.0*S_lambda*delta +
    Sigma_lambda*(35.0*nu - 9.0))/pow(M, 2)), hHat_spin_Asymm_4_4_4(0.950798536569581*(-3.0*Sigma_lambda*nu +
    Sigma_lambda - I*Sigma_n*(3.0*nu - 1.0) + delta*(S_lambda + I*S_n))/pow(M, 2)),
    hHat_spin_Asymm_4_2_4(0.0133099284374987*(-13.0*Sigma_lambda*(3.0*nu - 1.0) + 14.0*I*Sigma_n*(3.0*nu - 1.0) +
    delta*(13.0*S_lambda - 14.0*I*S_n))/pow(M, 2)), hHat_spin_Asymm_4_0_4(0.00841793787126842*I*(S_n*delta -
    3.0*Sigma_n*nu + Sigma_n)/pow(M, 2))
  { }

  using WaveformModes_Base::operator();

  std::vector<std::complex<double> > operator()(
    const double v_k,
    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,
    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k)
  {
    v = v_k;
    chiVec1 = Quaternions::Quaternion(0., chi1_n_k, chi1_lambda_k, chi1_ell_k);
    chiVec2 = Quaternions::Quaternion(0., chi2_n_k, chi2_lambda_k, chi2_ell_k);

    chi1_n = chiVec1[1];
    chi1_lambda = chiVec1[2];
    chi1_ell = chiVec1[3];
    chi2_n = chiVec2[1];
    chi2_lambda = chiVec2[2];
    chi2_ell = chiVec2[3];
    S_ell = pow(M1, 2)*chi1_ell + pow(M2, 2)*chi2_ell;
    S_n = pow(M1, 2)*chi1_n + pow(M2, 2)*chi2_n;
    S_lambda = pow(M1, 2)*chi1_lambda + pow(M2, 2)*chi2_lambda;
    Sigma_ell = M*(-M1*chi1_ell + M2*chi2_ell);
    Sigma_n = M*(-M1*chi1_n + M2*chi2_n);
    Sigma_lambda = M*(-M1*chi1_lambda + M2*chi2_lambda);
    S1_ell = pow(M1, 2)*chi1_ell;
    S1_n = pow(M1, 2)*chi1_n;
    S1_lambda = pow(M1, 2)*chi1_lambda;
    S2_ell = pow(M2, 2)*chi2_ell;
    S2_n = pow(M2, 2)*chi2_n;
    S2_lambda = pow(M2, 2)*chi2_lambda;
    logv = log(v);
    rhOverM_coeff = 6.34132367616962*nu*pow(v, 2);
    hHat_spin_Symm_2_2_3 = 0.333333333333333*(-6.0*S_ell - 2.0*Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Symm_2_2_4 = 0.166666666666667*(12.0*S1_ell*S2_ell + 10.0*S1_lambda*S2_lambda - 15.0*I*S1_lambda*S2_n -
      15.0*I*S1_n*S2_lambda - 22.0*S1_n*S2_n)/(pow(M, 4)*nu);
    hHat_spin_Symm_2_1_2 = 0.5*I*Sigma_ell/pow(M, 2);
    hHat_spin_Symm_2_1_4 = 0.0238095238095238*I*(-86.0*S_ell*delta + Sigma_ell*(139.0*nu - 79.0))/pow(M, 2);
    hHat_spin_Symm_2_0_4 = 0.816496580927726*(-S1_lambda*S2_lambda + S1_n*S2_n)/(pow(M, 4)*nu);
    hHat_spin_Symm_3_3_4 = 0.388161877130074*I*(7.0*S_ell*delta - 3.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2);
    hHat_spin_Symm_3_2_3 = 0.563436169819011*(S_ell + Sigma_ell*delta)/pow(M, 2);
    hHat_spin_Symm_3_1_4 = 0.0111358850796843*I*(S_ell*delta - 5.0*Sigma_ell*(3.0*nu - 1.0))/pow(M, 2);
    hHat_spin_Symm_4_3_4 = 0.672316092750596*I*(-S_ell*delta + 3.0*Sigma_ell*nu - Sigma_ell)/pow(M, 2);
    hHat_spin_Symm_4_1_4 = 0.00941154065526303*I*(S_ell*delta - 3.0*Sigma_ell*nu + Sigma_ell)/pow(M, 2);
    hHat_spin_Asymm_2_2_2 = 0.5*(-Sigma_lambda - I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_2_4 = 0.0119047619047619*(19.0*S_lambda*delta + 182.0*I*S_n*delta - 43.0*Sigma_lambda*nu +
      5.0*Sigma_lambda - 280.0*I*Sigma_n*nu + 98.0*I*Sigma_n)/pow(M, 2);
    hHat_spin_Asymm_2_1_3 = 0.166666666666667*(4.0*I*S_lambda + 25.0*S_n + 4.0*I*Sigma_lambda*delta +
      13.0*Sigma_n*delta)/pow(M, 2);
    hHat_spin_Asymm_2_1_4 = 0.5*(-3.0*S1_ell*S2_n - 3.0*S1_n*S2_ell)/(pow(M, 4)*nu);
    hHat_spin_Asymm_2_0_2 = 0.408248290463863*I*Sigma_n/pow(M, 2);
    hHat_spin_Asymm_2_0_4 = 0.0194403947839935*I*(255.0*S_n*delta - Sigma_n*(506.0*nu - 45.0))/pow(M, 2);
    hHat_spin_Asymm_3_3_3 = 0.690065559342354*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/pow(M, 2);
    hHat_spin_Asymm_3_2_4 = 0.0352147606136882*(-Sigma_lambda*(83.0*nu - 17.0) + 4.0*I*Sigma_n*(55.0*nu - 13.0) +
      25.0*delta*(S_lambda - 4.0*I*S_n))/pow(M, 2);
    hHat_spin_Asymm_3_1_3 = 0.17817416127495*(I*S_lambda + S_n + delta*(I*Sigma_lambda + Sigma_n))/pow(M, 2);
    hHat_spin_Asymm_3_0_4 = 0.038575837490523*(-17.0*S_lambda*delta + Sigma_lambda*(35.0*nu - 9.0))/pow(M, 2);
    hHat_spin_Asymm_4_4_4 = 0.950798536569581*(-3.0*Sigma_lambda*nu + Sigma_lambda - I*Sigma_n*(3.0*nu - 1.0) +
      delta*(S_lambda + I*S_n))/pow(M, 2);
    hHat_spin_Asymm_4_2_4 = 0.0133099284374987*(-13.0*Sigma_lambda*(3.0*nu - 1.0) + 14.0*I*Sigma_n*(3.0*nu - 1.0) +
      delta*(13.0*S_lambda - 14.0*I*S_n))/pow(M, 2);
    hHat_spin_Asymm_4_0_4 = 0.00841793787126842*I*(S_n*delta - 3.0*Sigma_n*nu + Sigma_n)/pow(M, 2);

    std::vector<std::complex<double> > Modes(77);
    std::complex<double> Symm, Asymm;
    // (ell, m) = (2, +/- 0)
    Symm = rhOverM_coeff*(hHat_2_0_0 + hHat_spin_Symm_2_0_4*pow(v, 4));
    Asymm = rhOverM_coeff*pow(v, 2)*(hHat_spin_Asymm_2_0_2 + hHat_spin_Asymm_2_0_4*pow(v, 2));
    Modes[2] = Symm + Asymm;
    // (ell, m) = (2, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_2_1_1 + v*(hHat_spin_Symm_2_1_2 + v*(hHat_2_1_3 + v*(hHat_2_1_4 + hHat_spin_Symm_2_1_4
      + v*(hHat_2_1_5 + hHat_2_1_6*v)))));
    Asymm = rhOverM_coeff*pow(v, 3)*(hHat_spin_Asymm_2_1_3 + hHat_spin_Asymm_2_1_4*v);
    Modes[3] = Symm + Asymm;
    Modes[1] = std::conj(Symm - Asymm);
    // (ell, m) = (2, +/- 2)
    Symm = rhOverM_coeff*(hHat_2_2_0 + pow(v, 2)*(hHat_2_2_2 + v*(hHat_2_2_3 + hHat_spin_Symm_2_2_3 + v*(hHat_2_2_4 +
      hHat_spin_Symm_2_2_4 + v*(hHat_2_2_5 + v*(hHat_2_2_6 + hHat_2_2_7*v + hHat_2_2_lnv_6*logv))))));
    Asymm = rhOverM_coeff*pow(v, 2)*(hHat_spin_Asymm_2_2_2 + hHat_spin_Asymm_2_2_4*pow(v, 2));
    Modes[4] = Symm + Asymm;
    Modes[0] = std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 0)
    Symm = hHat_3_0_5*rhOverM_coeff*pow(v, 5);
    Asymm = hHat_spin_Asymm_3_0_4*rhOverM_coeff*pow(v, 4);
    Modes[8] = Symm + Asymm;
    // (ell, m) = (3, +/- 1)
    Symm = rhOverM_coeff*v*(hHat_3_1_1 + pow(v, 2)*(hHat_3_1_3 + v*(hHat_3_1_4 + hHat_spin_Symm_3_1_4 + v*(hHat_3_1_5 +
      v*(hHat_3_1_6 + v*(hHat_3_1_7 + hHat_3_1_lnv_7*logv))))));
    Asymm = hHat_spin_Asymm_3_1_3*rhOverM_coeff*pow(v, 3);
    Modes[9] = Symm + Asymm;
    Modes[7] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 2)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_3_2_2 + v*(hHat_spin_Symm_3_2_3 + v*(hHat_3_2_4 + v*(hHat_3_2_5 +
      hHat_3_2_6*v))));
    Asymm = hHat_spin_Asymm_3_2_4*rhOverM_coeff*pow(v, 4);
    Modes[10] = Symm + Asymm;
    Modes[6] = -std::conj(Symm - Asymm);
    // (ell, m) = (3, +/- 3)
    Symm = rhOverM_coeff*v*(hHat_3_3_1 + pow(v, 2)*(hHat_3_3_3 + v*(hHat_3_3_4 + hHat_spin_Symm_3_3_4 + v*(hHat_3_3_5 +
      v*(hHat_3_3_6 + v*(hHat_3_3_7 + hHat_3_3_lnv_7*logv))))));
    Asymm = hHat_spin_Asymm_3_3_3*rhOverM_coeff*pow(v, 3);
    Modes[11] = Symm + Asymm;
    Modes[5] = -std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 0)
    Symm = hHat_4_0_0*rhOverM_coeff;
    Asymm = hHat_spin_Asymm_4_0_4*rhOverM_coeff*pow(v, 4);
    Modes[16] = Symm + Asymm;
    // (ell, m) = (4, +/- 1)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_4_1_3 + v*(hHat_spin_Symm_4_1_4 + v*(hHat_4_1_5 + hHat_4_1_6*v)));
    Asymm = 0;
    Modes[17] = Symm + Asymm;
    Modes[15] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 2)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_4_2_2 + pow(v, 2)*(hHat_4_2_4 + v*(hHat_4_2_5 + hHat_4_2_6*v)));
    Asymm = hHat_spin_Asymm_4_2_4*rhOverM_coeff*pow(v, 4);
    Modes[18] = Symm + Asymm;
    Modes[14] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 3)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_4_3_3 + v*(hHat_spin_Symm_4_3_4 + v*(hHat_4_3_5 + hHat_4_3_6*v)));
    Asymm = 0;
    Modes[19] = Symm + Asymm;
    Modes[13] = std::conj(Symm - Asymm);
    // (ell, m) = (4, +/- 4)
    Symm = rhOverM_coeff*pow(v, 2)*(hHat_4_4_2 + pow(v, 2)*(hHat_4_4_4 + v*(hHat_4_4_5 + hHat_4_4_6*v)));
    Asymm = hHat_spin_Asymm_4_4_4*rhOverM_coeff*pow(v, 4);
    Modes[20] = Symm + Asymm;
    Modes[12] = std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[26] = Symm + Asymm;
    // (ell, m) = (5, +/- 1)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_5_1_3 + pow(v, 2)*(hHat_5_1_5 + hHat_5_1_6*v));
    Asymm = 0;
    Modes[27] = Symm + Asymm;
    Modes[25] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 2)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_5_2_4 + hHat_5_2_6*pow(v, 2));
    Asymm = 0;
    Modes[28] = Symm + Asymm;
    Modes[24] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 3)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_5_3_3 + pow(v, 2)*(hHat_5_3_5 + hHat_5_3_6*v));
    Asymm = 0;
    Modes[29] = Symm + Asymm;
    Modes[23] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 4)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_5_4_4 + hHat_5_4_6*pow(v, 2));
    Asymm = 0;
    Modes[30] = Symm + Asymm;
    Modes[22] = -std::conj(Symm - Asymm);
    // (ell, m) = (5, +/- 5)
    Symm = rhOverM_coeff*pow(v, 3)*(hHat_5_5_3 + pow(v, 2)*(hHat_5_5_5 + hHat_5_5_6*v));
    Asymm = 0;
    Modes[31] = Symm + Asymm;
    Modes[21] = -std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[38] = Symm + Asymm;
    // (ell, m) = (6, +/- 1)
    Symm = hHat_6_1_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[39] = Symm + Asymm;
    Modes[37] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 2)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_6_2_4 + hHat_6_2_6*pow(v, 2));
    Asymm = 0;
    Modes[40] = Symm + Asymm;
    Modes[36] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 3)
    Symm = hHat_6_3_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[41] = Symm + Asymm;
    Modes[35] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 4)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_6_4_4 + hHat_6_4_6*pow(v, 2));
    Asymm = 0;
    Modes[42] = Symm + Asymm;
    Modes[34] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 5)
    Symm = hHat_6_5_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[43] = Symm + Asymm;
    Modes[33] = std::conj(Symm - Asymm);
    // (ell, m) = (6, +/- 6)
    Symm = rhOverM_coeff*pow(v, 4)*(hHat_6_6_4 + hHat_6_6_6*pow(v, 2));
    Asymm = 0;
    Modes[44] = Symm + Asymm;
    Modes[32] = std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[52] = Symm + Asymm;
    // (ell, m) = (7, +/- 1)
    Symm = hHat_7_1_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[53] = Symm + Asymm;
    Modes[51] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 2)
    Symm = hHat_7_2_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[54] = Symm + Asymm;
    Modes[50] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 3)
    Symm = hHat_7_3_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[55] = Symm + Asymm;
    Modes[49] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 4)
    Symm = hHat_7_4_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[56] = Symm + Asymm;
    Modes[48] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 5)
    Symm = hHat_7_5_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[57] = Symm + Asymm;
    Modes[47] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 6)
    Symm = hHat_7_6_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[58] = Symm + Asymm;
    Modes[46] = -std::conj(Symm - Asymm);
    // (ell, m) = (7, +/- 7)
    Symm = hHat_7_7_5*rhOverM_coeff*pow(v, 5);
    Asymm = 0;
    Modes[59] = Symm + Asymm;
    Modes[45] = -std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 0)
    Symm = 0;
    Asymm = 0;
    Modes[68] = Symm + Asymm;
    // (ell, m) = (8, +/- 1)
    Symm = 0;
    Asymm = 0;
    Modes[69] = Symm + Asymm;
    Modes[67] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 2)
    Symm = hHat_8_2_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[70] = Symm + Asymm;
    Modes[66] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 3)
    Symm = 0;
    Asymm = 0;
    Modes[71] = Symm + Asymm;
    Modes[65] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 4)
    Symm = hHat_8_4_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[72] = Symm + Asymm;
    Modes[64] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 5)
    Symm = 0;
    Asymm = 0;
    Modes[73] = Symm + Asymm;
    Modes[63] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 6)
    Symm = hHat_8_6_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[74] = Symm + Asymm;
    Modes[62] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 7)
    Symm = 0;
    Asymm = 0;
    Modes[75] = Symm + Asymm;
    Modes[61] = std::conj(Symm - Asymm);
    // (ell, m) = (8, +/- 8)
    Symm = hHat_8_8_6*rhOverM_coeff*pow(v, 6);
    Asymm = 0;
    Modes[76] = Symm + Asymm;
    Modes[60] = std::conj(Symm - Asymm);

    return Modes;
  }

}; // class WaveformModes_3p5PN : public WaveformModes_Base


==> anc/GWFrames/Code/PostNewtonian/C++/README.md <==
Collect C++ files for constructing PN orbits and waveforms

This subdirectory contains C++ files created automatically by the main
ipython notebooks in higher directories.  Compilation should be fairly
straightforward, as long as the two dependencies below are satisfied.


Dependencies
============

There are two dependencies for the C++ code: GSL, and the
`Quaternions` package.

GSL
---

The [GNU Scientific Library](http://www.gnu.org/software/gsl/), is
used for ODE integrations.  This needs to be compiled separately
(preferably as a shared library), and the libraries and headers need
to be accessible to the `Makefile`.

Quaternions
-----------

The submodule `Quaternions` refers to another git repository hosted
[here](https://github.com/MOBle/Quaternions), which should exist as a
subdirectory of this directory.  It may already be present, in which
case you do not need to do anything more.  However, if the directory
is empty, you will need to run two commands:

    git submodule init
    git submodule update

If you create new code that is compiled outside of this directory, you
will need to ensure that the header and code files can be found by
your compilation process.


==> anc/GWFrames/Code/PostNewtonian/C++/TestBackwardsEvolution.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:8d2f776a02ca3ee0f77b068c8b57094181d9e577ea6b06f505fbbe685c063216"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%pylab --no-import-all inline\n",
      "#%pylab --no-import-all osx\n",
      "%config InlineBackend.figure_format='png' # SVG plots can get really slow if the evolutions are long\n",
      "import PNEvolution\n",
      "import Quaternions"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Populating the interactive namespace from numpy and matplotlib\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The following calculates a PN evolution with initial velocity $v=0.15$, and a starting velocity $v$ of either $0.15$ or $90\\%$ of that.  The two evolutions have the same \"initial\" conditions, and so should be identical after that point.  But the evolution starting at $v=0.9 \\times 0.15$ calculates the portion of the evolution that came before the \"initial\" velocity.  This distinction is important with precessing systems because we want to give the spins and binary orientation at the \"initial\" time, but we also want to know data from before that time."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "v_i = 0.15\n",
      "m1 = 0.4\n",
      "m2 = 0.6\n",
      "chi1_i = [0.1,0.2,0.3]\n",
      "chi2_i = [0.2,0.3,0.4]\n",
      "R_frame_i = Quaternions.Quaternion(1,0,0,0)\n",
      "ForwardInTime = True\n",
      "\n",
      "v_0 = 0.9*v_i\n",
      "tA,vA,chi1A,chi2A,R_frameA,PhiA = \\\n",
      "    PNEvolution.EvolvePN(\"TaylorT1\", 4.0, v_0, v_i, m1, m2, chi1_i, chi2_i, R_frame_i, ForwardInTime)\n",
      "plot(tA, vA, label='v_0 = {0}'.format(v_0))\n",
      "\n",
      "v_0 = v_i\n",
      "tB,vB,chi1B,chi2B,R_frameB,PhiB = \\\n",
      "    PNEvolution.EvolvePN(\"TaylorT1\", 4.0, v_0, v_i, m1, m2, chi1_i, chi2_i, R_frame_i, ForwardInTime)\n",
      "plot(tB, vB, label='v_0 = {0}'.format(v_0))\n",
      "\n",
      "legend()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 2,
       "text": [
        "<matplotlib.legend.Legend at 0x1005659d0>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAABEIAAALgCAYAAACQxtKmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
       "text": [
        "<matplotlib.figure.Figure at 0x10470cdd0>"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Now, to show that the times that both waveforms calculated are identical:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "max(tA[tA.size-tB.size:]-tB)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 3,
       "text": [
        "0.0"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "And the velocities:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "max(vA[tA.size-tB.size:]-vB)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 4,
       "text": [
        "0.0"
       ]
      }
     ],
     "prompt_number": 4
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "And the spins:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "norm(chi1A[tA.size-tB.size:]-chi1B), norm(chi2A[tA.size-tB.size:]-chi2B)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 5,
       "text": [
        "(0.0, 0.0)"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Quaternion evolution system"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "v_i = 0.15\n",
      "m1 = 0.4\n",
      "m2 = 0.6\n",
      "chi1_i = [0.1,0.2,0.3]\n",
      "chi2_i = [0.2,0.3,0.4]\n",
      "R_frame_i = Quaternions.Quaternion(1,0,0,0)\n",
      "ForwardInTime = True\n",
      "\n",
      "v_0 = 0.9*v_i\n",
      "tC,vC,chi1C,chi2C,R_frameC,PhiC = \\\n",
      "    PNEvolution.EvolvePN_Q(\"TaylorT1\", 4.0, v_0, v_i, m1, m2, chi1_i, chi2_i, R_frame_i, ForwardInTime)\n",
      "plot(tC, vC, label='v_0 = {0}'.format(v_0))\n",
      "\n",
      "v_0 = v_i\n",
      "tD,vD,chi1D,chi2D,R_frameD,PhiD = \\\n",
      "    PNEvolution.EvolvePN_Q(\"TaylorT1\", 4.0, v_0, v_i, m1, m2, chi1_i, chi2_i, R_frame_i, ForwardInTime)\n",
      "plot(tD, vD, label='v_0 = {0}'.format(v_0))\n",
      "\n",
      "legend()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 6,
       "text": [
        "<matplotlib.legend.Legend at 0x10a50ac90>"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAABEIAAALgCAYAAACQxtKmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ncSsJAAAAAElFTkSuQmCC\n",
       "text": [
        "<matplotlib.figure.Figure at 0x1089ef750>"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "max(tA[tA.size-tB.size:]-tB)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 7,
       "text": [
        "0.0"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "max(vA[tA.size-tB.size:]-vB)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 8,
       "text": [
        "0.0"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "norm(chi1A[tA.size-tB.size:]-chi1B), norm(chi2A[tA.size-tB.size:]-chi2B)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 9,
       "text": [
        "(0.0, 0.0)"
       ]
      }
     ],
     "prompt_number": 9
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/C++/WaveformModeCodeGen.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:0fe26bcf738d63952be56b8054f153ddf5f8b5f0f7c15eb2a4ab00fe573a4838"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Finally, we write the code file itself.  Most of the text below will appear literally in the file.  Statements in single curly braces will be substituted by the `format` statement at the end of the string; double curly braces will just appear as literal braces in the output."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables.py\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "from sympy import N\n",
      "from sympy import Rational as frac # Rename for similarity to latex\n",
      "execnotebook('../PNTerms/Variables_Q.ipynb')\n",
      "from Utilities import CodeOutput\n",
      "execnotebook('../PNTerms/WaveformModes.ipynb')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "WaveformModeTerms = [WaveformModes_NoSpin, WaveformModes_Spin_Symm, WaveformModes_Spin_Asymm]\n",
      "for Term in WaveformModeTerms:\n",
      "    PNVariables.update(Term)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "We use the co-orbital frame to compute waveforms, rather than the $(x,y,z)$ frame used to computer the orbital dynamics.  This means that we need to change a few of the definitions of the variables that go into our calculations.  The following commands overwrite the variables defined in `Variables_Q.ipynb`."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# For some reason I have to both overwrite these variables and pop them...\n",
      "PNVariables.AddVariable('nHat', constant=True, fundamental=True,\n",
      "                        substitution_atoms=[], substitution='Quaternions::xHat', datatype='Quaternions::Quaternion');\n",
      "PNVariables.AddVariable('lambdaHat', constant=True, fundamental=True,\n",
      "                        substitution_atoms=[], substitution='Quaternions::yHat', datatype='Quaternions::Quaternion');\n",
      "PNVariables.AddVariable('ellHat', constant=True, fundamental=True,\n",
      "                        substitution_atoms=[], substitution='Quaternions::zHat', datatype='Quaternions::Quaternion');\n",
      "PNVariables.pop(nHat);\n",
      "PNVariables.pop(lambdaHat);\n",
      "PNVariables.pop(ellHat);\n",
      "\n",
      "PNVariables.AddBasicVariables('chiVec1,chiVec2', datatype='Quaternions::Quaternion')\n",
      "\n",
      "PNVariables.AddDerivedVariable('chi1_n', substitution_atoms=[chiVec1,nHat], substitution='chiVec1[1]');\n",
      "PNVariables.AddDerivedVariable('chi1_lambda', substitution_atoms=[chiVec1,lambdaHat], substitution='chiVec1[2]');\n",
      "PNVariables.AddDerivedVariable('chi1_ell', substitution_atoms=[chiVec1,ellHat], substitution='chiVec1[3]');\n",
      "PNVariables.AddDerivedVariable('chi2_n', substitution_atoms=[chiVec2,nHat], substitution='chiVec2[1]');\n",
      "PNVariables.AddDerivedVariable('chi2_lambda', substitution_atoms=[chiVec2,lambdaHat], substitution='chiVec2[2]');\n",
      "PNVariables.AddDerivedVariable('chi2_ell', substitution_atoms=[chiVec2,ellHat], substitution='chiVec2[3]');"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%%time\n",
      "\n",
      "with open('PNWaveformModes.ipp', 'w') as f :\n",
      "    f.write(\"\"\"// File produced automatically by WaveformModeCodeGen.ipynb\n",
      "\n",
      "class WaveformModes_Base {{\n",
      "public:\n",
      "  virtual std::vector<std::complex<double> > operator()(\n",
      "    const double v_k,\n",
      "    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,\n",
      "    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k) = 0;\n",
      "  virtual std::vector<std::complex<double> > operator()(\n",
      "    const double v_k, const std::vector<double>& chi1, const std::vector<double>& chi2)\n",
      "  {{\n",
      "    return this->operator()(v_k, chi1[0], chi1[1], chi1[2], chi2[0], chi2[1], chi2[2]);\n",
      "  }}\n",
      "}};\n",
      "\n",
      "const unsigned int ellMax = {ellMax};\n",
      "const std::complex<double> I(0,1.0);\n",
      "inline std::complex<double> conjugate(const std::complex<double>& a) {{ return std::conj(a); }}\"\"\".format(ellMax=ellMax))\n",
      "\n",
      "    for PNWaveformModeOrder in [frac(n,2) for n in range(0,8)]:\n",
      "        print(\"Working on {0} PN...\".format(PNWaveformModeOrder))\n",
      "        PNWaveformModeOrderString = str(N(PNWaveformModeOrder,2)).replace('.','p')\n",
      "        ModeExpressions = PNCollection()\n",
      "        from textwrap import TextWrapper\n",
      "        wrapper = TextWrapper(width=120)\n",
      "        wrapper.initial_indent = ' '*4\n",
      "        wrapper.subsequent_indent = wrapper.initial_indent+'  '\n",
      "        LM = [[ell,m] for ell in range(2,ellMax+1) for m in range(-ell,ell+1)]\n",
      "        Evaluations = [wrapper.fill('std::vector<std::complex<double> > Modes({0});'.format(len(LM))),\n",
      "                       wrapper.fill('std::complex<double> Symm, Asymm;')]\n",
      "        for ell in range(2, ellMax+1):\n",
      "            for m in range(0, ell+1):\n",
      "                Symm = (SymmetricWaveformModes([ell,m],PNOrder=PNWaveformModeOrder)).subs(log(v), logv)\n",
      "                Asymm = (AsymmetricWaveformModes([ell,m],PNOrder=PNWaveformModeOrder)).subs(log(v), logv)\n",
      "                code1 = \"Symm = {0};\".format(sympy.ccode(Symm))\n",
      "                code2 = \"Asymm = {0};\".format(sympy.ccode(Asymm))\n",
      "                code3 = \"Modes[{2}] = Symm + Asymm;\".format(ell, m, LM.index([ell,m]))\n",
      "                code4 = \"Modes[{2}] = {3}std::conj(Symm - Asymm);\".format(ell, -m, LM.index([ell,-m]),\n",
      "                                                                               ('' if ((ell%2)==0) else '-'))\n",
      "                ModeExpressions.AddDerivedVariable('rhOverM_{0}_{1}_Symm'.format(ell,m),\n",
      "                                                   Symm, datatype='std::complex<double>')\n",
      "                ModeExpressions.AddDerivedVariable('rhOverM_{0}_{1}_Asymm'.format(ell,m),\n",
      "                                                   Asymm, datatype='std::complex<double>')\n",
      "                Evaluations.append(wrapper.fill(\"// (ell, m) = ({0}, +/- {1})\".format(ell, m)))\n",
      "                Evaluations.append(wrapper.fill(code1))\n",
      "                Evaluations.append(wrapper.fill(code2))\n",
      "                Evaluations.append(wrapper.fill(code3))\n",
      "                if m!=0:\n",
      "                    Evaluations.append(wrapper.fill(code4))\n",
      "        CodeConstructor = CodeOutput.CodeConstructor(PNVariables, ModeExpressions)\n",
      "        if(PNWaveformModeOrder>0.9):\n",
      "            Updates = \"\"\"    chiVec1 = Quaternions::Quaternion(0., chi1_n_k, chi1_lambda_k, chi1_ell_k);\n",
      "    chiVec2 = Quaternions::Quaternion(0., chi2_n_k, chi2_lambda_k, chi2_ell_k);\n",
      "\"\"\"\n",
      "        else:\n",
      "            Updates = \"\"\n",
      "        # Start the class, write the declarations, initializations, etc.\n",
      "        f.write(\"\"\"\n",
      "\n",
      "class WaveformModes_{PNWaveformModeOrderString}PN : public WaveformModes_Base {{\n",
      "private:\n",
      "{Declarations}\n",
      "\n",
      "public:\n",
      "  WaveformModes_{PNWaveformModeOrderString}PN({InputArguments}) :\n",
      "{Initializations}\n",
      "  {{ }}\n",
      "\n",
      "  using WaveformModes_Base::operator();\n",
      "\n",
      "  std::vector<std::complex<double> > operator()(\n",
      "    const double v_k,\n",
      "    const double chi1_n_k, const double chi1_lambda_k, const double chi1_ell_k,\n",
      "    const double chi2_n_k, const double chi2_lambda_k, const double chi2_ell_k)\n",
      "  {{\n",
      "    v = v_k;\n",
      "{Updates}\n",
      "{Evaluations}\n",
      "\n",
      "{Computations}\n",
      "\n",
      "    return Modes;\n",
      "  }}\n",
      "\n",
      "}}; // class WaveformModes_{PNWaveformModeOrderString}PN : public WaveformModes_Base\n",
      "\"\"\".format(PNWaveformModeOrderString=PNWaveformModeOrderString,\n",
      "           InputArguments=CodeConstructor.CppInputArguments(22),\n",
      "           Declarations=CodeConstructor.CppDeclarations(2),\n",
      "           Initializations=CodeConstructor.CppInitializations(4),\n",
      "           Updates=Updates,\n",
      "           Evaluations=CodeConstructor.CppEvaluations(4),\n",
      "           MemberFunctions=CodeConstructor.CppExpressionsAsFunctions(2),\n",
      "           Computations='\\n'.join(Evaluations) ))\n",
      "\n",
      "print(\"All done\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Working on 0 PN...\n",
        "Working on 1/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 1 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 3/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 5/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 3 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Working on 7/2 PN..."
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "All done"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "CPU times: user 5.39 s, sys: 69.1 ms, total: 5.45 s\n",
        "Wall time: 5.66 s\n"
       ]
      }
     ],
     "prompt_number": 4
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/C++/setup.py <==
#! /usr/bin/env python

"""
Installation file for python code associated with the paper "Angular
velocity of gravitational radiation from precessing binaries and the
corotating frame".

To build this code and run it in place, run
    python setup.py build_ext --inplace
then open python and type 'import PNEvolution' in
the current directory.

To install in the user's directory, run
    python setup.py install --user
Now, 'import PNEvolution' may be run from a python
instance started in any directory on the system.
"""

## If PRD won't let me keep a subdirectory, make one
from os.path import exists
from os import makedirs
if not exists('PNEvolution') :
    makedirs('PNEvolution')

## distutils doesn't build swig modules in the correct order by
## default -- the python module is installed first.  This will pop
## 'build_ext' to the beginning of the command list.
from distutils.command.build import build
build.sub_commands = sorted(build.sub_commands, key=lambda sub_command: int(sub_command[0]!='build_ext'))

## We also need to copy the SWIG-generated python script PNEvolution.py
## to PNEvolution/__init__.py so that it gets installed correctly.
from distutils.command.build_ext import build_ext as _build_ext
from distutils.file_util import copy_file
class build_ext(_build_ext):
    """Specialized Python source builder for moving SWIG module."""
    def run(self):
        _build_ext.run(self)
        copy_file('PNEvolution.py', 'PNEvolution/__init__.py')

## Now import the basics
from distutils.core import setup, Extension
from subprocess import check_output, CalledProcessError
from os import devnull, environ

IncDirs = ['Quaternions']
LibDirs = ['Quaternions']

# Add directories for numpy inclusion
from numpy import get_include
IncDirs += [get_include()]

## See if GSL_HOME is set; if so, use it
if "GSL_HOME" in environ :
    IncDirs += [environ["GSL_HOME"]+'/include']
    LibDirs += [environ["GSL_HOME"]+'/lib']

# If /opt/local directories exist, use them
from os.path import isdir
if isdir('/opt/local/include'):
    IncDirs += ['/opt/local/include']
if isdir('/opt/local/lib'):
    LibDirs += ['/opt/local/lib']

# Add directories for GSL, if needed
SourceFiles = ['PNEvolution.cpp',
               'PNEvolution_Q.cpp',
               'PNWaveformModes.cpp',
               'Quaternions/Quaternions.cpp',
               'PNEvolution.i']
Dependencies = ['PNEvolution.hpp',
                'PNWaveformModes.hpp',
                'PNApproximants.ipp',
                'PNApproximants_Q.ipp',
                'PNWaveformModes.ipp',
                'Quaternions/Quaternions.hpp']
Libraries = ['gsl', 'gslcblas']

## Remove a compiler flag that doesn't belong there for C++
import distutils.sysconfig as ds
cfs=ds.get_config_vars()
for key, value in cfs.iteritems() :
    if(type(cfs[key])==str) :
        cfs[key] = value.replace('-Wstrict-prototypes', '')

## Read in the license
try :
    with open('../LICENSE', 'r') as myfile :
        License=myfile.read()
except IOError :
    License = 'See LICENSE file in the source code for details.'

## This does the actual work
setup(name="PNEvolution",
      # version=PackageVersion,
      description='Simple wrapper for evolving PN systems from automatically generated code',
      #long_description=""" """,
      author='Michael Boyle',
      author_email='boyle@astro.cornell.edu',
      url='https://github.com/MOBle',
      license=License,
      packages = ['PNEvolution'],
      # py_modules = ['PNEvolution'],
      # scripts = ['Scripts/RunExtrapolations.py', 'Scripts/ConvertGWDatToH5.py'],
      ext_modules = [
        Extension('_PNEvolution',
                  sources=SourceFiles,
                  depends=Dependencies,
                  include_dirs=IncDirs,
                  library_dirs=LibDirs,
                  libraries=Libraries,
                  #define_macros = [('CodeRevision', CodeRevision)],
                  language='c++',
                  swig_opts=['-globals', 'constants', '-c++', '-builtin', '-IQuaternions',],# '-debug-tmsearch',],# '-debug-classes'],
                  extra_link_args=['-lgomp', '-fPIC'],
                  # extra_link_args=['-lgomp', '-fPIC', '-Wl,-undefined,error'], # `-undefined,error` tells the linker to fail on undefined symbols
                  extra_compile_args=['-Wno-deprecated']
                  # extra_compile_args=['-fopenmp', '-ffast-math'] # DON'T USE fast-math!!!  It makes it impossible to detect NANs
                  )
        ],
      # classifiers = ,
      # distclass = ,
      # script_name = ,
      # script_args = ,
      # options = ,
      # license = ,
      # keywords = ,
      # platforms = ,
      # cmdclass = ,
      cmdclass={'build_ext': build_ext},
      # data_files = ,
      # package_dir =
      )


==> anc/GWFrames/Code/PostNewtonian/LICENSE <==
The MIT License (MIT)

Copyright (c) 2014 Michael Boyle

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/GWFrames/Code/PostNewtonian/Latex/AngularMomentum.tex <==
%% Eq. (4.7) of arXiv:1212.5520v2
\frac{G m^2 }{c\,  x^{1/2}}\nu\, (
\hat\ell\, (
1
+x\, (\frac{3}{2} + \frac{1}{6}\, \nu)
 +x^2\, (\frac{27}{8} - \frac{19}{8}\, \nu + \frac{1}{24}\, \nu^2)
 +x^3\, (\frac{135}{16} + (- \frac{6889}{144} + \frac{41}{24} \pi^2)\, \nu +\frac{31}{24} \nu^2 + \frac{7}{1296} \nu^3 ))
+\frac{x^{3/2}}{G m^2}\, (
\hat\ell\, (-\frac{35}{6}S_\ell-\frac{5}{2}\delta\,\Sigma _\ell)
+\hat\lambda\, (-3S_{\lambda }-\delta\,\Sigma _{\lambda })
+\hat{n}\, (\frac{1}{2}S_n+\frac{1}{2}\delta\,\Sigma _n)
)
+\frac{x^{5/2}}{G m^2} (
\hat\ell\, ((-\frac{77}{8} + \frac{427}{72} \nu)S_\ell+\delta\,(-\frac{21}{8} + \frac{35}{12} \nu)\Sigma _\ell)
+\hat\lambda\, ((-\frac{7}{2} + 3 \nu)S_{\lambda }+\delta\,(-\frac{1}{2} + \frac{4}{3} \nu)\Sigma _{\lambda })
+\hat{n}\, ((\frac{11}{8} -\frac{19}{24} \nu)S_n+\delta\,(\frac{11}{8} -\frac{5}{12} \nu)\Sigma _n)
)
+\frac{x^{7/2}}{G m^2} (
\hat\ell\, ((-\frac{405}{16} + \frac{1101}{16} \nu -\frac{29}{16} \nu^2)S_\ell+\delta\,(-\frac{81}{16} + \frac{117}{4} \nu -\frac{15}{16} \nu^2)\Sigma _\ell)
+\hat\lambda\, ((-\frac{29}{4} + \frac{1}{12} \nu -\frac{4}{3} \nu^2)S_{\lambda }+\delta\,(-\frac{1}{2} -\frac{79}{24} \nu -\frac{2}{3} \nu^2)\Sigma _{\lambda })
+\hat{n}\, ((\frac{61}{16} -\frac{1331}{48} \nu + \frac{11}{48} \nu^2)S_n+\delta\,(\frac{61}{16} -\frac{367}{24} \nu + \frac{5}{48} \nu^2)\Sigma _n)
)
)


==> anc/GWFrames/Code/PostNewtonian/Latex/BindingEnergy.tex <==
\begin{eqnarray}
\label{eB6PN}
e_{\rm 1PN} (\nu)&=&  -\frac{1}{12}\nu-\frac34 \nonumber\\
e_{\rm 2PN} (\nu)&=&  -\frac{1}{24}\nu^2+\frac{19}8 \nu-\frac{27}{8}\nonumber\\
e_{\rm 3PN} (\nu)&=& -\frac{35}{5184}\nu^3 -\frac{155}{96}\nu^2+\frac{34445}{576}\nu-\frac{205}{96}\pi^2\nu-\frac{675}{64}  \nonumber\\
e_{\rm 4PN}^c (\nu)&=& -\frac{3969}{128}+\frac{77}{31104}\nu^4+\frac{301}{1728}\nu^3
+\left(-\frac{498449}{3456} +\frac{3157}{576}\pi^2\right)\nu^2\nonumber\\
&+&\Biggl(-\frac{123671}{5760}+\frac{1792}{15} \ln(2)+\frac{9037}{1536} \pi^2
+\frac{896}{15} \gamma\Biggl)\nu \nonumber\\
e_{\rm 4PN}^{\ln}(\nu)&=& \frac{448}{15}\nu  \nonumber\\
e_{\rm 5PN}^c (\nu)&=& -\frac{45927}{512}+\frac{1}{512}\nu^5+\frac{55}{512}\nu^4
+\left(-\frac{1353}{256}\pi^2+\frac{69423}{512} \right)\nu^3\nonumber\\
&+&\left(-\frac{21337}{1024}\pi^2+3 a_6^{c1}
-\frac{896}{5}\ln(2)-\frac{448}{5}\gamma+\frac{189745}{576}+\frac{2}{3}a_{6}^{\ln 1}\right)\nu^2\nonumber\\
&+&\left(-\frac{228916843}{115200}-\frac{9976}{35}\gamma+\frac{729}{7}\ln(3) 
 -\frac{23672}{35}\ln(2)+\frac{126779}{512}\pi^2 \right)\nu \nonumber\\
e_{\rm 5PN}^{\ln}(\nu)&=& -\frac{4988}{35}\nu-\frac{224}{5}\nu^2+3\nu^2 a_6^{\ln 1}\nonumber\\
e_{\rm 5.5PN}(\nu)&=&\frac{10}{3}\nu \left(\frac{13696}{525}\pi+\nu  a_{6.5}^{c1}\right)\nonumber\\
e_{\rm 6PN}^c (\nu)&=& -\frac{264627}{1024}+\frac{2717}{6718464}\nu^6+\frac{5159}{248832}\nu^5
+\left(\frac{272855}{124416}\pi^2-\frac{20543435}{373248} \right)\nu^4\nonumber\\
&+&\Biggl(\frac{1232}{27}\gamma+\frac{6634243}{110592}\pi^2-\frac{11}{2} a_6^{c1}
-\frac{75018547}{51840}+\frac{2464}{27}\ln(2) -\frac{20}{9}a_6^{\ln 1} \Biggl)\nu^3\nonumber\\
&+& \Biggl(\frac{113594718743}{14515200}+\frac{18491}{2304}\pi^4
+\frac{246004}{105}\ln(2)+\frac{112772}{105}\gamma+\frac{11}{2} a_6^{c1}+a_6^{\ln 1}+\frac{2}{3}a_7^{\ln 1}\nonumber\\
&+& \frac{11}{3} a_7^{c1}-\frac{86017789}{110592}\pi^2-\frac{2673}{14}\ln(3)\Biggl)\nu^2
+\biggl(- \frac{389727504721}{43545600}
 +\frac{74888}{243}\ln(2)\nonumber\\
&-& \frac{7128}{7}\ln(3)-\frac{30809603}{786432}\pi^4
-\frac{3934568}{8505}\gamma +\frac{9118627045}{5308416}\pi^2\Biggl)\nu
\nonumber\\ 
e_{\rm 6PN}^{\ln}(\nu)&=& -\frac{1967284}{8505}\nu+\frac{616}{27}\nu^3+\frac{56386}{105}\nu^2 -\frac{11}{2}\nu^3 a_6^{\ln 1}+\frac{11}{3}a_7^{\ln 1}+\frac{11}{2}\nu^2 a_6^{\ln 1}\nonumber\\
\end{eqnarray}

==> anc/GWFrames/Code/PostNewtonian/Latex/ConvertFromTeX.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:f6594eb753a642248ad77c3966261e8ce6f5d73962ef66e8969eebacabb2bbb2"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables.py\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "#try: execnotebook(VariablesNotebook)\n",
      "#except: execnotebook('../PNTerms/Variables_Q.ipynb')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This notebook provides a couple examples for how to convert long $\\LaTeX$ expression into sympy format, via Mathematica."
     ]
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "EMRI terms"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The first step is to select the equation you want from the original source (possibly obtained from the \"Other Formats\" link on the paper's arXiv page), and put it in its own file.  Here, we have an example named `EMRIGWFlux_7PN.tex` taken from [Fujita (2012)](http://arxiv.org/abs/1211.5535v1).  It is best to copy this exactly, without making any changes\n",
      "\n",
      "The next step is to run this through perl, and let perl make any necessary replacements.  Mathematica won't want any `\\begin{equation}` statements, so we remove them first.  Next, we probably want to remove the left-hand side of the equation, which is just the variable name that this expression represents.  We correct any mistakes in the original (the use of `{\\rm ln}` instead of `\\ln`, for example), and remove anything else Mathematica won't understand."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%%bash\n",
      "perl -nlw \\\n",
      "    -e 's/\\\\begin\\{eqnarray\\*\\}//g; s/\\\\end\\{eqnarray\\*\\}//g; ' `# remove environment for Mathematica` \\\n",
      "    -e 's/\\{dE\\\\over dt\\}=&&\\\\left\\(\\{dE\\\\over dt\\}\\\\right\\)_N//;' `# remove definition statement` \\\n",
      "    -e 's/\\{\\\\rm ln\\}/\\\\ln/g;' `# Correct bad notation for logarithm` \\\n",
      "    -e 's/\\\\cr//g; s/\\\\displaystyle//g;' `# These shouldn't have been in there to begin with` \\\n",
      "    -e 's/(\\\\ln\\(.\\))(\\^\\{.\\})/($1)$2/g;' `# group logarithm powers correctly` \\\n",
      "    -e 's/\\\\\\{/(/g; s/\\\\\\}/)/g; s/\\[/(/g; s/\\]/)/g;' `# convert braces and brackets to parentheses` \\\n",
      "    -e 's/\\),/\\)/;' `# remove final punctuation` \\\n",
      "    -e 'print if /\\S/;' `# only print line if nonempty` \\\n",
      "    EMRIGWFlux_7PN.tex > EMRIGWFlux_7PN_Simplified.tex\n",
      "#cat EMRIGWFlux_7PN_Simplified.tex"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Next, we just need to run this through Mathematica, which has a good TeX conversion method.  Of course, Mathematica's output is weird \u2014 all the function names are capitalized; function arguments come in square brackets; etc.  So we just replace them in the output.  Then, we go through and print the terms at each order, ready to be copied to another notebook.  (Or we could just use the sympy object `Flux` below.)\n",
      "\n",
      "*NOTE:* You will need to adjust the `MathKernel` path below.  On Linux, you will need the executable named `math` instead."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "MathKernel='/Applications/Local/Mathematica.app/Contents/MacOS/MathKernel'\n",
      "FluxCommand = r\"\"\"\n",
      "\\[Gamma] = EulerGamma;\n",
      "\\[Zeta] = Zeta;\n",
      "HornerForm[ToExpression[Import[\n",
      "    \"EMRIGWFlux_7PN_Simplified.tex\",\n",
      "    \"Text\"], TeXForm]] >> /tmp/Flux.cpp\n",
      "Exit[];\n",
      "\"\"\"\n",
      "! {MathKernel} -run '{FluxCommand}' >& /dev/null\n",
      "Flux = !cat /tmp/flux.cpp\n",
      "Flux = ''.join(Flux).replace(' ','').replace('Pi','pi').replace('Log','log').replace('Zeta','zeta').replace('Power','Pow')\n",
      "Flux = Flux.replace('[','(').replace(']',')').replace('^','**')\n",
      "Flux = sympify(Flux)\n",
      "\n",
      "logv = symbols('logv')\n",
      "FluxDictionary = Poly(Flux.subs('log(v)', logv), Flux.atoms(Symbol).pop()).as_dict()\n",
      "\n",
      "for key in sorted(FluxDictionary) :\n",
      "    if(key[0]>7) :\n",
      "        print(\"FluxTerms['IncompleteNonspinning'][{0}] = {1}\".format(key[0], FluxDictionary[key].subs(logv, log(v))))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "FluxTerms['IncompleteNonspinning'][8] = 232597*log(v)/4410 - 1369*pi**2/126 - 323105549467/3178375200 - 47385*log(3)/1568 + 232597*EulerGamma/4410 + 39931*log(2)/294\n",
        "FluxTerms['IncompleteNonspinning'][9] = -6848*pi*log(v)/105 - 13696*pi*log(2)/105 - 6848*EulerGamma*pi/105 + 265978667519*pi/745113600\n",
        "FluxTerms['IncompleteNonspinning'][10] = 916628467*log(v)/7858620 - 2500861660823683/2831932303200 - 424223*pi**2/6804 - 83217611*log(2)/1122660 + 916628467*EulerGamma/7858620 + 47385*log(3)/196\n",
        "FluxTerms['IncompleteNonspinning'][11] = 177293*pi*log(v)/1176 - 142155*pi*log(3)/784 + 8399309750401*pi/101708006400 + 177293*EulerGamma*pi/1176 + 8521283*pi*log(2)/17640\n",
        "FluxTerms['IncompleteNonspinning'][12] = 1465472*log(v)**2/11025 - 246137536815857*log(v)/157329572400 - 27392*pi**2*log(v)/315 + 2930944*EulerGamma*log(v)/11025 + 5861888*log(2)*log(v)/11025 - 271272899815409*log(2)/157329572400 - 54784*pi**2*log(2)/315 - 246137536815857*EulerGamma/157329572400 - 437114506833*log(3)/789268480 - 256*pi**4/45 - 27392*EulerGamma*pi**2/315 - 27392*zeta(3)/105 - 37744140625*log(5)/260941824 + 1465472*EulerGamma**2/11025 + 5861888*EulerGamma*log(2)/11025 + 5861888*log(2)**2/11025 + 2067586193789233570693/602387400044430000 + 3803225263*pi**2/10478160\n",
        "FluxTerms['IncompleteNonspinning'][13] = 300277177*pi*log(v)/436590 - 81605095538444363*pi/20138185267200 - 42817273*pi*log(2)/71442 + 300277177*EulerGamma*pi/436590 + 142155*pi*log(3)/98\n",
        "FluxTerms['IncompleteNonspinning'][14] = -52525903*log(v)**2/154350 - 471188717*log(2)*log(v)/231525 - 52525903*EulerGamma*log(v)/77175 + 9640384387033067*log(v)/17896238860500 + 1848015*log(3)*log(v)/2744 + 531077*pi**2*log(v)/6615 - 6136997968378863*log(3)/1256910054400 - 142155*pi**2*log(3)/392 - 5811697*log(2)**2/2450 - 9523*pi**4/945 - 471188717*EulerGamma*log(2)/231525 - 52525903*EulerGamma**2/154350 + 531077*zeta(3)/2205 + 9640384387033067*EulerGamma/17896238860500 + 1848015*log(3)**2/5488 + 1848015*EulerGamma*log(3)/2744 + 531077*EulerGamma*pi**2/6615 + 1848015*log(2)*log(3)/2744 + 19402232550751339*log(2)/17896238860500 + 9926708984375*log(5)/5088365568 + 128223*pi**2*log(2)/245 + 58327313257446476199371189/8332222517414555760000 + 2621359845833*pi**2/2383781400"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      }
     ],
     "prompt_number": 4
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Just for fun, let's look at the actual expression:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Flux"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$v^{2} \\left(v \\left(v \\left(v \\left(v \\left(v \\left(v \\left(v \\left(v \\left(v \\left(v \\left(v \\left(v \\left(\\left(- \\frac{52525903}{154350} \\log{\\left (v \\right )} - \\frac{471188717}{231525} \\log{\\left (2 \\right )} - \\frac{52525903 \\gamma_{\\mathrm{E}}}{77175} + \\frac{9640384387033067}{17896238860500} + \\frac{1848015}{2744} \\log{\\left (3 \\right )} + \\frac{531077 \\pi^{2}}{6615}\\right) \\log{\\left (v \\right )} - \\frac{6136997968378863}{1256910054400} \\log{\\left (3 \\right )} - \\frac{142155 \\pi^{2}}{392} \\log{\\left (3 \\right )} - \\frac{5811697}{2450} \\log^{2}{\\left (2 \\right )} - \\frac{9523 \\pi^{4}}{945} - \\frac{471188717 \\gamma_{\\mathrm{E}}}{231525} \\log{\\left (2 \\right )} - \\frac{52525903 \\gamma_{\\mathrm{E}}^{2}}{154350} + \\frac{531077 \\zeta\\left(3\\right)}{2205} + \\frac{9640384387033067 \\gamma_{\\mathrm{E}}}{17896238860500} + \\frac{1848015}{5488} \\log^{2}{\\left (3 \\right )} + \\frac{1848015 \\gamma_{\\mathrm{E}}}{2744} \\log{\\left (3 \\right )} + \\frac{531077 \\pi^{2}}{6615} \\gamma_{\\mathrm{E}} + \\frac{1848015}{2744} \\log{\\left (2 \\right )} \\log{\\left (3 \\right )} + \\frac{19402232550751339}{17896238860500} \\log{\\left (2 \\right )} + \\frac{9926708984375}{5088365568} \\log{\\left (5 \\right )} + \\frac{128223 \\pi^{2}}{245} \\log{\\left (2 \\right )} + \\frac{58327313257446476199371189}{8332222517414555760000} + \\frac{2621359845833 \\pi^{2}}{2383781400}\\right) + \\frac{300277177 \\pi}{436590} \\log{\\left (v \\right )} - \\frac{81605095538444363 \\pi}{20138185267200} - \\frac{42817273 \\pi}{71442} \\log{\\left (2 \\right )} + \\frac{300277177 \\pi}{436590} \\gamma_{\\mathrm{E}} + \\frac{142155 \\pi}{98} \\log{\\left (3 \\right )}\\right) + \\left(\\frac{1465472}{11025} \\log{\\left (v \\right )} - \\frac{246137536815857}{157329572400} - \\frac{27392 \\pi^{2}}{315} + \\frac{2930944 \\gamma_{\\mathrm{E}}}{11025} + \\frac{5861888}{11025} \\log{\\left (2 \\right )}\\right) \\log{\\left (v \\right )} - \\frac{271272899815409}{157329572400} \\log{\\left (2 \\right )} - \\frac{54784 \\pi^{2}}{315} \\log{\\left (2 \\right )} - \\frac{246137536815857 \\gamma_{\\mathrm{E}}}{157329572400} - \\frac{437114506833}{789268480} \\log{\\left (3 \\right )} - \\frac{256 \\pi^{4}}{45} - \\frac{27392 \\pi^{2}}{315} \\gamma_{\\mathrm{E}} - \\frac{27392 \\zeta\\left(3\\right)}{105} - \\frac{37744140625}{260941824} \\log{\\left (5 \\right )} + \\frac{1465472 \\gamma_{\\mathrm{E}}^{2}}{11025} + \\frac{5861888 \\gamma_{\\mathrm{E}}}{11025} \\log{\\left (2 \\right )} + \\frac{5861888}{11025} \\log^{2}{\\left (2 \\right )} + \\frac{2067586193789233570693}{602387400044430000} + \\frac{3803225263 \\pi^{2}}{10478160}\\right) + \\frac{177293 \\pi}{1176} \\log{\\left (v \\right )} - \\frac{142155 \\pi}{784} \\log{\\left (3 \\right )} + \\frac{8399309750401 \\pi}{101708006400} + \\frac{177293 \\pi}{1176} \\gamma_{\\mathrm{E}} + \\frac{8521283 \\pi}{17640} \\log{\\left (2 \\right )}\\right) + \\frac{916628467}{7858620} \\log{\\left (v \\right )} - \\frac{2500861660823683}{2831932303200} - \\frac{424223 \\pi^{2}}{6804} - \\frac{83217611}{1122660} \\log{\\left (2 \\right )} + \\frac{916628467 \\gamma_{\\mathrm{E}}}{7858620} + \\frac{47385}{196} \\log{\\left (3 \\right )}\\right) - \\frac{6848 \\pi}{105} \\log{\\left (v \\right )} - \\frac{13696 \\pi}{105} \\log{\\left (2 \\right )} - \\frac{6848 \\pi}{105} \\gamma_{\\mathrm{E}} + \\frac{265978667519 \\pi}{745113600}\\right) + \\frac{232597}{4410} \\log{\\left (v \\right )} - \\frac{1369 \\pi^{2}}{126} - \\frac{323105549467}{3178375200} - \\frac{47385}{1568} \\log{\\left (3 \\right )} + \\frac{232597 \\gamma_{\\mathrm{E}}}{4410} + \\frac{39931}{294} \\log{\\left (2 \\right )}\\right) - \\frac{16285 \\pi}{504}\\right) - \\frac{1712}{105} \\log{\\left (v \\right )} - \\frac{3424}{105} \\log{\\left (2 \\right )} - \\frac{1712 \\gamma_{\\mathrm{E}}}{105} + \\frac{16 \\pi^{2}}{3} + \\frac{6643739519}{69854400}\\right) - \\frac{8191 \\pi}{672}\\right) - \\frac{44711}{9072}\\right) + 4 \\pi\\right) - \\frac{1247}{336}\\right) + 1$$"
       ],
       "metadata": {},
       "output_type": "pyout",
       "png": "iVBORw0KGgoAAAANSUhEUgAAMwkAAAA0BAMAAAAb0yJNAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\n",
       "prompt_number": 5,
       "text": [
        "   \u239b  \u239b  \u239b  \u239b  \u239b  \u239b  \u239b  \u239b  \u239b  \u239b  \u239b  \u239b  \u239b\u239b                                     \n",
        " 2 \u239c  \u239c  \u239c  \u239c  \u239c  \u239c  \u239c  \u239c  \u239c  \u239c  \u239c  \u239c  \u239c\u239c  52525903\u22c5log(v)   471188717\u22c5log(2) \n",
        "v \u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239cv\u22c5\u239c\u239c- \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 \n",
        "   \u239d  \u239d  \u239d  \u239d  \u239d  \u239d  \u239d  \u239d  \u239d  \u239d  \u239d  \u239d  \u239d\u239d       154350            231525      \n",
        "\n",
        "                                                                    2\u239e        \n",
        "  52525903\u22c5EulerGamma   9640384387033067   1848015\u22c5log(3)   531077\u22c5\u03c0 \u239f        \n",
        "- \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f\u22c5log(v) \n",
        "         77175           17896238860500         2744           6615  \u23a0        \n",
        "\n",
        "                                    2                     2            4      \n",
        "  6136997968378863\u22c5log(3)   142155\u22c5\u03c0 \u22c5log(3)   5811697\u22c5log (2)   9523\u22c5\u03c0    471\n",
        "- \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\n",
        "       1256910054400              392                2450          945        \n",
        "\n",
        "                                              2                               \n",
        "188717\u22c5EulerGamma\u22c5log(2)   52525903\u22c5EulerGamma    531077\u22c5\u03b6(3)   96403843870330\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "        231525                    154350              2205             1789623\n",
        "\n",
        "                           2                                                  \n",
        "67\u22c5EulerGamma   1848015\u22c5log (3)   1848015\u22c5EulerGamma\u22c5log(3)   531077\u22c5EulerGamm\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "8860500               5488                   2744                     6615    \n",
        "\n",
        "   2                                                                          \n",
        "a\u22c5\u03c0    1848015\u22c5log(2)\u22c5log(3)   19402232550751339\u22c5log(2)   9926708984375\u22c5log(5)\n",
        "\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "                2744                17896238860500             5088365568     \n",
        "\n",
        "           2                                                      2\u239e          \n",
        "   128223\u22c5\u03c0 \u22c5log(2)   58327313257446476199371189   2621359845833\u22c5\u03c0 \u239f   3002771\n",
        " + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "         245            8332222517414555760000        2383781400   \u23a0         4\n",
        "\n",
        "                                                                              \n",
        "77\u22c5\u03c0\u22c5log(v)   81605095538444363\u22c5\u03c0   42817273\u22c5\u03c0\u22c5log(2)   300277177\u22c5EulerGamma\u22c5\u03c0\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "36590            20138185267200           71442                 436590        \n",
        "\n",
        "                  \u239e   \u239b                                          2            \n",
        "   142155\u22c5\u03c0\u22c5log(3)\u239f   \u239c1465472\u22c5log(v)   246137536815857   27392\u22c5\u03c0    2930944\u22c5E\n",
        " + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f + \u239c\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "          98      \u23a0   \u239d    11025          157329572400      315            110\n",
        "\n",
        "                          \u239e                                          2        \n",
        "ulerGamma   5861888\u22c5log(2)\u239f          271272899815409\u22c5log(2)   54784\u22c5\u03c0 \u22c5log(2) \n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f\u22c5log(v) - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 \n",
        "25              11025     \u23a0               157329572400              315       \n",
        "\n",
        "                                                          4                   \n",
        "  246137536815857\u22c5EulerGamma   437114506833\u22c5log(3)   256\u22c5\u03c0    27392\u22c5EulerGamma\n",
        "- \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "         157329572400               789268480          45             315     \n",
        "\n",
        "  2                                                       2                   \n",
        "\u22c5\u03c0    27392\u22c5\u03b6(3)   37744140625\u22c5log(5)   1465472\u22c5EulerGamma    5861888\u22c5EulerGam\n",
        "\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "         105           260941824               11025                    11025 \n",
        "\n",
        "                       2                                           2\u239e         \n",
        "ma\u22c5log(2)   5861888\u22c5log (2)   2067586193789233570693   3803225263\u22c5\u03c0 \u239f   177293\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f + \u2500\u2500\u2500\u2500\u2500\u2500\n",
        "                 11025          602387400044430000        10478160  \u23a0         \n",
        "\n",
        "                                                                              \n",
        "\u22c5\u03c0\u22c5log(v)   142155\u22c5\u03c0\u22c5log(3)   8399309750401\u22c5\u03c0   177293\u22c5EulerGamma\u22c5\u03c0   8521283\u22c5\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "1176              784           101708006400            1176               176\n",
        "\n",
        "        \u239e                                                 2                   \n",
        "\u03c0\u22c5log(2)\u239f   916628467\u22c5log(v)   2500861660823683   424223\u22c5\u03c0    83217611\u22c5log(2) \n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 \n",
        "40      \u23a0       7858620         2831932303200        6804         1122660     \n",
        "\n",
        "                                     \u239e                                        \n",
        "  916628467\u22c5EulerGamma   47385\u22c5log(3)\u239f   6848\u22c5\u03c0\u22c5log(v)   13696\u22c5\u03c0\u22c5log(2)   6848\n",
        "+ \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\n",
        "        7858620              196     \u23a0        105             105             \n",
        "\n",
        "                              \u239e                         2                     \n",
        "\u22c5EulerGamma\u22c5\u03c0   265978667519\u22c5\u03c0\u239f   232597\u22c5log(v)   1369\u22c5\u03c0    323105549467   473\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\n",
        "   105            745113600   \u23a0        4410         126      3178375200       \n",
        "\n",
        "                                            \u239e          \u239e                      \n",
        "85\u22c5log(3)   232597\u22c5EulerGamma   39931\u22c5log(2)\u239f   16285\u22c5\u03c0\u239f   1712\u22c5log(v)   3424\u22c5\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\n",
        " 1568              4410             294     \u23a0     504  \u23a0       105           1\n",
        "\n",
        "                               2             \u239e         \u239e        \u239e      \u239e      \n",
        "log(2)   1712\u22c5EulerGamma   16\u22c5\u03c0    6643739519\u239f   8191\u22c5\u03c0\u239f   44711\u239f      \u239f   124\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500 - \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500 + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f - \u2500\u2500\u2500\u2500\u2500\u2500\u239f - \u2500\u2500\u2500\u2500\u2500\u239f + 4\u22c5\u03c0\u239f - \u2500\u2500\u2500\n",
        "05             105           3      69854400 \u23a0    672  \u23a0    9072\u23a0      \u23a0   336\n",
        "\n",
        " \u239e    \n",
        "7\u239f    \n",
        "\u2500\u239f + 1\n",
        " \u23a0    "
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "PN angular momentum"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sympy import *\n",
      "ellHat= Symbol('ellHat')\n",
      "nHat= Symbol('nHat')\n",
      "lambdaHat= Symbol('lambdaHat')\n",
      "var('v, m, nu, G, c, x');"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 12
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def MathematicaToSympy(L):\n",
      "    import re\n",
      "    L = ''.join(L).replace(' ','')\n",
      "    L = L.replace(r'\\[ScriptL]','ell')\n",
      "    MathematicaCapitalGreek = re.compile(r'\\\\ \\[ Capital(.*?) \\]', re.VERBOSE)\n",
      "    L = MathematicaCapitalGreek.sub(r'\\1',L)\n",
      "    MathematicaGreek = re.compile(r'\\\\ \\[ (.*?) \\]', re.VERBOSE)\n",
      "    L = MathematicaGreek.sub(lambda m: m.group(1).lower(),L)\n",
      "    OverHat = re.compile(r'OverHat\\[ (.*?) \\]', re.VERBOSE)\n",
      "    L = OverHat.sub(r'\\1Hat',L)\n",
      "    Subscript = re.compile(r'Subscript\\[ (.*?), (.*?) \\]', re.VERBOSE)\n",
      "    L = Subscript.sub(r'\\1_\\2',L)\n",
      "    Sqrt = re.compile(r'Sqrt\\[ (.*?) \\]', re.VERBOSE)\n",
      "    L = Sqrt.sub(r'sqrt(\\1)',L)\n",
      "    L = L.replace('Pi','pi').replace('Log','log').replace('Zeta','zeta').replace('Power','Pow')\n",
      "    L = L.replace('^','**')\n",
      "    return L"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "MathKernel='/Applications/Local/Mathematica.app/Contents/MacOS/MathKernel'\n",
      "MCommand = r\"\"\"\n",
      "\\[Gamma] = EulerGamma;\n",
      "\\[Zeta] = Zeta;\n",
      "HornerForm[ToExpression[Import[\n",
      "    \"AngularMomentum.tex\",\n",
      "    \"Text\"], TeXForm],x] >> /tmp/AngularMomentum.cpp\n",
      "Exit[];\n",
      "\"\"\"\n",
      "! {MathKernel} -run '{MCommand}' >& /dev/null\n",
      "L = !cat /tmp/AngularMomentum.cpp\n",
      "L = MathematicaToSympy(L)\n",
      "L = sympify(L).subs('sqrt(x)',v).subs('x',v**2).subs('G',1).subs('c',1).simplify()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "ename": "NameError",
       "evalue": "name 'v' is not defined",
       "output_type": "pyerr",
       "traceback": [
        "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m\n\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
        "\u001b[0;32m<ipython-input-5-556be8bda6a5>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0mL\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mget_ipython\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgetoutput\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mu'cat /tmp/AngularMomentum.cpp'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     12\u001b[0m \u001b[0mL\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mMathematicaToSympy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mL\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 13\u001b[0;31m \u001b[0mL\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msympify\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mL\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msubs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'sqrt(x)'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mv\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msubs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'x'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mv\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msubs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'G'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msubs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'c'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msimplify\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
        "\u001b[0;31mNameError\u001b[0m: name 'v' is not defined"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "L_ellHat = horner( (v*L).simplify().expand().coeff(ellHat) )/v\n",
      "L_nHat = horner( (v*L).simplify().expand().coeff(nHat) )/v\n",
      "L_lambdaHat = horner( (v*L).simplify().expand().coeff(lambdaHat) )/v"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 14
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "L_set = [L_ellHat, L_nHat, L_lambdaHat]\n",
      "\n",
      "for n in range(3,9,2):\n",
      "    print(\"\"\"AngularMomentum_Spin.AddDerivedVariable('L_SO_{0}',\n",
      "    ({1})*ellHat\n",
      "    + ({2})*nHat\n",
      "    + ({3})*lambdaHat,\n",
      "    datatype=ellHat.datatype)\"\"\".format(n,\n",
      "                                        (v*L_ellHat/(m**2*nu)).expand().coeff(v**n).simplify(),\n",
      "                                        (v*L_nHat/(m**2*nu)).expand().coeff(v**n).simplify(),\n",
      "                                        (v*L_lambdaHat/(m**2*nu)).expand().coeff(v**n).simplify()))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_Spin.AddDerivedVariable('L_SO_3',\n",
        "    (-(35*S_ell + 15*Sigma_ell*delta)/(6*m**2))*ellHat\n",
        "    + ((S_n + Sigma_n*delta)/(2*m**2))*nHat\n",
        "    + (-(3*S_lambda + Sigma_lambda*delta)/m**2)*lambdaHat,\n",
        "    datatype=ellHat.datatype)\n",
        "BindingEnergy_Spin.AddDerivedVariable('L_SO_5',\n",
        "    (7*(61*S_ell*nu - 99*S_ell + 30*Sigma_ell*delta*nu - 27*Sigma_ell*delta)/(72*m**2))*ellHat\n",
        "    + ((-19*S_n*nu + 33*S_n - 10*Sigma_n*delta*nu + 33*Sigma_n*delta)/(24*m**2))*nHat\n",
        "    + ((18*S_lambda*nu - 21*S_lambda + 8*Sigma_lambda*delta*nu - 3*Sigma_lambda*delta)/(6*m**2))*lambdaHat,\n",
        "    datatype=ellHat.datatype)"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "BindingEnergy_Spin.AddDerivedVariable('L_SO_7',\n",
        "    ((-29*S_ell*nu**2 + 1101*S_ell*nu - 405*S_ell - 15*Sigma_ell*delta*nu**2 + 468*Sigma_ell*delta*nu - 81*Sigma_ell*delta)/(16*m**2))*ellHat\n",
        "    + ((11*S_n*nu**2 - 1331*S_n*nu + 183*S_n + 5*Sigma_n*delta*nu**2 - 734*Sigma_n*delta*nu + 183*Sigma_n*delta)/(48*m**2))*nHat\n",
        "    + ((-32*S_lambda*nu**2 + 2*S_lambda*nu - 174*S_lambda - 16*Sigma_lambda*delta*nu**2 - 79*Sigma_lambda*delta*nu - 12*Sigma_lambda*delta)/(24*m**2))*lambdaHat,\n",
        "    datatype=ellHat.datatype)"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      }
     ],
     "prompt_number": 19
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "for var in [L_ellHat, L_nHat, L_lambdaHat]:\n",
      "    print ccode(N(var,16))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(nu + pow(v, 2)*(nu*(0.1666666666666667*nu + 1.5) + v*(-5.833333333333333*S_ell*nu - 2.5*Sigma_ell*delta*nu + v*(nu*(nu*(0.04166666666666667*nu - 2.375) + 3.375) + v*(S_ell*nu*(5.930555555555556*nu - 9.625) + Sigma_ell*delta*nu*(2.916666666666667*nu - 2.625) + v*(nu*(nu*(nu*(0.005401234567901235*nu + 1.291666666666667) - 30.97970359258346) + 8.4375) + v*(S_ell*nu*(nu*(-1.8125*nu + 68.8125) - 25.3125) + Sigma_ell*delta*nu*(nu*(-0.9375*nu + 29.25) - 5.0625))))))))/v\n",
        "pow(v, 2)*(0.5*S_n*nu + 0.5*Sigma_n*delta*nu + pow(v, 2)*(S_n*nu*(-0.7916666666666667*nu + 1.375) + Sigma_n*delta*nu*(-0.4166666666666667*nu + 1.375) + pow(v, 2)*(S_n*nu*(nu*(0.2291666666666667*nu - 27.72916666666667) + 3.8125) + Sigma_n*delta*nu*(nu*(0.1041666666666667*nu - 15.29166666666667) + 3.8125))))\n",
        "pow(v, 2)*(-3.0*S_lambda*nu - Sigma_lambda*delta*nu + pow(v, 2)*(S_lambda*nu*(3.0*nu - 3.5) + Sigma_lambda*delta*nu*(1.333333333333333*nu - 0.5) + pow(v, 2)*(S_lambda*nu*(nu*(-1.333333333333333*nu + 0.08333333333333333) - 7.25) + Sigma_lambda*delta*nu*(nu*(-0.6666666666666667*nu - 3.291666666666667) - 0.5))))\n"
       ]
      }
     ],
     "prompt_number": 148
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Binding energy"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%%bash --out tmp\n",
      "perl -nlw \\\n",
      "    -e 's/\\\\begin\\{eqnarray\\}//g; s/\\\\end\\{eqnarray\\}//g; ' `# remove environment for Mathematica` \\\n",
      "    -e 's/\\\\label\\{eB6PN\\}//;' `# remove equation label` \\\n",
      "    -e 's/\\\\nonumber//g; s/\\\\biggl//g; s/\\\\Biggl//g; s/\\\\left//g; s/\\\\right//g;' `# remove irrelevant formatting` \\\n",
      "    -e 's/\\&//g; s/\\\\\\\\//g;' `# remove alignments and newlines` \\\n",
      "    -e 's/\\\\\\{/(/g; s/\\\\\\}/)/g; s/\\[/(/g; s/\\]/)/g;' `# convert braces and brackets to parentheses` \\\n",
      "    -e 's/\\),/\\)/;' `# remove final punctuation` \\\n",
      "    -e 'print if /\\S/;' `# only print line if nonempty` \\\n",
      "    BindingEnergy.tex > BindingEnergy_Simplified.tex\n",
      "cat BindingEnergy_Simplified.tex"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 44
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 45,
       "text": [
        "'e_{\\\\rm 1PN} (\\\\nu)=  -\\\\frac{1}{12}\\\\nu-\\\\frac34 \\ne_{\\\\rm 2PN} (\\\\nu)=  -\\\\frac{1}{24}\\\\nu^2+\\\\frac{19}8 \\\\nu-\\\\frac{27}{8}\\ne_{\\\\rm 3PN} (\\\\nu)= -\\\\frac{35}{5184}\\\\nu^3 -\\\\frac{155}{96}\\\\nu^2+\\\\frac{34445}{576}\\\\nu-\\\\frac{205}{96}\\\\pi^2\\\\nu-\\\\frac{675}{64}  \\ne_{\\\\rm 4PN}^c (\\\\nu)= -\\\\frac{3969}{128}+\\\\frac{77}{31104}\\\\nu^4+\\\\frac{301}{1728}\\\\nu^3\\n+(-\\\\frac{498449}{3456} +\\\\frac{3157}{576}\\\\pi^2)\\\\nu^2\\n+(-\\\\frac{123671}{5760}+\\\\frac{1792}{15} \\\\ln(2)+\\\\frac{9037}{1536} \\\\pi^2\\n+\\\\frac{896}{15} \\\\gamma)\\\\nu \\ne_{\\\\rm 4PN}^{\\\\ln}(\\\\nu)= \\\\frac{448}{15}\\\\nu  \\ne_{\\\\rm 5PN}^c (\\\\nu)= -\\\\frac{45927}{512}+\\\\frac{1}{512}\\\\nu^5+\\\\frac{55}{512}\\\\nu^4\\n+(-\\\\frac{1353}{256}\\\\pi^2+\\\\frac{69423}{512} )\\\\nu^3\\n+(-\\\\frac{21337}{1024}\\\\pi^2+3 a_6^{c1}\\n-\\\\frac{896}{5}\\\\ln(2)-\\\\frac{448}{5}\\\\gamma+\\\\frac{189745}{576}+\\\\frac{2}{3}a_{6}^{\\\\ln 1})\\\\nu^2\\n+(-\\\\frac{228916843}{115200}-\\\\frac{9976}{35}\\\\gamma+\\\\frac{729}{7}\\\\ln(3) \\n -\\\\frac{23672}{35}\\\\ln(2)+\\\\frac{126779}{512}\\\\pi^2 )\\\\nu \\ne_{\\\\rm 5PN}^{\\\\ln}(\\\\nu)= -\\\\frac{4988}{35}\\\\nu-\\\\frac{224}{5}\\\\nu^2+3\\\\nu^2 a_6^{\\\\ln 1}\\ne_{\\\\rm 5.5PN}(\\\\nu)=\\\\frac{10}{3}\\\\nu (\\\\frac{13696}{525}\\\\pi+\\\\nu  a_{6.5}^{c1})\\ne_{\\\\rm 6PN}^c (\\\\nu)= -\\\\frac{264627}{1024}+\\\\frac{2717}{6718464}\\\\nu^6+\\\\frac{5159}{248832}\\\\nu^5\\n+(\\\\frac{272855}{124416}\\\\pi^2-\\\\frac{20543435}{373248} )\\\\nu^4\\n+(\\\\frac{1232}{27}\\\\gamma+\\\\frac{6634243}{110592}\\\\pi^2-\\\\frac{11}{2} a_6^{c1}\\n-\\\\frac{75018547}{51840}+\\\\frac{2464}{27}\\\\ln(2) -\\\\frac{20}{9}a_6^{\\\\ln 1} )\\\\nu^3\\n+ (\\\\frac{113594718743}{14515200}+\\\\frac{18491}{2304}\\\\pi^4\\n+\\\\frac{246004}{105}\\\\ln(2)+\\\\frac{112772}{105}\\\\gamma+\\\\frac{11}{2} a_6^{c1}+a_6^{\\\\ln 1}+\\\\frac{2}{3}a_7^{\\\\ln 1}\\n+ \\\\frac{11}{3} a_7^{c1}-\\\\frac{86017789}{110592}\\\\pi^2-\\\\frac{2673}{14}\\\\ln(3))\\\\nu^2\\n+(- \\\\frac{389727504721}{43545600}\\n +\\\\frac{74888}{243}\\\\ln(2)\\n- \\\\frac{7128}{7}\\\\ln(3)-\\\\frac{30809603}{786432}\\\\pi^4\\n-\\\\frac{3934568}{8505}\\\\gamma +\\\\frac{9118627045}{5308416}\\\\pi^2)\\\\nu\\ne_{\\\\rm 6PN}^{\\\\ln}(\\\\nu)= -\\\\frac{1967284}{8505}\\\\nu+\\\\frac{616}{27}\\\\nu^3+\\\\frac{56386}{105}\\\\nu^2 -\\\\frac{11}{2}\\\\nu^3 a_6^{\\\\ln 1}+\\\\frac{11}{3}a_7^{\\\\ln 1}+\\\\frac{11}{2}\\\\nu^2 a_6^{\\\\ln 1}\\n'"
       ]
      }
     ],
     "prompt_number": 45
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from __future__ import print_function\n",
      "Terms = ['E_2', 'E_4', 'E_6', 'E_8', 'E_lnv_8', 'E_10', 'E_lnv_10', 'E_11', 'E_12', 'E_lnv_12']\n",
      "Expressions = [s[(s.index('=')+1):].replace('\\n','') for s in tmp.split('\\ne')]\n",
      "for t,e in zip(Terms,Expressions):\n",
      "    print(e, file=open('/tmp/'+t+'.tex','w+'))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 62
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import re\n",
      "MathKernel='/Applications/Local/Mathematica.app/Contents/MacOS/MathKernel'\n",
      "BindingEnergyCommand = r\"\"\"\n",
      "\\[Gamma] = EulerGamma;\n",
      "HornerForm[ToExpression[Import[\n",
      "    \"/tmp/{0}.tex\",\n",
      "    \"Text\"], TeXForm]] >> /tmp/{0}.cpp\n",
      "Exit[];\n",
      "\"\"\"\n",
      "for t in Terms:\n",
      "    ! {MathKernel} -run '{BindingEnergyCommand.format(t)}' >& /dev/null\n",
      "    BindingEnergy = !cat /tmp/{t}.cpp\n",
      "    BindingEnergy = ''.join(BindingEnergy).replace(' ','').replace('Pi','pi').replace('Log','log').replace('Nu','nu')\n",
      "    BindingEnergy = BindingEnergy.replace('[','(').replace(']',')').replace('Power','Pow').replace('^','**').replace('\\\\','')\n",
      "    BindingEnergy = re.sub(r'Subscript\\((.*?),([0-9])[.5]*\\)\\*\\*(c|ln)', r'\\1_\\2__\\g<3>1', BindingEnergy)\n",
      "    BindingEnergy = sympify(BindingEnergy)\n",
      "\n",
      "    logv = symbols('logv')\n",
      "    BindingEnergy = BindingEnergy.subs('log(v)', logv)\n",
      "    \n",
      "    print(\"BindingEnergy_NoSpin_B.AddDerivedConstant('{0}', {1})\".format(t, BindingEnergy))\n",
      "    print()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_2', -nu/12 - 3/4)\n",
        "\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_4', nu*(-nu/24 + 19/8) - 27/8)\n",
        "\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_6', nu*(nu*(-35*nu/5184 - 155/96) - 205*pi**2/96 + 34445/576) - 675/64)\n",
        "\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_8', nu*(nu*(nu*(77*nu/31104 + 301/1728) - 498449/3456 + 3157*pi**2/576) - 123671/5760 + 896*EulerGamma/15 + 9037*pi**2/1536 + 1792*log(2)/15) - 3969/128)\n",
        "\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_lnv_8', 448*nu/15)\n",
        "\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_10', nu*(nu*(3*a_6__c1 + 2*a_6__ln1/3 + nu*(nu*(nu/512 + 55/512) - 1353*pi**2/256 + 69423/512) - 21337*pi**2/1024 - 896*log(2)/5 - 448*EulerGamma/5 + 189745/576) - 228916843/115200 - 23672*log(2)/35 - 9976*EulerGamma/35 + 729*log(3)/7 + 126779*pi**2/512) - 45927/512)\n",
        "\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_lnv_10', nu*(nu*(3*a_6__ln1 - 224/5) - 4988/35))\n",
        "\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_11', 10*nu(a_6__c1*nu + 13696*pi/525)/3)\n",
        "\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_12', nu*(nu*(11*a_6__c1/2 + a_6__ln1 + 11*a_7__c1/3 + 2*a_7__ln1/3 + nu*(-11*a_6__c1/2 - 20*a_6__ln1/9 + nu*(nu*(2717*nu/6718464 + 5159/248832) - 20543435/373248 + 272855*pi**2/124416) - 75018547/51840 + 1232*EulerGamma/27 + 2464*log(2)/27 + 6634243*pi**2/110592) - 86017789*pi**2/110592 - 2673*log(3)/14 + 112772*EulerGamma/105 + 18491*pi**4/2304 + 246004*log(2)/105 + 113594718743/14515200) - 389727504721/43545600 - 30809603*pi**4/786432 - 7128*log(3)/7 - 3934568*EulerGamma/8505 + 74888*log(2)/243 + 9118627045*pi**2/5308416) - 264627/1024)\n",
        "\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_lnv_12', 11*a_7__ln1/3 + nu*(nu*(11*a_6__ln1/2 + nu*(-11*a_6__ln1/2 + 616/27) + 56386/105) - 1967284/8505))\n",
        "\n"
       ]
      }
     ],
     "prompt_number": 107
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import re\n",
      "from sympy import sympify, symbols\n",
      "for i in [1]:\n",
      "    BindingEnergy = !cat /tmp/E_lnv_12.cpp\n",
      "    print(BindingEnergy)\n",
      "    BindingEnergy = ''.join(BindingEnergy).replace(' ','').replace('Pi','pi').replace('Log','log').replace('Nu','nu')\n",
      "    print(BindingEnergy)\n",
      "    BindingEnergy = BindingEnergy.replace('[','(').replace(']',')').replace('Power','Pow').replace('^','**').replace('\\\\','')\n",
      "    print(BindingEnergy)\n",
      "    BindingEnergy = re.sub(r'Subscript\\((.*?),([0-9])[.5]*\\)\\*\\*(c|ln)', r'\\1_\\2__\\g<3>1', BindingEnergy)\n",
      "    print(BindingEnergy)\n",
      "    BindingEnergy = sympify(BindingEnergy)\n",
      "    print(BindingEnergy)\n",
      "\n",
      "    logv = symbols('logv')\n",
      "    BindingEnergy = BindingEnergy.subs('log(v)', logv)\n",
      "    \n",
      "    print(\"BindingEnergy_NoSpin_B.AddDerivedConstant('E_lnv_12', {0})\".format(BindingEnergy))\n",
      "    print()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "['\\\\[Nu]*(-1967284/8505 + \\\\[Nu]*(56386/105 + (11*Subscript[a, 6]^ln)/2 + ', '     \\\\[Nu]*(616/27 - (11*Subscript[a, 6]^ln)/2))) + (11*Subscript[a, 7]^ln)/3']\n",
        "\\[nu]*(-1967284/8505+\\[nu]*(56386/105+(11*Subscript[a,6]^ln)/2+\\[nu]*(616/27-(11*Subscript[a,6]^ln)/2)))+(11*Subscript[a,7]^ln)/3\n",
        "(nu)*(-1967284/8505+(nu)*(56386/105+(11*Subscript(a,6)**ln)/2+(nu)*(616/27-(11*Subscript(a,6)**ln)/2)))+(11*Subscript(a,7)**ln)/3\n",
        "(nu)*(-1967284/8505+(nu)*(56386/105+(11*a_6__ln1)/2+(nu)*(616/27-(11*a_6__ln1)/2)))+(11*a_7__ln1)/3\n",
        "11*a_7__ln1/3 + nu*(nu*(11*a_6__ln1/2 + nu*(-11*a_6__ln1/2 + 616/27) + 56386/105) - 1967284/8505)\n",
        "BindingEnergy_NoSpin_B.AddDerivedConstant('E_lnv_12', 11*a_7__ln1/3 + nu*(nu*(11*a_6__ln1/2 + nu*(-11*a_6__ln1/2 + 616/27) + 56386/105) - 1967284/8505))\n",
        "()\n"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "nu*(nu*(11*a_6__ln1/2 + nu*(-11*a_6__ln1/2 + 616/27) + 56386/105) - 1967284/8505)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "11*self.a_7__ln1/3 + nu*(nu*(11*self.a_6__ln1/2 + nu*(-11*self.a_6__ln1/2 + 616/27 + 56386/105) - 1967284/8505))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/Latex/EMRIGWFlux_7PN.tex <==
\begin{eqnarray*}
{dE\over dt}=&&\left({dE\over dt}\right)_N \Biggl[
1
-{\displaystyle \frac {1247}{336}} v^2
+4\,\pi v^3
-{\displaystyle \frac {44711}{9072}} v^4
-{\displaystyle \frac {8191}{672}} \,\pi v^5 
\cr&&\cr&&\vspace{6pt}
+\left\{
{\displaystyle \frac {6643739519}{69854400}}  - 
{\displaystyle \frac {1712}{105}} \,\gamma  - {\displaystyle 
\frac {3424}{105}} \,\ln(2) + {\displaystyle \frac {16}{3
}} \,\pi ^{2} - {\displaystyle \frac {1712}{105}} \,\ln(v
)
\right\} v^6
- {\displaystyle \frac {16285}{504}} \,\pi v^7 
\cr&&\cr&&\vspace{6pt}
+\left\{
 - {\displaystyle \frac {323105549467}{3178375200}}  + 
{\displaystyle \frac {232597}{4410}} \,\gamma  + {\displaystyle 
\frac {39931}{294}} \,\ln(2) - {\displaystyle \frac {1369
}{126}} \,\pi ^{2} - {\displaystyle \frac {47385}{1568}} \,
\ln(3) \right.\cr&&\cr&&\left.\vspace{6pt}\hspace{0.6cm}
 + {\displaystyle \frac {232597}{4410}} \,\ln(v)
\right\} v^8 \cr&&\cr&&\vspace{6pt}
+\left\{
{\displaystyle \frac {265978667519}{745113600}} \,\pi  - 
{\displaystyle \frac {13696}{105}} \,\ln(2)\,\pi  - 
{\displaystyle \frac {6848}{105}} \,\pi \,\gamma  - 
{\displaystyle \frac {6848}{105}} \,\pi \,\ln(v)
\right\} v^9 \cr&&\cr&&\vspace{6pt}
+\left\{
 - {\displaystyle \frac {2500861660823683}{2831932303200
}}  + {\displaystyle \frac {916628467}{7858620}} \,\gamma  - 
{\displaystyle \frac {83217611}{1122660}} \,\ln(2) - 
{\displaystyle \frac {424223}{6804}} \,\pi ^{2} 
\right.\cr&&\cr&&\left.\vspace{6pt}\hspace{0.6cm}
 + {\displaystyle \frac {47385}{196}} \,\ln(3) + 
{\displaystyle \frac {916628467}{7858620}} \,\ln(v)
\right\} v^{10}\cr&&\cr&&\vspace{6pt}
+\left\{
{\displaystyle \frac {177293}{1176}} \,\pi \,\gamma  + 
{\displaystyle \frac {8521283}{17640}} \,\ln(2)\,\pi  + 
{\displaystyle \frac {8399309750401}{101708006400}} \,\pi  - 
{\displaystyle \frac {142155}{784}} \,\pi \,\ln(3) 
 \right.\cr&&\cr&&\left.\vspace{6pt}\hspace{0.6cm}
 + {\displaystyle \frac {177293}{1176}} \,\pi \,{\rm ln}(v)
\right\} v^{11}
\cr&&\cr&&\vspace{6pt}
+\left\{
 - {\displaystyle \frac {256}{45}} \,\pi ^{4} - {\displaystyle \frac {37744140625}{260941824}} \,\ln(5) + {\displaystyle \frac {2067586193789233570693}{602387400044430000}}  
\right.\cr&&\cr&&\vspace{6pt}\hspace{0.6cm}
 - {\displaystyle \frac {246137536815857}{157329572400}} \,\gamma  - {\displaystyle \frac {27392}{105}} \,\zeta (3) - {\displaystyle \frac {437114506833}{789268480}} \,\ln(3)
 \cr&&\cr&&\vspace{6pt}\hspace{0.6cm}
 - {\displaystyle \frac {271272899815409}{157329572400}} \,\ln(2) + {\displaystyle \frac {5861888}{11025}} \,\ln(2)\,\gamma  - {\displaystyle \frac {54784}{315}} \,\ln(2)\,\pi ^{2} 
\cr&&\cr&&\vspace{6pt}\hspace{0.6cm}
 + {\displaystyle \frac {3803225263}{10478160}} \,\pi ^{2} - {\displaystyle \frac {27392}{315}} \,\pi ^{2}\,\gamma  + {\displaystyle \frac {5861888}{11025}} \,\ln(2)^{2} + {\displaystyle \frac {1465472}{11025}} \,\gamma ^{2} 
\cr&&\cr&&\vspace{6pt}\hspace{0.6cm}
 + \left({\displaystyle \frac {2930944}{11025}} \,\gamma  - {\displaystyle \frac {27392}{315}} \,\pi ^{2} - {\displaystyle \frac {246137536815857}{157329572400}}  + {\displaystyle \frac {5861888}{11025}} \,\ln(2)\right)\,\ln(v) 
\cr&&\cr&&\left.\vspace{6pt}\hspace{0.6cm}
 + {\displaystyle \frac {1465472}{11025}} \,\ln(v)^{2} 
\right\} v^{12} \cr&&\cr&&\vspace{6pt}
+\left\{
{\displaystyle \frac {300277177}{436590}} \,\pi \,\gamma  - {\displaystyle \frac {81605095538444363}{20138185267200}} \,\pi  - {\displaystyle \frac {42817273}{71442}} \,\ln(2)\,\pi  
\right.\cr&&\cr&&\left.\vspace{6pt}\hspace{0.6cm}
 + {\displaystyle \frac {142155}{98}} \,\pi \,\ln(3) + {\displaystyle \frac {300277177}{436590}} \,\pi \,{\rm ln}(v)
\right\} v^{13} \cr&&\cr&&\vspace{6pt}
+\left\{
{\displaystyle \frac {531077}{2205}} \,\zeta (3) + {\displaystyle \frac {19402232550751339}{17896238860500}} \,\ln(2) 
\right.\cr&&\cr&&\vspace{6pt}\hspace{0.6cm}
 + {\displaystyle \frac {58327313257446476199371189}{8332222517414555760000}}  + {\displaystyle \frac {128223}{245}} \,\ln(2)\,\pi ^{2} - {\displaystyle \frac {9523}{945}} \,\pi ^{4} 
\cr&&\cr&&\vspace{6pt}\hspace{0.6cm}
 - {\displaystyle \frac {5811697}{2450}} \,\ln(2)^{2} + {\displaystyle \frac {1848015}{2744}} \,\gamma \,{\rm ln}(3) - {\displaystyle \frac {471188717}{231525}} \,\ln(2)\,\gamma  
\cr&&\cr&&\vspace{6pt}\hspace{0.6cm}
 - {\displaystyle \frac {6136997968378863}{1256910054400}} \,\ln(3) + {\displaystyle \frac {9926708984375}{5088365568}} \,\ln(5) 
\cr&&\cr&&\vspace{6pt}\hspace{0.6cm} 
+ {\displaystyle \frac {1848015}{2744}} \,\ln(2)\,\ln(3) - {\displaystyle \frac {142155}{392}} \,{\rm ln}(3)\,\pi ^{2} + {\displaystyle \frac {9640384387033067}{17896238860500}} \,\gamma  
\cr&&\cr&&\vspace{6pt}\hspace{0.6cm}
 - {\displaystyle \frac {52525903}{154350}} \,\gamma ^{2} + {\displaystyle \frac {531077}{6615}} \,\pi ^{2}\,\gamma  + {\displaystyle \frac {2621359845833}{2383781400}} \,\pi ^{2} + {\displaystyle \frac {1848015}{5488}} \,\ln(3)^{2} 
 \cr&&\cr&&\vspace{6pt}\hspace{0.6cm}
+ \left({\displaystyle \frac {9640384387033067}{17896238860500}}  - {\displaystyle \frac {471188717}{231525}} \,\ln(2) + {\displaystyle \frac {531077}{6615}} \,\pi ^{2} - {\displaystyle \frac {52525903}{77175}} \,\gamma  \right.
\cr&&\cr&&\left.\vspace{6pt}\hspace{0.6cm}
\left. + {\displaystyle \frac {1848015}{2744}} \,\ln(3)\right)\ln(v) 
- {\displaystyle \frac {52525903}{154350}} \,\ln(v)^{2} 
\right\} v^{14}\Biggr],
\end{eqnarray*}


==> anc/GWFrames/Code/PostNewtonian/Latex/__init__.py <==
# This file is just an empty placeholder for ipython, so that we can
# import ipython notebooks from this directory as if they were python
# modules.


==> anc/GWFrames/Code/PostNewtonian/Mathematica/PolynomialExpansions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     24882,        585]
NotebookOptionsPosition[     24470,        566]
NotebookOutlinePosition[     24827,        582]
CellTagsIndexPosition[     24784,        579]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "I don\[CloseCurlyQuote]t understand why, but sympy\[CloseCurlyQuote]s \
Taylor-series expansions of inverse polynomials get painfully slow for \
polynomial orders above about 10, becoming exponentially slower for higher \
orders, and completely impractical (taking days and huge amounts of memory) \
much above 13 or so.  ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ", on the other hand, can do the same expansions in roughly a second.\n\n\
These expansions are necessary for, ",
 StyleBox["e.g.",
  FontSlant->"Italic"],
 ", TaylorT4 and T5.  (Though the large orders measured below are not \
generally necessary.)"
}], "Text",
 CellChangeTimes->{{3.591191355942793*^9, 3.591191522442675*^9}, {
  3.5911916570372*^9, 3.591191684915921*^9}, {3.591191721757432*^9, 
  3.59119172488314*^9}, {3.591191870224434*^9, 3.591191870271949*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Timings", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"PNOrder", " ", "=", " ", "1"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PNOrder", "\[LessEqual]", "40"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PNOrder", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "i", "]"}], " ", 
        SuperscriptBox["v", "i"]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "PNOrder"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"B", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", "i", "]"}], " ", 
        SuperscriptBox["v", "i"]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "PNOrder"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"Timings", ",", 
      RowBox[{"{", 
       RowBox[{"PNOrder", ",", 
        RowBox[{
         RowBox[{"Timing", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             FractionBox["A", "B"], ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "PNOrder"}], "}"}]}], "]"}], ";"}], 
          "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "Timings", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogPlot", "[", "Timings", "]"}]}], "Input",
 CellChangeTimes->{{3.5911904319343767`*^9, 3.591190572839974*^9}, {
  3.591190605201599*^9, 3.591190726079027*^9}, {3.5911907987902727`*^9, 
  3.591190825769537*^9}, {3.591190858542495*^9, 3.5911909050188828`*^9}, {
  3.591190942547961*^9, 3.591190964240323*^9}, {3.591191054501738*^9, 
  3.591191063590551*^9}, {3.591191447202654*^9, 3.591191447306069*^9}, {
  3.591191642958604*^9, 3.591191643050107*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0.00059800000000000000724420523567914643`2.797301097268035"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "0.0010549999999999999482358514768520763`3.0438523729133355"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "0.00191200000000000007102651800039438967`3.302087801219705"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "0.00323300000000000019653723093426833657`3.53020561789118"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "0.00876700000000000048694381860059365863`3.963450919833962"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "0.01495200000000000001287858708565181587`4.1952992016504"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "0.02439600000000000101785246897634351626`4.407918537965288"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8", ",", "0.03846999999999999725330823707736271899`4.60572209958644"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9", ",", "0.06009500000000000258237875527811411303`4.799438252790817"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "10", ",", 
     "0.00255300000000000014768741785076144879`3.4276507280838744"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "11", ",", 
     "0.00255399999999999984673371145049713959`3.4278208062070203"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "12", ",", "0.0095940000000000000973665592596262286`4.002599627409502"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "13", ",", "0.00257099999999999993469113057642516651`3.430701989922485"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "14", ",", "0.01235400000000000039768188742073107278`4.112407510281299"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "15", ",", "0.01519000000000000037692071686024064547`4.20215768714241"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "16", ",", "0.04960400000000000225730545366786827799`4.71611661210619"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "17", ",", "0.07238899999999999501643088706259732135`4.880272490495424"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "18", ",", "0.11071599999999999497379832291699131019`5.064810300279336"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "19", ",", "0.16172000000000000263788990650937194005`5.229363645941261"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "20", ",", "0.23365199999999999858069088531919987872`5.389169416103027"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "21", ",", "0.32885100000000000441957581642782315612`5.537599080119027"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "22", ",", "0.45098300000000002274447297168080694973`5.674760084547068"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "23", ",", "0.60650499999999996081356812283047474921`5.803434298801191"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "24", ",", "0.77503999999999995118571405328111723065`5.909924030406563"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "25", ",", "0.987918999999999991601384863315615803`6.015321251293244"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "26", ",", "1.23264900000000010571454822638770565391`6.111439340998993"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "27", ",", "1.5224599999999999244693071887013502419`6.203145804399"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "28", ",", 
     "1.85424499999999992105870205705286934972`6.2887670298833225"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "29", ",", "2.2455850000000001642774805077351629734`6.371929411926764"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "30", ",", "2.68337100000000017274714991799555718899`6.449280635192677"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "31", ",", "3.18353799999999997893951331207063049078`6.523509951425399"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "32", ",", "4.88563499999999972800424075103364884853`6.709520931502987"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "33", ",", "8.26090899999999983549514581682160496712`6.937627751394623"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "34", ",", "13.171791000000000693148649588692933321`7.140244744318369"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "35", ",", 
     "20.61707300000000131490196508821099996567`7.334826921939111"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "36", ",", 
     "32.65596899999999891406332608312368392944`7.534562488380205"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "37", ",", 
     "47.80813299999999799183569848537445068359`7.700101697267618"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "38", ",", 
     "63.63806100000000043337422539480030536652`7.824316851855845"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "39", ",", 
     "82.63282399999999938700057100504636764526`7.937752508425752"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "40", ",", 
     "107.34438900000000671752786729484796524048`8.051379261632473"}], 
    "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.591190699415851*^9, 3.591190726731851*^9}, 
   3.5911908352393913`*^9, 3.5911909068596153`*^9, 3.591190965534408*^9, {
   3.591191055987596*^9, 3.591191064796332*^9}, 3.591191461539652*^9, 
   3.591192045108183*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQEf7B+J79/HvUH2AFTA4admi+n2LGkon8PhLcdZ
5mucklC+gMO9kj/CP96LQfkiDuWlofGFn4SgfAkHi+OzNx4/LwDlyzgoyr3s
fbmFF8pXcFDn8ZymKMAF5Ss5PBD7x7Sgjg3KV3FY3pAnd/yhOJSv5uDn4Vua
AOdrOOhJdd1VmgazT8tB8MeSyKm3YPI6DhkLO29ZThaE8vUc7k58fHP2fph7
DBxCWbbHd7NzQPmGDupfOmvyGVmhfCOH1xc6tM1mM0L5xg4Puf49L1H7ux/C
N3FQenJP38X5O5Rv6tD7qT087vRHKN/Mof5C9dP66pdQvrlDAZ/BzgiGB1C+
hUNCU6e0v/8FKN/SYZ6WVV/dkw4o38phWwhT7fujp+whfGsHMf5IiaXPbkH5
Ng7sNQypCYceQ/m2Dvt6z5zlefwSyrdz2Ldx+QPpae+hfHuHJ5MVryq3f4Ly
HRz2/eIMr078CeE3ODhUVs1zyXnC4ACRd3R4x+Qv8Xw+C4Tf4OjAnV6rVmfK
AZV3ciiuuVae9JgbKu/k8LNMN4zlAx9U3tnhfmpF5+M5AlB5Z4dXkVJ+USsE
ofIuDt/NdmW7bBFyAABde7JO
       "]]}, {}}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -7.421919804013642},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {0., 
       FormBox["1", TraditionalForm]}, {2.302585092994046, 
       FormBox["10", TraditionalForm]}, {4.605170185988092, 
       FormBox["100", TraditionalForm]}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {0., 
       FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.0986122886681098`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.3862943611198906`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.791759469228055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {1.9459101490553132`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.0794415416798357`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.1972245773362196`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.4011973816621555`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.6888794541139363`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.0943445622221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.248495242049359, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.382026634673881, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {4.499809670330265, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {Automatic, Automatic}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 40.}, {-7.421919804013642, 4.676042254677433}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.8, 0.8}, {0.24195924117382148`, 0.24195924117382148`}},
  Ticks->{Automatic, {{-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {0., 
      FormBox["1", TraditionalForm]}, {2.302585092994046, 
      FormBox["10", TraditionalForm]}, {4.605170185988092, 
      FormBox["100", TraditionalForm]}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.659260036932778, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.407945608651872, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.6094379124341003`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.203972804325936, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.5108256237659905, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.35667494393873245`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.2231435513142097, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.10536051565782616`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {0.6931471805599453, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.0986122886681098`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.3862943611198906`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.6094379124341003`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.791759469228055, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {1.9459101490553132`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.0794415416798357`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.1972245773362196`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.4011973816621555`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.6888794541139363`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.0943445622221, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.248495242049359, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.382026634673881, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {4.499809670330265, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{
  3.5911909662577477`*^9, {3.591191056161462*^9, 3.591191064857223*^9}, 
   3.591191461612837*^9, 3.5911920451846943`*^9}]
}, Open  ]]
},
WindowSize->{1916, 1156},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 862, 17, 212, "Text"],
Cell[CellGroupData[{
Cell[1444, 41, 2030, 50, 457, "Input"],
Cell[3477, 93, 5402, 175, 192, "Print"],
Cell[8882, 270, 15572, 293, 492, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/GWFrames/Code/PostNewtonian/PNTerms/AngularMomentum.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:405ff1729cc4341b14c47e2cca6c107b09905871cdf1d1983850bae0c91b00b8"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables_Q.ipynb\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "try: execnotebook(VariablesNotebook)\n",
      "except: execnotebook('Variables_Q.ipynb')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The following `PNCollection` objects will contain all the terms in the different parts of the binding energy."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "AngularMomentum_NoSpin = PNCollection()\n",
      "AngularMomentum_Spin = PNCollection()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Individual energy terms"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "In this notebook, every term will be multiplied by the following coefficient."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "AngularMomentum_NoSpin.AddDerivedVariable('L_coeff', M**2*nu/v)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Note that fractions need to be entered as, e.g., `frac(3,4)` so that they are not converted to finite-precision decimals."
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The nonspinning orbital binding energy is known through 4pN.  The 5pN term has a known relationship to the 5pN binding energy term $e_5(\\nu)$, though the latter is still incomplete.  We set it to zero here.  These expressions come from Eq. (230) and related footnotes of [Blanchet (2006)](http://www.livingreviews.org/lrr-2006-4).  Note that his calculation is for nonspinning systems, so he writes the quantity as $J$, which is assumed to be the component along $\\hat{\\ell}$."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "e_5 = 0 # Placeholder for unknown term in energy expression."
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "AngularMomentum_NoSpin.AddDerivedConstant('L_0', ellHat,\n",
      "    datatype=ellHat.datatype)\n",
      "# L_1 is 0\n",
      "AngularMomentum_NoSpin.AddDerivedConstant('L_2', (frac(3,2) + frac(1,6)*nu)*ellHat,\n",
      "    datatype=ellHat.datatype)\n",
      "# L_3 is 0\n",
      "AngularMomentum_NoSpin.AddDerivedConstant('L_4', (frac(27,8) - frac(19,8)*nu + frac(1,24)*nu**2)*ellHat,\n",
      "    datatype=ellHat.datatype)\n",
      "# L_5 is 0\n",
      "AngularMomentum_NoSpin.AddDerivedConstant('L_6', (frac(135,16) + (-frac(6889,144) + frac(41,24)*pi**2)*nu\n",
      "    + frac(31,24)*nu**2 + frac(7,1296)*nu**3)*ellHat,\n",
      "    datatype=ellHat.datatype)\n",
      "# L_7 is 0\n",
      "AngularMomentum_NoSpin.AddDerivedConstant('L_8',\n",
      "    (frac(2835,128) - frac(5,7)*nu*((-frac(123671,5760)+frac(9037,1536)*pi**2+frac(1792,15)*ln(2)+frac(896,15)*EulerGamma)\n",
      "                                   + (-frac(498449,3456) + frac(3157,576)*pi**2)*nu\n",
      "                                   + frac(301,1728)*nu**2 + frac(77,31104)*nu**3) + frac(64,35)*nu)*ellHat,\n",
      "    datatype=ellHat.datatype)\n",
      "AngularMomentum_NoSpin.AddDerivedConstant('L_lnv_8', (-frac(128,3)*nu)*ellHat,\n",
      "    datatype=ellHat.datatype)\n",
      "# L_9 is 0\n",
      "\n",
      "# Below are the incomplete terms\n",
      "AngularMomentum_NoSpin.AddDerivedConstant('L_10',\n",
      "    (frac(15309,256) + nu*(-frac(2,3)*e_5 - frac(4988,945) - frac(656,135)*nu))*ellHat,\n",
      "    datatype=ellHat.datatype)\n",
      "AngularMomentum_NoSpin.AddDerivedConstant('L_lnv_10', ((frac(9976,105) + frac(1312,15)*nu)*nu*2)*ellHat,\n",
      "    datatype=ellHat.datatype)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "***(Look for spin-squared terms.)***"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The spin-orbit terms in the angular momentum are complete to 3.5pN.  These terms come from Eq. (4.7) of [Boh\u00e9 et al. (2012)](http://arxiv.org/abs/1212.5520v2):"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Lower-order terms are 0\n",
      "AngularMomentum_Spin.AddDerivedVariable('L_SO_3',\n",
      "    (-(35*S_ell + 15*Sigma_ell*delta)/(6*M**2))*ellHat\n",
      "    + ((S_n + Sigma_n*delta)/(2*M**2))*nHat\n",
      "    + (-(3*S_lambda + Sigma_lambda*delta)/M**2)*lambdaHat,\n",
      "    datatype=ellHat.datatype)\n",
      "# L_SO_4 is 0\n",
      "AngularMomentum_Spin.AddDerivedVariable('L_SO_5',\n",
      "    (7*(61*S_ell*nu - 99*S_ell + 30*Sigma_ell*delta*nu - 27*Sigma_ell*delta)/(72*M**2))*ellHat\n",
      "    + ((-19*S_n*nu + 33*S_n - 10*Sigma_n*delta*nu + 33*Sigma_n*delta)/(24*M**2))*nHat\n",
      "    + ((18*S_lambda*nu - 21*S_lambda + 8*Sigma_lambda*delta*nu - 3*Sigma_lambda*delta)/(6*M**2))*lambdaHat,\n",
      "    datatype=ellHat.datatype)\n",
      "# L_SO_6 is 0\n",
      "AngularMomentum_Spin.AddDerivedVariable('L_SO_7',\n",
      "    ((-29*S_ell*nu**2 + 1101*S_ell*nu - 405*S_ell - 15*Sigma_ell*delta*nu**2 + 468*Sigma_ell*delta*nu\n",
      "      - 81*Sigma_ell*delta)/(16*M**2))*ellHat\n",
      "    + ((11*S_n*nu**2 - 1331*S_n*nu + 183*S_n + 5*Sigma_n*delta*nu**2 - 734*Sigma_n*delta*nu\n",
      "        + 183*Sigma_n*delta)/(48*M**2))*nHat\n",
      "    + ((-32*S_lambda*nu**2 + 2*S_lambda*nu - 174*S_lambda - 16*Sigma_lambda*delta*nu**2 - 79*Sigma_lambda*delta*nu\n",
      "        - 12*Sigma_lambda*delta)/(24*M**2))*lambdaHat,\n",
      "    datatype=ellHat.datatype)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Collected terms"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def AngularMomentumExpression(AngularMomentumTerms=[AngularMomentum_NoSpin, AngularMomentum_Spin], PNOrder=frac(7,2)):\n",
      "    # We have to play some tricks with the log terms so that `horner` works\n",
      "    def logterm(key,val):\n",
      "        if 'lnv' in val:\n",
      "            return logv\n",
      "        else:\n",
      "            return 1\n",
      "    return L_coeff*horner(sum([key*(v**n)*logterm(key,val)\n",
      "                               for Terms in AngularMomentumTerms\n",
      "                               for n in range(2*PNOrder+1)\n",
      "                               for key,val in Terms.items()\n",
      "                               if val.endswith('_{0}'.format(n))])).subs(logv, ln(v))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# display(AngularMomentumExpression(PNOrder=frac(8,2)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$L_{coeff} \\left(L_{0} + v^{2} \\left(L_{2} + v \\left(L_{SO 3} + v \\left(L_{4} + v \\left(L_{SO 5} + v \\left(L_{6} + v \\left(L_{SO 7} + v \\left(L_{8} + L_{lnv 8} \\log{\\left (v \\right )}\\right)\\right)\\right)\\right)\\right)\\right)\\right)\\right)$$"
       ],
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAA2cAAAAcBAMAAAAXaNrJAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nQmCC\n",
       "text": [
        "        \u239b      2                                                              \n",
        "L_coeff\u22c5\u239dL\u2080 + v \u22c5(L\u2082 + v\u22c5(L_SO_3 + v\u22c5(L\u2084 + v\u22c5(L_SO_5 + v\u22c5(L\u2086 + v\u22c5(L_SO_7 + v\u22c5(\n",
        "\n",
        "                          \u239e\n",
        "L\u2088 + L_lnv_8\u22c5log(v))))))))\u23a0"
       ]
      }
     ],
     "prompt_number": 8
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/PNTerms/BindingEnergy.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:6d74f04dc8471fe16112c3e27ecabca2f98804d38466363a55403204b0187154"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables_Q.ipynb\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "try: execnotebook(VariablesNotebook)\n",
      "except: execnotebook('Variables_Q.ipynb')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The following `PNCollection` objects will contain all the terms in the different parts of the binding energy."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "BindingEnergy_NoSpin = PNCollection()\n",
      "BindingEnergy_Spin = PNCollection()\n",
      "BindingEnergy_NSTides = PNCollection()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Individual energy terms"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "In this notebook, every term will be multiplied by the following coefficient."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "BindingEnergy_NoSpin.AddDerivedVariable('E_coeff', -(M*nu*v**2)/2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Note that fractions need to be entered as, e.g., `frac(3,4)` so that they are not converted to finite-precision decimals."
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The nonspinning orbital binding energy is known through 4pN.  The expressions through 3.5pN here come from Eq. (194) of [Blanchet (2006)](http://www.livingreviews.org/lrr-2006-4).\n",
      "\n",
      "The 4pN term from Eq. (5.2d) of [Jaranowski and Sch\u00e4fer](http://arxiv.org/abs/1303.3225v1) is known exactly, now that the $\\nu$-linear piece is given as Eq. (32) of [Bini and Damour (2013a)](http://arxiv.org/abs/1305.4884v1).  The remaining terms are not known exactly, but [Bini and Damour (2103b)](http://arxiv.org/abs/1312.2503v1) have derived some terms, though there is incomplete information, which are noted as the constants in the following cell.  Note that, though the notation is confusing, Bini and Damour claim they did not calculate the coefficient they call $a_6^{\\text{ln 1}}$; but it seems to be given in their Eq. (64)."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Equation numbers below refer to v1 of Bini and Damour (2013b)\n",
      "a_6__c1 = 0 # not yet known\n",
      "a_6__ln1 = -frac(144,5) # coefficient of nu in Eq. (64)\n",
      "a_65__c1 = 0 # not yet known\n",
      "a_65__ln1 = 0 # not yet known\n",
      "a_7__c1 = 0 # not yet known\n",
      "a_7__ln1 = 0 # not yet known"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "BindingEnergy_NoSpin.AddDerivedConstant('E_0', 1)\n",
      "# E_1 is 0\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_2', -frac(3,4) - frac(1,12)*nu)\n",
      "# E_3 is 0\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_4', -frac(27,8) + frac(19,8)*nu - frac(1,24)*nu**2)\n",
      "# E_5 is 0\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_6', -frac(675,64) + (frac(34445,576) - frac(205,96)*pi**2)*nu - frac(155,96)*nu**2\n",
      "    - frac(35,5184)*nu**3)\n",
      "# E_7 is 0\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_8',\n",
      "    -frac(3969,128) + (-frac(123671,5760)+frac(9037,1536)*pi**2+frac(1792,15)*ln(2)+frac(896,15)*EulerGamma)*nu\n",
      "    + (-frac(498449,3456) + frac(3157,576)*pi**2)*nu**2 + frac(301,1728)*nu**3 + frac(77,31104)*nu**4)\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_lnv_8', frac(896,15)*nu)\n",
      "# E_9 is 0\n",
      "\n",
      "# Below are the incomplete terms\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_10', -frac(45927,512)\n",
      "    + (-frac(228916843,115200) - frac(9976,35)*EulerGamma + frac(729,7)*ln(3)\n",
      "       - frac(23672,35)*ln(2) + frac(126779,512)*pi**2)*nu\n",
      "    + (-frac(21337,1024)*pi**2 + 3*a_6__c1 - frac(896,5)*ln(2)\n",
      "       - frac(448,5)*EulerGamma + frac(189745,576) + frac(2,3)*a_6__ln1)*nu**2\n",
      "    + (-frac(1353,256)*pi**2 + frac(69423,512))*nu**3\n",
      "    + frac(55,512)*nu**4\n",
      "    + frac(1,512)*nu**5)\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_lnv_10', -frac(9976,35)*nu + (- frac(448,5) + 6*a_6__ln1)*nu**2)\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_11', frac(10,3)*nu * (frac(13696,525)*pi + nu*a_65__c1))\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_12',\n",
      "    - frac(264627,1024)+frac(2717,6718464)*nu**6+frac(5159,248832)*nu**5\n",
      "    + (frac(272855,124416)*pi**2-frac(20543435,373248))*nu**4\n",
      "    + (frac(1232,27)*EulerGamma+frac(6634243,110592)*pi**2-frac(11,2)*a_6__c1\n",
      "       -frac(75018547,51840)+frac(2464,27)*ln(2) -frac(20,9)*a_6__ln1)*nu**3\n",
      "    + (frac(113594718743,14515200)+frac(18491,2304)*pi**4\n",
      "       +frac(246004,105)*ln(2)+frac(112772,105)*EulerGamma+frac(11,2)*a_6__c1+a_6__ln1+frac(2,3)*a_7__ln1\n",
      "       + frac(11,3)*a_7__c1-frac(86017789,110592)*pi**2-frac(2673,14)*ln(3))*nu**2\n",
      "    + (- frac(389727504721,43545600)+frac(74888,243)*ln(2) - frac(7128,7)*ln(3)-frac(30809603,786432)*pi**4\n",
      "       -frac(3934568,8505)*EulerGamma +frac(9118627045,5308416)*pi**2)*nu )\n",
      "BindingEnergy_NoSpin.AddDerivedConstant('E_lnv_12',\n",
      "    frac(22,3)*a_7__ln1 - 2*frac(1967284,8505)*nu + 2*(frac(56386,105)+frac(11,2)*a_6__ln1)*nu**2\n",
      "    + 2*(frac(616,27)-frac(11,2)*a_6__ln1)*nu**3)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "***(Is the following true?  What about [this paper](http://arxiv.org/abs/1302.6723v2)?)***\n",
      "The spin-squared terms (by which I mean both spin-spin and spin-orbit squared terms) in the energy are known only at 2pN order (from [Kidder (1995)](http://link.aps.org/doi/10.1103/PhysRevD.52.821) and [Will and Wiseman (1996)](http://link.aps.org/doi/10.1103/PhysRevD.54.4813)).  They are most conveniently given in Eq. (C4) of [Arun et al.](http://arxiv.org/abs/0810.5336v3)"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Lower-order terms are 0\n",
      "BindingEnergy_Spin.AddDerivedVariable('E_SQ_4',\n",
      "    (1+delta-2*nu)*(chi1chi1+chi2chi2)/4 - 3*(chi_a_ell**2+chi_s_ell**2)/2\n",
      "    - delta*( chi2chi2/2 + 3*chi_a_ell*chi_s_ell ) + nu*( chi1chi2 + 6*chi_a_ell**2 ))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The spin-orbit terms in the energy are now complete to 4.0pN (the last term is zero).  These terms come from Eq. (4.6) of [Boh\u00e9 et al. (2012)](http://arxiv.org/abs/1212.5520v2):"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Lower-order terms are 0\n",
      "BindingEnergy_Spin.AddDerivedVariable('E_SO_3', (frac(14,3)*S_ell + 2*delta*Sigma_ell)/M**2)\n",
      "# E_SO_4 is 0\n",
      "BindingEnergy_Spin.AddDerivedVariable('E_SO_5', ((11-61*nu/9)*S_ell + (3-10*nu/3)*delta*Sigma_ell)/M**2)\n",
      "# E_SO_6 is 0\n",
      "BindingEnergy_Spin.AddDerivedVariable('E_SO_7',\n",
      "    ((frac(135,4)-frac(367,4)*nu+frac(29,12)*nu**2)*S_ell + (frac(27,4)-39*nu+frac(5,4)*nu**2)*delta*Sigma_ell)/M**2)\n",
      "# E_SO_8 is 0"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The tidal-coupling terms come in to the energy at relative 5pN order, and are known to 6pN order.\n",
      "\n",
      "These terms come from Eq. (2.11) of [Vines et al. (2011)](http://prd.aps.org/abstract/PRD/v83/i8/e084051).  Note their unusual convention for mass ratios, where $\\chi_1 = m_1/m$ in their notation; in particular, $\\chi$ is not a spin parameter.  Also note that $\\hat{\\lambda} = \\lambda_2 v^{10}/(m_1+m_2)^5$, and we need to add the coupling terms again with $1 \\leftrightarrow 2$.  Finally, note the normalization difference, where the overall factor is different by $-2$."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "BindingEnergy_NSTides = PNCollection()\n",
      "# Lower-order terms are 0\n",
      "BindingEnergy_NSTides.AddDerivedConstant('E_NSTides_10', (-9*(M1/M2)*lambda2 - 9*(M2/M1)*lambda1)/M**5)\n",
      "# E_NSTidal_11 is 0\n",
      "BindingEnergy_NSTides.AddDerivedConstant('E_NSTides_12',\n",
      "    (-frac(11,2)*(M1/M2)*(3+2*M2/M+3*(M2/M)**2)*lambda2 - frac(11,2)*(M2/M1)*(3+2*M1/M+3*(M1/M)**2)*lambda1)/M**5)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Collected energy terms"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def BindingEnergyExpression(BindingEnergyTerms=[BindingEnergy_NoSpin, BindingEnergy_Spin], PNOrder=frac(7,2)):\n",
      "    # We have to play some tricks with the log terms so that `horner` works\n",
      "    def logterm(key,val):\n",
      "        if 'lnv' in val:\n",
      "            return logv\n",
      "        else:\n",
      "            return 1\n",
      "    return E_coeff*horner(sum([key*(v**n)*logterm(key,val)\n",
      "                               for Terms in BindingEnergyTerms\n",
      "                               for n in range(2*PNOrder+1)\n",
      "                               for key,val in Terms.items()\n",
      "                               if val.endswith('_{0}'.format(n))])).subs(logv, ln(v))\n",
      "\n",
      "def BindingEnergyDerivativeExpression(BindingEnergyTerms=[BindingEnergy_NoSpin, BindingEnergy_Spin], PNOrder=frac(7,2)):\n",
      "    Energy = BindingEnergyExpression(BindingEnergyTerms, PNOrder)\n",
      "    return horner(diff(Energy.subs(E_coeff, E_coeff.substitution), v)\n",
      "                  .simplify().subs(log(v),logv)).simplify().subs(logv, ln(v))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# display(BindingEnergyExpression(PNOrder=frac(8,2)))\n",
      "# display(BindingEnergyDerivativeExpression(PNOrder=frac(8,2)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$E_{coeff} \\left(E_{0} + v^{2} \\left(E_{2} + v \\left(E_{SO 3} + v \\left(E_{4} + E_{SQ 4} + v \\left(E_{SO 5} + v \\left(E_{6} + v \\left(E_{SO 7} + v \\left(E_{8} + E_{lnv 8} \\log{\\left (v \\right )}\\right)\\right)\\right)\\right)\\right)\\right)\\right)\\right)$$"
       ],
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAA70AAAAcBAMAAABfW8VJAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nAElFTkSuQmCC\n",
       "text": [
        "        \u239b      2                                                              \n",
        "E_coeff\u22c5\u239dE\u2080 + v \u22c5(E\u2082 + v\u22c5(E_SO_3 + v\u22c5(E\u2084 + E_SQ_4 + v\u22c5(E_SO_5 + v\u22c5(E\u2086 + v\u22c5(E_S\n",
        "\n",
        "                                   \u239e\n",
        "O_7 + v\u22c5(E\u2088 + E_lnv_8\u22c5log(v))))))))\u23a0"
       ]
      },
      {
       "latex": [
        "$$- \\frac{m \\nu}{2} v \\left(2 E_{0} + v^{2} \\left(4 E_{2} + v \\left(5 E_{SO 3} + v \\left(6 E_{4} + 6 E_{SQ 4} + v \\left(7 E_{SO 5} + v \\left(8 E_{6} + v \\left(9 E_{SO 7} + v \\left(10 E_{8} + E_{lnv 8} \\left(10 \\log{\\left (v \\right )} + 1\\right)\\right)\\right)\\right)\\right)\\right)\\right)\\right)\\right)$$"
       ],
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAABHIAAAAmBAMAAABaNaEtAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\ngg==\n",
       "text": [
        "       \u239b        2                                                             \n",
        "-m\u22c5\u03bd\u22c5v\u22c5\u239d2\u22c5E\u2080 + v \u22c5(4\u22c5E\u2082 + v\u22c5(5\u22c5E_SO_3 + v\u22c5(6\u22c5E\u2084 + 6\u22c5E_SQ_4 + v\u22c5(7\u22c5E_SO_5 + v\u22c5(\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "                                                                      2       \n",
        "\n",
        "                                                              \u239e \n",
        "8\u22c5E\u2086 + v\u22c5(9\u22c5E_SO_7 + v\u22c5(10\u22c5E\u2088 + E_lnv_8\u22c5(10\u22c5log(v) + 1))))))))\u23a0 \n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "                                                                "
       ]
      }
     ],
     "prompt_number": 10
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/PNTerms/EnergyAbsorption.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:456ab36ecfbc5874d20f8b6dd97fc31e405712baf731520cbcafef8cb2b497fb"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables_Q.ipynb\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "execnotebook('Flux.ipynb')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This collection of absorption terms is possibly incomplete; only [Alvi (2001)](http://link.aps.org/doi/10.1103/PhysRevD.64.104020) is used.\n",
      "\n",
      "See also (the last three referenced by Marsat et al.)\n",
      "\n",
      "  - [Tagoshi, Sasaki (1994)](http://arxiv.org/abs/gr-qc/9405062)\n",
      "  - E. Poisson and M. Sasaki, Phys. Rev. D 51, 5753 (1995)\n",
      "  - H. Tagoshi, S. Mano, and E. Takasugi, Prog. Theor. Phys. 98, 829 (1997), arXiv:gr-qc/9711072\n",
      "  - K. Chatziioannou, E. Poisson, and N. Yunes, (2012), arXiv:1211.1686"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "AlviTerms = PNCollection()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "AlviTerms.AddDerivedVariable('MDot_Alvi_5',\n",
      "    -((M1/M)**3*(1+3*chi1chi1)*chi1_ell + (M2/M)**3*(1+3*chi2chi2)*chi2_ell)/4)\n",
      "\n",
      "AlviTerms.AddDerivedConstant('MDot_Alvi_8',\n",
      "    (M1/M)**4*(1+3*chi1chi1)*(1+sqrt(1-chi1chi1))/2 + (M2/M)**4*(1+3*chi2chi2)*(1+sqrt(1-chi2chi2))/2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def AbsorptionExpression(AbsorptionTerms=[AlviTerms], PNOrder=frac(7,2)):\n",
      "    # The following two lines should be removed together\n",
      "    print(\"WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled.\")\n",
      "    return sympify('0')\n",
      "\n",
      "    if not AbsorptionTerms:\n",
      "        return sympify('0')\n",
      "    return Fcal_coeff*horner(sum([key*(v**n)\n",
      "                                  for Terms in AbsorptionTerms\n",
      "                                  for n in range(2*PNOrder+1)\n",
      "                                  for key,val in Terms.items()\n",
      "                                  if val.endswith('_{0}'.format(n))]))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# AbsorptionExpression([AlviTerms], frac(7,2))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$\\mathcal{F}_{coeff} \\dot{M}_{Alvi 5} v^{5}$$"
       ],
       "metadata": {},
       "output_type": "pyout",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAIwAAAAaBAMAAACX0alTAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA\nAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAv3aB7AAAAD3RSTlMAEJndRCJ2VLur780y\nZomQNOblAAACqElEQVQ4EaVTO2sUURT+7u489jWziylUkGSIGoJgXEEQK6dRLEdh0SZkTBG0iDsi\naSTgYmGhaNZmi6BJIzGixQb8AdNokcaxSCEimUqxkSzxgbi6nns2k42uGVc8xbnnfN93z31wDvB3\nS1ZjNbl7o0GsYIMcqMeqlNbXWL5HUpku9KiMlSl2LN0rqQyNy+vsON4iO9zrri6dcPQKgftK5anS\nKauLZsCY/yLX8qL3Z55R8YmX+RhJ+geRuXl7e0nKER+ZXdxeg9FHRBpxByUdtSELqJ9jyqzcIvJl\n3EFmwbRkAa39NBl2m3WAzjkRdxA+jPC2VLF79yZilekco7mZ/xL0D6EviJCBVutbFLdXMeIC7NTg\nmo/L6TWJpxzs4l+gwhZPUngVnYErPyv5UtYx81IIsDOcMU94mYrkVm0oGxfPOXKSVG8v9JAYtmNR\nsLlmbQrZJZB3NYy5lItDAdqfSQnkJAksQPFkRqZ0PzxfIJxdAhlrCqs+5WafhWxAARtPktKAFgGp\nCkdvJ2COh+ifcGHMHKRekQ6jyC4FmJWK5yTMOzhZNUPlIniSEkWYvBma88KXUdJexhHcF0uiCryW\nCLsVJBYAbpsqbVoGwoZeMQcKPEmpKqallKbl6HVeh7EnUcX7dG2S0kEJsStCayIn28bwtDVcgLqz\niPD0FQJoksy6CCki2/24/dyHQMbDnYwtwduRm113dVe/uX4X6BscbuAGkA5Vm9b2JM29kcotRp2c\nd0Qz74O+94Ek2HUU+5Fr4olPr9cgGn40SR0BR0+RyPrpMOXR3wjZZOw6Ip0u/R1rLpL+Wej1MJqk\njoKjM5Pn1do7iNoEtUCRoKjTNnQzFZxbD0ZsKLUAYs6JJum3MltTw6KM3Vb0X+PsK596WLr/MpPe\nBXY9l/kJXjKl1PNSKYUAAAAASUVORK5CYII=\n",
       "prompt_number": 5,
       "text": [
        "                      5\n",
        "Fcal_coeff\u22c5M\u0307_Alvi_5\u22c5v "
       ]
      }
     ],
     "prompt_number": 5
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/PNTerms/Flux.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:49bb74fdfad01957864471dcc7fd2e58b4dfbe969dfdc17b6205cbae1082a401"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables_Q.ipynb\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "try: execnotebook(VariablesNotebook)\n",
      "except: execnotebook('Variables_Q.ipynb')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The following `PNCollection` objects will contain all the terms in the different parts of the flux."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Flux_NoSpin = PNCollection()\n",
      "Flux_Spin = PNCollection()\n",
      "Flux_NSTides = PNCollection()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Individual flux terms"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "In this notebook, every term will be multiplied by the following coefficient."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Flux_NoSpin.AddDerivedVariable('Fcal_coeff', frac(32,5)*nu**2*v**10)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Note that fractions need to be entered as, e.g., `frac(32,5)` so that they are not converted to finite-precision decimals."
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The nonspinning flux terms are complete to 3.5pN order.  These terms are given by Eq. (231) of [Blanchet (2006)](http://www.livingreviews.org/lrr-2006-4).\n",
      "\n",
      "The higher-order terms are only known in the EMRI limit.  These terms are given in Appendix A of [Fujita (2012)](http://arxiv.org/abs/1211.5535v1).  He computed them up to 22pN.  That seems like overkill, so we'll just go up to 6pN."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Flux_NoSpin.AddDerivedConstant('Fcal_0', 1)\n",
      "# Fcal_1 is 0\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_2', -frac(1247,336) - frac(35,12)*nu)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_3', 4*pi)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_4', -frac(44711,9072) + frac(9271,504)*nu + frac(65,18)*nu**2)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_5', (-frac(8191,672) - frac(583,24)*nu)*pi)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_6',\n",
      "    frac(6643739519,69854400) + frac(16,3)*pi**2 - EulerGamma*frac(1712,105) - frac(1712,105)*ln(4)\n",
      "    + (-frac(134543,7776) + frac(41,48)*pi**2)*nu - frac(94403,3024)*nu**2 - frac(775,324)*nu**3)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_lnv_6', - frac(1712,105))\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_7', (-frac(16285,504) + frac(214745,1728)*nu + frac(193385,3024)*nu**2)*pi)\n",
      "\n",
      "# The following are only partially known\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_8',\n",
      "    - 1369*pi**2/126 - frac(323105549467,3178375200) - 47385*log(3)/1568 + 232597*EulerGamma/4410 + 39931*log(2)/294)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_lnv_8', frac(232597,4410))\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_9',\n",
      "    - 13696*pi*log(2)/105 - 6848*EulerGamma*pi/105 + 265978667519*pi/745113600)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_lnv_9', -6848*pi/105)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_10',\n",
      "    - frac(2500861660823683,2831932303200) - 424223*pi**2/6804 - 83217611*log(2)/1122660\n",
      "    + 916628467*EulerGamma/7858620 + 47385*log(3)/196)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_lnv_10', frac(916628467,7858620))\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_11',\n",
      "    - 142155*pi*log(3)/784 + 8399309750401*pi/101708006400 + 177293*EulerGamma*pi/1176 + 8521283*pi*log(2)/17640)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_lnv_11', 177293*pi/1176)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_12',\n",
      "    - 271272899815409*log(2)/157329572400\n",
      "    - 54784*pi**2*log(2)/315 - 246137536815857*EulerGamma/157329572400 - 437114506833*log(3)/789268480 - 256*pi**4/45\n",
      "    - 27392*EulerGamma*pi**2/315 - 27392*zeta(3)/105 - 37744140625*log(5)/260941824 + 1465472*EulerGamma**2/11025\n",
      "    + 5861888*EulerGamma*log(2)/11025 + 5861888*log(2)**2/11025 + frac(2067586193789233570693,602387400044430000)\n",
      "    + 3803225263*pi**2/10478160)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_lnv_12',\n",
      "    - frac(246137536815857,157329572400) - 27392*pi**2/315\n",
      "    + 2930944*EulerGamma/11025 + 5861888*log(2)/11025)\n",
      "Flux_NoSpin.AddDerivedConstant('Fcal_lnv2_12', frac(1465472,11025))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The spin-squared terms (by which I mean both spin-spin and spin-orbit squared terms) in the flux are known only at 2pN order (from [Kidder (1995)](http://link.aps.org/doi/10.1103/PhysRevD.52.821) and [Will and Wiseman (1996)](http://link.aps.org/doi/10.1103/PhysRevD.54.4813)).  They are most conveniently given in Eq. (C10) of [Arun et al.](http://arxiv.org/abs/0810.5336v3)"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Flux_Spin.AddDerivedVariable('Fcal_SQ_4', horner( (\n",
      "    (frac(287,96) + nu/24)*(chi_s_ell)**2 - (frac(89,96) + frac(7,24)*nu)*(chi1chi1+2*chi1chi2+chi2chi2)/4\n",
      "    + (frac(287,96) - 12*nu)*(chi_a_ell)**2 + (-frac(89,96) + 4*nu)*(chi1chi1-2*chi1chi2+chi2chi2)/4\n",
      "    + frac(287,48)*delta*chi_s_ell*chi_a_ell\n",
      "    - frac(89,48)*delta*(chi1chi1-chi2chi2)/4) .expand().simplify()))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The spin-orbit terms in the flux are now known to 4.0pN.  These terms come from Eq. (4.9) of [Marsat et al. (2013)](http://arxiv.org/abs/1307.6793v1):"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Flux_Spin.AddDerivedVariable('Fcal_SO_3', (-4*S_ell - frac(5,4)*delta*Sigma_ell)/M**2)\n",
      "# Fcal_SO_4 is 0\n",
      "Flux_Spin.AddDerivedVariable('Fcal_SO_5',\n",
      "    ((-frac(9,2)+frac(272,9)*nu)*S_ell + (-frac(13,16)+frac(43,4)*nu)*delta*Sigma_ell)/M**2)\n",
      "Flux_Spin.AddDerivedVariable('Fcal_SO_6', ((-16*pi)*S_ell + (-frac(31,6)*pi)*delta*Sigma_ell)/M**2)\n",
      "Flux_Spin.AddDerivedVariable('Fcal_SO_7', ((frac(476645,6804)+frac(6172,189)*nu-frac(2810,27)*nu**2)*S_ell\n",
      "    + (frac(9535,336)+frac(1849,126)*nu-frac(1501,36)*nu**2)*delta*Sigma_ell)/M**2)\n",
      "Flux_Spin.AddDerivedVariable('Fcal_SO_8', ((-frac(3485,96)+frac(13879,72)*nu)*pi*S_ell\n",
      "    + (-frac(7163,672)+frac(130583,2016)*nu)*pi*delta*Sigma_ell)/M**2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The tidal-coupling terms come in to the energy at relative 5pN order, and are known partially at 6pN order.\n",
      "\n",
      "These terms come from Eq. (3.6) of [Vines et al. (2011)](http://prd.aps.org/abstract/PRD/v83/i8/e084051).  Note their unusual convention for mass ratios, where $\\chi_1 = m_1/m$ in their notation; in particular, $\\chi$ is not a spin parameter.  Also note that $\\hat{\\lambda} = \\lambda_2 v^{10}/(m_1+m_2)^5$, and we need to add the coupling terms again with $1 \\leftrightarrow 2$.  Finally, note the normalization difference, where a different overall factor is used, leading to a sign difference."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Flux_NSTides.AddDerivedConstant('Fcal_NSTides_10', ((12-18*M/M2)*lambda2 + (12-18*M/M1)*lambda1)/M**5)\n",
      "# Fcal_NSTides_11 is 0\n",
      "Flux_NSTides.AddDerivedConstant('Fcal_NSTides_12',\n",
      "    ((704+1803*M2/M-4501*(M2/M)**2+2170*(M2/M)**3)*lambda2/(28*M2/M)\n",
      "     + (704+1803*M1/M-4501*(M1/M)**2+2170*(M1/M)**3)*lambda1/(28*M1/M))/M**5)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Collected flux terms"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def FluxExpression(FluxTerms=[Flux_NoSpin, Flux_Spin], PNOrder=frac(7,2)):\n",
      "    # We have to play some tricks with the log terms so that `horner` works\n",
      "    def logterm(key,val):\n",
      "        if 'lnv2' in val:\n",
      "            return logv**2\n",
      "        if 'lnv' in val:\n",
      "            return logv\n",
      "        else:\n",
      "            return 1\n",
      "    return Fcal_coeff*horner(sum([key*(v**n)*logterm(key,val)\n",
      "                                  for Terms in FluxTerms\n",
      "                                  for n in range(2*PNOrder+1)\n",
      "                                  for key,val in Terms.items()\n",
      "                                  if val.endswith('_{0}'.format(n))])).subs(logv, ln(v))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# display(FluxExpression())"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$Fcal_{coeff} \\left(Fcal_{0} + v^{2} \\left(Fcal_{2} + v \\left(Fcal_{3} + Fcal_{SO 3} + v \\left(Fcal_{4} + Fcal_{SQ 4} + v \\left(Fcal_{5} + Fcal_{SO 5} + v \\left(Fcal_{6} + Fcal_{SO 6} + Fcal_{lnv 6} \\log{\\left (v \\right )} + v \\left(Fcal_{7} + Fcal_{SO 7}\\right)\\right)\\right)\\right)\\right)\\right)\\right)$$"
       ],
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAABccAAAAcBAMAAABWhRpbAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\n",
       "text": [
        "           \u239b         2                                                        \n",
        "Fcal_coeff\u22c5\u239dFcal\u2080 + v \u22c5(Fcal\u2082 + v\u22c5(Fcal\u2083 + Fcal_SO_3 + v\u22c5(Fcal\u2084 + Fcal_SQ_4 + \n",
        "\n",
        "                                                                              \n",
        "v\u22c5(Fcal\u2085 + Fcal_SO_5 + v\u22c5(Fcal\u2086 + Fcal_SO_6 + Fcal_lnv_6\u22c5log(v) + v\u22c5(Fcal\u2087 + F\n",
        "\n",
        "              \u239e\n",
        "cal_SO_7))))))\u23a0"
       ]
      }
     ],
     "prompt_number": 9
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/PNTerms/OrbitalEvolution.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:a9f2d4b19dfdd583963ef391fcbcbe1806959b8015876d7b7b518b15a81b3fff"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This notebook collects algorithms for evolving or evaluating (in nonprecessing cases) the orbital evolution of the PN system.  The primary approximants are denoted TaylorT$n$ for $n \\in [1,5]$.  \"Taylor\" means that they are Taylor series (as opposed to Pad\u00e9), \"T\" means that they are in the time domain (as opposed to frequency), and $n$ just numbers the order in which they were established in the literature.  The other important approximant is TaylorF2, which is based on TaylorT2, but is in the frequency domain."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables_Q.ipynb\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "import pickle\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "try:\n",
      "    UseQuaternions\n",
      "    VariablesNotebook = 'Variables_Q.ipynb' if UseQuaternions else 'Variables_Q.ipynb'\n",
      "except:\n",
      "    UseQuaternions = False\n",
      "    VariablesNotebook = 'Variables_Q.ipynb'\n",
      "execnotebook(VariablesNotebook)\n",
      "from Utilities import CodeOutput"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Here, we set the PN order, if it is not already set.  This will be used in numerous places below.  This is the exponent of the largest power of $x$, or half the exponent of the largest power of $v$ that will appear beyond leading orders in the various quantities.  Note that, because of python's convention that intervals are half-open at the end, most occurrences of `PNOrbitalEvolutionOrder` in the code will have 1 added to them; the actual value of `PNOrbitalEvolutionOrder` will be what we normally expect."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "if 'PNOrbitalEvolutionOrder' not in globals():\n",
      "    PNOrbitalEvolutionOrder = frac(7,2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "TaylorT1, TaylorT4, and TaylorT5*"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "These very similar approximants are the simplest in construction, and most widely applicable.  In particular, they can both be applied to precessing systems.  Each gives rise to the same system of ODEs that need to be integrated in time, except that the right-hand side for $dv/dt$ is expanded as a series in $v$ and truncated for TaylorT4.  TaylorT5 extends that simply.\n",
      "\n",
      "\n",
      "***** The version of TaylorT5 output below is slightly different from the one introduced by Ajith.  He further solved analytically for the orbital phase $\\Phi$ in terms of $v$.  This doesn't appear to be possible in the precessing case, since terms such as $\\vec{\\Sigma} \\cdot \\hat{L}_{\\text{N}}$ now vary with $v$ in nontrivial ways; I believe uses of T5 for precessing systems assume that such terms are constant.  Besides, we have 11 variables to integrate in addition to $\\Phi$, so it's not much extra burden to integrate it too.  For nonprecessing systems, similar code could be generated for the non-precessing case using Ajith's solution for $\\Phi$; the value of `y[1]` would have to be reset explicitly at the top of the `TaylorT4RHS` function emitted below."
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "First, we collect the various expressions from other notebooks:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "execnotebook('BindingEnergy.ipynb')\n",
      "execnotebook('EnergyAbsorption.ipynb')\n",
      "execnotebook('Precession.ipynb')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Next, we calculate the expansions needed for TaylorT4 and T5.  These will be the right-hand sides in our evolution equations for $dv/dt$.  TaylorT1 simply numerically evaluates a ratio of the terms imported above"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Read in the high-order series expansion of a ratio of polynomials\n",
      "p_Ratio = pickle.load(file('PolynomialRatios/PolynomialRatioSeries_Order{0}.dat'.format(2*PNOrbitalEvolutionOrder+1)))\n",
      "p_Ratio = p_Ratio.removeO().subs('PolynomialVariable',v)\n",
      "\n",
      "# Evaluate the flux, energy, and derivative of energy\n",
      "FluxTerms = [Flux_NoSpin, Flux_Spin]\n",
      "BindingEnergyTerms = [BindingEnergy_NoSpin, BindingEnergy_Spin]\n",
      "for Term in FluxTerms:\n",
      "    PNVariables.update(Term)\n",
      "for Term in BindingEnergyTerms:\n",
      "    PNVariables.update(Term)\n",
      "Flux = FluxExpression(FluxTerms, PNOrbitalEvolutionOrder)\n",
      "Energy = BindingEnergyExpression(BindingEnergyTerms, PNOrbitalEvolutionOrder)\n",
      "dEdv = BindingEnergyDerivativeExpression(BindingEnergyTerms, PNOrbitalEvolutionOrder)\n",
      "\n",
      "# Evaluate the energy absorption by the BHs, and make substitutions so that the Horner form is nice\n",
      "AbsorptionTerms = [AlviTerms]\n",
      "for Term in AbsorptionTerms:\n",
      "    PNVariables.update(Term)\n",
      "Absorption = AbsorptionExpression(AbsorptionTerms, PNOrbitalEvolutionOrder)\n",
      "\n",
      "# Treat remaining log(v) terms as constants, for Taylor expansions and efficient numerical evaluation\n",
      "Flux = Flux.subs(log(v), logv)\n",
      "Energy = Energy.subs(log(v), logv)\n",
      "dEdv = dEdv.subs(log(v), logv)\n",
      "Absorption = Absorption.subs(log(v), logv)\n",
      "\n",
      "# Get the series expansions for the numerators and denominators\n",
      "FluxSeries = series(- (Flux + Absorption)/Fcal_coeff, x=v, x0=0, n=2*PNOrbitalEvolutionOrder+1).removeO()\n",
      "dEdvSeries = series(dEdv/(-nu*v/2), x=v, x0=0, n=2*PNOrbitalEvolutionOrder+1).removeO()\n",
      "\n",
      "# TaylorT4\n",
      "T4Expressions = PNCollection()\n",
      "NumTerms = {'Num{0}'.format(n): FluxSeries.coeff(v,n=n) for n in range(2*PNOrbitalEvolutionOrder+1)}\n",
      "DenTerms = {'Den{0}'.format(n): dEdvSeries.coeff(v,n=n) for n in range(2*PNOrbitalEvolutionOrder+1)}\n",
      "T4Expressions.AddDerivedConstant('dvdt_T4', (Fcal_coeff/(-nu*v/2))*\\\n",
      "    horner(sum([v**n*horner(N(p_Ratio.coeff(v,n=n).subs(dict(NumTerms.items() + DenTerms.items()))))\n",
      "                for n in range(2*PNOrbitalEvolutionOrder+1)])))\n",
      "\n",
      "# TaylorT5\n",
      "T5Expressions = PNCollection()\n",
      "NumTerms = {'Num{0}'.format(n): dEdvSeries.coeff(v,n=n) for n in range(2*PNOrbitalEvolutionOrder+1)}\n",
      "DenTerms = {'Den{0}'.format(n): FluxSeries.coeff(v,n=n) for n in range(2*PNOrbitalEvolutionOrder+1)}\n",
      "T5Expressions.AddDerivedConstant('dtdv', ((-nu*v/2)/Fcal_coeff)*\\\n",
      "    horner(sum([v**n*horner(N(p_Ratio.coeff(v,n=n).subs(dict(NumTerms.items() + DenTerms.items()))))\n",
      "                for n in range(2*PNOrbitalEvolutionOrder+1)])))\n",
      "T5Expressions.AddDerivedConstant('dvdt_T5', 1.0/dtdv)\n",
      "\n",
      "# TaylorT1 just gets some substitutions for efficiency\n",
      "T1Expressions = PNCollection()\n",
      "T1Expressions.AddDerivedConstant('Flux', Flux.subs(Pow(nu,3), nu__3).subs(Pow(nu,2), nu__2))\n",
      "T1Expressions.AddDerivedConstant('dEdv', dEdv.subs(Pow(nu,3), nu__3).subs(Pow(nu,2), nu__2))\n",
      "T1Expressions.AddDerivedConstant('Absorption', Absorption.subs(Pow(nu,3), nu__3).subs(Pow(nu,2), nu__2))\n",
      "T1Expressions.AddDerivedConstant('dvdt_T1', - (Flux + Absorption) / dEdv)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "WARNING: Absorption term in EnergyAbsorption.ipynb temporarily disabled.\n"
       ]
      }
     ],
     "prompt_number": 4
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Now, the precession terms:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "PrecessionVelocities = PNCollection()\n",
      "\n",
      "PrecessionVelocities.AddDerivedVariable('OmegaVec_chiVec_1',\n",
      "                                        Precession_chiVec1Expression(PNOrbitalEvolutionOrder),\n",
      "                                        datatype=ellHat.datatype)\n",
      "PrecessionVelocities.AddDerivedVariable('OmegaVec_chiVec_2',\n",
      "                                        Precession_chiVec2Expression(PNOrbitalEvolutionOrder),\n",
      "                                        datatype=ellHat.datatype)\n",
      "PrecessionVelocities.AddDerivedVariable(('OmegaVec' if UseQuaternions else 'OmegaVec_ellHat'),\n",
      "                                        Precession_ellHatExpression(PNOrbitalEvolutionOrder)*nHat\n",
      "                                        + ((v**3/M)*ellHat if UseQuaternions else 0),\n",
      "                                        datatype=nHat.datatype)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "CodeConstructor = CodeOutput.CodeConstructor(PNVariables, T1Expressions)\n",
      "for Terms in BindingEnergyTerms+FluxTerms+[AlviTerms]+[Precession_ellHat, Precession_chiVec1, Precession_chiVec2]:\n",
      "    CodeConstructor.AddDependencies(Terms)\n",
      "CodeConstructor.AddDependencies(PrecessionVelocities)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "TaylorT2 and TaylorT3"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "These two approximants are also closely related to each other.  I believe they are only possible for nonprecessing systems."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "TaylorF2"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Like the `TaylorT2` approximant, I think this approximant is only possible for nonprecessing systems."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioCalculator.py <==
#! /usr/bin/env ipython

import sys
import pickle
import sympy

ip = get_ipython()

for order in [int(o) for o in sys.argv[1:]]:
    print("Calculating with polynomials to order {0}".format(order))
    Num = sympy.var('Num:{0}'.format(order), real=True)
    Den = sympy.var('Den:{0}'.format(order), real=True)
    PolynomialVariable = sympy.Symbol('PolynomialVariable', real=True)
    p_Num = sum(Num[i]*PolynomialVariable**i for i in range(order))
    p_Den = sum(Den[i]*PolynomialVariable**i for i in range(order))
    ip.magic("time p_Ratio = sympy.series(p_Num/p_Den,x=PolynomialVariable,x0=0,n=order)")
    pickle.dump(p_Ratio, file('PolynomialRatioSeries_Order{0}.dat'.format(order),'w'))

# Load later, in a different python session, with:
# p_Ratio = pickle.load(file('PolynomialRatioSeries_Order{0}.dat'.format(order)))


==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order1.dat <==
csympy.core.mul
Mul
p0
(csympy.core.symbol
Symbol
p1
(S'Num0'
p2
tp3
Rp4
(dp5
S'_assumptions'
p6
ccopy_reg
_reconstructor
p7
(csympy.core.assumptions
StdFactKB
p8
c__builtin__
dict
p9
(dp10
S'real'
p11
I01
sS'commutative'
p12
I01
sS'positive'
p13
NsS'negative'
p14
NsS'zero'
p15
NsS'complex'
p16
I01
sS'hermitian'
p17
I01
sS'imaginary'
p18
I00
stp19
Rp20
sbcsympy.core.power
Pow
p21
(g1
(S'Den0'
p22
tp23
Rp24
(dp25
g6
g7
(g8
g9
(dp26
g11
I01
sg18
I00
sg16
I01
sg17
I01
sg12
I01
stp27
Rp28
sbcsympy.core.numbers
NegativeOne
p29
(tRp30
(dp31
btp32
Rp33
(dp34
btp35
Rp36
(dp37
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order10.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bg1
(g34
(g5
g67
(I7
tp83
Rp84
(dp85
btp86
Rp87
(dp88
bg0
(g1
(g44
g2
(S'Den4'
p89
tp90
Rp91
(dp92
g7
g8
(g9
g10
(dp93
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp94
Rp95
sbg2
(S'Num3'
p96
tp97
Rp98
(dp99
g7
g8
(g9
g10
(dp100
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp101
Rp102
sbg72
tp103
Rp104
(dp105
bg1
(g67
(I2
tp106
Rp107
(dp108
bg54
g2
(S'Den6'
p109
tp110
Rp111
(dp112
g7
g8
(g9
g10
(dp113
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp114
Rp115
sbg62
g34
(g37
g67
(I-3
tp116
Rp117
(dp118
btp119
Rp120
(dp121
btp122
Rp123
(dp124
bg1
(g44
g2
(S'Den2'
p125
tp126
Rp127
(dp128
g7
g8
(g9
g10
(dp129
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp130
Rp131
sbg2
(S'Num5'
p132
tp133
Rp134
(dp135
g7
g8
(g9
g10
(dp136
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp137
Rp138
sbg72
tp139
Rp140
(dp141
bg1
(g29
g34
(g37
g67
(I-7
tp142
Rp143
(dp144
btp145
Rp146
(dp147
bg34
(g54
g67
(I6
tp148
Rp149
(dp150
btp151
Rp152
(dp153
btp154
Rp155
(dp156
bg1
(g44
g2
(S'Den3'
p157
tp158
Rp159
(dp160
g7
g8
(g9
g10
(dp161
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp162
Rp163
sbg2
(S'Num4'
p164
tp165
Rp166
(dp167
g7
g8
(g9
g10
(dp168
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp169
Rp170
sbg72
tp171
Rp172
(dp173
bg1
(g67
(I4
tp174
Rp175
(dp176
bg159
g29
g34
(g37
g67
(I-5
tp177
Rp178
(dp179
btp180
Rp181
(dp182
bg34
(g54
g67
(I3
tp183
Rp184
(dp185
btp186
Rp187
(dp188
btp189
Rp190
(dp191
bg1
(g44
g2
(S'Num2'
p192
tp193
Rp194
(dp195
g7
g8
(g9
g10
(dp196
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp197
Rp198
sbg34
(g37
g67
(I-6
tp199
Rp200
(dp201
btp202
Rp203
(dp204
bg34
(g54
g67
(I5
tp205
Rp206
(dp207
btp208
Rp209
(dp210
btp211
Rp212
(dp213
bg1
(g107
g127
g91
g29
g120
tp214
Rp215
(dp216
bg1
(g44
g54
g2
(S'Num6'
p217
tp218
Rp219
(dp220
g7
g8
(g9
g10
(dp221
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp222
Rp223
sbg72
tp224
Rp225
(dp226
bg1
(g149
g127
g62
g146
g209
tp227
Rp228
(dp229
bg1
(g44
g62
g34
(g37
g67
(I-8
tp230
Rp231
(dp232
btp233
Rp234
(dp235
bg34
(g54
g84
tp236
Rp237
(dp238
btp239
Rp240
(dp241
bg1
(g117
g127
g98
g34
(g37
g67
(I-4
tp242
Rp243
(dp244
btp245
Rp246
(dp247
bg34
(g54
g107
tp248
Rp249
(dp250
btp251
Rp252
(dp253
bg1
(g67
(I-10
tp254
Rp255
(dp256
bg62
g203
g187
g34
(g127
g107
tp257
Rp258
(dp259
btp260
Rp261
(dp262
bg1
(g134
g120
g249
tp263
Rp264
(dp265
bg1
(g29
g120
g34
(g159
g107
tp266
Rp267
(dp268
btp269
Rp270
(dp271
bg1
(g107
g159
g91
g62
g120
tp272
Rp273
(dp274
bg1
(g44
g111
g29
g72
tp275
Rp276
(dp277
bg1
(g175
g91
g62
g181
g187
tp278
Rp279
(dp280
bg1
(g44
g2
(S'Den5'
p281
tp282
Rp283
(dp284
g7
g8
(g9
g10
(dp285
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp286
Rp287
sbg194
g72
tp288
Rp289
(dp290
bg1
(g200
g54
g127
g159
g29
g246
tp291
Rp292
(dp293
bg1
(g117
g159
g194
g246
g249
tp294
Rp295
(dp296
bg1
(g2
(S'Num7'
p297
tp298
Rp299
(dp300
g7
g8
(g9
g10
(dp301
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp302
Rp303
sbg47
tp304
Rp305
(dp306
bg1
(g149
g29
g181
g249
g258
tp307
Rp308
(dp309
bg1
(g44
g166
g246
g187
tp310
Rp311
(dp312
bg1
(g67
(I12
tp313
Rp314
(dp315
bg127
g159
g62
g181
g249
tp316
Rp317
(dp318
bg1
(g107
g54
g91
g194
g120
tp319
Rp320
(dp321
bg1
(g117
g283
g62
g246
g249
tp322
Rp323
(dp324
bg1
(g117
g91
g29
g246
g249
tp325
Rp326
(dp327
bg1
(g107
g54
g283
g29
g120
tp328
Rp329
(dp330
bg1
(g178
g127
g29
g203
g34
(g54
g175
tp331
Rp332
(dp333
btp334
Rp335
(dp336
bg1
(g98
g181
g332
tp337
Rp338
(dp339
bg1
(g117
g159
g62
g246
g258
tp340
Rp341
(dp342
bg1
(g200
g54
g127
g91
g62
g246
tp343
Rp344
(dp345
bg1
(g107
g54
g159
g98
g120
tp346
Rp347
(dp348
bg1
(g107
g127
g159
g194
g120
tp349
Rp350
(dp351
bg1
(g98
g120
g258
tp352
Rp353
(dp354
bg1
(g178
g159
g62
g203
g332
tp355
Rp356
(dp357
bg1
(g44
g2
(S'Den7'
p358
tp359
Rp360
(dp361
g7
g8
(g9
g10
(dp362
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp363
Rp364
sbg62
g72
tp365
Rp366
(dp367
bg1
(g175
g127
g194
g181
g187
tp368
Rp369
(dp370
bg1
(g175
g54
g62
g181
g34
(g127
g184
tp371
Rp372
(dp373
btp374
Rp375
(dp376
bg1
(g107
g127
g283
g62
g120
tp377
Rp378
(dp379
bg1
(g117
g54
g62
g246
g267
tp380
Rp381
(dp382
bg1
(g44
g29
g246
g372
tp383
Rp384
(dp385
bg1
(g117
g54
g194
g246
g258
tp386
Rp387
(dp388
bg1
(g107
g54
g127
g166
g120
tp389
Rp390
(dp391
btp392
Rp393
(dp394
btp395
Rp396
(dp397
bg1
(g34
(g5
g206
tp398
Rp399
(dp400
bg0
(g1
(g134
g47
tp401
Rp402
(dp403
bg1
(g98
g120
g249
tp404
Rp405
(dp406
bg1
(g44
g194
g246
g187
tp407
Rp408
(dp409
bg1
(g107
g127
g159
g62
g120
tp410
Rp411
(dp412
bg1
(g117
g127
g29
g246
g249
tp413
Rp414
(dp415
bg1
(g44
g127
g98
g72
tp416
Rp417
(dp418
bg1
(g44
g159
g194
g72
tp419
Rp420
(dp421
bg1
(g29
g181
g332
tp422
Rp423
(dp424
bg1
(g117
g54
g62
g246
g258
tp425
Rp426
(dp427
bg1
(g175
g127
g62
g181
g187
tp428
Rp429
(dp430
bg1
(g107
g54
g127
g194
g120
tp431
Rp432
(dp433
bg1
(g44
g91
g29
g72
tp434
Rp435
(dp436
bg1
(g44
g54
g166
g72
tp437
Rp438
(dp439
bg1
(g29
g120
g258
tp440
Rp441
(dp442
bg1
(g117
g159
g62
g246
g249
tp443
Rp444
(dp445
bg1
(g107
g54
g91
g62
g120
tp446
Rp447
(dp448
bg1
(g44
g283
g62
g72
tp449
Rp450
(dp451
bg1
(g107
g54
g159
g29
g120
tp452
Rp453
(dp454
bg1
(g44
g62
g203
g209
tp455
Rp456
(dp457
btp458
Rp459
(dp460
btp461
Rp462
(dp463
bcsympy.series.order
Order
p464
(g34
(g5
g67
(I10
tp465
Rp466
(dp467
btp468
Rp469
(dp470
bg5
tp471
Rp472
(dp473
bg1
(g34
(g5
g184
tp474
Rp475
(dp476
bg0
(g1
(g44
g127
g29
g72
tp477
Rp478
(dp479
bg1
(g44
g54
g194
g72
tp480
Rp481
(dp482
bg1
(g107
g54
g127
g62
g120
tp483
Rp484
(dp485
bg1
(g44
g159
g62
g72
tp486
Rp487
(dp488
bg1
(g29
g120
g249
tp489
Rp490
(dp491
bg1
(g44
g62
g246
g187
tp492
Rp493
(dp494
bg1
(g98
g47
tp495
Rp496
(dp497
btp498
Rp499
(dp500
btp501
Rp502
(dp503
bg1
(g34
(g5
g107
tp504
Rp505
(dp506
bg0
(g1
(g194
g47
tp507
Rp508
(dp509
bg1
(g62
g120
g249
tp510
Rp511
(dp512
bg1
(g44
g127
g62
g72
tp513
Rp514
(dp515
bg1
(g44
g54
g29
g72
tp516
Rp517
(dp518
btp519
Rp520
(dp521
btp522
Rp523
(dp524
bg1
(g34
(g5
g175
tp525
Rp526
(dp527
bg0
(g1
(g44
g91
g62
g72
tp528
Rp529
(dp530
bg1
(g44
g54
g98
g72
tp531
Rp532
(dp533
bg1
(g62
g181
g332
tp534
Rp535
(dp536
bg1
(g117
g127
g62
g246
g249
tp537
Rp538
(dp539
bg1
(g107
g54
g127
g29
g120
tp540
Rp541
(dp542
bg1
(g44
g159
g29
g72
tp543
Rp544
(dp545
bg1
(g166
g47
tp546
Rp547
(dp548
bg1
(g44
g127
g194
g72
tp549
Rp550
(dp551
bg1
(g44
g29
g246
g187
tp552
Rp553
(dp554
bg1
(g62
g120
g258
tp555
Rp556
(dp557
bg1
(g194
g120
g249
tp558
Rp559
(dp560
bg1
(g107
g54
g159
g62
g120
tp561
Rp562
(dp563
btp564
Rp565
(dp566
btp567
Rp568
(dp569
bg1
(g34
(g5
g67
(I8
tp570
Rp571
(dp572
btp573
Rp574
(dp575
bg0
(g1
(g107
g127
g159
g98
g120
tp576
Rp577
(dp578
bg1
(g44
g29
g234
g237
tp579
Rp580
(dp581
bg1
(g44
g134
g246
g187
tp582
Rp583
(dp584
bg1
(g44
g98
g203
g209
tp585
Rp586
(dp587
bg1
(g175
g283
g62
g181
g187
tp588
Rp589
(dp590
bg1
(g314
g127
g91
g62
g181
g249
tp591
Rp592
(dp593
bg1
(g166
g181
g332
tp594
Rp595
(dp596
bg1
(g117
g91
g62
g246
g258
tp597
Rp598
(dp599
bg1
(g44
g111
g194
g72
tp600
Rp601
(dp602
bg1
(g117
g54
g98
g246
g258
tp603
Rp604
(dp605
bg1
(g107
g127
g283
g29
g120
tp606
Rp607
(dp608
bg1
(g107
g54
g283
g194
g120
tp609
Rp610
(dp611
bg1
(g178
g159
g29
g203
g332
tp612
Rp613
(dp614
bg1
(g117
g127
g166
g246
g249
tp615
Rp616
(dp617
bg1
(g178
g127
g194
g203
g332
tp618
Rp619
(dp620
bg1
(g175
g54
g29
g181
g372
tp621
Rp622
(dp623
bg1
(g44
g54
g299
g72
tp624
Rp625
(dp626
bg1
(g44
g360
g29
g72
tp627
Rp628
(dp629
bg1
(g44
g91
g166
g72
tp630
Rp631
(dp632
bg1
(g175
g91
g29
g181
g187
tp633
Rp634
(dp635
bg1
(g67
(I15
tp636
Rp637
(dp638
bg62
g146
g332
g258
tp639
Rp640
(dp641
bg1
(g107
g54
g91
g98
g120
tp642
Rp643
(dp644
bg1
(g107
g159
g283
g62
g120
tp645
Rp646
(dp647
bg1
(g149
g159
g62
g146
g209
tp648
Rp649
(dp650
bg1
(g175
g127
g98
g181
g187
tp651
Rp652
(dp653
bg1
(g62
g34
(g37
g67
(I-9
tp654
Rp655
(dp656
btp657
Rp658
(dp659
bg34
(g54
g571
tp660
Rp661
(dp662
btp663
Rp664
(dp665
bg1
(g255
g29
g203
g187
g258
tp666
Rp667
(dp668
bg1
(g117
g54
g29
g246
g267
tp669
Rp670
(dp671
bg1
(g194
g120
g267
tp672
Rp673
(dp674
bg1
(g200
g54
g127
g159
g194
g246
tp675
Rp676
(dp677
bg1
(g314
g127
g159
g29
g181
g249
tp678
Rp679
(dp680
bg1
(g143
g127
g62
g234
g152
tp681
Rp682
(dp683
bg1
(g200
g54
g159
g91
g62
g246
tp684
Rp685
(dp686
bg1
(g175
g159
g194
g181
g187
tp687
Rp688
(dp689
bg1
(g200
g54
g127
g283
g62
g246
tp690
Rp691
(dp692
bg1
(g166
g120
g258
tp693
Rp694
(dp695
bg1
(g62
g120
g34
(g91
g107
tp696
Rp697
(dp698
btp699
Rp700
(dp701
bg1
(g67
(I-20
tp702
Rp703
(dp704
bg127
g159
g62
g203
g187
tp705
Rp706
(dp707
bg1
(g314
g54
g159
g62
g181
g258
tp708
Rp709
(dp710
bg1
(g107
g54
g127
g134
g120
tp711
Rp712
(dp713
bg1
(g2
(S'Num8'
p714
tp715
Rp716
(dp717
g7
g8
(g9
g10
(dp718
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp719
Rp720
sbg47
tp721
Rp722
(dp723
bg1
(g117
g91
g194
g246
g249
tp724
Rp725
(dp726
bg1
(g117
g159
g29
g246
g258
tp727
Rp728
(dp729
bg1
(g149
g62
g181
g249
g267
tp730
Rp731
(dp732
bg1
(g107
g54
g360
g62
g120
tp733
Rp734
(dp735
bg1
(g178
g91
g62
g203
g332
tp736
Rp737
(dp738
bg1
(g44
g127
g219
g72
tp739
Rp740
(dp741
bg1
(g107
g159
g91
g29
g120
tp742
Rp743
(dp744
bg1
(g200
g54
g127
g91
g29
g246
tp745
Rp746
(dp747
bg1
(g255
g62
g203
g249
g372
tp748
Rp749
(dp750
bg1
(g117
g127
g62
g246
g267
tp751
Rp752
(dp753
bg1
(g107
g127
g111
g62
g120
tp754
Rp755
(dp756
bg1
(g107
g54
g111
g29
g120
tp757
Rp758
(dp759
bg1
(g44
g283
g98
g72
tp760
Rp761
(dp762
bg1
(g117
g283
g29
g246
g249
tp763
Rp764
(dp765
bg1
(g117
g111
g62
g246
g249
tp766
Rp767
(dp768
bg1
(g44
g159
g134
g72
tp769
Rp770
(dp771
bg1
(g44
g2
(S'Den8'
p772
tp773
Rp774
(dp775
g7
g8
(g9
g10
(dp776
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp777
Rp778
sbg62
g72
tp779
Rp780
(dp781
bg1
(g149
g127
g29
g146
g209
tp782
Rp783
(dp784
bg1
(g107
g54
g159
g166
g120
tp785
Rp786
(dp787
bg1
(g194
g146
g152
tp788
Rp789
(dp790
bg1
(g117
g159
g98
g246
g249
tp791
Rp792
(dp793
bg1
(g107
g127
g91
g194
g120
tp794
Rp795
(dp796
bg1
(g44
g194
g246
g372
tp797
Rp798
(dp799
bg1
(g219
g120
g249
tp800
Rp801
(dp802
bg1
(g149
g194
g181
g249
g258
tp803
Rp804
(dp805
bg1
(g62
g181
g34
(g127
g175
tp806
Rp807
(dp808
btp809
Rp810
(dp811
btp812
Rp813
(dp814
btp815
Rp816
(dp817
bg1
(g34
(g5
g67
(I9
tp818
Rp819
(dp820
btp821
Rp822
(dp823
bg0
(g1
(g175
g159
g62
g181
g372
tp824
Rp825
(dp826
bg1
(g175
g159
g98
g181
g187
tp827
Rp828
(dp829
bg1
(g107
g127
g283
g194
g120
tp830
Rp831
(dp832
bg1
(g200
g54
g159
g91
g29
g246
tp833
Rp834
(dp835
bg1
(g117
g360
g62
g246
g249
tp836
Rp837
(dp838
bg1
(g44
g360
g194
g72
tp839
Rp840
(dp841
bg1
(g175
g111
g62
g181
g187
tp842
Rp843
(dp844
bg1
(g134
g120
g258
tp845
Rp846
(dp847
bg1
(g44
g98
g246
g372
tp848
Rp849
(dp850
bg1
(g637
g29
g146
g332
g258
tp851
Rp852
(dp853
bg1
(g117
g127
g134
g246
g249
tp854
Rp855
(dp856
bg1
(g44
g159
g219
g72
tp857
Rp858
(dp859
bg1
(g44
g283
g166
g72
tp860
Rp861
(dp862
bg1
(g314
g127
g159
g194
g181
g249
tp863
Rp864
(dp865
bg1
(g200
g54
g127
g111
g62
g246
tp866
Rp867
(dp868
bg1
(g107
g127
g159
g166
g120
tp869
Rp870
(dp871
bg1
(g314
g127
g91
g29
g181
g249
tp872
Rp873
(dp874
bg1
(g117
g54
g62
g246
g697
tp875
Rp876
(dp877
bg1
(g117
g91
g98
g246
g249
tp878
Rp879
(dp880
bg1
(g117
g283
g194
g246
g249
tp881
Rp882
(dp883
bg1
(g107
g54
g360
g29
g120
tp884
Rp885
(dp886
bg1
(g175
g91
g194
g181
g187
tp887
Rp888
(dp889
bg1
(g44
g111
g98
g72
tp890
Rp891
(dp892
bg1
(g200
g127
g159
g91
g62
g246
tp893
Rp894
(dp895
bg1
(g175
g283
g29
g181
g187
tp896
Rp897
(dp898
bg1
(g703
g127
g159
g29
g203
g187
tp899
Rp900
(dp901
bg1
(g44
g62
g34
(g37
g255
tp902
Rp903
(dp904
bg34
(g54
g819
tp905
Rp906
(dp907
btp908
Rp909
(dp910
bg1
(g134
g181
g332
tp911
Rp912
(dp913
bg1
(g67
(I20
tp914
Rp915
(dp916
bg62
g146
g187
g372
tp917
Rp918
(dp919
bg1
(g314
g54
g159
g29
g181
g258
tp920
Rp921
(dp922
bg1
(g29
g181
g807
tp923
Rp924
(dp925
bg1
(g107
g54
g283
g98
g120
tp926
Rp927
(dp928
bg1
(g44
g219
g246
g187
tp929
Rp930
(dp931
bg1
(g107
g159
g111
g62
g120
tp932
Rp933
(dp934
bg1
(g149
g91
g62
g146
g209
tp935
Rp936
(dp937
bg1
(g178
g283
g62
g203
g332
tp938
Rp939
(dp940
bg1
(g703
g127
g91
g62
g203
g187
tp941
Rp942
(dp943
bg1
(g175
g127
g166
g181
g187
tp944
Rp945
(dp946
bg1
(g107
g127
g111
g29
g120
tp947
Rp948
(dp949
bg1
(g107
g54
g111
g194
g120
tp950
Rp951
(dp952
bg1
(g143
g127
g29
g234
g152
tp953
Rp954
(dp955
bg1
(g299
g120
g249
tp956
Rp957
(dp958
bg1
(g117
g127
g29
g246
g267
tp959
Rp960
(dp961
bg1
(g29
g658
g661
tp962
Rp963
(dp964
bg1
(g98
g146
g152
tp965
Rp966
(dp967
bg1
(g107
g127
g91
g98
g120
tp968
Rp969
(dp970
bg1
(g149
g127
g194
g146
g209
tp971
Rp972
(dp973
bg1
(g44
g2
(S'Den9'
p974
tp975
Rp976
(dp977
g7
g8
(g9
g10
(dp978
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp979
Rp980
sbg62
g72
tp981
Rp982
(dp983
bg1
(g107
g54
g91
g166
g120
tp984
Rp985
(dp986
bg1
(g67
(I30
tp987
Rp988
(dp989
bg127
g159
g62
g146
g332
tp990
Rp991
(dp992
bg1
(g107
g54
g127
g219
g120
tp993
Rp994
(dp995
bg1
(g107
g54
g159
g134
g120
tp996
Rp997
(dp998
bg1
(g117
g159
g166
g246
g249
tp999
Rp1000
(dp1001
bg1
(g117
g91
g29
g246
g258
tp1002
Rp1003
(dp1004
bg1
(g98
g120
g267
tp1005
Rp1006
(dp1007
bg1
(g44
g91
g134
g72
tp1008
Rp1009
(dp1010
bg1
(g255
g29
g203
g249
g372
tp1011
Rp1012
(dp1013
bg1
(g107
g159
g283
g29
g120
tp1014
Rp1015
(dp1016
bg1
(g117
g54
g194
g246
g267
tp1017
Rp1018
(dp1019
bg1
(g149
g98
g181
g249
g258
tp1020
Rp1021
(dp1022
bg1
(g200
g54
g127
g283
g29
g246
tp1023
Rp1024
(dp1025
bg1
(g107
g127
g360
g62
g120
tp1026
Rp1027
(dp1028
bg1
(g67
(I-30
tp1029
Rp1030
(dp1031
bg159
g62
g203
g249
g258
tp1032
Rp1033
(dp1034
bg1
(g44
g194
g234
g237
tp1035
Rp1036
(dp1037
bg1
(g175
g54
g194
g181
g372
tp1038
Rp1039
(dp1040
bg1
(g178
g159
g194
g203
g332
tp1041
Rp1042
(dp1043
bg1
(g178
g91
g29
g203
g332
tp1044
Rp1045
(dp1046
bg1
(g314
g127
g283
g62
g181
g249
tp1047
Rp1048
(dp1049
bg1
(g107
g91
g283
g62
g120
tp1050
Rp1051
(dp1052
bg1
(g149
g29
g181
g249
g267
tp1053
Rp1054
(dp1055
bg1
(g44
g166
g203
g209
tp1056
Rp1057
(dp1058
bg1
(g44
g54
g716
g72
tp1059
Rp1060
(dp1061
bg1
(g107
g54
g774
g62
g120
tp1062
Rp1063
(dp1064
bg1
(g178
g127
g98
g203
g332
tp1065
Rp1066
(dp1067
bg1
(g29
g120
g697
tp1068
Rp1069
(dp1070
bg1
(g67
(I-21
tp1071
Rp1072
(dp1073
bg62
g234
g209
g258
tp1074
Rp1075
(dp1076
bg1
(g314
g159
g91
g62
g181
g249
tp1077
Rp1078
(dp1079
bg1
(g107
g159
g91
g194
g120
tp1080
Rp1081
(dp1082
bg1
(g200
g54
g127
g91
g194
g246
tp1083
Rp1084
(dp1085
bg1
(g117
g159
g194
g246
g258
tp1086
Rp1087
(dp1088
bg1
(g149
g159
g29
g146
g209
tp1089
Rp1090
(dp1091
bg1
(g571
g127
g62
g658
g237
tp1092
Rp1093
(dp1094
bg1
(g44
g62
g246
g34
(g159
g184
tp1095
Rp1096
(dp1097
btp1098
Rp1099
(dp1100
bg1
(g44
g127
g299
g72
tp1101
Rp1102
(dp1103
bg1
(g255
g62
g203
g187
g267
tp1104
Rp1105
(dp1106
bg1
(g2
(S'Num9'
p1107
tp1108
Rp1109
(dp1110
g7
g8
(g9
g10
(dp1111
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp1112
Rp1113
sbg47
tp1114
Rp1115
(dp1116
bg1
(g200
g54
g159
g283
g62
g246
tp1117
Rp1118
(dp1119
bg1
(g117
g111
g29
g246
g249
tp1120
Rp1121
(dp1122
bg1
(g117
g54
g166
g246
g258
tp1123
Rp1124
(dp1125
bg1
(g314
g54
g91
g62
g181
g258
tp1126
Rp1127
(dp1128
bg1
(g117
g283
g62
g246
g258
tp1129
Rp1130
(dp1131
bg1
(g314
g54
g127
g62
g181
g267
tp1132
Rp1133
(dp1134
bg1
(g200
g54
g127
g159
g98
g246
tp1135
Rp1136
(dp1137
bg1
(g178
g54
g62
g203
g807
tp1138
Rp1139
(dp1140
bg1
(g44
g774
g29
g72
tp1141
Rp1142
(dp1143
bg1
(g143
g159
g62
g234
g152
tp1144
Rp1145
(dp1146
bg1
(g255
g194
g203
g187
g258
tp1147
Rp1148
(dp1149
btp1150
Rp1151
(dp1152
btp1153
Rp1154
(dp1155
bg1
(g62
g47
tp1156
Rp1157
(dp1158
bg1
(g34
(g5
g149
tp1159
Rp1160
(dp1161
bg0
(g1
(g175
g127
g29
g181
g187
tp1162
Rp1163
(dp1164
bg1
(g44
g91
g194
g72
tp1165
Rp1166
(dp1167
bg1
(g117
g54
g29
g246
g258
tp1168
Rp1169
(dp1170
bg1
(g117
g91
g62
g246
g249
tp1171
Rp1172
(dp1173
bg1
(g200
g54
g127
g159
g62
g246
tp1174
Rp1175
(dp1176
bg1
(g44
g283
g29
g72
tp1177
Rp1178
(dp1179
bg1
(g117
g127
g194
g246
g249
tp1180
Rp1181
(dp1182
bg1
(g44
g111
g62
g72
tp1183
Rp1184
(dp1185
bg1
(g194
g120
g258
tp1186
Rp1187
(dp1188
bg1
(g44
g29
g203
g209
tp1189
Rp1190
(dp1191
bg1
(g166
g120
g249
tp1192
Rp1193
(dp1194
bg1
(g62
g146
g152
tp1195
Rp1196
(dp1197
bg1
(g107
g127
g91
g62
g120
tp1198
Rp1199
(dp1200
bg1
(g44
g127
g166
g72
tp1201
Rp1202
(dp1203
bg1
(g178
g127
g62
g203
g332
tp1204
Rp1205
(dp1206
bg1
(g117
g159
g29
g246
g249
tp1207
Rp1208
(dp1209
bg1
(g62
g120
g267
tp1210
Rp1211
(dp1212
bg1
(g194
g181
g332
tp1213
Rp1214
(dp1215
bg1
(g107
g54
g283
g62
g120
tp1216
Rp1217
(dp1218
bg1
(g44
g62
g246
g372
tp1219
Rp1220
(dp1221
bg1
(g107
g54
g127
g98
g120
tp1222
Rp1223
(dp1224
bg1
(g219
g47
tp1225
Rp1226
(dp1227
bg1
(g44
g159
g98
g72
tp1228
Rp1229
(dp1230
bg1
(g149
g62
g181
g249
g258
tp1231
Rp1232
(dp1233
bg1
(g107
g127
g159
g29
g120
tp1234
Rp1235
(dp1236
bg1
(g107
g54
g159
g194
g120
tp1237
Rp1238
(dp1239
bg1
(g107
g54
g91
g29
g120
tp1240
Rp1241
(dp1242
bg1
(g44
g98
g246
g187
tp1243
Rp1244
(dp1245
bg1
(g175
g159
g62
g181
g187
tp1246
Rp1247
(dp1248
bg1
(g44
g54
g134
g72
tp1249
Rp1250
(dp1251
btp1252
Rp1253
(dp1254
btp1255
Rp1256
(dp1257
btp1258
Rp1259
(dp1260
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order11.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bg1
(g34
(g5
g67
(I10
tp83
Rp84
(dp85
btp86
Rp87
(dp88
bg0
(g1
(g67
(I2
tp89
Rp90
(dp91
bg2
(S'Den4'
p92
tp93
Rp94
(dp95
g7
g8
(g9
g10
(dp96
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp97
Rp98
sbg2
(S'Den5'
p99
tp100
Rp101
(dp102
g7
g8
(g9
g10
(dp103
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp104
Rp105
sbg29
g34
(g37
g67
(I-3
tp106
Rp107
(dp108
btp109
Rp110
(dp111
btp112
Rp113
(dp114
bg1
(g67
(I12
tp115
Rp116
(dp117
bg2
(S'Den3'
p118
tp119
Rp120
(dp121
g7
g8
(g9
g10
(dp122
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp123
Rp124
sbg94
g29
g34
(g37
g67
(I-5
tp125
Rp126
(dp127
btp128
Rp129
(dp130
bg34
(g54
g90
tp131
Rp132
(dp133
btp134
Rp135
(dp136
bg1
(g67
(I4
tp137
Rp138
(dp139
bg54
g62
g129
g34
(g120
g67
(I3
tp140
Rp141
(dp142
btp143
Rp144
(dp145
btp146
Rp147
(dp148
bg1
(g67
(I-6
tp149
Rp150
(dp151
bg54
g2
(S'Den2'
p152
tp153
Rp154
(dp155
g7
g8
(g9
g10
(dp156
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp157
Rp158
sbg2
(S'Den6'
p159
tp160
Rp161
(dp162
g7
g8
(g9
g10
(dp163
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp164
Rp165
sbg29
g34
(g37
g67
(I-4
tp166
Rp167
(dp168
btp169
Rp170
(dp171
btp172
Rp173
(dp174
bg1
(g44
g154
g2
(S'Num8'
p175
tp176
Rp177
(dp178
g7
g8
(g9
g10
(dp179
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp180
Rp181
sbg72
tp182
Rp183
(dp184
bg1
(g67
(I-35
tp185
Rp186
(dp187
bg62
g34
(g37
g67
(I-8
tp188
Rp189
(dp190
btp191
Rp192
(dp193
bg34
(g54
g138
tp194
Rp195
(dp196
bg34
(g154
g141
tp197
Rp198
(dp199
btp200
Rp201
(dp202
bg1
(g44
g94
g2
(S'Num6'
p203
tp204
Rp205
(dp206
g7
g8
(g9
g10
(dp207
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp208
Rp209
sbg72
tp210
Rp211
(dp212
bg1
(g116
g154
g161
g62
g129
g132
tp213
Rp214
(dp215
bg1
(g67
(I15
tp216
Rp217
(dp218
bg62
g34
(g37
g67
(I-7
tp219
Rp220
(dp221
btp222
Rp223
(dp224
bg195
g34
(g120
g90
tp225
Rp226
(dp227
btp228
Rp229
(dp230
bg1
(g67
(I-30
tp231
Rp232
(dp233
bg94
g62
g34
(g37
g150
tp234
Rp235
(dp236
bg132
g34
(g154
g90
tp237
Rp238
(dp239
btp240
Rp241
(dp242
bg1
(g107
g94
g2
(S'Num2'
p243
tp244
Rp245
(dp246
g7
g8
(g9
g10
(dp247
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp248
Rp249
sbg170
g238
tp250
Rp251
(dp252
bg1
(g67
(I8
tp253
Rp254
(dp255
bg154
g29
g34
(g37
g67
(I-9
tp256
Rp257
(dp258
btp259
Rp260
(dp261
bg34
(g54
g67
(I7
tp262
Rp263
(dp264
btp265
Rp266
(dp267
btp268
Rp269
(dp270
bg1
(g67
(I6
tp271
Rp272
(dp273
bg245
g129
g132
g226
tp274
Rp275
(dp276
bg1
(g44
g101
g2
(S'Num5'
p277
tp278
Rp279
(dp280
g7
g8
(g9
g10
(dp281
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp282
Rp283
sbg72
tp284
Rp285
(dp286
bg1
(g107
g161
g245
g170
g132
tp287
Rp288
(dp289
bg1
(g44
g29
g34
(g37
g67
(I-10
tp290
Rp291
(dp292
btp293
Rp294
(dp295
bg34
(g54
g67
(I9
tp296
Rp297
(dp298
btp299
Rp300
(dp301
btp302
Rp303
(dp304
bg1
(g107
g54
g279
g170
g238
tp305
Rp306
(dp307
bg1
(g107
g101
g29
g170
g238
tp308
Rp309
(dp310
bg1
(g67
(I20
tp311
Rp312
(dp313
bg29
g223
g34
(g54
g141
tp314
Rp315
(dp316
bg198
tp317
Rp318
(dp319
bg1
(g62
g34
(g37
g67
(I-11
tp320
Rp321
(dp322
btp323
Rp324
(dp325
bg34
(g54
g84
tp326
Rp327
(dp328
btp329
Rp330
(dp331
bg1
(g107
g94
g2
(S'Num4'
p332
tp333
Rp334
(dp335
g7
g8
(g9
g10
(dp336
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp337
Rp338
sbg170
g132
tp339
Rp340
(dp341
bg1
(g272
g101
g62
g223
g34
(g54
g67
(I5
tp342
Rp343
(dp344
btp345
Rp346
(dp347
btp348
Rp349
(dp350
bg1
(g126
g154
g334
g235
g195
tp351
Rp352
(dp353
bg1
(g150
g54
g154
g101
g245
g170
tp354
Rp355
(dp356
bg1
(g334
g110
g226
tp357
Rp358
(dp359
bg1
(g44
g62
g235
g34
(g154
g343
tp360
Rp361
(dp362
btp363
Rp364
(dp365
bg1
(g150
g54
g154
g94
g2
(S'Num3'
p366
tp367
Rp368
(dp369
g7
g8
(g9
g10
(dp370
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp371
Rp372
sbg170
tp373
Rp374
(dp375
bg1
(g116
g154
g94
g245
g129
g132
tp376
Rp377
(dp378
bg1
(g44
g161
g334
g72
tp379
Rp380
(dp381
bg1
(g67
(I-20
tp382
Rp383
(dp384
bg120
g94
g62
g235
g315
tp385
Rp386
(dp387
bg1
(g272
g94
g29
g223
g346
tp388
Rp389
(dp390
bg1
(g107
g161
g62
g170
g238
tp391
Rp392
(dp393
bg1
(g90
g154
g101
g368
g110
tp394
Rp395
(dp396
bg1
(g107
g54
g368
g170
g226
tp397
Rp398
(dp399
bg1
(g90
g54
g2
(S'Den7'
p400
tp401
Rp402
(dp403
g7
g8
(g9
g10
(dp404
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp405
Rp406
sbg245
g110
tp407
Rp408
(dp409
bg1
(g67
(I-42
tp410
Rp411
(dp412
bg154
g120
g62
g192
g346
tp413
Rp414
(dp415
bg1
(g272
g120
g245
g223
g346
tp416
Rp417
(dp418
bg1
(g90
g120
g94
g368
g110
tp419
Rp420
(dp421
bg1
(g272
g62
g129
g238
g226
tp422
Rp423
(dp424
bg1
(g150
g54
g154
g120
g334
g170
tp425
Rp426
(dp427
bg1
(g272
g62
g129
g132
g34
(g94
g90
tp428
Rp429
(dp430
btp431
Rp432
(dp433
bg1
(g90
g54
g2
(S'Den9'
p434
tp435
Rp436
(dp437
g7
g8
(g9
g10
(dp438
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp439
Rp440
sbg62
g110
tp441
Rp442
(dp443
bg1
(g217
g245
g223
g195
g238
tp444
Rp445
(dp446
bg1
(g245
g129
g34
(g154
g138
tp447
Rp448
(dp449
btp450
Rp451
(dp452
bg1
(g220
g154
g245
g192
g34
(g54
g272
tp453
Rp454
(dp455
btp456
Rp457
(dp458
bg1
(g254
g120
g62
g260
g266
tp459
Rp460
(dp461
bg1
(g44
g402
g368
g72
tp462
Rp463
(dp464
bg1
(g62
g110
g34
(g101
g90
tp465
Rp466
(dp467
btp468
Rp469
(dp470
bg1
(g90
g154
g402
g29
g110
tp471
Rp472
(dp473
bg1
(g257
g154
g62
g294
g34
(g54
g254
tp474
Rp475
(dp476
btp477
Rp478
(dp479
bg1
(g272
g334
g129
g132
g238
tp480
Rp481
(dp482
bg1
(g90
g94
g161
g62
g110
tp483
Rp484
(dp485
bg1
(g138
g402
g62
g129
g315
tp486
Rp487
(dp488
bg1
(g67
(I-21
tp489
Rp490
(dp491
bg29
g192
g346
g238
tp492
Rp493
(dp494
bg1
(g2
(S'Num10'
p495
tp496
Rp497
(dp498
g7
g8
(g9
g10
(dp499
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp500
Rp501
sbg47
tp502
Rp503
(dp504
bg1
(g383
g154
g94
g29
g235
g315
tp505
Rp506
(dp507
bg1
(g44
g2
(S'Num7'
p508
tp509
Rp510
(dp511
g7
g8
(g9
g10
(dp512
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp513
Rp514
sbg170
g315
tp515
Rp516
(dp517
bg1
(g116
g54
g120
g245
g129
g238
tp518
Rp519
(dp520
bg1
(g220
g94
g62
g192
g454
tp521
Rp522
(dp523
bg1
(g107
g2
(S'Den8'
p524
tp525
Rp526
(dp527
g7
g8
(g9
g10
(dp528
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp529
Rp530
sbg62
g170
g132
tp531
Rp532
(dp533
bg1
(g232
g120
g29
g235
g132
g238
tp534
Rp535
(dp536
bg1
(g67
(I60
tp537
Rp538
(dp539
bg120
g62
g223
g315
g238
tp540
Rp541
(dp542
bg1
(g150
g54
g94
g101
g62
g170
tp543
Rp544
(dp545
bg1
(g291
g245
g235
g132
g198
tp546
Rp547
(dp548
bg1
(g107
g120
g279
g170
g132
tp549
Rp550
(dp551
bg1
(g67
(I30
tp552
Rp553
(dp554
bg154
g94
g62
g223
g195
tp555
Rp556
(dp557
bg1
(g126
g120
g368
g235
g195
tp558
Rp559
(dp560
bg1
(g44
g2
(S'Den10'
p561
tp562
Rp563
(dp564
g7
g8
(g9
g10
(dp565
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp566
Rp567
sbg62
g72
tp568
Rp569
(dp570
bg1
(g90
g154
g120
g279
g110
tp571
Rp572
(dp573
bg1
(g383
g154
g101
g62
g235
g315
tp574
Rp575
(dp576
bg1
(g90
g54
g94
g279
g110
tp577
Rp578
(dp579
bg1
(g90
g54
g161
g368
g110
tp580
Rp581
(dp582
bg1
(g44
g334
g170
g198
tp583
Rp584
(dp585
bg1
(g138
g161
g29
g129
g315
tp586
Rp587
(dp588
bg1
(g90
g120
g101
g245
g110
tp589
Rp590
(dp591
bg1
(g383
g154
g120
g245
g235
g315
tp592
Rp593
(dp594
bg1
(g90
g54
g101
g334
g110
tp595
Rp596
(dp597
bg1
(g116
g154
g120
g368
g129
g132
tp598
Rp599
(dp600
bg1
(g138
g154
g279
g129
g315
tp601
Rp602
(dp603
bg1
(g116
g54
g101
g62
g129
g238
tp604
Rp605
(dp606
bg1
(g44
g279
g235
g346
tp607
Rp608
(dp609
bg1
(g291
g29
g235
g315
g226
tp610
Rp611
(dp612
bg1
(g232
g154
g62
g235
g132
g226
tp613
Rp614
(dp615
bg1
(g126
g94
g245
g235
g195
tp616
Rp617
(dp618
bg1
(g90
g154
g94
g334
g110
tp619
Rp620
(dp621
bg1
(g205
g110
g238
tp622
Rp623
(dp624
bg1
(g116
g154
g101
g29
g129
g132
tp625
Rp626
(dp627
bg1
(g107
g154
g245
g170
g226
tp628
Rp629
(dp630
bg1
(g44
g526
g245
g72
tp631
Rp632
(dp633
bg1
(g116
g54
g94
g29
g129
g238
tp634
Rp635
(dp636
bg1
(g138
g94
g62
g129
g198
tp637
Rp638
(dp639
bg1
(g90
g54
g154
g510
g110
tp640
Rp641
(dp642
bg1
(g67
(I28
tp643
Rp644
(dp645
bg62
g260
g454
g238
tp646
Rp647
(dp648
bg1
(g272
g154
g368
g223
g346
tp649
Rp650
(dp651
bg1
(g107
g101
g368
g170
g132
tp652
Rp653
(dp654
bg1
(g107
g402
g29
g170
g132
tp655
Rp656
(dp657
bg1
(g138
g120
g334
g129
g315
tp658
Rp659
(dp660
bg1
(g90
g120
g161
g29
g110
tp661
Rp662
(dp663
bg1
(g138
g94
g368
g129
g315
tp664
Rp665
(dp666
bg1
(g126
g101
g29
g235
g195
tp667
Rp668
(dp669
bg1
(g107
g154
g205
g170
g132
tp670
Rp671
(dp672
bg1
(g150
g54
g120
g94
g245
g170
tp673
Rp674
(dp675
bg1
(g107
g154
g62
g170
g429
tp676
Rp677
(dp678
bg1
(g90
g120
g402
g62
g110
tp679
Rp680
(dp681
bg1
(g291
g368
g235
g315
g238
tp682
Rp683
(dp684
bg1
(g90
g154
g161
g245
g110
tp685
Rp686
(dp687
bg1
(g245
g110
g429
tp688
Rp689
(dp690
bg1
(g245
g260
g475
tp691
Rp692
(dp693
bg1
(g44
g436
g29
g72
tp694
Rp695
(dp696
bg1
(g150
g54
g120
g101
g29
g170
tp697
Rp698
(dp699
bg1
(g205
g129
g195
tp700
Rp701
(dp702
bg1
(g138
g101
g245
g129
g315
tp703
Rp704
(dp705
bg1
(g107
g54
g29
g170
g429
tp706
Rp707
(dp708
bg1
(g150
g154
g120
g94
g29
g170
tp709
Rp710
(dp711
bg1
(g138
g54
g368
g129
g198
tp712
Rp713
(dp714
bg1
(g150
g54
g120
g161
g62
g170
tp715
Rp716
(dp717
bg1
(g44
g368
g192
g266
tp718
Rp719
(dp720
bg1
(g150
g54
g154
g402
g62
g170
tp721
Rp722
(dp723
bg1
(g44
g29
g170
g144
tp724
Rp725
(dp726
bg1
(g90
g54
g120
g205
g110
tp727
Rp728
(dp729
bg1
(g116
g54
g154
g29
g129
g226
tp730
Rp731
(dp732
bg1
(g90
g54
g526
g29
g110
tp733
Rp734
(dp735
bg1
(g67
(I24
tp736
Rp737
(dp738
bg54
g154
g120
g94
g62
g129
tp739
Rp740
(dp741
bg1
(g150
g154
g120
g101
g62
g170
tp742
Rp743
(dp744
bg1
(g334
g223
g454
tp745
Rp746
(dp747
bg1
(g90
g154
g526
g62
g110
tp748
Rp749
(dp750
bg1
(g138
g120
g29
g129
g198
tp751
Rp752
(dp753
bg1
(g126
g161
g62
g235
g195
tp754
Rp755
(dp756
bg1
(g107
g120
g368
g170
g238
tp757
Rp758
(dp759
bg1
(g44
g120
g510
g72
tp760
Rp761
(dp762
bg1
(g107
g94
g62
g170
g226
tp763
Rp764
(dp765
bg1
(g383
g54
g120
g62
g235
g198
tp766
Rp767
(dp768
bg1
(g126
g54
g29
g235
g448
tp769
Rp770
(dp771
bg1
(g44
g54
g2
(S'Num9'
p772
tp773
Rp774
(dp775
g7
g8
(g9
g10
(dp776
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp777
Rp778
sbg72
tp779
Rp780
(dp781
bg1
(g553
g154
g120
g29
g223
g195
tp782
Rp783
(dp784
bg1
(g177
g110
g132
tp785
Rp786
(dp787
bg1
(g217
g62
g223
g132
g448
tp788
Rp789
(dp790
bg1
(g116
g120
g101
g62
g129
g132
tp791
Rp792
(dp793
bg1
(g220
g120
g29
g192
g454
tp794
Rp795
(dp796
btp797
Rp798
(dp799
btp800
Rp801
(dp802
bcsympy.series.order
Order
p803
(g34
(g5
g67
(I11
tp804
Rp805
(dp806
btp807
Rp808
(dp809
bg5
tp810
Rp811
(dp812
bg1
(g34
(g5
g263
tp813
Rp814
(dp815
bg0
(g1
(g44
g94
g368
g72
tp816
Rp817
(dp818
bg1
(g90
g54
g161
g62
g110
tp819
Rp820
(dp821
bg1
(g44
g154
g279
g72
tp822
Rp823
(dp824
bg1
(g29
g223
g454
tp825
Rp826
(dp827
bg1
(g44
g120
g334
g72
tp828
Rp829
(dp830
bg1
(g138
g120
g29
g129
g315
tp831
Rp832
(dp833
bg1
(g44
g245
g235
g346
tp834
Rp835
(dp836
bg1
(g90
g154
g94
g29
g110
tp837
Rp838
(dp839
bg1
(g44
g54
g205
g72
tp840
Rp841
(dp842
bg1
(g272
g154
g62
g223
g346
tp843
Rp844
(dp845
bg1
(g44
g62
g192
g266
tp846
Rp847
(dp848
bg1
(g107
g154
g368
g170
g132
tp849
Rp850
(dp851
bg1
(g291
g62
g235
g315
g238
tp852
Rp853
(dp854
bg1
(g279
g110
g132
tp855
Rp856
(dp857
bg1
(g29
g110
g226
tp858
Rp859
(dp860
bg1
(g90
g120
g94
g62
g110
tp861
Rp862
(dp863
bg1
(g44
g161
g29
g72
tp864
Rp865
(dp866
bg1
(g138
g94
g62
g129
g315
tp867
Rp868
(dp869
bg1
(g44
g101
g245
g72
tp870
Rp871
(dp872
bg1
(g150
g54
g154
g120
g29
g170
tp873
Rp874
(dp875
bg1
(g107
g120
g245
g170
g132
tp876
Rp877
(dp878
bg1
(g510
g47
tp879
Rp880
(dp881
bg1
(g272
g29
g129
g132
g238
tp882
Rp883
(dp884
bg1
(g44
g334
g170
g315
tp885
Rp886
(dp887
bg1
(g116
g154
g120
g62
g129
g132
tp888
Rp889
(dp890
bg1
(g90
g54
g94
g245
g110
tp891
Rp892
(dp893
bg1
(g107
g101
g62
g170
g132
tp894
Rp895
(dp896
bg1
(g107
g94
g29
g170
g132
tp897
Rp898
(dp899
bg1
(g90
g54
g101
g29
g110
tp900
Rp901
(dp902
bg1
(g126
g154
g29
g235
g195
tp903
Rp904
(dp905
bg1
(g368
g129
g195
tp906
Rp907
(dp908
bg1
(g107
g120
g62
g170
g238
tp909
Rp910
(dp911
bg1
(g150
g54
g154
g94
g62
g170
tp912
Rp913
(dp914
bg1
(g90
g54
g120
g368
g110
tp915
Rp916
(dp917
bg1
(g90
g154
g120
g245
g110
tp918
Rp919
(dp920
bg1
(g368
g110
g238
tp921
Rp922
(dp923
bg1
(g126
g120
g62
g235
g195
tp924
Rp925
(dp926
bg1
(g44
g402
g62
g72
tp927
Rp928
(dp929
bg1
(g138
g154
g245
g129
g315
tp930
Rp931
(dp932
bg1
(g138
g54
g62
g129
g198
tp933
Rp934
(dp935
bg1
(g90
g154
g101
g62
g110
tp936
Rp937
(dp938
bg1
(g107
g54
g62
g170
g226
tp939
Rp940
(dp941
bg1
(g44
g29
g170
g198
tp942
Rp943
(dp944
bg1
(g107
g54
g245
g170
g238
tp945
Rp946
(dp947
bg1
(g90
g54
g154
g334
g110
tp948
Rp949
(dp950
btp951
Rp952
(dp953
btp954
Rp955
(dp956
bg1
(g34
(g5
g343
tp957
Rp958
(dp959
bg0
(g1
(g279
g47
tp960
Rp961
(dp962
bg1
(g368
g110
g132
tp963
Rp964
(dp965
bg1
(g44
g245
g170
g315
tp966
Rp967
(dp968
bg1
(g90
g154
g120
g62
g110
tp969
Rp970
(dp971
bg1
(g107
g154
g29
g170
g132
tp972
Rp973
(dp974
bg1
(g44
g154
g368
g72
tp975
Rp976
(dp977
bg1
(g44
g120
g245
g72
tp978
Rp979
(dp980
bg1
(g29
g129
g195
tp981
Rp982
(dp983
bg1
(g107
g54
g62
g170
g238
tp984
Rp985
(dp986
bg1
(g138
g154
g62
g129
g315
tp987
Rp988
(dp989
bg1
(g90
g54
g154
g245
g110
tp990
Rp991
(dp992
bg1
(g44
g94
g29
g72
tp993
Rp994
(dp995
bg1
(g44
g54
g334
g72
tp996
Rp997
(dp998
bg1
(g29
g110
g238
tp999
Rp1000
(dp1001
bg1
(g107
g120
g62
g170
g132
tp1002
Rp1003
(dp1004
bg1
(g90
g54
g94
g62
g110
tp1005
Rp1006
(dp1007
bg1
(g44
g101
g62
g72
tp1008
Rp1009
(dp1010
bg1
(g90
g54
g120
g29
g110
tp1011
Rp1012
(dp1013
bg1
(g44
g62
g235
g346
tp1014
Rp1015
(dp1016
btp1017
Rp1018
(dp1019
btp1020
Rp1021
(dp1022
bg1
(g34
(g5
g141
tp1023
Rp1024
(dp1025
bg0
(g1
(g44
g154
g29
g72
tp1026
Rp1027
(dp1028
bg1
(g44
g54
g245
g72
tp1029
Rp1030
(dp1031
bg1
(g90
g54
g154
g62
g110
tp1032
Rp1033
(dp1034
bg1
(g44
g120
g62
g72
tp1035
Rp1036
(dp1037
bg1
(g29
g110
g132
tp1038
Rp1039
(dp1040
bg1
(g44
g62
g170
g315
tp1041
Rp1042
(dp1043
bg1
(g368
g47
tp1044
Rp1045
(dp1046
btp1047
Rp1048
(dp1049
btp1050
Rp1051
(dp1052
bg1
(g34
(g5
g90
tp1053
Rp1054
(dp1055
bg0
(g1
(g245
g47
tp1056
Rp1057
(dp1058
bg1
(g62
g110
g132
tp1059
Rp1060
(dp1061
bg1
(g44
g154
g62
g72
tp1062
Rp1063
(dp1064
bg1
(g44
g54
g29
g72
tp1065
Rp1066
(dp1067
btp1068
Rp1069
(dp1070
btp1071
Rp1072
(dp1073
bg1
(g34
(g5
g138
tp1074
Rp1075
(dp1076
bg0
(g1
(g44
g94
g62
g72
tp1077
Rp1078
(dp1079
bg1
(g44
g54
g368
g72
tp1080
Rp1081
(dp1082
bg1
(g62
g129
g195
tp1083
Rp1084
(dp1085
bg1
(g107
g154
g62
g170
g132
tp1086
Rp1087
(dp1088
bg1
(g90
g54
g154
g29
g110
tp1089
Rp1090
(dp1091
bg1
(g44
g120
g29
g72
tp1092
Rp1093
(dp1094
bg1
(g334
g47
tp1095
Rp1096
(dp1097
bg1
(g44
g154
g245
g72
tp1098
Rp1099
(dp1100
bg1
(g44
g29
g170
g315
tp1101
Rp1102
(dp1103
bg1
(g62
g110
g238
tp1104
Rp1105
(dp1106
bg1
(g245
g110
g132
tp1107
Rp1108
(dp1109
bg1
(g90
g54
g120
g62
g110
tp1110
Rp1111
(dp1112
btp1113
Rp1114
(dp1115
btp1116
Rp1117
(dp1118
bg1
(g34
(g5
g254
tp1119
Rp1120
(dp1121
bg0
(g1
(g90
g154
g120
g368
g110
tp1122
Rp1123
(dp1124
bg1
(g44
g29
g192
g266
tp1125
Rp1126
(dp1127
bg1
(g44
g279
g170
g315
tp1128
Rp1129
(dp1130
bg1
(g44
g368
g235
g346
tp1131
Rp1132
(dp1133
bg1
(g138
g101
g62
g129
g315
tp1134
Rp1135
(dp1136
bg1
(g116
g154
g94
g62
g129
g132
tp1137
Rp1138
(dp1139
bg1
(g334
g129
g195
tp1140
Rp1141
(dp1142
bg1
(g107
g94
g62
g170
g238
tp1143
Rp1144
(dp1145
bg1
(g44
g161
g245
g72
tp1146
Rp1147
(dp1148
bg1
(g107
g54
g368
g170
g238
tp1149
Rp1150
(dp1151
bg1
(g90
g154
g101
g29
g110
tp1152
Rp1153
(dp1154
bg1
(g90
g54
g101
g245
g110
tp1155
Rp1156
(dp1157
bg1
(g126
g120
g29
g235
g195
tp1158
Rp1159
(dp1160
bg1
(g107
g154
g334
g170
g132
tp1161
Rp1162
(dp1163
bg1
(g126
g154
g245
g235
g195
tp1164
Rp1165
(dp1166
bg1
(g138
g54
g29
g129
g198
tp1167
Rp1168
(dp1169
bg1
(g44
g54
g510
g72
tp1170
Rp1171
(dp1172
bg1
(g44
g402
g29
g72
tp1173
Rp1174
(dp1175
bg1
(g44
g94
g334
g72
tp1176
Rp1177
(dp1178
bg1
(g138
g94
g29
g129
g315
tp1179
Rp1180
(dp1181
bg1
(g217
g62
g223
g195
g238
tp1182
Rp1183
(dp1184
bg1
(g90
g54
g94
g368
g110
tp1185
Rp1186
(dp1187
bg1
(g90
g120
g101
g62
g110
tp1188
Rp1189
(dp1190
bg1
(g272
g120
g62
g223
g346
tp1191
Rp1192
(dp1193
bg1
(g138
g154
g368
g129
g315
tp1194
Rp1195
(dp1196
bg1
(g62
g260
g475
tp1197
Rp1198
(dp1199
bg1
(g291
g29
g235
g315
g238
tp1200
Rp1201
(dp1202
bg1
(g107
g54
g29
g170
g226
tp1203
Rp1204
(dp1205
bg1
(g245
g110
g226
tp1206
Rp1207
(dp1208
bg1
(g150
g54
g154
g120
g245
g170
tp1209
Rp1210
(dp1211
bg1
(g116
g154
g120
g29
g129
g132
tp1212
Rp1213
(dp1214
bg1
(g220
g154
g62
g192
g454
tp1215
Rp1216
(dp1217
bg1
(g150
g54
g120
g94
g62
g170
tp1218
Rp1219
(dp1220
bg1
(g138
g120
g245
g129
g315
tp1221
Rp1222
(dp1223
bg1
(g150
g54
g154
g101
g62
g170
tp1224
Rp1225
(dp1226
bg1
(g334
g110
g238
tp1227
Rp1228
(dp1229
bg1
(g62
g110
g429
tp1230
Rp1231
(dp1232
bg1
(g383
g154
g120
g62
g235
g315
tp1233
Rp1234
(dp1235
bg1
(g116
g54
g120
g62
g129
g238
tp1236
Rp1237
(dp1238
bg1
(g90
g54
g154
g279
g110
tp1239
Rp1240
(dp1241
bg1
(g177
g47
tp1242
Rp1243
(dp1244
bg1
(g107
g94
g245
g170
g132
tp1245
Rp1246
(dp1247
bg1
(g107
g120
g29
g170
g238
tp1248
Rp1249
(dp1250
bg1
(g272
g62
g129
g132
g226
tp1251
Rp1252
(dp1253
bg1
(g90
g54
g402
g62
g110
tp1254
Rp1255
(dp1256
bg1
(g126
g94
g62
g235
g195
tp1257
Rp1258
(dp1259
bg1
(g44
g154
g205
g72
tp1260
Rp1261
(dp1262
bg1
(g90
g120
g94
g29
g110
tp1263
Rp1264
(dp1265
bg1
(g150
g54
g154
g94
g29
g170
tp1266
Rp1267
(dp1268
bg1
(g291
g62
g235
g132
g198
tp1269
Rp1270
(dp1271
bg1
(g107
g154
g62
g170
g226
tp1272
Rp1273
(dp1274
bg1
(g90
g154
g161
g62
g110
tp1275
Rp1276
(dp1277
bg1
(g90
g54
g161
g29
g110
tp1278
Rp1279
(dp1280
bg1
(g44
g101
g368
g72
tp1281
Rp1282
(dp1283
bg1
(g107
g101
g29
g170
g132
tp1284
Rp1285
(dp1286
bg1
(g107
g161
g62
g170
g132
tp1287
Rp1288
(dp1289
bg1
(g44
g120
g279
g72
tp1290
Rp1291
(dp1292
bg1
(g44
g526
g62
g72
tp1293
Rp1294
(dp1295
bg1
(g272
g154
g29
g223
g346
tp1296
Rp1297
(dp1298
bg1
(g90
g54
g120
g334
g110
tp1299
Rp1300
(dp1301
bg1
(g245
g223
g454
tp1302
Rp1303
(dp1304
bg1
(g107
g120
g368
g170
g132
tp1305
Rp1306
(dp1307
bg1
(g90
g154
g94
g245
g110
tp1308
Rp1309
(dp1310
bg1
(g44
g245
g170
g198
tp1311
Rp1312
(dp1313
bg1
(g205
g110
g132
tp1314
Rp1315
(dp1316
bg1
(g272
g245
g129
g132
g238
tp1317
Rp1318
(dp1319
bg1
(g62
g129
g448
tp1320
Rp1321
(dp1322
btp1323
Rp1324
(dp1325
btp1326
Rp1327
(dp1328
bg1
(g34
(g5
g297
tp1329
Rp1330
(dp1331
bg0
(g1
(g138
g120
g62
g129
g198
tp1332
Rp1333
(dp1334
bg1
(g138
g120
g368
g129
g315
tp1335
Rp1336
(dp1337
bg1
(g90
g154
g101
g245
g110
tp1338
Rp1339
(dp1340
bg1
(g150
g54
g120
g94
g29
g170
tp1341
Rp1342
(dp1343
bg1
(g107
g402
g62
g170
g132
tp1344
Rp1345
(dp1346
bg1
(g44
g402
g245
g72
tp1347
Rp1348
(dp1349
bg1
(g138
g161
g62
g129
g315
tp1350
Rp1351
(dp1352
bg1
(g279
g110
g238
tp1353
Rp1354
(dp1355
bg1
(g44
g368
g170
g198
tp1356
Rp1357
(dp1358
bg1
(g217
g29
g223
g195
g238
tp1359
Rp1360
(dp1361
bg1
(g107
g154
g279
g170
g132
tp1362
Rp1363
(dp1364
bg1
(g44
g120
g205
g72
tp1365
Rp1366
(dp1367
bg1
(g44
g101
g334
g72
tp1368
Rp1369
(dp1370
bg1
(g116
g154
g120
g245
g129
g132
tp1371
Rp1372
(dp1373
bg1
(g150
g54
g154
g161
g62
g170
tp1374
Rp1375
(dp1376
bg1
(g90
g154
g120
g334
g110
tp1377
Rp1378
(dp1379
bg1
(g116
g154
g94
g29
g129
g132
tp1380
Rp1381
(dp1382
bg1
(g107
g54
g62
g170
g429
tp1383
Rp1384
(dp1385
bg1
(g107
g94
g368
g170
g132
tp1386
Rp1387
(dp1388
bg1
(g107
g101
g245
g170
g132
tp1389
Rp1390
(dp1391
bg1
(g90
g54
g402
g29
g110
tp1392
Rp1393
(dp1394
bg1
(g138
g94
g245
g129
g315
tp1395
Rp1396
(dp1397
bg1
(g44
g161
g368
g72
tp1398
Rp1399
(dp1400
bg1
(g150
g154
g120
g94
g62
g170
tp1401
Rp1402
(dp1403
bg1
(g138
g101
g29
g129
g315
tp1404
Rp1405
(dp1406
bg1
(g383
g154
g120
g29
g235
g315
tp1407
Rp1408
(dp1409
bg1
(g44
g62
g294
g300
tp1410
Rp1411
(dp1412
bg1
(g279
g129
g195
tp1413
Rp1414
(dp1415
bg1
(g312
g62
g223
g315
g198
tp1416
Rp1417
(dp1418
bg1
(g116
g54
g120
g29
g129
g238
tp1419
Rp1420
(dp1421
bg1
(g29
g129
g448
tp1422
Rp1423
(dp1424
bg1
(g90
g54
g101
g368
g110
tp1425
Rp1426
(dp1427
bg1
(g44
g205
g170
g315
tp1428
Rp1429
(dp1430
bg1
(g90
g120
g161
g62
g110
tp1431
Rp1432
(dp1433
bg1
(g272
g94
g62
g223
g346
tp1434
Rp1435
(dp1436
bg1
(g126
g101
g62
g235
g195
tp1437
Rp1438
(dp1439
bg1
(g383
g154
g94
g62
g235
g315
tp1440
Rp1441
(dp1442
bg1
(g138
g154
g334
g129
g315
tp1443
Rp1444
(dp1445
bg1
(g90
g154
g161
g29
g110
tp1446
Rp1447
(dp1448
bg1
(g90
g54
g161
g245
g110
tp1449
Rp1450
(dp1451
bg1
(g220
g154
g29
g192
g454
tp1452
Rp1453
(dp1454
bg1
(g510
g110
g132
tp1455
Rp1456
(dp1457
bg1
(g107
g154
g29
g170
g226
tp1458
Rp1459
(dp1460
bg1
(g29
g260
g475
tp1461
Rp1462
(dp1463
bg1
(g368
g223
g454
tp1464
Rp1465
(dp1466
bg1
(g90
g154
g94
g368
g110
tp1467
Rp1468
(dp1469
bg1
(g272
g154
g245
g223
g346
tp1470
Rp1471
(dp1472
bg1
(g44
g436
g62
g72
tp1473
Rp1474
(dp1475
bg1
(g90
g54
g94
g334
g110
tp1476
Rp1477
(dp1478
bg1
(g553
g154
g120
g62
g223
g195
tp1479
Rp1480
(dp1481
bg1
(g90
g54
g154
g205
g110
tp1482
Rp1483
(dp1484
bg1
(g90
g54
g120
g279
g110
tp1485
Rp1486
(dp1487
bg1
(g107
g120
g334
g170
g132
tp1488
Rp1489
(dp1490
bg1
(g107
g94
g29
g170
g238
tp1491
Rp1492
(dp1493
bg1
(g368
g110
g226
tp1494
Rp1495
(dp1496
bg1
(g44
g94
g279
g72
tp1497
Rp1498
(dp1499
bg1
(g291
g29
g235
g132
g198
tp1500
Rp1501
(dp1502
bg1
(g90
g120
g101
g29
g110
tp1503
Rp1504
(dp1505
bg1
(g107
g54
g245
g170
g226
tp1506
Rp1507
(dp1508
bg1
(g272
g368
g129
g132
g238
tp1509
Rp1510
(dp1511
bg1
(g150
g54
g154
g101
g29
g170
tp1512
Rp1513
(dp1514
bg1
(g90
g154
g402
g62
g110
tp1515
Rp1516
(dp1517
bg1
(g232
g120
g62
g235
g132
g238
tp1518
Rp1519
(dp1520
bg1
(g44
g245
g192
g266
tp1521
Rp1522
(dp1523
bg1
(g138
g54
g245
g129
g198
tp1524
Rp1525
(dp1526
bg1
(g126
g120
g245
g235
g195
tp1527
Rp1528
(dp1529
bg1
(g126
g94
g29
g235
g195
tp1530
Rp1531
(dp1532
bg1
(g116
g154
g101
g62
g129
g132
tp1533
Rp1534
(dp1535
bg1
(g90
g94
g101
g62
g110
tp1536
Rp1537
(dp1538
bg1
(g272
g29
g129
g132
g226
tp1539
Rp1540
(dp1541
bg1
(g44
g334
g235
g346
tp1542
Rp1543
(dp1544
bg1
(g44
g54
g177
g72
tp1545
Rp1546
(dp1547
bg1
(g90
g54
g526
g62
g110
tp1548
Rp1549
(dp1550
bg1
(g126
g154
g368
g235
g195
tp1551
Rp1552
(dp1553
bg1
(g29
g110
g429
tp1554
Rp1555
(dp1556
bg1
(g490
g62
g192
g346
g238
tp1557
Rp1558
(dp1559
bg1
(g116
g120
g94
g62
g129
g132
tp1560
Rp1561
(dp1562
bg1
(g90
g120
g94
g245
g110
tp1563
Rp1564
(dp1565
bg1
(g150
g54
g154
g94
g245
g170
tp1566
Rp1567
(dp1568
bg1
(g107
g120
g245
g170
g238
tp1569
Rp1570
(dp1571
bg1
(g272
g120
g29
g223
g346
tp1572
Rp1573
(dp1574
bg1
(g254
g154
g62
g260
g266
tp1575
Rp1576
(dp1577
bg1
(g44
g62
g170
g144
tp1578
Rp1579
(dp1580
bg1
(g44
g154
g510
g72
tp1581
Rp1582
(dp1583
bg1
(g291
g62
g235
g315
g226
tp1584
Rp1585
(dp1586
bg1
(g774
g47
tp1587
Rp1588
(dp1589
bg1
(g150
g54
g120
g101
g62
g170
tp1590
Rp1591
(dp1592
bg1
(g107
g161
g29
g170
g132
tp1593
Rp1594
(dp1595
bg1
(g107
g54
g334
g170
g238
tp1596
Rp1597
(dp1598
bg1
(g116
g54
g94
g62
g129
g238
tp1599
Rp1600
(dp1601
bg1
(g107
g101
g62
g170
g238
tp1602
Rp1603
(dp1604
bg1
(g116
g54
g154
g62
g129
g226
tp1605
Rp1606
(dp1607
bg1
(g150
g54
g154
g120
g368
g170
tp1608
Rp1609
(dp1610
bg1
(g126
g54
g62
g235
g448
tp1611
Rp1612
(dp1613
bg1
(g44
g526
g29
g72
tp1614
Rp1615
(dp1616
bg1
(g220
g120
g62
g192
g454
tp1617
Rp1618
(dp1619
bg1
(g291
g245
g235
g315
g238
tp1620
Rp1621
(dp1622
btp1623
Rp1624
(dp1625
btp1626
Rp1627
(dp1628
bg1
(g62
g47
tp1629
Rp1630
(dp1631
bg1
(g34
(g5
g272
tp1632
Rp1633
(dp1634
bg0
(g1
(g138
g154
g29
g129
g315
tp1635
Rp1636
(dp1637
bg1
(g44
g94
g245
g72
tp1638
Rp1639
(dp1640
bg1
(g107
g54
g29
g170
g238
tp1641
Rp1642
(dp1643
bg1
(g107
g94
g62
g170
g132
tp1644
Rp1645
(dp1646
bg1
(g150
g54
g154
g120
g62
g170
tp1647
Rp1648
(dp1649
bg1
(g44
g101
g29
g72
tp1650
Rp1651
(dp1652
bg1
(g107
g154
g245
g170
g132
tp1653
Rp1654
(dp1655
bg1
(g44
g161
g62
g72
tp1656
Rp1657
(dp1658
bg1
(g245
g110
g238
tp1659
Rp1660
(dp1661
bg1
(g44
g29
g235
g346
tp1662
Rp1663
(dp1664
bg1
(g334
g110
g132
tp1665
Rp1666
(dp1667
bg1
(g62
g223
g454
tp1668
Rp1669
(dp1670
bg1
(g90
g154
g94
g62
g110
tp1671
Rp1672
(dp1673
bg1
(g44
g154
g334
g72
tp1674
Rp1675
(dp1676
bg1
(g126
g154
g62
g235
g195
tp1677
Rp1678
(dp1679
bg1
(g107
g120
g29
g170
g132
tp1680
Rp1681
(dp1682
bg1
(g62
g110
g226
tp1683
Rp1684
(dp1685
bg1
(g245
g129
g195
tp1686
Rp1687
(dp1688
bg1
(g90
g54
g101
g62
g110
tp1689
Rp1690
(dp1691
bg1
(g44
g62
g170
g198
tp1692
Rp1693
(dp1694
bg1
(g90
g54
g154
g368
g110
tp1695
Rp1696
(dp1697
bg1
(g205
g47
tp1698
Rp1699
(dp1700
bg1
(g44
g120
g368
g72
tp1701
Rp1702
(dp1703
bg1
(g272
g62
g129
g132
g238
tp1704
Rp1705
(dp1706
bg1
(g90
g154
g120
g29
g110
tp1707
Rp1708
(dp1709
bg1
(g90
g54
g120
g245
g110
tp1710
Rp1711
(dp1712
bg1
(g90
g54
g94
g29
g110
tp1713
Rp1714
(dp1715
bg1
(g44
g368
g170
g315
tp1716
Rp1717
(dp1718
bg1
(g138
g120
g62
g129
g315
tp1719
Rp1720
(dp1721
bg1
(g44
g54
g279
g72
tp1722
Rp1723
(dp1724
btp1725
Rp1726
(dp1727
btp1728
Rp1729
(dp1730
btp1731
Rp1732
(dp1733
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order12.dat <==
csympy.core.add
Add
p0
(csympy.series.order
Order
p1
(csympy.core.power
Pow
p2
(csympy.core.symbol
Symbol
p3
(S'PolynomialVariable'
p4
tp5
Rp6
(dp7
S'_assumptions'
p8
ccopy_reg
_reconstructor
p9
(csympy.core.assumptions
StdFactKB
p10
c__builtin__
dict
p11
(dp12
S'real'
p13
I01
sS'polar'
p14
NsS'commutative'
p15
I01
sS'nonpositive'
p16
NsS'positive'
p17
NsS'negative'
p18
NsS'nonnegative'
p19
NsS'zero'
p20
NsS'complex'
p21
I01
sS'rational'
p22
NsS'hermitian'
p23
I01
sS'nonzero'
p24
NsS'imaginary'
p25
I00
stp26
Rp27
sbcsympy.core.numbers
Integer
p28
(I12
tp29
Rp30
(dp31
btp32
Rp33
(dp34
bg6
tp35
Rp36
(dp37
bcsympy.core.mul
Mul
p38
(g6
g0
(g38
(g3
(S'Num1'
p39
tp40
Rp41
(dp42
g8
g9
(g10
g11
(dp43
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp44
Rp45
sbg2
(g3
(S'Den0'
p46
tp47
Rp48
(dp49
g8
g9
(g10
g11
(dp50
g13
I01
sg14
Nsg15
I01
sS'unbounded'
p51
Nsg18
Nsg23
I01
sg21
I01
sg17
Nsg25
I00
stp52
Rp53
sbcsympy.core.numbers
NegativeOne
p54
(tRp55
(dp56
btp57
Rp58
(dp59
btp60
Rp61
(dp62
bg38
(g55
g3
(S'Den1'
p63
tp64
Rp65
(dp66
g8
g9
(g10
g11
(dp67
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sS'bounded'
p68
Nsg25
I00
stp69
Rp70
sbg3
(S'Num0'
p71
tp72
Rp73
(dp74
g8
g9
(g10
g11
(dp75
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp76
Rp77
sbg2
(g48
g28
(I-2
tp78
Rp79
(dp80
btp81
Rp82
(dp83
btp84
Rp85
(dp86
btp87
Rp88
(dp89
btp90
Rp91
(dp92
bg38
(g2
(g6
g28
(I10
tp93
Rp94
(dp95
btp96
Rp97
(dp98
bg0
(g38
(g28
(I2
tp99
Rp100
(dp101
bg3
(S'Den4'
p102
tp103
Rp104
(dp105
g8
g9
(g10
g11
(dp106
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp107
Rp108
sbg3
(S'Den5'
p109
tp110
Rp111
(dp112
g8
g9
(g10
g11
(dp113
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp114
Rp115
sbg41
g2
(g48
g28
(I-3
tp116
Rp117
(dp118
btp119
Rp120
(dp121
btp122
Rp123
(dp124
bg38
(g30
g3
(S'Den3'
p125
tp126
Rp127
(dp128
g8
g9
(g10
g11
(dp129
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp130
Rp131
sbg104
g41
g2
(g48
g28
(I-5
tp132
Rp133
(dp134
btp135
Rp136
(dp137
bg2
(g65
g100
tp138
Rp139
(dp140
btp141
Rp142
(dp143
bg38
(g28
(I4
tp144
Rp145
(dp146
bg65
g73
g136
g2
(g127
g28
(I3
tp147
Rp148
(dp149
btp150
Rp151
(dp152
btp153
Rp154
(dp155
bg38
(g28
(I-6
tp156
Rp157
(dp158
bg65
g3
(S'Den2'
p159
tp160
Rp161
(dp162
g8
g9
(g10
g11
(dp163
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp164
Rp165
sbg3
(S'Den6'
p166
tp167
Rp168
(dp169
g8
g9
(g10
g11
(dp170
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp171
Rp172
sbg41
g2
(g48
g28
(I-4
tp173
Rp174
(dp175
btp176
Rp177
(dp178
btp179
Rp180
(dp181
bg38
(g55
g161
g3
(S'Num8'
p182
tp183
Rp184
(dp185
g8
g9
(g10
g11
(dp186
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp187
Rp188
sbg82
tp189
Rp190
(dp191
bg38
(g28
(I-35
tp192
Rp193
(dp194
bg73
g2
(g48
g28
(I-8
tp195
Rp196
(dp197
btp198
Rp199
(dp200
bg2
(g65
g145
tp201
Rp202
(dp203
bg2
(g161
g148
tp204
Rp205
(dp206
btp207
Rp208
(dp209
bg38
(g55
g104
g3
(S'Num6'
p210
tp211
Rp212
(dp213
g8
g9
(g10
g11
(dp214
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp215
Rp216
sbg82
tp217
Rp218
(dp219
bg38
(g30
g161
g168
g73
g136
g139
tp220
Rp221
(dp222
bg38
(g28
(I15
tp223
Rp224
(dp225
bg73
g2
(g48
g28
(I-7
tp226
Rp227
(dp228
btp229
Rp230
(dp231
bg202
g2
(g127
g100
tp232
Rp233
(dp234
btp235
Rp236
(dp237
bg38
(g28
(I-30
tp238
Rp239
(dp240
bg104
g73
g2
(g48
g157
tp241
Rp242
(dp243
bg139
g2
(g161
g100
tp244
Rp245
(dp246
btp247
Rp248
(dp249
bg38
(g117
g104
g3
(S'Num2'
p250
tp251
Rp252
(dp253
g8
g9
(g10
g11
(dp254
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp255
Rp256
sbg177
g245
tp257
Rp258
(dp259
bg38
(g28
(I8
tp260
Rp261
(dp262
bg161
g41
g2
(g48
g28
(I-9
tp263
Rp264
(dp265
btp266
Rp267
(dp268
bg2
(g65
g28
(I7
tp269
Rp270
(dp271
btp272
Rp273
(dp274
btp275
Rp276
(dp277
bg38
(g28
(I6
tp278
Rp279
(dp280
bg252
g136
g139
g233
tp281
Rp282
(dp283
bg38
(g55
g111
g3
(S'Num5'
p284
tp285
Rp286
(dp287
g8
g9
(g10
g11
(dp288
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp289
Rp290
sbg82
tp291
Rp292
(dp293
bg38
(g117
g168
g252
g177
g139
tp294
Rp295
(dp296
bg38
(g55
g41
g2
(g48
g28
(I-10
tp297
Rp298
(dp299
btp300
Rp301
(dp302
bg2
(g65
g28
(I9
tp303
Rp304
(dp305
btp306
Rp307
(dp308
btp309
Rp310
(dp311
bg38
(g117
g65
g286
g177
g245
tp312
Rp313
(dp314
bg38
(g117
g111
g41
g177
g245
tp315
Rp316
(dp317
bg38
(g28
(I20
tp318
Rp319
(dp320
bg41
g230
g2
(g65
g148
tp321
Rp322
(dp323
bg205
tp324
Rp325
(dp326
bg38
(g73
g2
(g48
g28
(I-11
tp327
Rp328
(dp329
btp330
Rp331
(dp332
bg2
(g65
g94
tp333
Rp334
(dp335
btp336
Rp337
(dp338
bg38
(g117
g104
g3
(S'Num4'
p339
tp340
Rp341
(dp342
g8
g9
(g10
g11
(dp343
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp344
Rp345
sbg177
g139
tp346
Rp347
(dp348
bg38
(g279
g111
g73
g230
g2
(g65
g28
(I5
tp349
Rp350
(dp351
btp352
Rp353
(dp354
btp355
Rp356
(dp357
bg38
(g133
g161
g341
g242
g202
tp358
Rp359
(dp360
bg38
(g157
g65
g161
g111
g252
g177
tp361
Rp362
(dp363
bg38
(g341
g120
g233
tp364
Rp365
(dp366
bg38
(g55
g73
g242
g2
(g161
g350
tp367
Rp368
(dp369
btp370
Rp371
(dp372
bg38
(g157
g65
g161
g104
g3
(S'Num3'
p373
tp374
Rp375
(dp376
g8
g9
(g10
g11
(dp377
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp378
Rp379
sbg177
tp380
Rp381
(dp382
bg38
(g30
g161
g104
g252
g136
g139
tp383
Rp384
(dp385
bg38
(g55
g168
g341
g82
tp386
Rp387
(dp388
bg38
(g28
(I-20
tp389
Rp390
(dp391
bg127
g104
g73
g242
g322
tp392
Rp393
(dp394
bg38
(g279
g104
g41
g230
g353
tp395
Rp396
(dp397
bg38
(g117
g168
g73
g177
g245
tp398
Rp399
(dp400
bg38
(g100
g161
g111
g375
g120
tp401
Rp402
(dp403
bg38
(g117
g65
g375
g177
g233
tp404
Rp405
(dp406
bg38
(g100
g65
g3
(S'Den7'
p407
tp408
Rp409
(dp410
g8
g9
(g10
g11
(dp411
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp412
Rp413
sbg252
g120
tp414
Rp415
(dp416
bg38
(g28
(I-42
tp417
Rp418
(dp419
bg161
g127
g73
g199
g353
tp420
Rp421
(dp422
bg38
(g279
g127
g252
g230
g353
tp423
Rp424
(dp425
bg38
(g100
g127
g104
g375
g120
tp426
Rp427
(dp428
bg38
(g279
g73
g136
g245
g233
tp429
Rp430
(dp431
bg38
(g157
g65
g161
g127
g341
g177
tp432
Rp433
(dp434
bg38
(g279
g73
g136
g139
g2
(g104
g100
tp435
Rp436
(dp437
btp438
Rp439
(dp440
bg38
(g100
g65
g3
(S'Den9'
p441
tp442
Rp443
(dp444
g8
g9
(g10
g11
(dp445
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp446
Rp447
sbg73
g120
tp448
Rp449
(dp450
bg38
(g224
g252
g230
g202
g245
tp451
Rp452
(dp453
bg38
(g252
g136
g2
(g161
g145
tp454
Rp455
(dp456
btp457
Rp458
(dp459
bg38
(g227
g161
g252
g199
g2
(g65
g279
tp460
Rp461
(dp462
btp463
Rp464
(dp465
bg38
(g261
g127
g73
g267
g273
tp466
Rp467
(dp468
bg38
(g55
g409
g375
g82
tp469
Rp470
(dp471
bg38
(g73
g120
g2
(g111
g100
tp472
Rp473
(dp474
btp475
Rp476
(dp477
bg38
(g100
g161
g409
g41
g120
tp478
Rp479
(dp480
bg38
(g264
g161
g73
g301
g2
(g65
g261
tp481
Rp482
(dp483
btp484
Rp485
(dp486
bg38
(g279
g341
g136
g139
g245
tp487
Rp488
(dp489
bg38
(g100
g104
g168
g73
g120
tp490
Rp491
(dp492
bg38
(g145
g409
g73
g136
g322
tp493
Rp494
(dp495
bg38
(g28
(I-21
tp496
Rp497
(dp498
bg41
g199
g353
g245
tp499
Rp500
(dp501
bg38
(g3
(S'Num10'
p502
tp503
Rp504
(dp505
g8
g9
(g10
g11
(dp506
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp507
Rp508
sbg58
tp509
Rp510
(dp511
bg38
(g390
g161
g104
g41
g242
g322
tp512
Rp513
(dp514
bg38
(g55
g3
(S'Num7'
p515
tp516
Rp517
(dp518
g8
g9
(g10
g11
(dp519
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp520
Rp521
sbg177
g322
tp522
Rp523
(dp524
bg38
(g30
g65
g127
g252
g136
g245
tp525
Rp526
(dp527
bg38
(g227
g104
g73
g199
g461
tp528
Rp529
(dp530
bg38
(g117
g3
(S'Den8'
p531
tp532
Rp533
(dp534
g8
g9
(g10
g11
(dp535
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp536
Rp537
sbg73
g177
g139
tp538
Rp539
(dp540
bg38
(g239
g127
g41
g242
g139
g245
tp541
Rp542
(dp543
bg38
(g28
(I60
tp544
Rp545
(dp546
bg127
g73
g230
g322
g245
tp547
Rp548
(dp549
bg38
(g157
g65
g104
g111
g73
g177
tp550
Rp551
(dp552
bg38
(g298
g252
g242
g139
g205
tp553
Rp554
(dp555
bg38
(g117
g127
g286
g177
g139
tp556
Rp557
(dp558
bg38
(g28
(I30
tp559
Rp560
(dp561
bg161
g104
g73
g230
g202
tp562
Rp563
(dp564
bg38
(g133
g127
g375
g242
g202
tp565
Rp566
(dp567
bg38
(g55
g3
(S'Den10'
p568
tp569
Rp570
(dp571
g8
g9
(g10
g11
(dp572
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp573
Rp574
sbg73
g82
tp575
Rp576
(dp577
bg38
(g100
g161
g127
g286
g120
tp578
Rp579
(dp580
bg38
(g390
g161
g111
g73
g242
g322
tp581
Rp582
(dp583
bg38
(g100
g65
g104
g286
g120
tp584
Rp585
(dp586
bg38
(g100
g65
g168
g375
g120
tp587
Rp588
(dp589
bg38
(g55
g341
g177
g205
tp590
Rp591
(dp592
bg38
(g145
g168
g41
g136
g322
tp593
Rp594
(dp595
bg38
(g100
g127
g111
g252
g120
tp596
Rp597
(dp598
bg38
(g390
g161
g127
g252
g242
g322
tp599
Rp600
(dp601
bg38
(g100
g65
g111
g341
g120
tp602
Rp603
(dp604
bg38
(g30
g161
g127
g375
g136
g139
tp605
Rp606
(dp607
bg38
(g145
g161
g286
g136
g322
tp608
Rp609
(dp610
bg38
(g30
g65
g111
g73
g136
g245
tp611
Rp612
(dp613
bg38
(g55
g286
g242
g353
tp614
Rp615
(dp616
bg38
(g298
g41
g242
g322
g233
tp617
Rp618
(dp619
bg38
(g239
g161
g73
g242
g139
g233
tp620
Rp621
(dp622
bg38
(g133
g104
g252
g242
g202
tp623
Rp624
(dp625
bg38
(g100
g161
g104
g341
g120
tp626
Rp627
(dp628
bg38
(g212
g120
g245
tp629
Rp630
(dp631
bg38
(g30
g161
g111
g41
g136
g139
tp632
Rp633
(dp634
bg38
(g117
g161
g252
g177
g233
tp635
Rp636
(dp637
bg38
(g55
g533
g252
g82
tp638
Rp639
(dp640
bg38
(g30
g65
g104
g41
g136
g245
tp641
Rp642
(dp643
bg38
(g145
g104
g73
g136
g205
tp644
Rp645
(dp646
bg38
(g100
g65
g161
g517
g120
tp647
Rp648
(dp649
bg38
(g28
(I28
tp650
Rp651
(dp652
bg73
g267
g461
g245
tp653
Rp654
(dp655
bg38
(g279
g161
g375
g230
g353
tp656
Rp657
(dp658
bg38
(g117
g111
g375
g177
g139
tp659
Rp660
(dp661
bg38
(g117
g409
g41
g177
g139
tp662
Rp663
(dp664
bg38
(g145
g127
g341
g136
g322
tp665
Rp666
(dp667
bg38
(g100
g127
g168
g41
g120
tp668
Rp669
(dp670
bg38
(g145
g104
g375
g136
g322
tp671
Rp672
(dp673
bg38
(g133
g111
g41
g242
g202
tp674
Rp675
(dp676
bg38
(g117
g161
g212
g177
g139
tp677
Rp678
(dp679
bg38
(g157
g65
g127
g104
g252
g177
tp680
Rp681
(dp682
bg38
(g117
g161
g73
g177
g436
tp683
Rp684
(dp685
bg38
(g100
g127
g409
g73
g120
tp686
Rp687
(dp688
bg38
(g298
g375
g242
g322
g245
tp689
Rp690
(dp691
bg38
(g100
g161
g168
g252
g120
tp692
Rp693
(dp694
bg38
(g252
g120
g436
tp695
Rp696
(dp697
bg38
(g252
g267
g482
tp698
Rp699
(dp700
bg38
(g55
g443
g41
g82
tp701
Rp702
(dp703
bg38
(g157
g65
g127
g111
g41
g177
tp704
Rp705
(dp706
bg38
(g212
g136
g202
tp707
Rp708
(dp709
bg38
(g145
g111
g252
g136
g322
tp710
Rp711
(dp712
bg38
(g117
g65
g41
g177
g436
tp713
Rp714
(dp715
bg38
(g157
g161
g127
g104
g41
g177
tp716
Rp717
(dp718
bg38
(g145
g65
g375
g136
g205
tp719
Rp720
(dp721
bg38
(g157
g65
g127
g168
g73
g177
tp722
Rp723
(dp724
bg38
(g55
g375
g199
g273
tp725
Rp726
(dp727
bg38
(g157
g65
g161
g409
g73
g177
tp728
Rp729
(dp730
bg38
(g55
g41
g177
g151
tp731
Rp732
(dp733
bg38
(g100
g65
g127
g212
g120
tp734
Rp735
(dp736
bg38
(g30
g65
g161
g41
g136
g233
tp737
Rp738
(dp739
bg38
(g100
g65
g533
g41
g120
tp740
Rp741
(dp742
bg38
(g28
(I24
tp743
Rp744
(dp745
bg65
g161
g127
g104
g73
g136
tp746
Rp747
(dp748
bg38
(g157
g161
g127
g111
g73
g177
tp749
Rp750
(dp751
bg38
(g341
g230
g461
tp752
Rp753
(dp754
bg38
(g100
g161
g533
g73
g120
tp755
Rp756
(dp757
bg38
(g145
g127
g41
g136
g205
tp758
Rp759
(dp760
bg38
(g133
g168
g73
g242
g202
tp761
Rp762
(dp763
bg38
(g117
g127
g375
g177
g245
tp764
Rp765
(dp766
bg38
(g55
g127
g517
g82
tp767
Rp768
(dp769
bg38
(g117
g104
g73
g177
g233
tp770
Rp771
(dp772
bg38
(g390
g65
g127
g73
g242
g205
tp773
Rp774
(dp775
bg38
(g133
g65
g41
g242
g455
tp776
Rp777
(dp778
bg38
(g55
g65
g3
(S'Num9'
p779
tp780
Rp781
(dp782
g8
g9
(g10
g11
(dp783
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp784
Rp785
sbg82
tp786
Rp787
(dp788
bg38
(g560
g161
g127
g41
g230
g202
tp789
Rp790
(dp791
bg38
(g184
g120
g139
tp792
Rp793
(dp794
bg38
(g224
g73
g230
g139
g455
tp795
Rp796
(dp797
bg38
(g30
g127
g111
g73
g136
g139
tp798
Rp799
(dp800
bg38
(g227
g127
g41
g199
g461
tp801
Rp802
(dp803
btp804
Rp805
(dp806
btp807
Rp808
(dp809
bg38
(g2
(g6
g270
tp810
Rp811
(dp812
bg0
(g38
(g55
g104
g375
g82
tp813
Rp814
(dp815
bg38
(g100
g65
g168
g73
g120
tp816
Rp817
(dp818
bg38
(g55
g161
g286
g82
tp819
Rp820
(dp821
bg38
(g41
g230
g461
tp822
Rp823
(dp824
bg38
(g55
g127
g341
g82
tp825
Rp826
(dp827
bg38
(g145
g127
g41
g136
g322
tp828
Rp829
(dp830
bg38
(g55
g252
g242
g353
tp831
Rp832
(dp833
bg38
(g100
g161
g104
g41
g120
tp834
Rp835
(dp836
bg38
(g55
g65
g212
g82
tp837
Rp838
(dp839
bg38
(g279
g161
g73
g230
g353
tp840
Rp841
(dp842
bg38
(g55
g73
g199
g273
tp843
Rp844
(dp845
bg38
(g117
g161
g375
g177
g139
tp846
Rp847
(dp848
bg38
(g298
g73
g242
g322
g245
tp849
Rp850
(dp851
bg38
(g286
g120
g139
tp852
Rp853
(dp854
bg38
(g41
g120
g233
tp855
Rp856
(dp857
bg38
(g100
g127
g104
g73
g120
tp858
Rp859
(dp860
bg38
(g55
g168
g41
g82
tp861
Rp862
(dp863
bg38
(g145
g104
g73
g136
g322
tp864
Rp865
(dp866
bg38
(g55
g111
g252
g82
tp867
Rp868
(dp869
bg38
(g157
g65
g161
g127
g41
g177
tp870
Rp871
(dp872
bg38
(g117
g127
g252
g177
g139
tp873
Rp874
(dp875
bg38
(g517
g58
tp876
Rp877
(dp878
bg38
(g279
g41
g136
g139
g245
tp879
Rp880
(dp881
bg38
(g55
g341
g177
g322
tp882
Rp883
(dp884
bg38
(g30
g161
g127
g73
g136
g139
tp885
Rp886
(dp887
bg38
(g100
g65
g104
g252
g120
tp888
Rp889
(dp890
bg38
(g117
g111
g73
g177
g139
tp891
Rp892
(dp893
bg38
(g117
g104
g41
g177
g139
tp894
Rp895
(dp896
bg38
(g100
g65
g111
g41
g120
tp897
Rp898
(dp899
bg38
(g133
g161
g41
g242
g202
tp900
Rp901
(dp902
bg38
(g375
g136
g202
tp903
Rp904
(dp905
bg38
(g117
g127
g73
g177
g245
tp906
Rp907
(dp908
bg38
(g157
g65
g161
g104
g73
g177
tp909
Rp910
(dp911
bg38
(g100
g65
g127
g375
g120
tp912
Rp913
(dp914
bg38
(g100
g161
g127
g252
g120
tp915
Rp916
(dp917
bg38
(g375
g120
g245
tp918
Rp919
(dp920
bg38
(g133
g127
g73
g242
g202
tp921
Rp922
(dp923
bg38
(g55
g409
g73
g82
tp924
Rp925
(dp926
bg38
(g145
g161
g252
g136
g322
tp927
Rp928
(dp929
bg38
(g145
g65
g73
g136
g205
tp930
Rp931
(dp932
bg38
(g100
g161
g111
g73
g120
tp933
Rp934
(dp935
bg38
(g117
g65
g73
g177
g233
tp936
Rp937
(dp938
bg38
(g55
g41
g177
g205
tp939
Rp940
(dp941
bg38
(g117
g65
g252
g177
g245
tp942
Rp943
(dp944
bg38
(g100
g65
g161
g341
g120
tp945
Rp946
(dp947
btp948
Rp949
(dp950
btp951
Rp952
(dp953
bg38
(g2
(g6
g350
tp954
Rp955
(dp956
bg0
(g38
(g286
g58
tp957
Rp958
(dp959
bg38
(g375
g120
g139
tp960
Rp961
(dp962
bg38
(g55
g252
g177
g322
tp963
Rp964
(dp965
bg38
(g100
g161
g127
g73
g120
tp966
Rp967
(dp968
bg38
(g117
g161
g41
g177
g139
tp969
Rp970
(dp971
bg38
(g55
g161
g375
g82
tp972
Rp973
(dp974
bg38
(g55
g127
g252
g82
tp975
Rp976
(dp977
bg38
(g41
g136
g202
tp978
Rp979
(dp980
bg38
(g117
g65
g73
g177
g245
tp981
Rp982
(dp983
bg38
(g145
g161
g73
g136
g322
tp984
Rp985
(dp986
bg38
(g100
g65
g161
g252
g120
tp987
Rp988
(dp989
bg38
(g55
g104
g41
g82
tp990
Rp991
(dp992
bg38
(g55
g65
g341
g82
tp993
Rp994
(dp995
bg38
(g41
g120
g245
tp996
Rp997
(dp998
bg38
(g117
g127
g73
g177
g139
tp999
Rp1000
(dp1001
bg38
(g100
g65
g104
g73
g120
tp1002
Rp1003
(dp1004
bg38
(g55
g111
g73
g82
tp1005
Rp1006
(dp1007
bg38
(g100
g65
g127
g41
g120
tp1008
Rp1009
(dp1010
bg38
(g55
g73
g242
g353
tp1011
Rp1012
(dp1013
btp1014
Rp1015
(dp1016
btp1017
Rp1018
(dp1019
bg38
(g2
(g6
g28
(I11
tp1020
Rp1021
(dp1022
btp1023
Rp1024
(dp1025
bg0
(g38
(g651
g41
g267
g461
g245
tp1026
Rp1027
(dp1028
bg38
(g193
g41
g199
g202
g205
tp1029
Rp1030
(dp1031
bg38
(g100
g161
g104
g286
g120
tp1032
Rp1033
(dp1034
bg38
(g28
(I56
tp1035
Rp1036
(dp1037
bg73
g267
g353
g205
tp1038
Rp1039
(dp1040
bg38
(g30
g65
g104
g252
g136
g245
tp1041
Rp1042
(dp1043
bg38
(g30
g65
g161
g73
g136
g436
tp1044
Rp1045
(dp1046
bg38
(g117
g111
g73
g177
g233
tp1047
Rp1048
(dp1049
bg38
(g375
g120
g436
tp1050
Rp1051
(dp1052
bg38
(g224
g375
g230
g202
g245
tp1053
Rp1054
(dp1055
bg38
(g100
g127
g168
g252
g120
tp1056
Rp1057
(dp1058
bg38
(g100
g161
g443
g73
g120
tp1059
Rp1060
(dp1061
bg38
(g117
g409
g252
g177
g139
tp1062
Rp1063
(dp1064
bg38
(g390
g127
g104
g41
g242
g322
tp1065
Rp1066
(dp1067
bg38
(g145
g111
g73
g136
g205
tp1068
Rp1069
(dp1070
bg38
(g517
g136
g202
tp1071
Rp1072
(dp1073
bg38
(g227
g111
g73
g199
g461
tp1074
Rp1075
(dp1076
bg38
(g517
g120
g245
tp1077
Rp1078
(dp1079
bg38
(g100
g161
g127
g212
g120
tp1080
Rp1081
(dp1082
bg38
(g133
g65
g252
g242
g455
tp1083
Rp1084
(dp1085
bg38
(g390
g65
g104
g73
g242
g205
tp1086
Rp1087
(dp1088
bg38
(g117
g168
g375
g177
g139
tp1089
Rp1090
(dp1091
bg38
(g55
g252
g301
g307
tp1092
Rp1093
(dp1094
bg38
(g145
g168
g252
g136
g322
tp1095
Rp1096
(dp1097
bg38
(g55
g41
g242
g368
tp1098
Rp1099
(dp1100
bg38
(g264
g161
g41
g301
g482
tp1101
Rp1102
(dp1103
bg38
(g100
g161
g111
g341
g120
tp1104
Rp1105
(dp1106
bg38
(g560
g161
g111
g73
g230
g202
tp1107
Rp1108
(dp1109
bg38
(g117
g127
g73
g177
g436
tp1110
Rp1111
(dp1112
bg38
(g133
g111
g252
g242
g202
tp1113
Rp1114
(dp1115
bg38
(g100
g104
g168
g41
g120
tp1116
Rp1117
(dp1118
bg38
(g286
g230
g461
tp1119
Rp1120
(dp1121
bg38
(g390
g161
g127
g375
g242
g322
tp1122
Rp1123
(dp1124
bg38
(g117
g104
g286
g177
g139
tp1125
Rp1126
(dp1127
bg38
(g145
g111
g375
g136
g322
tp1128
Rp1129
(dp1130
bg38
(g319
g252
g230
g322
g205
tp1131
Rp1132
(dp1133
bg38
(g55
g161
g781
g82
tp1134
Rp1135
(dp1136
bg38
(g145
g104
g341
g136
g322
tp1137
Rp1138
(dp1139
bg38
(g157
g65
g127
g104
g375
g177
tp1140
Rp1141
(dp1142
bg38
(g55
g3
(S'Den11'
p1143
tp1144
Rp1145
(dp1146
g8
g9
(g10
g11
(dp1147
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg68
Nsg25
I00
stp1148
Rp1149
sbg73
g82
tp1150
Rp1151
(dp1152
bg38
(g560
g161
g104
g41
g230
g202
tp1153
Rp1154
(dp1155
bg38
(g133
g104
g375
g242
g202
tp1156
Rp1157
(dp1158
bg38
(g100
g65
g127
g517
g120
tp1159
Rp1160
(dp1161
bg38
(g30
g161
g104
g375
g136
g139
tp1162
Rp1163
(dp1164
bg38
(g545
g127
g73
g230
g139
g205
tp1165
Rp1166
(dp1167
bg38
(g100
g65
g409
g375
g120
tp1168
Rp1169
(dp1170
bg38
(g117
g168
g41
g177
g245
tp1171
Rp1172
(dp1173
bg38
(g30
g65
g127
g375
g136
g245
tp1174
Rp1175
(dp1176
bg38
(g145
g409
g41
g136
g322
tp1177
Rp1178
(dp1179
bg38
(g55
g127
g184
g82
tp1180
Rp1181
(dp1182
bg38
(g30
g161
g168
g41
g136
g139
tp1183
Rp1184
(dp1185
bg38
(g298
g252
g242
g322
g233
tp1186
Rp1187
(dp1188
bg38
(g100
g111
g168
g73
g120
tp1189
Rp1190
(dp1191
bg38
(g145
g161
g73
g136
g151
tp1192
Rp1193
(dp1194
bg38
(g279
g127
g375
g230
g353
tp1195
Rp1196
(dp1197
bg38
(g157
g65
g161
g533
g73
g177
tp1198
Rp1199
(dp1200
bg38
(g55
g73
g2
(g48
g28
(I-12
tp1201
Rp1202
(dp1203
btp1204
Rp1205
(dp1206
bg2
(g65
g1021
tp1207
Rp1208
(dp1209
btp1210
Rp1211
(dp1212
bg38
(g157
g65
g161
g127
g286
g177
tp1213
Rp1214
(dp1215
bg38
(g30
g65
g104
g73
g136
g233
tp1216
Rp1217
(dp1218
bg38
(g227
g127
g252
g199
g461
tp1219
Rp1220
(dp1221
bg38
(g28
(I-36
tp1222
Rp1223
(dp1224
bg73
g301
g273
g245
tp1225
Rp1226
(dp1227
bg38
(g55
g341
g199
g273
tp1228
Rp1229
(dp1230
bg38
(g30
g65
g168
g73
g136
g245
tp1231
Rp1232
(dp1233
bg38
(g298
g341
g242
g322
g245
tp1234
Rp1235
(dp1236
bg38
(g100
g65
g111
g286
g120
tp1237
Rp1238
(dp1239
bg38
(g117
g104
g375
g177
g245
tp1240
Rp1241
(dp1242
bg38
(g145
g161
g212
g136
g322
tp1243
Rp1244
(dp1245
bg38
(g239
g161
g41
g242
g139
g233
tp1246
Rp1247
(dp1248
bg38
(g30
g161
g409
g73
g136
g139
tp1249
Rp1250
(dp1251
bg38
(g100
g127
g533
g73
g120
tp1252
Rp1253
(dp1254
bg38
(g30
g127
g104
g73
g136
g245
tp1255
Rp1256
(dp1257
bg38
(g279
g65
g73
g230
g368
tp1258
Rp1259
(dp1260
bg38
(g145
g65
g41
g136
g151
tp1261
Rp1262
(dp1263
bg38
(g117
g161
g517
g177
g139
tp1264
Rp1265
(dp1266
bg38
(g55
g533
g375
g82
tp1267
Rp1268
(dp1269
bg38
(g157
g161
g104
g111
g73
g177
tp1270
Rp1271
(dp1272
bg38
(g55
g111
g212
g82
tp1273
Rp1274
(dp1275
bg38
(g100
g104
g409
g73
g120
tp1276
Rp1277
(dp1278
bg38
(g55
g104
g517
g82
tp1279
Rp1280
(dp1281
bg38
(g224
g41
g230
g139
g455
tp1282
Rp1283
(dp1284
bg38
(g41
g331
g334
tp1285
Rp1286
(dp1287
bg38
(g375
g267
g482
tp1288
Rp1289
(dp1290
bg38
(g261
g127
g41
g267
g273
tp1291
Rp1292
(dp1293
bg38
(g1036
g161
g127
g73
g267
g461
tp1294
Rp1295
(dp1296
bg38
(g545
g104
g73
g230
g322
g245
tp1297
Rp1298
(dp1299
bg38
(g145
g127
g252
g136
g205
tp1300
Rp1301
(dp1302
bg38
(g545
g161
g73
g230
g322
g233
tp1303
Rp1304
(dp1305
bg38
(g261
g161
g252
g267
g273
tp1306
Rp1307
(dp1308
bg38
(g55
g184
g177
g322
tp1309
Rp1310
(dp1311
bg38
(g117
g111
g252
g177
g245
tp1312
Rp1313
(dp1314
bg38
(g117
g127
g341
g177
g245
tp1315
Rp1316
(dp1317
bg38
(g239
g104
g41
g242
g139
g245
tp1318
Rp1319
(dp1320
bg38
(g157
g65
g127
g409
g73
g177
tp1321
Rp1322
(dp1323
bg38
(g145
g104
g41
g136
g205
tp1324
Rp1325
(dp1326
bg38
(g227
g104
g41
g199
g461
tp1327
Rp1328
(dp1329
bg38
(g30
g65
g161
g252
g136
g233
tp1330
Rp1331
(dp1332
bg38
(g497
g73
g199
g353
g233
tp1333
Rp1334
(dp1335
bg38
(g390
g161
g111
g41
g242
g322
tp1336
Rp1337
(dp1338
bg38
(g117
g65
g341
g177
g233
tp1339
Rp1340
(dp1341
bg38
(g133
g127
g73
g242
g455
tp1342
Rp1343
(dp1344
bg38
(g30
g127
g111
g41
g136
g139
tp1345
Rp1346
(dp1347
bg38
(g55
g443
g252
g82
tp1348
Rp1349
(dp1350
bg38
(g286
g120
g233
tp1351
Rp1352
(dp1353
bg38
(g390
g65
g127
g41
g242
g205
tp1354
Rp1355
(dp1356
bg38
(g390
g161
g168
g73
g242
g322
tp1357
Rp1358
(dp1359
bg38
(g279
g104
g252
g230
g353
tp1360
Rp1361
(dp1362
bg38
(g30
g127
g168
g73
g136
g139
tp1363
Rp1364
(dp1365
bg38
(g193
g73
g199
g322
g455
tp1366
Rp1367
(dp1368
bg38
(g157
g65
g161
g168
g252
g177
tp1369
Rp1370
(dp1371
bg38
(g560
g127
g104
g73
g230
g202
tp1372
Rp1373
(dp1374
bg38
(g28
(I-60
tp1375
Rp1376
(dp1377
bg161
g127
g104
g73
g242
g139
tp1378
Rp1379
(dp1380
bg38
(g30
g161
g111
g252
g136
g139
tp1381
Rp1382
(dp1383
bg38
(g100
g161
g409
g252
g120
tp1384
Rp1385
(dp1386
bg38
(g100
g65
g533
g252
g120
tp1387
Rp1388
(dp1389
bg38
(g117
g111
g341
g177
g139
tp1390
Rp1391
(dp1392
bg38
(g781
g120
g139
tp1393
Rp1394
(dp1395
bg38
(g117
g65
g212
g177
g245
tp1396
Rp1397
(dp1398
bg38
(g744
g65
g161
g127
g111
g73
g136
tp1399
Rp1400
(dp1401
bg38
(g94
g161
g73
g331
g307
tp1402
Rp1403
(dp1404
bg38
(g145
g533
g73
g136
g322
tp1405
Rp1406
(dp1407
bg38
(g279
g161
g341
g230
g353
tp1408
Rp1409
(dp1410
bg38
(g545
g127
g41
g230
g322
g245
tp1411
Rp1412
(dp1413
bg38
(g239
g127
g252
g242
g139
g245
tp1414
Rp1415
(dp1416
bg38
(g418
g161
g104
g73
g199
g353
tp1417
Rp1418
(dp1419
bg38
(g100
g161
g168
g375
g120
tp1420
Rp1421
(dp1422
bg38
(g157
g161
g127
g104
g252
g177
tp1423
Rp1424
(dp1425
bg38
(g264
g127
g73
g301
g482
tp1426
Rp1427
(dp1428
bg38
(g157
g65
g104
g111
g41
g177
tp1429
Rp1430
(dp1431
bg38
(g55
g252
g177
g151
tp1432
Rp1433
(dp1434
bg38
(g41
g120
g473
tp1435
Rp1436
(dp1437
bg38
(g117
g65
g252
g177
g436
tp1438
Rp1439
(dp1440
bg38
(g418
g161
g127
g41
g199
g353
tp1441
Rp1442
(dp1443
bg38
(g157
g161
g127
g168
g73
g177
tp1444
Rp1445
(dp1446
bg38
(g55
g570
g41
g82
tp1447
Rp1448
(dp1449
bg38
(g145
g127
g286
g136
g322
tp1450
Rp1451
(dp1452
bg38
(g375
g136
g455
tp1453
Rp1454
(dp1455
bg38
(g55
g65
g504
g82
tp1456
Rp1457
(dp1458
bg38
(g157
g65
g127
g168
g41
g177
tp1459
Rp1460
(dp1461
bg38
(g117
g409
g73
g177
g245
tp1462
Rp1463
(dp1464
bg38
(g100
g127
g104
g341
g120
tp1465
Rp1466
(dp1467
bg38
(g157
g65
g161
g111
g375
g177
tp1468
Rp1469
(dp1470
bg38
(g279
g111
g41
g230
g353
tp1471
Rp1472
(dp1473
bg38
(g100
g161
g533
g41
g120
tp1474
Rp1475
(dp1476
bg38
(g30
g127
g104
g252
g136
g139
tp1477
Rp1478
(dp1479
bg38
(g390
g127
g111
g73
g242
g322
tp1480
Rp1481
(dp1482
bg38
(g279
g286
g136
g139
g245
tp1483
Rp1484
(dp1485
bg38
(g298
g73
g242
g139
g151
tp1486
Rp1487
(dp1488
bg38
(g133
g127
g341
g242
g202
tp1489
Rp1490
(dp1491
bg38
(g117
g533
g41
g177
g139
tp1492
Rp1493
(dp1494
bg38
(g133
g409
g73
g242
g202
tp1495
Rp1496
(dp1497
bg38
(g279
g41
g136
g139
g436
tp1498
Rp1499
(dp1500
bg38
(g497
g252
g199
g353
g245
tp1501
Rp1502
(dp1503
bg38
(g100
g104
g111
g252
g120
tp1504
Rp1505
(dp1506
bg38
(g55
g212
g242
g353
tp1507
Rp1508
(dp1509
bg38
(g100
g65
g161
g184
g120
tp1510
Rp1511
(dp1512
bg38
(g261
g104
g73
g267
g273
tp1513
Rp1514
(dp1515
bg38
(g100
g65
g168
g341
g120
tp1516
Rp1517
(dp1518
bg38
(g30
g161
g127
g341
g136
g139
tp1519
Rp1520
(dp1521
bg38
(g224
g41
g230
g202
g233
tp1522
Rp1523
(dp1524
bg38
(g227
g161
g375
g199
g461
tp1525
Rp1526
(dp1527
bg38
(g100
g127
g409
g41
g120
tp1528
Rp1529
(dp1530
bg38
(g117
g104
g41
g177
g233
tp1531
Rp1532
(dp1533
bg38
(g298
g73
g242
g322
g436
tp1534
Rp1535
(dp1536
bg38
(g279
g41
g136
g245
g233
tp1537
Rp1538
(dp1539
bg38
(g239
g65
g73
g242
g245
g233
tp1540
Rp1541
(dp1542
bg38
(g28
(I-105
tp1543
Rp1544
(dp1545
bg127
g73
g199
g202
g245
tp1546
Rp1547
(dp1548
bg38
(g145
g65
g341
g136
g205
tp1549
Rp1550
(dp1551
bg38
(g279
g375
g136
g139
g233
tp1552
Rp1553
(dp1554
bg38
(g117
g65
g73
g177
g473
tp1555
Rp1556
(dp1557
bg38
(g157
g161
g127
g111
g41
g177
tp1558
Rp1559
(dp1560
bg38
(g117
g443
g73
g177
g139
tp1561
Rp1562
(dp1563
bg38
(g55
g168
g286
g82
tp1564
Rp1565
(dp1566
bg38
(g3
(S'Num11'
p1567
tp1568
Rp1569
(dp1570
g8
g9
(g10
g11
(dp1571
g13
I01
sg14
Nsg15
I01
sg17
Nsg18
Nsg23
I01
sg21
I01
sg25
I00
stp1572
Rp1573
sbg58
tp1574
Rp1575
(dp1576
bg38
(g117
g161
g375
g177
g233
tp1577
Rp1578
(dp1579
bg38
(g157
g65
g161
g409
g41
g177
tp1580
Rp1581
(dp1582
bg38
(g30
g65
g111
g41
g136
g245
tp1583
Rp1584
(dp1585
bg38
(g100
g65
g570
g73
g120
tp1586
Rp1587
(dp1588
bg38
(g100
g65
g104
g212
g120
tp1589
Rp1590
(dp1591
bg38
(g157
g65
g104
g168
g73
g177
tp1592
Rp1593
(dp1594
bg38
(g30
g104
g111
g73
g136
g139
tp1595
Rp1596
(dp1597
bg38
(g279
g168
g73
g230
g353
tp1598
Rp1599
(dp1600
bg38
(g55
g286
g177
g205
tp1601
Rp1602
(dp1603
bg38
(g239
g111
g73
g242
g139
g245
tp1604
Rp1605
(dp1606
bg38
(g100
g127
g111
g375
g120
tp1607
Rp1608
(dp1609
bg38
(g560
g161
g127
g252
g230
g202
tp1610
Rp1611
(dp1612
bg38
(g744
g65
g161
g127
g104
g41
g136
tp1613
Rp1614
(dp1615
bg38
(g55
g409
g341
g82
tp1616
Rp1617
(dp1618
bg38
(g298
g375
g242
g139
g205
tp1619
Rp1620
(dp1621
bg38
(g117
g127
g212
g177
g139
tp1622
Rp1623
(dp1624
bg38
(g117
g161
g41
g177
g436
tp1625
Rp1626
(dp1627
bg38
(g157
g65
g127
g111
g252
g177
tp1628
Rp1629
(dp1630
bg38
(g157
g65
g161
g104
g341
g177
tp1631
Rp1632
(dp1633
bg38
(g100
g65
g443
g41
g120
tp1634
Rp1635
(dp1636
bg38
(g133
g168
g41
g242
g202
tp1637
Rp1638
(dp1639
bg38
(g390
g161
g104
g252
g242
g322
tp1640
Rp1641
(dp1642
bg38
(g133
g161
g286
g242
g202
tp1643
Rp1644
(dp1645
btp1646
Rp1647
(dp1648
btp1649
Rp1650
(dp1651
bg38
(g2
(g6
g148
tp1652
Rp1653
(dp1654
bg0
(g38
(g55
g161
g41
g82
tp1655
Rp1656
(dp1657
bg38
(g55
g65
g252
g82
tp1658
Rp1659
(dp1660
bg38
(g100
g65
g161
g73
g120
tp1661
Rp1662
(dp1663
bg38
(g55
g127
g73
g82
tp1664
Rp1665
(dp1666
bg38
(g41
g120
g139
tp1667
Rp1668
(dp1669
bg38
(g55
g73
g177
g322
tp1670
Rp1671
(dp1672
bg38
(g375
g58
tp1673
Rp1674
(dp1675
btp1676
Rp1677
(dp1678
btp1679
Rp1680
(dp1681
bg38
(g2
(g6
g100
tp1682
Rp1683
(dp1684
bg0
(g38
(g252
g58
tp1685
Rp1686
(dp1687
bg38
(g73
g120
g139
tp1688
Rp1689
(dp1690
bg38
(g55
g161
g73
g82
tp1691
Rp1692
(dp1693
bg38
(g55
g65
g41
g82
tp1694
Rp1695
(dp1696
btp1697
Rp1698
(dp1699
btp1700
Rp1701
(dp1702
bg38
(g2
(g6
g145
tp1703
Rp1704
(dp1705
bg0
(g38
(g55
g104
g73
g82
tp1706
Rp1707
(dp1708
bg38
(g55
g65
g375
g82
tp1709
Rp1710
(dp1711
bg38
(g73
g136
g202
tp1712
Rp1713
(dp1714
bg38
(g117
g161
g73
g177
g139
tp1715
Rp1716
(dp1717
bg38
(g100
g65
g161
g41
g120
tp1718
Rp1719
(dp1720
bg38
(g55
g127
g41
g82
tp1721
Rp1722
(dp1723
bg38
(g341
g58
tp1724
Rp1725
(dp1726
bg38
(g55
g161
g252
g82
tp1727
Rp1728
(dp1729
bg38
(g55
g41
g177
g322
tp1730
Rp1731
(dp1732
bg38
(g73
g120
g245
tp1733
Rp1734
(dp1735
bg38
(g252
g120
g139
tp1736
Rp1737
(dp1738
bg38
(g100
g65
g127
g73
g120
tp1739
Rp1740
(dp1741
btp1742
Rp1743
(dp1744
btp1745
Rp1746
(dp1747
bg38
(g2
(g6
g261
tp1748
Rp1749
(dp1750
bg0
(g38
(g100
g161
g127
g375
g120
tp1751
Rp1752
(dp1753
bg38
(g55
g41
g199
g273
tp1754
Rp1755
(dp1756
bg38
(g55
g286
g177
g322
tp1757
Rp1758
(dp1759
bg38
(g55
g375
g242
g353
tp1760
Rp1761
(dp1762
bg38
(g145
g111
g73
g136
g322
tp1763
Rp1764
(dp1765
bg38
(g30
g161
g104
g73
g136
g139
tp1766
Rp1767
(dp1768
bg38
(g341
g136
g202
tp1769
Rp1770
(dp1771
bg38
(g117
g104
g73
g177
g245
tp1772
Rp1773
(dp1774
bg38
(g55
g168
g252
g82
tp1775
Rp1776
(dp1777
bg38
(g117
g65
g375
g177
g245
tp1778
Rp1779
(dp1780
bg38
(g100
g161
g111
g41
g120
tp1781
Rp1782
(dp1783
bg38
(g100
g65
g111
g252
g120
tp1784
Rp1785
(dp1786
bg38
(g133
g127
g41
g242
g202
tp1787
Rp1788
(dp1789
bg38
(g117
g161
g341
g177
g139
tp1790
Rp1791
(dp1792
bg38
(g133
g161
g252
g242
g202
tp1793
Rp1794
(dp1795
bg38
(g145
g65
g41
g136
g205
tp1796
Rp1797
(dp1798
bg38
(g55
g65
g517
g82
tp1799
Rp1800
(dp1801
bg38
(g55
g409
g41
g82
tp1802
Rp1803
(dp1804
bg38
(g55
g104
g341
g82
tp1805
Rp1806
(dp1807
bg38
(g145
g104
g41
g136
g322
tp1808
Rp1809
(dp1810
bg38
(g224
g73
g230
g202
g245
tp1811
Rp1812
(dp1813
bg38
(g100
g65
g104
g375
g120
tp1814
Rp1815
(dp1816
bg38
(g100
g127
g111
g73
g120
tp1817
Rp1818
(dp1819
bg38
(g279
g127
g73
g230
g353
tp1820
Rp1821
(dp1822
bg38
(g145
g161
g375
g136
g322
tp1823
Rp1824
(dp1825
bg38
(g73
g267
g482
tp1826
Rp1827
(dp1828
bg38
(g298
g41
g242
g322
g245
tp1829
Rp1830
(dp1831
bg38
(g117
g65
g41
g177
g233
tp1832
Rp1833
(dp1834
bg38
(g252
g120
g233
tp1835
Rp1836
(dp1837
bg38
(g157
g65
g161
g127
g252
g177
tp1838
Rp1839
(dp1840
bg38
(g30
g161
g127
g41
g136
g139
tp1841
Rp1842
(dp1843
bg38
(g227
g161
g73
g199
g461
tp1844
Rp1845
(dp1846
bg38
(g157
g65
g127
g104
g73
g177
tp1847
Rp1848
(dp1849
bg38
(g145
g127
g252
g136
g322
tp1850
Rp1851
(dp1852
bg38
(g157
g65
g161
g111
g73
g177
tp1853
Rp1854
(dp1855
bg38
(g341
g120
g245
tp1856
Rp1857
(dp1858
bg38
(g73
g120
g436
tp1859
Rp1860
(dp1861
bg38
(g390
g161
g127
g73
g242
g322
tp1862
Rp1863
(dp1864
bg38
(g30
g65
g127
g73
g136
g245
tp1865
Rp1866
(dp1867
bg38
(g100
g65
g161
g286
g120
tp1868
Rp1869
(dp1870
bg38
(g184
g58
tp1871
Rp1872
(dp1873
bg38
(g117
g104
g252
g177
g139
tp1874
Rp1875
(dp1876
bg38
(g117
g127
g41
g177
g245
tp1877
Rp1878
(dp1879
bg38
(g279
g73
g136
g139
g233
tp1880
Rp1881
(dp1882
bg38
(g100
g65
g409
g73
g120
tp1883
Rp1884
(dp1885
bg38
(g133
g104
g73
g242
g202
tp1886
Rp1887
(dp1888
bg38
(g55
g161
g212
g82
tp1889
Rp1890
(dp1891
bg38
(g100
g127
g104
g41
g120
tp1892
Rp1893
(dp1894
bg38
(g157
g65
g161
g104
g41
g177
tp1895
Rp1896
(dp1897
bg38
(g298
g73
g242
g139
g205
tp1898
Rp1899
(dp1900
bg38
(g117
g161
g73
g177
g233
tp1901
Rp1902
(dp1903
bg38
(g100
g161
g168
g73
g120
tp1904
Rp1905
(dp1906
bg38
(g100
g65
g168
g41
g120
tp1907
Rp1908
(dp1909
bg38
(g55
g111
g375
g82
tp1910
Rp1911
(dp1912
bg38
(g117
g111
g41
g177
g139
tp1913
Rp1914
(dp1915
bg38
(g117
g168
g73
g177
g139
tp1916
Rp1917
(dp1918
bg38
(g55
g127
g286
g82
tp1919
Rp1920
(dp1921
bg38
(g55
g533
g73
g82
tp1922
Rp1923
(dp1924
bg38
(g279
g161
g41
g230
g353
tp1925
Rp1926
(dp1927
bg38
(g100
g65
g127
g341
g120
tp1928
Rp1929
(dp1930
bg38
(g252
g230
g461
tp1931
Rp1932
(dp1933
bg38
(g117
g127
g375
g177
g139
tp1934
Rp1935
(dp1936
bg38
(g100
g161
g104
g252
g120
tp1937
Rp1938
(dp1939
bg38
(g55
g252
g177
g205
tp1940
Rp1941
(dp1942
bg38
(g212
g120
g139
tp1943
Rp1944
(dp1945
bg38
(g279
g252
g136
g139
g245
tp1946
Rp1947
(dp1948
bg38
(g73
g136
g455
tp1949
Rp1950
(dp1951
btp1952
Rp1953
(dp1954
btp1955
Rp1956
(dp1957
bg38
(g2
(g6
g304
tp1958
Rp1959
(dp1960
bg0
(g38
(g145
g127
g73
g136
g205
tp1961
Rp1962
(dp1963
bg38
(g145
g127
g375
g136
g322
tp1964
Rp1965
(dp1966
bg38
(g100
g161
g111
g252
g120
tp1967
Rp1968
(dp1969
bg38
(g157
g65
g127
g104
g41
g177
tp1970
Rp1971
(dp1972
bg38
(g117
g409
g73
g177
g139
tp1973
Rp1974
(dp1975
bg38
(g55
g409
g252
g82
tp1976
Rp1977
(dp1978
bg38
(g145
g168
g73
g136
g322
tp1979
Rp1980
(dp1981
bg38
(g286
g120
g245
tp1982
Rp1983
(dp1984
bg38
(g55
g375
g177
g205
tp1985
Rp1986
(dp1987
bg38
(g224
g41
g230
g202
g245
tp1988
Rp1989
(dp1990
bg38
(g117
g161
g286
g177
g139
tp1991
Rp1992
(dp1993
bg38
(g55
g127
g212
g82
tp1994
Rp1995
(dp1996
bg38
(g55
g111
g341
g82
tp1997
Rp1998
(dp1999
bg38
(g30
g161
g127
g252
g136
g139
tp2000
Rp2001
(dp2002
bg38
(g157
g65
g161
g168
g73
g177
tp2003
Rp2004
(dp2005
bg38
(g100
g161
g127
g341
g120
tp2006
Rp2007
(dp2008
bg38
(g30
g161
g104
g41
g136
g139
tp2009
Rp2010
(dp2011
bg38
(g117
g65
g73
g177
g436
tp2012
Rp2013
(dp2014
bg38
(g117
g104
g375
g177
g139
tp2015
Rp2016
(dp2017
bg38
(g117
g111
g252
g177
g139
tp2018
Rp2019
(dp2020
bg38
(g100
g65
g409
g41
g120
tp2021
Rp2022
(dp2023
bg38
(g145
g104
g252
g136
g322
tp2024
Rp2025
(dp2026
bg38
(g55
g168
g375
g82
tp2027
Rp2028
(dp2029
bg38
(g157
g161
g127
g104
g73
g177
tp2030
Rp2031
(dp2032
bg38
(g145
g111
g41
g136
g322
tp2033
Rp2034
(dp2035
bg38
(g390
g161
g127
g41
g242
g322
tp2036
Rp2037
(dp2038
bg38
(g55
g73
g301
g307
tp2039
Rp2040
(dp2041
bg38
(g286
g136
g202
tp2042
Rp2043
(dp2044
bg38
(g319
g73
g230
g322
g205
tp2045
Rp2046
(dp2047
bg38
(g30
g65
g127
g41
g136
g245
tp2048
Rp2049
(dp2050
bg38
(g41
g136
g455
tp2051
Rp2052
(dp2053
bg38
(g100
g65
g111
g375
g120
tp2054
Rp2055
(dp2056
bg38
(g55
g212
g177
g322
tp2057
Rp2058
(dp2059
bg38
(g100
g127
g168
g73
g120
tp2060
Rp2061
(dp2062
bg38
(g279
g104
g73
g230
g353
tp2063
Rp2064
(dp2065
bg38
(g133
g111
g73
g242
g202
tp2066
Rp2067
(dp2068
bg38
(g390
g161
g104
g73
g242
g322
tp2069
Rp2070
(dp2071
bg38
(g145
g161
g341
g136
g322
tp2072
Rp2073
(dp2074
bg38
(g100
g161
g168
g41
g120
tp2075
Rp2076
(dp2077
bg38
(g100
g65
g168
g252
g120
tp2078
Rp2079
(dp2080
bg38
(g227
g161
g41
g199
g461
tp2081
Rp2082
(dp2083
bg38
(g517
g120
g139
tp2084
Rp2085
(dp2086
bg38
(g117
g161
g41
g177
g233
tp2087
Rp2088
(dp2089
bg38
(g41
g267
g482
tp2090
Rp2091
(dp2092
bg38
(g375
g230
g461
tp2093
Rp2094
(dp2095
bg38
(g100
g161
g104
g375
g120
tp2096
Rp2097
(dp2098
bg38
(g279
g161
g252
g230
g353
tp2099
Rp2100
(dp2101
bg38
(g55
g443
g73
g82
tp2102
Rp2103
(dp2104
bg38
(g100
g65
g104
g341
g120
tp2105
Rp2106
(dp2107
bg38
(g560
g161
g127
g73
g230
g202
tp2108
Rp2109
(dp2110
bg38
(g100
g65
g161
g212
g120
tp2111
Rp2112
(dp2113
bg38
(g100
g65
g127
g286
g120
tp2114
Rp2115
(dp2116
bg38
(g117
g127
g341
g177
g139
tp2117
Rp2118
(dp2119
bg38
(g117
g104
g41
g177
g245
tp2120
Rp2121
(dp2122
bg38
(g375
g120
g233
tp2123
Rp2124
(dp2125
bg38
(g55
g104
g286
g82
tp2126
Rp2127
(dp2128
bg38
(g298
g41
g242
g139
g205
tp2129
Rp2130
(dp2131
bg38
(g100
g127
g111
g41
g120
tp2132
Rp2133
(dp2134
bg38
(g117
g65
g252
g177
g233
tp2135
Rp2136
(dp2137
bg38
(g279
g375
g136
g139
g245
tp2138
Rp2139
(dp2140
bg38
(g157
g65
g161
g111
g41
g177
tp2141
Rp2142
(dp2143
bg38
(g100
g161
g409
g73
g120
tp2144
Rp2145
(dp2146
bg38
(g239
g127
g73
g242
g139
g245
tp2147
Rp2148
(dp2149
bg38
(g55
g252
g199
g273
tp2150
Rp2151
(dp2152
bg38
(g145
g65
g252
g136
g205
tp2153
Rp2154
(dp2155
bg38
(g133
g127
g252
g242
g202
tp2156
Rp2157
(dp2158
bg38
(g133
g104
g41
g242
g202
tp2159
Rp2160
(dp2161
bg38
(g30
g161
g111
g73
g136
g139
tp2162
Rp2163
(dp2164
bg38
(g100
g104
g111
g73
g120
tp2165
Rp2166
(dp2167
bg38
(g279
g41
g136
g139
g233
tp2168
Rp2169
(dp2170
bg38
(g55
g341
g242
g353
tp2171
Rp2172
(dp2173
bg38
(g55
g65
g184
g82
tp2174
Rp2175
(dp2176
bg38
(g100
g65
g533
g73
g120
tp2177
Rp2178
(dp2179
bg38
(g133
g161
g375
g242
g202
tp2180
Rp2181
(dp2182
bg38
(g41
g120
g436
tp2183
Rp2184
(dp2185
bg38
(g497
g73
g199
g353
g245
tp2186
Rp2187
(dp2188
bg38
(g30
g127
g104
g73
g136
g139
tp2189
Rp2190
(dp2191
bg38
(g100
g127
g104
g252
g120
tp2192
Rp2193
(dp2194
bg38
(g157
g65
g161
g104
g252
g177
tp2195
Rp2196
(dp2197
bg38
(g117
g127
g252
g177
g245
tp2198
Rp2199
(dp2200
bg38
(g279
g127
g41
g230
g353
tp2201
Rp2202
(dp2203
bg38
(g261
g161
g73
g267
g273
tp2204
Rp2205
(dp2206
bg38
(g55
g73
g177
g151
tp2207
Rp2208
(dp2209
bg38
(g55
g161
g517
g82
tp2210
Rp2211
(dp2212
bg38
(g298
g73
g242
g322
g233
tp2213
Rp2214
(dp2215
bg38
(g781
g58
tp2216
Rp2217
(dp2218
bg38
(g157
g65
g127
g111
g73
g177
tp2219
Rp2220
(dp2221
bg38
(g117
g168
g41
g177
g139
tp2222
Rp2223
(dp2224
bg38
(g117
g65
g341
g177
g245
tp2225
Rp2226
(dp2227
bg38
(g30
g65
g104
g73
g136
g245
tp2228
Rp2229
(dp2230
bg38
(g117
g111
g73
g177
g245
tp2231
Rp2232
(dp2233
bg38
(g30
g65
g161
g73
g136
g233
tp2234
Rp2235
(dp2236
bg38
(g157
g65
g161
g127
g375
g177
tp2237
Rp2238
(dp2239
bg38
(g133
g65
g73
g242
g455
tp2240
Rp2241
(dp2242
bg38
(g55
g533
g41
g82
tp2243
Rp2244
(dp2245
bg38
(g227
g127
g73
g199
g461
tp2246
Rp2247
(dp2248
bg38
(g298
g252
g242
g322
g245
tp2249
Rp2250
(dp2251
btp2252
Rp2253
(dp2254
btp2255
Rp2256
(dp2257
bg38
(g73
g58
tp2258
Rp2259
(dp2260
bg38
(g2
(g6
g279
tp2261
Rp2262
(dp2263
bg0
(g38
(g145
g161
g41
g136
g322
tp2264
Rp2265
(dp2266
bg38
(g55
g104
g252
g82
tp2267
Rp2268
(dp2269
bg38
(g117
g65
g41
g177
g245
tp2270
Rp2271
(dp2272
bg38
(g117
g104
g73
g177
g139
tp2273
Rp2274
(dp2275
bg38
(g157
g65
g161
g127
g73
g177
tp2276
Rp2277
(dp2278
bg38
(g55
g111
g41
g82
tp2279
Rp2280
(dp2281
bg38
(g117
g161
g252
g177
g139
tp2282
Rp2283
(dp2284
bg38
(g55
g168
g73
g82
tp2285
Rp2286
(dp2287
bg38
(g252
g120
g245
tp2288
Rp2289
(dp2290
bg38
(g55
g41
g242
g353
tp2291
Rp2292
(dp2293
bg38
(g341
g120
g139
tp2294
Rp2295
(dp2296
bg38
(g73
g230
g461
tp2297
Rp2298
(dp2299
bg38
(g100
g161
g104
g73
g120
tp2300
Rp2301
(dp2302
bg38
(g55
g161
g341
g82
tp2303
Rp2304
(dp2305
bg38
(g133
g161
g73
g242
g202
tp2306
Rp2307
(dp2308
bg38
(g117
g127
g41
g177
g139
tp2309
Rp2310
(dp2311
bg38
(g73
g120
g233
tp2312
Rp2313
(dp2314
bg38
(g252
g136
g202
tp2315
Rp2316
(dp2317
bg38
(g100
g65
g111
g73
g120
tp2318
Rp2319
(dp2320
bg38
(g55
g73
g177
g205
tp2321
Rp2322
(dp2323
bg38
(g100
g65
g161
g375
g120
tp2324
Rp2325
(dp2326
bg38
(g212
g58
tp2327
Rp2328
(dp2329
bg38
(g55
g127
g375
g82
tp2330
Rp2331
(dp2332
bg38
(g279
g73
g136
g139
g245
tp2333
Rp2334
(dp2335
bg38
(g100
g161
g127
g41
g120
tp2336
Rp2337
(dp2338
bg38
(g100
g65
g127
g252
g120
tp2339
Rp2340
(dp2341
bg38
(g100
g65
g104
g41
g120
tp2342
Rp2343
(dp2344
bg38
(g55
g375
g177
g322
tp2345
Rp2346
(dp2347
bg38
(g145
g127
g73
g136
g322
tp2348
Rp2349
(dp2350
bg38
(g55
g65
g286
g82
tp2351
Rp2352
(dp2353
btp2354
Rp2355
(dp2356
btp2357
Rp2358
(dp2359
btp2360
Rp2361
(dp2362
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order13.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bg1
(g34
(g5
g67
(I10
tp83
Rp84
(dp85
btp86
Rp87
(dp88
bg0
(g1
(g67
(I2
tp89
Rp90
(dp91
bg2
(S'Den4'
p92
tp93
Rp94
(dp95
g7
g8
(g9
g10
(dp96
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp97
Rp98
sbg2
(S'Den5'
p99
tp100
Rp101
(dp102
g7
g8
(g9
g10
(dp103
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp104
Rp105
sbg29
g34
(g37
g67
(I-3
tp106
Rp107
(dp108
btp109
Rp110
(dp111
btp112
Rp113
(dp114
bg1
(g67
(I12
tp115
Rp116
(dp117
bg2
(S'Den3'
p118
tp119
Rp120
(dp121
g7
g8
(g9
g10
(dp122
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp123
Rp124
sbg94
g29
g34
(g37
g67
(I-5
tp125
Rp126
(dp127
btp128
Rp129
(dp130
bg34
(g54
g90
tp131
Rp132
(dp133
btp134
Rp135
(dp136
bg1
(g67
(I4
tp137
Rp138
(dp139
bg54
g62
g129
g34
(g120
g67
(I3
tp140
Rp141
(dp142
btp143
Rp144
(dp145
btp146
Rp147
(dp148
bg1
(g67
(I-6
tp149
Rp150
(dp151
bg54
g2
(S'Den2'
p152
tp153
Rp154
(dp155
g7
g8
(g9
g10
(dp156
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp157
Rp158
sbg2
(S'Den6'
p159
tp160
Rp161
(dp162
g7
g8
(g9
g10
(dp163
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp164
Rp165
sbg29
g34
(g37
g67
(I-4
tp166
Rp167
(dp168
btp169
Rp170
(dp171
btp172
Rp173
(dp174
bg1
(g44
g154
g2
(S'Num8'
p175
tp176
Rp177
(dp178
g7
g8
(g9
g10
(dp179
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp180
Rp181
sbg72
tp182
Rp183
(dp184
bg1
(g67
(I-35
tp185
Rp186
(dp187
bg62
g34
(g37
g67
(I-8
tp188
Rp189
(dp190
btp191
Rp192
(dp193
bg34
(g54
g138
tp194
Rp195
(dp196
bg34
(g154
g141
tp197
Rp198
(dp199
btp200
Rp201
(dp202
bg1
(g44
g94
g2
(S'Num6'
p203
tp204
Rp205
(dp206
g7
g8
(g9
g10
(dp207
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp208
Rp209
sbg72
tp210
Rp211
(dp212
bg1
(g116
g154
g161
g62
g129
g132
tp213
Rp214
(dp215
bg1
(g67
(I15
tp216
Rp217
(dp218
bg62
g34
(g37
g67
(I-7
tp219
Rp220
(dp221
btp222
Rp223
(dp224
bg195
g34
(g120
g90
tp225
Rp226
(dp227
btp228
Rp229
(dp230
bg1
(g67
(I-30
tp231
Rp232
(dp233
bg94
g62
g34
(g37
g150
tp234
Rp235
(dp236
bg132
g34
(g154
g90
tp237
Rp238
(dp239
btp240
Rp241
(dp242
bg1
(g107
g94
g2
(S'Num2'
p243
tp244
Rp245
(dp246
g7
g8
(g9
g10
(dp247
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp248
Rp249
sbg170
g238
tp250
Rp251
(dp252
bg1
(g67
(I8
tp253
Rp254
(dp255
bg154
g29
g34
(g37
g67
(I-9
tp256
Rp257
(dp258
btp259
Rp260
(dp261
bg34
(g54
g67
(I7
tp262
Rp263
(dp264
btp265
Rp266
(dp267
btp268
Rp269
(dp270
bg1
(g67
(I6
tp271
Rp272
(dp273
bg245
g129
g132
g226
tp274
Rp275
(dp276
bg1
(g44
g101
g2
(S'Num5'
p277
tp278
Rp279
(dp280
g7
g8
(g9
g10
(dp281
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp282
Rp283
sbg72
tp284
Rp285
(dp286
bg1
(g107
g161
g245
g170
g132
tp287
Rp288
(dp289
bg1
(g44
g29
g34
(g37
g67
(I-10
tp290
Rp291
(dp292
btp293
Rp294
(dp295
bg34
(g54
g67
(I9
tp296
Rp297
(dp298
btp299
Rp300
(dp301
btp302
Rp303
(dp304
bg1
(g107
g54
g279
g170
g238
tp305
Rp306
(dp307
bg1
(g107
g101
g29
g170
g238
tp308
Rp309
(dp310
bg1
(g67
(I20
tp311
Rp312
(dp313
bg29
g223
g34
(g54
g141
tp314
Rp315
(dp316
bg198
tp317
Rp318
(dp319
bg1
(g62
g34
(g37
g67
(I-11
tp320
Rp321
(dp322
btp323
Rp324
(dp325
bg34
(g54
g84
tp326
Rp327
(dp328
btp329
Rp330
(dp331
bg1
(g107
g94
g2
(S'Num4'
p332
tp333
Rp334
(dp335
g7
g8
(g9
g10
(dp336
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp337
Rp338
sbg170
g132
tp339
Rp340
(dp341
bg1
(g272
g101
g62
g223
g34
(g54
g67
(I5
tp342
Rp343
(dp344
btp345
Rp346
(dp347
btp348
Rp349
(dp350
bg1
(g126
g154
g334
g235
g195
tp351
Rp352
(dp353
bg1
(g150
g54
g154
g101
g245
g170
tp354
Rp355
(dp356
bg1
(g334
g110
g226
tp357
Rp358
(dp359
bg1
(g44
g62
g235
g34
(g154
g343
tp360
Rp361
(dp362
btp363
Rp364
(dp365
bg1
(g150
g54
g154
g94
g2
(S'Num3'
p366
tp367
Rp368
(dp369
g7
g8
(g9
g10
(dp370
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp371
Rp372
sbg170
tp373
Rp374
(dp375
bg1
(g116
g154
g94
g245
g129
g132
tp376
Rp377
(dp378
bg1
(g44
g161
g334
g72
tp379
Rp380
(dp381
bg1
(g67
(I-20
tp382
Rp383
(dp384
bg120
g94
g62
g235
g315
tp385
Rp386
(dp387
bg1
(g272
g94
g29
g223
g346
tp388
Rp389
(dp390
bg1
(g107
g161
g62
g170
g238
tp391
Rp392
(dp393
bg1
(g90
g154
g101
g368
g110
tp394
Rp395
(dp396
bg1
(g107
g54
g368
g170
g226
tp397
Rp398
(dp399
bg1
(g90
g54
g2
(S'Den7'
p400
tp401
Rp402
(dp403
g7
g8
(g9
g10
(dp404
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp405
Rp406
sbg245
g110
tp407
Rp408
(dp409
bg1
(g67
(I-42
tp410
Rp411
(dp412
bg154
g120
g62
g192
g346
tp413
Rp414
(dp415
bg1
(g272
g120
g245
g223
g346
tp416
Rp417
(dp418
bg1
(g90
g120
g94
g368
g110
tp419
Rp420
(dp421
bg1
(g272
g62
g129
g238
g226
tp422
Rp423
(dp424
bg1
(g150
g54
g154
g120
g334
g170
tp425
Rp426
(dp427
bg1
(g272
g62
g129
g132
g34
(g94
g90
tp428
Rp429
(dp430
btp431
Rp432
(dp433
bg1
(g90
g54
g2
(S'Den9'
p434
tp435
Rp436
(dp437
g7
g8
(g9
g10
(dp438
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp439
Rp440
sbg62
g110
tp441
Rp442
(dp443
bg1
(g217
g245
g223
g195
g238
tp444
Rp445
(dp446
bg1
(g245
g129
g34
(g154
g138
tp447
Rp448
(dp449
btp450
Rp451
(dp452
bg1
(g220
g154
g245
g192
g34
(g54
g272
tp453
Rp454
(dp455
btp456
Rp457
(dp458
bg1
(g254
g120
g62
g260
g266
tp459
Rp460
(dp461
bg1
(g44
g402
g368
g72
tp462
Rp463
(dp464
bg1
(g62
g110
g34
(g101
g90
tp465
Rp466
(dp467
btp468
Rp469
(dp470
bg1
(g90
g154
g402
g29
g110
tp471
Rp472
(dp473
bg1
(g257
g154
g62
g294
g34
(g54
g254
tp474
Rp475
(dp476
btp477
Rp478
(dp479
bg1
(g272
g334
g129
g132
g238
tp480
Rp481
(dp482
bg1
(g90
g94
g161
g62
g110
tp483
Rp484
(dp485
bg1
(g138
g402
g62
g129
g315
tp486
Rp487
(dp488
bg1
(g67
(I-21
tp489
Rp490
(dp491
bg29
g192
g346
g238
tp492
Rp493
(dp494
bg1
(g2
(S'Num10'
p495
tp496
Rp497
(dp498
g7
g8
(g9
g10
(dp499
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp500
Rp501
sbg47
tp502
Rp503
(dp504
bg1
(g383
g154
g94
g29
g235
g315
tp505
Rp506
(dp507
bg1
(g44
g2
(S'Num7'
p508
tp509
Rp510
(dp511
g7
g8
(g9
g10
(dp512
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp513
Rp514
sbg170
g315
tp515
Rp516
(dp517
bg1
(g116
g54
g120
g245
g129
g238
tp518
Rp519
(dp520
bg1
(g220
g94
g62
g192
g454
tp521
Rp522
(dp523
bg1
(g107
g2
(S'Den8'
p524
tp525
Rp526
(dp527
g7
g8
(g9
g10
(dp528
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp529
Rp530
sbg62
g170
g132
tp531
Rp532
(dp533
bg1
(g232
g120
g29
g235
g132
g238
tp534
Rp535
(dp536
bg1
(g67
(I60
tp537
Rp538
(dp539
bg120
g62
g223
g315
g238
tp540
Rp541
(dp542
bg1
(g150
g54
g94
g101
g62
g170
tp543
Rp544
(dp545
bg1
(g291
g245
g235
g132
g198
tp546
Rp547
(dp548
bg1
(g107
g120
g279
g170
g132
tp549
Rp550
(dp551
bg1
(g67
(I30
tp552
Rp553
(dp554
bg154
g94
g62
g223
g195
tp555
Rp556
(dp557
bg1
(g126
g120
g368
g235
g195
tp558
Rp559
(dp560
bg1
(g44
g2
(S'Den10'
p561
tp562
Rp563
(dp564
g7
g8
(g9
g10
(dp565
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp566
Rp567
sbg62
g72
tp568
Rp569
(dp570
bg1
(g90
g154
g120
g279
g110
tp571
Rp572
(dp573
bg1
(g383
g154
g101
g62
g235
g315
tp574
Rp575
(dp576
bg1
(g90
g54
g94
g279
g110
tp577
Rp578
(dp579
bg1
(g90
g54
g161
g368
g110
tp580
Rp581
(dp582
bg1
(g44
g334
g170
g198
tp583
Rp584
(dp585
bg1
(g138
g161
g29
g129
g315
tp586
Rp587
(dp588
bg1
(g90
g120
g101
g245
g110
tp589
Rp590
(dp591
bg1
(g383
g154
g120
g245
g235
g315
tp592
Rp593
(dp594
bg1
(g90
g54
g101
g334
g110
tp595
Rp596
(dp597
bg1
(g116
g154
g120
g368
g129
g132
tp598
Rp599
(dp600
bg1
(g138
g154
g279
g129
g315
tp601
Rp602
(dp603
bg1
(g116
g54
g101
g62
g129
g238
tp604
Rp605
(dp606
bg1
(g44
g279
g235
g346
tp607
Rp608
(dp609
bg1
(g291
g29
g235
g315
g226
tp610
Rp611
(dp612
bg1
(g232
g154
g62
g235
g132
g226
tp613
Rp614
(dp615
bg1
(g126
g94
g245
g235
g195
tp616
Rp617
(dp618
bg1
(g90
g154
g94
g334
g110
tp619
Rp620
(dp621
bg1
(g205
g110
g238
tp622
Rp623
(dp624
bg1
(g116
g154
g101
g29
g129
g132
tp625
Rp626
(dp627
bg1
(g107
g154
g245
g170
g226
tp628
Rp629
(dp630
bg1
(g44
g526
g245
g72
tp631
Rp632
(dp633
bg1
(g116
g54
g94
g29
g129
g238
tp634
Rp635
(dp636
bg1
(g138
g94
g62
g129
g198
tp637
Rp638
(dp639
bg1
(g90
g54
g154
g510
g110
tp640
Rp641
(dp642
bg1
(g67
(I28
tp643
Rp644
(dp645
bg62
g260
g454
g238
tp646
Rp647
(dp648
bg1
(g272
g154
g368
g223
g346
tp649
Rp650
(dp651
bg1
(g107
g101
g368
g170
g132
tp652
Rp653
(dp654
bg1
(g107
g402
g29
g170
g132
tp655
Rp656
(dp657
bg1
(g138
g120
g334
g129
g315
tp658
Rp659
(dp660
bg1
(g90
g120
g161
g29
g110
tp661
Rp662
(dp663
bg1
(g138
g94
g368
g129
g315
tp664
Rp665
(dp666
bg1
(g126
g101
g29
g235
g195
tp667
Rp668
(dp669
bg1
(g107
g154
g205
g170
g132
tp670
Rp671
(dp672
bg1
(g150
g54
g120
g94
g245
g170
tp673
Rp674
(dp675
bg1
(g107
g154
g62
g170
g429
tp676
Rp677
(dp678
bg1
(g90
g120
g402
g62
g110
tp679
Rp680
(dp681
bg1
(g291
g368
g235
g315
g238
tp682
Rp683
(dp684
bg1
(g90
g154
g161
g245
g110
tp685
Rp686
(dp687
bg1
(g245
g110
g429
tp688
Rp689
(dp690
bg1
(g245
g260
g475
tp691
Rp692
(dp693
bg1
(g44
g436
g29
g72
tp694
Rp695
(dp696
bg1
(g150
g54
g120
g101
g29
g170
tp697
Rp698
(dp699
bg1
(g205
g129
g195
tp700
Rp701
(dp702
bg1
(g138
g101
g245
g129
g315
tp703
Rp704
(dp705
bg1
(g107
g54
g29
g170
g429
tp706
Rp707
(dp708
bg1
(g150
g154
g120
g94
g29
g170
tp709
Rp710
(dp711
bg1
(g138
g54
g368
g129
g198
tp712
Rp713
(dp714
bg1
(g150
g54
g120
g161
g62
g170
tp715
Rp716
(dp717
bg1
(g44
g368
g192
g266
tp718
Rp719
(dp720
bg1
(g150
g54
g154
g402
g62
g170
tp721
Rp722
(dp723
bg1
(g44
g29
g170
g144
tp724
Rp725
(dp726
bg1
(g90
g54
g120
g205
g110
tp727
Rp728
(dp729
bg1
(g116
g54
g154
g29
g129
g226
tp730
Rp731
(dp732
bg1
(g90
g54
g526
g29
g110
tp733
Rp734
(dp735
bg1
(g67
(I24
tp736
Rp737
(dp738
bg54
g154
g120
g94
g62
g129
tp739
Rp740
(dp741
bg1
(g150
g154
g120
g101
g62
g170
tp742
Rp743
(dp744
bg1
(g334
g223
g454
tp745
Rp746
(dp747
bg1
(g90
g154
g526
g62
g110
tp748
Rp749
(dp750
bg1
(g138
g120
g29
g129
g198
tp751
Rp752
(dp753
bg1
(g126
g161
g62
g235
g195
tp754
Rp755
(dp756
bg1
(g107
g120
g368
g170
g238
tp757
Rp758
(dp759
bg1
(g44
g120
g510
g72
tp760
Rp761
(dp762
bg1
(g107
g94
g62
g170
g226
tp763
Rp764
(dp765
bg1
(g383
g54
g120
g62
g235
g198
tp766
Rp767
(dp768
bg1
(g126
g54
g29
g235
g448
tp769
Rp770
(dp771
bg1
(g44
g54
g2
(S'Num9'
p772
tp773
Rp774
(dp775
g7
g8
(g9
g10
(dp776
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp777
Rp778
sbg72
tp779
Rp780
(dp781
bg1
(g553
g154
g120
g29
g223
g195
tp782
Rp783
(dp784
bg1
(g177
g110
g132
tp785
Rp786
(dp787
bg1
(g217
g62
g223
g132
g448
tp788
Rp789
(dp790
bg1
(g116
g120
g101
g62
g129
g132
tp791
Rp792
(dp793
bg1
(g220
g120
g29
g192
g454
tp794
Rp795
(dp796
btp797
Rp798
(dp799
btp800
Rp801
(dp802
bg1
(g34
(g5
g263
tp803
Rp804
(dp805
bg0
(g1
(g44
g94
g368
g72
tp806
Rp807
(dp808
bg1
(g90
g54
g161
g62
g110
tp809
Rp810
(dp811
bg1
(g44
g154
g279
g72
tp812
Rp813
(dp814
bg1
(g29
g223
g454
tp815
Rp816
(dp817
bg1
(g44
g120
g334
g72
tp818
Rp819
(dp820
bg1
(g138
g120
g29
g129
g315
tp821
Rp822
(dp823
bg1
(g44
g245
g235
g346
tp824
Rp825
(dp826
bg1
(g90
g154
g94
g29
g110
tp827
Rp828
(dp829
bg1
(g44
g54
g205
g72
tp830
Rp831
(dp832
bg1
(g272
g154
g62
g223
g346
tp833
Rp834
(dp835
bg1
(g44
g62
g192
g266
tp836
Rp837
(dp838
bg1
(g107
g154
g368
g170
g132
tp839
Rp840
(dp841
bg1
(g291
g62
g235
g315
g238
tp842
Rp843
(dp844
bg1
(g279
g110
g132
tp845
Rp846
(dp847
bg1
(g29
g110
g226
tp848
Rp849
(dp850
bg1
(g90
g120
g94
g62
g110
tp851
Rp852
(dp853
bg1
(g44
g161
g29
g72
tp854
Rp855
(dp856
bg1
(g138
g94
g62
g129
g315
tp857
Rp858
(dp859
bg1
(g44
g101
g245
g72
tp860
Rp861
(dp862
bg1
(g150
g54
g154
g120
g29
g170
tp863
Rp864
(dp865
bg1
(g107
g120
g245
g170
g132
tp866
Rp867
(dp868
bg1
(g510
g47
tp869
Rp870
(dp871
bg1
(g272
g29
g129
g132
g238
tp872
Rp873
(dp874
bg1
(g44
g334
g170
g315
tp875
Rp876
(dp877
bg1
(g116
g154
g120
g62
g129
g132
tp878
Rp879
(dp880
bg1
(g90
g54
g94
g245
g110
tp881
Rp882
(dp883
bg1
(g107
g101
g62
g170
g132
tp884
Rp885
(dp886
bg1
(g107
g94
g29
g170
g132
tp887
Rp888
(dp889
bg1
(g90
g54
g101
g29
g110
tp890
Rp891
(dp892
bg1
(g126
g154
g29
g235
g195
tp893
Rp894
(dp895
bg1
(g368
g129
g195
tp896
Rp897
(dp898
bg1
(g107
g120
g62
g170
g238
tp899
Rp900
(dp901
bg1
(g150
g54
g154
g94
g62
g170
tp902
Rp903
(dp904
bg1
(g90
g54
g120
g368
g110
tp905
Rp906
(dp907
bg1
(g90
g154
g120
g245
g110
tp908
Rp909
(dp910
bg1
(g368
g110
g238
tp911
Rp912
(dp913
bg1
(g126
g120
g62
g235
g195
tp914
Rp915
(dp916
bg1
(g44
g402
g62
g72
tp917
Rp918
(dp919
bg1
(g138
g154
g245
g129
g315
tp920
Rp921
(dp922
bg1
(g138
g54
g62
g129
g198
tp923
Rp924
(dp925
bg1
(g90
g154
g101
g62
g110
tp926
Rp927
(dp928
bg1
(g107
g54
g62
g170
g226
tp929
Rp930
(dp931
bg1
(g44
g29
g170
g198
tp932
Rp933
(dp934
bg1
(g107
g54
g245
g170
g238
tp935
Rp936
(dp937
bg1
(g90
g54
g154
g334
g110
tp938
Rp939
(dp940
btp941
Rp942
(dp943
btp944
Rp945
(dp946
bg1
(g34
(g5
g343
tp947
Rp948
(dp949
bg0
(g1
(g279
g47
tp950
Rp951
(dp952
bg1
(g368
g110
g132
tp953
Rp954
(dp955
bg1
(g44
g245
g170
g315
tp956
Rp957
(dp958
bg1
(g90
g154
g120
g62
g110
tp959
Rp960
(dp961
bg1
(g107
g154
g29
g170
g132
tp962
Rp963
(dp964
bg1
(g44
g154
g368
g72
tp965
Rp966
(dp967
bg1
(g44
g120
g245
g72
tp968
Rp969
(dp970
bg1
(g29
g129
g195
tp971
Rp972
(dp973
bg1
(g107
g54
g62
g170
g238
tp974
Rp975
(dp976
bg1
(g138
g154
g62
g129
g315
tp977
Rp978
(dp979
bg1
(g90
g54
g154
g245
g110
tp980
Rp981
(dp982
bg1
(g44
g94
g29
g72
tp983
Rp984
(dp985
bg1
(g44
g54
g334
g72
tp986
Rp987
(dp988
bg1
(g29
g110
g238
tp989
Rp990
(dp991
bg1
(g107
g120
g62
g170
g132
tp992
Rp993
(dp994
bg1
(g90
g54
g94
g62
g110
tp995
Rp996
(dp997
bg1
(g44
g101
g62
g72
tp998
Rp999
(dp1000
bg1
(g90
g54
g120
g29
g110
tp1001
Rp1002
(dp1003
bg1
(g44
g62
g235
g346
tp1004
Rp1005
(dp1006
btp1007
Rp1008
(dp1009
btp1010
Rp1011
(dp1012
bg1
(g34
(g5
g67
(I11
tp1013
Rp1014
(dp1015
btp1016
Rp1017
(dp1018
bg0
(g1
(g644
g29
g260
g454
g238
tp1019
Rp1020
(dp1021
bg1
(g186
g29
g192
g195
g198
tp1022
Rp1023
(dp1024
bg1
(g90
g154
g94
g279
g110
tp1025
Rp1026
(dp1027
bg1
(g67
(I56
tp1028
Rp1029
(dp1030
bg62
g260
g346
g198
tp1031
Rp1032
(dp1033
bg1
(g116
g54
g94
g245
g129
g238
tp1034
Rp1035
(dp1036
bg1
(g116
g54
g154
g62
g129
g429
tp1037
Rp1038
(dp1039
bg1
(g107
g101
g62
g170
g226
tp1040
Rp1041
(dp1042
bg1
(g368
g110
g429
tp1043
Rp1044
(dp1045
bg1
(g217
g368
g223
g195
g238
tp1046
Rp1047
(dp1048
bg1
(g90
g120
g161
g245
g110
tp1049
Rp1050
(dp1051
bg1
(g90
g154
g436
g62
g110
tp1052
Rp1053
(dp1054
bg1
(g107
g402
g245
g170
g132
tp1055
Rp1056
(dp1057
bg1
(g383
g120
g94
g29
g235
g315
tp1058
Rp1059
(dp1060
bg1
(g138
g101
g62
g129
g198
tp1061
Rp1062
(dp1063
bg1
(g510
g129
g195
tp1064
Rp1065
(dp1066
bg1
(g220
g101
g62
g192
g454
tp1067
Rp1068
(dp1069
bg1
(g510
g110
g238
tp1070
Rp1071
(dp1072
bg1
(g90
g154
g120
g205
g110
tp1073
Rp1074
(dp1075
bg1
(g126
g54
g245
g235
g448
tp1076
Rp1077
(dp1078
bg1
(g383
g54
g94
g62
g235
g198
tp1079
Rp1080
(dp1081
bg1
(g107
g161
g368
g170
g132
tp1082
Rp1083
(dp1084
bg1
(g44
g245
g294
g300
tp1085
Rp1086
(dp1087
bg1
(g138
g161
g245
g129
g315
tp1088
Rp1089
(dp1090
bg1
(g44
g29
g235
g361
tp1091
Rp1092
(dp1093
bg1
(g257
g154
g29
g294
g475
tp1094
Rp1095
(dp1096
bg1
(g90
g154
g101
g334
g110
tp1097
Rp1098
(dp1099
bg1
(g553
g154
g101
g62
g223
g195
tp1100
Rp1101
(dp1102
bg1
(g107
g120
g62
g170
g429
tp1103
Rp1104
(dp1105
bg1
(g126
g101
g245
g235
g195
tp1106
Rp1107
(dp1108
bg1
(g90
g94
g161
g29
g110
tp1109
Rp1110
(dp1111
bg1
(g279
g223
g454
tp1112
Rp1113
(dp1114
bg1
(g383
g154
g120
g368
g235
g315
tp1115
Rp1116
(dp1117
bg1
(g107
g94
g279
g170
g132
tp1118
Rp1119
(dp1120
bg1
(g138
g101
g368
g129
g315
tp1121
Rp1122
(dp1123
bg1
(g312
g245
g223
g315
g198
tp1124
Rp1125
(dp1126
bg1
(g44
g154
g774
g72
tp1127
Rp1128
(dp1129
bg1
(g138
g94
g334
g129
g315
tp1130
Rp1131
(dp1132
bg1
(g150
g54
g120
g94
g368
g170
tp1133
Rp1134
(dp1135
bg1
(g44
g2
(S'Den11'
p1136
tp1137
Rp1138
(dp1139
g7
g8
(g9
g10
(dp1140
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp1141
Rp1142
sbg62
g72
tp1143
Rp1144
(dp1145
bg1
(g553
g154
g94
g29
g223
g195
tp1146
Rp1147
(dp1148
bg1
(g126
g94
g368
g235
g195
tp1149
Rp1150
(dp1151
bg1
(g90
g54
g120
g510
g110
tp1152
Rp1153
(dp1154
bg1
(g116
g154
g94
g368
g129
g132
tp1155
Rp1156
(dp1157
bg1
(g538
g120
g62
g223
g132
g198
tp1158
Rp1159
(dp1160
bg1
(g90
g54
g402
g368
g110
tp1161
Rp1162
(dp1163
bg1
(g107
g161
g29
g170
g238
tp1164
Rp1165
(dp1166
bg1
(g116
g54
g120
g368
g129
g238
tp1167
Rp1168
(dp1169
bg1
(g138
g402
g29
g129
g315
tp1170
Rp1171
(dp1172
bg1
(g44
g120
g177
g72
tp1173
Rp1174
(dp1175
bg1
(g116
g154
g161
g29
g129
g132
tp1176
Rp1177
(dp1178
bg1
(g291
g245
g235
g315
g226
tp1179
Rp1180
(dp1181
bg1
(g90
g101
g161
g62
g110
tp1182
Rp1183
(dp1184
bg1
(g138
g154
g62
g129
g144
tp1185
Rp1186
(dp1187
bg1
(g272
g120
g368
g223
g346
tp1188
Rp1189
(dp1190
bg1
(g150
g54
g154
g526
g62
g170
tp1191
Rp1192
(dp1193
bg1
(g44
g62
g34
(g37
g67
(I-12
tp1194
Rp1195
(dp1196
btp1197
Rp1198
(dp1199
bg34
(g54
g1014
tp1200
Rp1201
(dp1202
btp1203
Rp1204
(dp1205
bg1
(g150
g54
g154
g120
g279
g170
tp1206
Rp1207
(dp1208
bg1
(g116
g54
g94
g62
g129
g226
tp1209
Rp1210
(dp1211
bg1
(g220
g120
g245
g192
g454
tp1212
Rp1213
(dp1214
bg1
(g67
(I-36
tp1215
Rp1216
(dp1217
bg62
g294
g266
g238
tp1218
Rp1219
(dp1220
bg1
(g44
g334
g192
g266
tp1221
Rp1222
(dp1223
bg1
(g116
g54
g161
g62
g129
g238
tp1224
Rp1225
(dp1226
bg1
(g291
g334
g235
g315
g238
tp1227
Rp1228
(dp1229
bg1
(g90
g54
g101
g279
g110
tp1230
Rp1231
(dp1232
bg1
(g107
g94
g368
g170
g238
tp1233
Rp1234
(dp1235
bg1
(g138
g154
g205
g129
g315
tp1236
Rp1237
(dp1238
bg1
(g232
g154
g29
g235
g132
g226
tp1239
Rp1240
(dp1241
bg1
(g116
g154
g402
g62
g129
g132
tp1242
Rp1243
(dp1244
bg1
(g90
g120
g526
g62
g110
tp1245
Rp1246
(dp1247
bg1
(g116
g120
g94
g62
g129
g238
tp1248
Rp1249
(dp1250
bg1
(g272
g54
g62
g223
g361
tp1251
Rp1252
(dp1253
bg1
(g138
g54
g29
g129
g144
tp1254
Rp1255
(dp1256
bg1
(g107
g154
g510
g170
g132
tp1257
Rp1258
(dp1259
bg1
(g44
g526
g368
g72
tp1260
Rp1261
(dp1262
bg1
(g150
g154
g94
g101
g62
g170
tp1263
Rp1264
(dp1265
bg1
(g44
g101
g205
g72
tp1266
Rp1267
(dp1268
bg1
(g90
g94
g402
g62
g110
tp1269
Rp1270
(dp1271
bg1
(g44
g94
g510
g72
tp1272
Rp1273
(dp1274
bg1
(g217
g29
g223
g132
g448
tp1275
Rp1276
(dp1277
bg1
(g29
g324
g327
tp1278
Rp1279
(dp1280
bg1
(g368
g260
g475
tp1281
Rp1282
(dp1283
bg1
(g254
g120
g29
g260
g266
tp1284
Rp1285
(dp1286
bg1
(g1029
g154
g120
g62
g260
g454
tp1287
Rp1288
(dp1289
bg1
(g538
g94
g62
g223
g315
g238
tp1290
Rp1291
(dp1292
bg1
(g138
g120
g245
g129
g198
tp1293
Rp1294
(dp1295
bg1
(g538
g154
g62
g223
g315
g226
tp1296
Rp1297
(dp1298
bg1
(g254
g154
g245
g260
g266
tp1299
Rp1300
(dp1301
bg1
(g44
g177
g170
g315
tp1302
Rp1303
(dp1304
bg1
(g107
g101
g245
g170
g238
tp1305
Rp1306
(dp1307
bg1
(g107
g120
g334
g170
g238
tp1308
Rp1309
(dp1310
bg1
(g232
g94
g29
g235
g132
g238
tp1311
Rp1312
(dp1313
bg1
(g150
g54
g120
g402
g62
g170
tp1314
Rp1315
(dp1316
bg1
(g138
g94
g29
g129
g198
tp1317
Rp1318
(dp1319
bg1
(g220
g94
g29
g192
g454
tp1320
Rp1321
(dp1322
bg1
(g116
g54
g154
g245
g129
g226
tp1323
Rp1324
(dp1325
bg1
(g490
g62
g192
g346
g226
tp1326
Rp1327
(dp1328
bg1
(g383
g154
g101
g29
g235
g315
tp1329
Rp1330
(dp1331
bg1
(g107
g54
g334
g170
g226
tp1332
Rp1333
(dp1334
bg1
(g126
g120
g62
g235
g448
tp1335
Rp1336
(dp1337
bg1
(g116
g120
g101
g29
g129
g132
tp1338
Rp1339
(dp1340
bg1
(g44
g436
g245
g72
tp1341
Rp1342
(dp1343
bg1
(g279
g110
g226
tp1344
Rp1345
(dp1346
bg1
(g383
g54
g120
g29
g235
g198
tp1347
Rp1348
(dp1349
bg1
(g383
g154
g161
g62
g235
g315
tp1350
Rp1351
(dp1352
bg1
(g272
g94
g245
g223
g346
tp1353
Rp1354
(dp1355
bg1
(g116
g120
g161
g62
g129
g132
tp1356
Rp1357
(dp1358
bg1
(g186
g62
g192
g315
g448
tp1359
Rp1360
(dp1361
bg1
(g150
g54
g154
g161
g245
g170
tp1362
Rp1363
(dp1364
bg1
(g553
g120
g94
g62
g223
g195
tp1365
Rp1366
(dp1367
bg1
(g67
(I-60
tp1368
Rp1369
(dp1370
bg154
g120
g94
g62
g235
g132
tp1371
Rp1372
(dp1373
bg1
(g116
g154
g101
g245
g129
g132
tp1374
Rp1375
(dp1376
bg1
(g90
g154
g402
g245
g110
tp1377
Rp1378
(dp1379
bg1
(g90
g54
g526
g245
g110
tp1380
Rp1381
(dp1382
bg1
(g107
g101
g334
g170
g132
tp1383
Rp1384
(dp1385
bg1
(g774
g110
g132
tp1386
Rp1387
(dp1388
bg1
(g107
g54
g205
g170
g238
tp1389
Rp1390
(dp1391
bg1
(g737
g54
g154
g120
g101
g62
g129
tp1392
Rp1393
(dp1394
bg1
(g84
g154
g62
g324
g300
tp1395
Rp1396
(dp1397
bg1
(g138
g526
g62
g129
g315
tp1398
Rp1399
(dp1400
bg1
(g272
g154
g334
g223
g346
tp1401
Rp1402
(dp1403
bg1
(g538
g120
g29
g223
g315
g238
tp1404
Rp1405
(dp1406
bg1
(g232
g120
g245
g235
g132
g238
tp1407
Rp1408
(dp1409
bg1
(g411
g154
g94
g62
g192
g346
tp1410
Rp1411
(dp1412
bg1
(g90
g154
g161
g368
g110
tp1413
Rp1414
(dp1415
bg1
(g150
g154
g120
g94
g245
g170
tp1416
Rp1417
(dp1418
bg1
(g257
g120
g62
g294
g475
tp1419
Rp1420
(dp1421
bg1
(g150
g54
g94
g101
g29
g170
tp1422
Rp1423
(dp1424
bg1
(g44
g245
g170
g144
tp1425
Rp1426
(dp1427
bg1
(g29
g110
g466
tp1428
Rp1429
(dp1430
bg1
(g107
g54
g245
g170
g429
tp1431
Rp1432
(dp1433
bg1
(g411
g154
g120
g29
g192
g346
tp1434
Rp1435
(dp1436
bg1
(g150
g154
g120
g161
g62
g170
tp1437
Rp1438
(dp1439
bg1
(g44
g563
g29
g72
tp1440
Rp1441
(dp1442
bg1
(g138
g120
g279
g129
g315
tp1443
Rp1444
(dp1445
bg1
(g368
g129
g448
tp1446
Rp1447
(dp1448
bg1
(g44
g54
g497
g72
tp1449
Rp1450
(dp1451
bg1
(g150
g54
g120
g161
g29
g170
tp1452
Rp1453
(dp1454
bg1
(g107
g402
g62
g170
g238
tp1455
Rp1456
(dp1457
bg1
(g90
g120
g94
g334
g110
tp1458
Rp1459
(dp1460
bg1
(g150
g54
g154
g101
g368
g170
tp1461
Rp1462
(dp1463
bg1
(g272
g101
g29
g223
g346
tp1464
Rp1465
(dp1466
bg1
(g90
g154
g526
g29
g110
tp1467
Rp1468
(dp1469
bg1
(g116
g120
g94
g245
g129
g132
tp1470
Rp1471
(dp1472
bg1
(g383
g120
g101
g62
g235
g315
tp1473
Rp1474
(dp1475
bg1
(g272
g279
g129
g132
g238
tp1476
Rp1477
(dp1478
bg1
(g291
g62
g235
g132
g144
tp1479
Rp1480
(dp1481
bg1
(g126
g120
g334
g235
g195
tp1482
Rp1483
(dp1484
bg1
(g107
g526
g29
g170
g132
tp1485
Rp1486
(dp1487
bg1
(g126
g402
g62
g235
g195
tp1488
Rp1489
(dp1490
bg1
(g272
g29
g129
g132
g429
tp1491
Rp1492
(dp1493
bg1
(g490
g245
g192
g346
g238
tp1494
Rp1495
(dp1496
bg1
(g90
g94
g101
g245
g110
tp1497
Rp1498
(dp1499
bg1
(g44
g205
g235
g346
tp1500
Rp1501
(dp1502
bg1
(g90
g54
g154
g177
g110
tp1503
Rp1504
(dp1505
bg1
(g254
g94
g62
g260
g266
tp1506
Rp1507
(dp1508
bg1
(g90
g54
g161
g334
g110
tp1509
Rp1510
(dp1511
bg1
(g116
g154
g120
g334
g129
g132
tp1512
Rp1513
(dp1514
bg1
(g217
g29
g223
g195
g226
tp1515
Rp1516
(dp1517
bg1
(g220
g154
g368
g192
g454
tp1518
Rp1519
(dp1520
bg1
(g90
g120
g402
g29
g110
tp1521
Rp1522
(dp1523
bg1
(g107
g94
g29
g170
g226
tp1524
Rp1525
(dp1526
bg1
(g291
g62
g235
g315
g429
tp1527
Rp1528
(dp1529
bg1
(g272
g29
g129
g238
g226
tp1530
Rp1531
(dp1532
bg1
(g232
g54
g62
g235
g238
g226
tp1533
Rp1534
(dp1535
bg1
(g67
(I-105
tp1536
Rp1537
(dp1538
bg120
g62
g192
g195
g238
tp1539
Rp1540
(dp1541
bg1
(g138
g54
g334
g129
g198
tp1542
Rp1543
(dp1544
bg1
(g272
g368
g129
g132
g226
tp1545
Rp1546
(dp1547
bg1
(g107
g54
g62
g170
g466
tp1548
Rp1549
(dp1550
bg1
(g150
g154
g120
g101
g29
g170
tp1551
Rp1552
(dp1553
bg1
(g107
g436
g62
g170
g132
tp1554
Rp1555
(dp1556
bg1
(g44
g161
g279
g72
tp1557
Rp1558
(dp1559
bg1
(g2
(S'Num11'
p1560
tp1561
Rp1562
(dp1563
g7
g8
(g9
g10
(dp1564
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp1565
Rp1566
sbg47
tp1567
Rp1568
(dp1569
bg1
(g107
g154
g368
g170
g226
tp1570
Rp1571
(dp1572
bg1
(g150
g54
g154
g402
g29
g170
tp1573
Rp1574
(dp1575
bg1
(g116
g54
g101
g29
g129
g238
tp1576
Rp1577
(dp1578
bg1
(g90
g54
g563
g62
g110
tp1579
Rp1580
(dp1581
bg1
(g90
g54
g94
g205
g110
tp1582
Rp1583
(dp1584
bg1
(g150
g54
g94
g161
g62
g170
tp1585
Rp1586
(dp1587
bg1
(g116
g94
g101
g62
g129
g132
tp1588
Rp1589
(dp1590
bg1
(g272
g161
g62
g223
g346
tp1591
Rp1592
(dp1593
bg1
(g44
g279
g170
g198
tp1594
Rp1595
(dp1596
bg1
(g232
g101
g62
g235
g132
g238
tp1597
Rp1598
(dp1599
bg1
(g90
g120
g101
g368
g110
tp1600
Rp1601
(dp1602
bg1
(g553
g154
g120
g245
g223
g195
tp1603
Rp1604
(dp1605
bg1
(g737
g54
g154
g120
g94
g29
g129
tp1606
Rp1607
(dp1608
bg1
(g44
g402
g334
g72
tp1609
Rp1610
(dp1611
bg1
(g291
g368
g235
g132
g198
tp1612
Rp1613
(dp1614
bg1
(g107
g120
g205
g170
g132
tp1615
Rp1616
(dp1617
bg1
(g107
g154
g29
g170
g429
tp1618
Rp1619
(dp1620
bg1
(g150
g54
g120
g101
g245
g170
tp1621
Rp1622
(dp1623
bg1
(g150
g54
g154
g94
g334
g170
tp1624
Rp1625
(dp1626
bg1
(g90
g54
g436
g29
g110
tp1627
Rp1628
(dp1629
bg1
(g126
g161
g29
g235
g195
tp1630
Rp1631
(dp1632
bg1
(g383
g154
g94
g245
g235
g315
tp1633
Rp1634
(dp1635
bg1
(g126
g154
g279
g235
g195
tp1636
Rp1637
(dp1638
btp1639
Rp1640
(dp1641
btp1642
Rp1643
(dp1644
bg1
(g34
(g5
g141
tp1645
Rp1646
(dp1647
bg0
(g1
(g44
g154
g29
g72
tp1648
Rp1649
(dp1650
bg1
(g44
g54
g245
g72
tp1651
Rp1652
(dp1653
bg1
(g90
g54
g154
g62
g110
tp1654
Rp1655
(dp1656
bg1
(g44
g120
g62
g72
tp1657
Rp1658
(dp1659
bg1
(g29
g110
g132
tp1660
Rp1661
(dp1662
bg1
(g44
g62
g170
g315
tp1663
Rp1664
(dp1665
bg1
(g368
g47
tp1666
Rp1667
(dp1668
btp1669
Rp1670
(dp1671
btp1672
Rp1673
(dp1674
bcsympy.series.order
Order
p1675
(g34
(g5
g67
(I13
tp1676
Rp1677
(dp1678
btp1679
Rp1680
(dp1681
bg5
tp1682
Rp1683
(dp1684
bg1
(g34
(g5
g90
tp1685
Rp1686
(dp1687
bg0
(g1
(g245
g47
tp1688
Rp1689
(dp1690
bg1
(g62
g110
g132
tp1691
Rp1692
(dp1693
bg1
(g44
g154
g62
g72
tp1694
Rp1695
(dp1696
bg1
(g44
g54
g29
g72
tp1697
Rp1698
(dp1699
btp1700
Rp1701
(dp1702
btp1703
Rp1704
(dp1705
bg1
(g34
(g5
g138
tp1706
Rp1707
(dp1708
bg0
(g1
(g44
g94
g62
g72
tp1709
Rp1710
(dp1711
bg1
(g44
g54
g368
g72
tp1712
Rp1713
(dp1714
bg1
(g62
g129
g195
tp1715
Rp1716
(dp1717
bg1
(g107
g154
g62
g170
g132
tp1718
Rp1719
(dp1720
bg1
(g90
g54
g154
g29
g110
tp1721
Rp1722
(dp1723
bg1
(g44
g120
g29
g72
tp1724
Rp1725
(dp1726
bg1
(g334
g47
tp1727
Rp1728
(dp1729
bg1
(g44
g154
g245
g72
tp1730
Rp1731
(dp1732
bg1
(g44
g29
g170
g315
tp1733
Rp1734
(dp1735
bg1
(g62
g110
g238
tp1736
Rp1737
(dp1738
bg1
(g245
g110
g132
tp1739
Rp1740
(dp1741
bg1
(g90
g54
g120
g62
g110
tp1742
Rp1743
(dp1744
btp1745
Rp1746
(dp1747
btp1748
Rp1749
(dp1750
bg1
(g34
(g5
g254
tp1751
Rp1752
(dp1753
bg0
(g1
(g90
g154
g120
g368
g110
tp1754
Rp1755
(dp1756
bg1
(g44
g29
g192
g266
tp1757
Rp1758
(dp1759
bg1
(g44
g279
g170
g315
tp1760
Rp1761
(dp1762
bg1
(g44
g368
g235
g346
tp1763
Rp1764
(dp1765
bg1
(g138
g101
g62
g129
g315
tp1766
Rp1767
(dp1768
bg1
(g116
g154
g94
g62
g129
g132
tp1769
Rp1770
(dp1771
bg1
(g334
g129
g195
tp1772
Rp1773
(dp1774
bg1
(g107
g94
g62
g170
g238
tp1775
Rp1776
(dp1777
bg1
(g44
g161
g245
g72
tp1778
Rp1779
(dp1780
bg1
(g107
g54
g368
g170
g238
tp1781
Rp1782
(dp1783
bg1
(g90
g154
g101
g29
g110
tp1784
Rp1785
(dp1786
bg1
(g90
g54
g101
g245
g110
tp1787
Rp1788
(dp1789
bg1
(g126
g120
g29
g235
g195
tp1790
Rp1791
(dp1792
bg1
(g107
g154
g334
g170
g132
tp1793
Rp1794
(dp1795
bg1
(g126
g154
g245
g235
g195
tp1796
Rp1797
(dp1798
bg1
(g138
g54
g29
g129
g198
tp1799
Rp1800
(dp1801
bg1
(g44
g54
g510
g72
tp1802
Rp1803
(dp1804
bg1
(g44
g402
g29
g72
tp1805
Rp1806
(dp1807
bg1
(g44
g94
g334
g72
tp1808
Rp1809
(dp1810
bg1
(g138
g94
g29
g129
g315
tp1811
Rp1812
(dp1813
bg1
(g217
g62
g223
g195
g238
tp1814
Rp1815
(dp1816
bg1
(g90
g54
g94
g368
g110
tp1817
Rp1818
(dp1819
bg1
(g90
g120
g101
g62
g110
tp1820
Rp1821
(dp1822
bg1
(g272
g120
g62
g223
g346
tp1823
Rp1824
(dp1825
bg1
(g138
g154
g368
g129
g315
tp1826
Rp1827
(dp1828
bg1
(g62
g260
g475
tp1829
Rp1830
(dp1831
bg1
(g291
g29
g235
g315
g238
tp1832
Rp1833
(dp1834
bg1
(g107
g54
g29
g170
g226
tp1835
Rp1836
(dp1837
bg1
(g245
g110
g226
tp1838
Rp1839
(dp1840
bg1
(g150
g54
g154
g120
g245
g170
tp1841
Rp1842
(dp1843
bg1
(g116
g154
g120
g29
g129
g132
tp1844
Rp1845
(dp1846
bg1
(g220
g154
g62
g192
g454
tp1847
Rp1848
(dp1849
bg1
(g150
g54
g120
g94
g62
g170
tp1850
Rp1851
(dp1852
bg1
(g138
g120
g245
g129
g315
tp1853
Rp1854
(dp1855
bg1
(g150
g54
g154
g101
g62
g170
tp1856
Rp1857
(dp1858
bg1
(g334
g110
g238
tp1859
Rp1860
(dp1861
bg1
(g62
g110
g429
tp1862
Rp1863
(dp1864
bg1
(g383
g154
g120
g62
g235
g315
tp1865
Rp1866
(dp1867
bg1
(g116
g54
g120
g62
g129
g238
tp1868
Rp1869
(dp1870
bg1
(g90
g54
g154
g279
g110
tp1871
Rp1872
(dp1873
bg1
(g177
g47
tp1874
Rp1875
(dp1876
bg1
(g107
g94
g245
g170
g132
tp1877
Rp1878
(dp1879
bg1
(g107
g120
g29
g170
g238
tp1880
Rp1881
(dp1882
bg1
(g272
g62
g129
g132
g226
tp1883
Rp1884
(dp1885
bg1
(g90
g54
g402
g62
g110
tp1886
Rp1887
(dp1888
bg1
(g126
g94
g62
g235
g195
tp1889
Rp1890
(dp1891
bg1
(g44
g154
g205
g72
tp1892
Rp1893
(dp1894
bg1
(g90
g120
g94
g29
g110
tp1895
Rp1896
(dp1897
bg1
(g150
g54
g154
g94
g29
g170
tp1898
Rp1899
(dp1900
bg1
(g291
g62
g235
g132
g198
tp1901
Rp1902
(dp1903
bg1
(g107
g154
g62
g170
g226
tp1904
Rp1905
(dp1906
bg1
(g90
g154
g161
g62
g110
tp1907
Rp1908
(dp1909
bg1
(g90
g54
g161
g29
g110
tp1910
Rp1911
(dp1912
bg1
(g44
g101
g368
g72
tp1913
Rp1914
(dp1915
bg1
(g107
g101
g29
g170
g132
tp1916
Rp1917
(dp1918
bg1
(g107
g161
g62
g170
g132
tp1919
Rp1920
(dp1921
bg1
(g44
g120
g279
g72
tp1922
Rp1923
(dp1924
bg1
(g44
g526
g62
g72
tp1925
Rp1926
(dp1927
bg1
(g272
g154
g29
g223
g346
tp1928
Rp1929
(dp1930
bg1
(g90
g54
g120
g334
g110
tp1931
Rp1932
(dp1933
bg1
(g245
g223
g454
tp1934
Rp1935
(dp1936
bg1
(g107
g120
g368
g170
g132
tp1937
Rp1938
(dp1939
bg1
(g90
g154
g94
g245
g110
tp1940
Rp1941
(dp1942
bg1
(g44
g245
g170
g198
tp1943
Rp1944
(dp1945
bg1
(g205
g110
g132
tp1946
Rp1947
(dp1948
bg1
(g272
g245
g129
g132
g238
tp1949
Rp1950
(dp1951
bg1
(g62
g129
g448
tp1952
Rp1953
(dp1954
btp1955
Rp1956
(dp1957
btp1958
Rp1959
(dp1960
bg1
(g34
(g5
g116
tp1961
Rp1962
(dp1963
bg0
(g1
(g553
g154
g101
g29
g223
g195
tp1964
Rp1965
(dp1966
bg1
(g107
g526
g62
g170
g238
tp1967
Rp1968
(dp1969
bg1
(g232
g54
g29
g235
g238
g226
tp1970
Rp1971
(dp1972
bg1
(g411
g154
g101
g62
g192
g346
tp1973
Rp1974
(dp1975
bg1
(g138
g526
g29
g129
g315
tp1976
Rp1977
(dp1978
bg1
(g220
g94
g245
g192
g454
tp1979
Rp1980
(dp1981
bg1
(g62
g34
(g37
g67
(I-13
tp1982
Rp1983
(dp1984
btp1985
Rp1986
(dp1987
bg34
(g54
g116
tp1988
Rp1989
(dp1990
btp1991
Rp1992
(dp1993
bg1
(g272
g94
g368
g223
g346
tp1994
Rp1995
(dp1996
bg1
(g232
g161
g62
g235
g132
g238
tp1997
Rp1998
(dp1999
bg1
(g44
g161
g205
g72
tp2000
Rp2001
(dp2002
bg1
(g150
g154
g120
g161
g29
g170
tp2003
Rp2004
(dp2005
bg1
(g138
g154
g29
g129
g144
tp2006
Rp2007
(dp2008
bg1
(g150
g54
g94
g161
g29
g170
tp2009
Rp2010
(dp2011
bg1
(g150
g54
g154
g161
g368
g170
tp2012
Rp2013
(dp2014
bg1
(g116
g120
g161
g29
g129
g132
tp2015
Rp2016
(dp2017
bg1
(g272
g402
g62
g223
g346
tp2018
Rp2019
(dp2020
bg1
(g90
g54
g436
g245
g110
tp2021
Rp2022
(dp2023
bg1
(g116
g54
g154
g29
g129
g429
tp2024
Rp2025
(dp2026
bg1
(g107
g94
g245
g170
g226
tp2027
Rp2028
(dp2029
bg1
(g126
g101
g368
g235
g195
tp2030
Rp2031
(dp2032
bg1
(g107
g54
g29
g170
g466
tp2033
Rp2034
(dp2035
bg1
(g245
g110
g466
tp2036
Rp2037
(dp2038
bg1
(g553
g54
g120
g62
g223
g448
tp2039
Rp2040
(dp2041
bg1
(g44
g1138
g29
g72
tp2042
Rp2043
(dp2044
bg1
(g272
g120
g334
g223
g346
tp2045
Rp2046
(dp2047
bg1
(g116
g54
g120
g334
g129
g238
tp2048
Rp2049
(dp2050
bg1
(g186
g245
g192
g195
g198
tp2051
Rp2052
(dp2053
bg1
(g138
g402
g245
g129
g315
tp2054
Rp2055
(dp2056
bg1
(g245
g324
g327
tp2057
Rp2058
(dp2059
bg1
(g257
g120
g29
g294
g475
tp2060
Rp2061
(dp2062
bg1
(g107
g526
g245
g170
g132
tp2063
Rp2064
(dp2065
bg1
(g232
g120
g368
g235
g132
g238
tp2066
Rp2067
(dp2068
bg1
(g1369
g154
g120
g94
g29
g235
g132
tp2069
Rp2070
(dp2071
bg1
(g737
g54
g154
g120
g101
g29
g129
tp2072
Rp2073
(dp2074
bg1
(g272
g62
g129
g238
g429
tp2075
Rp2076
(dp2077
bg1
(g272
g154
g279
g223
g346
tp2078
Rp2079
(dp2080
bg1
(g186
g29
g192
g315
g448
tp2081
Rp2082
(dp2083
bg1
(g411
g154
g94
g29
g192
g346
tp2084
Rp2085
(dp2086
bg1
(g90
g54
g120
g177
g110
tp2087
Rp2088
(dp2089
bg1
(g44
g368
g294
g300
tp2090
Rp2091
(dp2092
bg1
(g272
g54
g29
g223
g361
tp2093
Rp2094
(dp2095
bg1
(g150
g54
g120
g402
g29
g170
tp2096
Rp2097
(dp2098
bg1
(g116
g120
g402
g62
g129
g132
tp2099
Rp2100
(dp2101
bg1
(g205
g110
g226
tp2102
Rp2103
(dp2104
bg1
(g217
g245
g223
g195
g226
tp2105
Rp2106
(dp2107
bg1
(g553
g120
g94
g29
g223
g195
tp2108
Rp2109
(dp2110
bg1
(g291
g368
g235
g315
g226
tp2111
Rp2112
(dp2113
bg1
(g644
g245
g260
g454
g238
tp2114
Rp2115
(dp2116
bg1
(g217
g245
g223
g132
g448
tp2117
Rp2118
(dp2119
bg1
(g126
g526
g62
g235
g195
tp2120
Rp2121
(dp2122
bg1
(g150
g54
g154
g526
g29
g170
tp2123
Rp2124
(dp2125
bg1
(g383
g154
g161
g29
g235
g315
tp2126
Rp2127
(dp2128
bg1
(g44
g245
g235
g361
tp2129
Rp2130
(dp2131
bg1
(g150
g54
g120
g94
g334
g170
tp2132
Rp2133
(dp2134
bg1
(g150
g54
g120
g526
g62
g170
tp2135
Rp2136
(dp2137
bg1
(g150
g154
g94
g161
g62
g170
tp2138
Rp2139
(dp2140
bg1
(g1369
g154
g120
g101
g62
g235
g132
tp2141
Rp2142
(dp2143
bg1
(g490
g368
g192
g346
g238
tp2144
Rp2145
(dp2146
bg1
(g272
g245
g129
g238
g226
tp2147
Rp2148
(dp2149
bg1
(g84
g154
g29
g324
g300
tp2150
Rp2151
(dp2152
bg1
(g107
g161
g334
g170
g132
tp2153
Rp2154
(dp2155
bg1
(g90
g54
g161
g279
g110
tp2156
Rp2157
(dp2158
bg1
(g107
g101
g368
g170
g238
tp2159
Rp2160
(dp2161
bg1
(g150
g54
g154
g120
g205
g170
tp2162
Rp2163
(dp2164
bg1
(g138
g94
g279
g129
g315
tp2165
Rp2166
(dp2167
bg1
(g90
g154
g161
g334
g110
tp2168
Rp2169
(dp2170
bg1
(g107
g161
g62
g170
g226
tp2171
Rp2172
(dp2173
bg1
(g138
g154
g510
g129
g315
tp2174
Rp2175
(dp2176
bg1
(g257
g94
g62
g294
g475
tp2177
Rp2178
(dp2179
bg1
(g90
g94
g161
g245
g110
tp2180
Rp2181
(dp2182
bg1
(g254
g154
g368
g260
g266
tp2183
Rp2184
(dp2185
bg1
(g90
g120
g526
g29
g110
tp2186
Rp2187
(dp2188
bg1
(g116
g54
g120
g62
g129
g429
tp2189
Rp2190
(dp2191
bg1
(g383
g120
g161
g62
g235
g315
tp2192
Rp2193
(dp2194
bg1
(g90
g120
g161
g368
g110
tp2195
Rp2196
(dp2197
bg1
(g257
g154
g245
g294
g475
tp2198
Rp2199
(dp2200
bg1
(g44
g205
g170
g198
tp2201
Rp2202
(dp2203
bg1
(g272
g245
g129
g132
g429
tp2204
Rp2205
(dp2206
bg1
(g383
g154
g94
g368
g235
g315
tp2207
Rp2208
(dp2209
bg1
(g150
g54
g154
g94
g279
g170
tp2210
Rp2211
(dp2212
bg1
(g138
g120
g368
g129
g198
tp2213
Rp2214
(dp2215
bg1
(g107
g54
g368
g170
g429
tp2216
Rp2217
(dp2218
bg1
(g90
g120
g402
g245
g110
tp2219
Rp2220
(dp2221
bg1
(g150
g54
g154
g402
g245
g170
tp2222
Rp2223
(dp2224
bg1
(g44
g563
g245
g72
tp2225
Rp2226
(dp2227
bg1
(g107
g54
g510
g170
g238
tp2228
Rp2229
(dp2230
bg1
(g107
g54
g279
g170
g226
tp2231
Rp2232
(dp2233
bg1
(g312
g62
g223
g315
g144
tp2234
Rp2235
(dp2236
bg1
(g737
g54
g154
g120
g161
g62
g129
tp2237
Rp2238
(dp2239
bg1
(g2
(S'Num12'
p2240
tp2241
Rp2242
(dp2243
g7
g8
(g9
g10
(dp2244
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp2245
Rp2246
sbg47
tp2247
Rp2248
(dp2249
bg1
(g232
g154
g62
g235
g132
g429
tp2250
Rp2251
(dp2252
bg1
(g90
g154
g101
g279
g110
tp2253
Rp2254
(dp2255
bg1
(g107
g402
g368
g170
g132
tp2256
Rp2257
(dp2258
bg1
(g107
g120
g279
g170
g238
tp2259
Rp2260
(dp2261
bg1
(g116
g120
g101
g62
g129
g238
tp2262
Rp2263
(dp2264
bg1
(g44
g526
g334
g72
tp2265
Rp2266
(dp2267
bg1
(g150
g54
g120
g101
g368
g170
tp2268
Rp2269
(dp2270
bg1
(g116
g154
g94
g62
g129
g226
tp2271
Rp2272
(dp2273
bg1
(g90
g94
g526
g62
g110
tp2274
Rp2275
(dp2276
bg1
(g107
g161
g245
g170
g238
tp2277
Rp2278
(dp2279
bg1
(g116
g120
g94
g368
g129
g132
tp2280
Rp2281
(dp2282
bg1
(g205
g223
g454
tp2283
Rp2284
(dp2285
bg1
(g116
g154
g101
g368
g129
g132
tp2286
Rp2287
(dp2288
bg1
(g291
g62
g235
g198
g226
tp2289
Rp2290
(dp2291
bg1
(g44
g774
g170
g315
tp2292
Rp2293
(dp2294
bg1
(g291
g29
g235
g132
g144
tp2295
Rp2296
(dp2297
bg1
(g116
g54
g402
g62
g129
g238
tp2298
Rp2299
(dp2300
bg1
(g254
g101
g62
g260
g266
tp2301
Rp2302
(dp2303
bg1
(g272
g101
g245
g223
g346
tp2304
Rp2305
(dp2306
bg1
(g737
g54
g154
g94
g101
g62
g129
tp2307
Rp2308
(dp2309
bg1
(g107
g120
g29
g170
g429
tp2310
Rp2311
(dp2312
bg1
(g150
g54
g154
g436
g62
g170
tp2313
Rp2314
(dp2315
bg1
(g411
g120
g94
g62
g192
g346
tp2316
Rp2317
(dp2318
bg1
(g116
g154
g161
g245
g129
g132
tp2319
Rp2320
(dp2321
bg1
(g538
g101
g62
g223
g315
g238
tp2322
Rp2323
(dp2324
bg1
(g126
g154
g205
g235
g195
tp2325
Rp2326
(dp2327
bg1
(g44
g62
g170
g34
(g94
g141
tp2328
Rp2329
(dp2330
btp2331
Rp2332
(dp2333
bg1
(g138
g101
g334
g129
g315
tp2334
Rp2335
(dp2336
bg1
(g67
(I120
tp2337
Rp2338
(dp2339
bg154
g120
g94
g62
g223
g315
tp2340
Rp2341
(dp2342
bg1
(g1029
g154
g120
g29
g260
g454
tp2343
Rp2344
(dp2345
bg1
(g538
g154
g29
g223
g315
g226
tp2346
Rp2347
(dp2348
bg1
(g232
g94
g245
g235
g132
g238
tp2349
Rp2350
(dp2351
bg1
(g383
g94
g101
g62
g235
g315
tp2352
Rp2353
(dp2354
bg1
(g116
g54
g94
g29
g129
g226
tp2355
Rp2356
(dp2357
bg1
(g150
g54
g120
g161
g245
g170
tp2358
Rp2359
(dp2360
bg1
(g150
g154
g94
g101
g29
g170
tp2361
Rp2362
(dp2363
bg1
(g553
g154
g161
g62
g223
g195
tp2364
Rp2365
(dp2366
bg1
(g67
(I-72
tp2367
Rp2368
(dp2369
bg154
g120
g62
g294
g266
tp2370
Rp2371
(dp2372
bg1
(g553
g120
g101
g62
g223
g195
tp2373
Rp2374
(dp2375
bg1
(g90
g120
g94
g279
g110
tp2376
Rp2377
(dp2378
bg1
(g116
g54
g94
g368
g129
g238
tp2379
Rp2380
(dp2381
bg1
(g107
g154
g245
g170
g429
tp2382
Rp2383
(dp2384
bg1
(g116
g54
g161
g29
g129
g238
tp2385
Rp2386
(dp2387
bg1
(g116
g54
g101
g62
g129
g226
tp2388
Rp2389
(dp2390
bg1
(g67
(I-84
tp2391
Rp2392
(dp2393
bg62
g294
g454
g198
tp2394
Rp2395
(dp2396
bg1
(g116
g120
g101
g245
g129
g132
tp2397
Rp2398
(dp2399
bg1
(g107
g94
g334
g170
g238
tp2400
Rp2401
(dp2402
bg1
(g107
g436
g29
g170
g132
tp2403
Rp2404
(dp2405
bg1
(g254
g120
g245
g260
g266
tp2406
Rp2407
(dp2408
bg1
(g150
g154
g120
g101
g245
g170
tp2409
Rp2410
(dp2411
bg1
(g150
g154
g120
g402
g62
g170
tp2412
Rp2413
(dp2414
bg1
(g334
g260
g475
tp2415
Rp2416
(dp2417
bg1
(g232
g154
g245
g235
g132
g226
tp2418
Rp2419
(dp2420
bg1
(g737
g54
g154
g120
g94
g245
g129
tp2421
Rp2422
(dp2423
bg1
(g116
g154
g120
g279
g129
g132
tp2424
Rp2425
(dp2426
bg1
(g90
g154
g120
g510
g110
tp2427
Rp2428
(dp2429
bg1
(g383
g120
g101
g29
g235
g315
tp2430
Rp2431
(dp2432
bg1
(g107
g154
g177
g170
g132
tp2433
Rp2434
(dp2435
bg1
(g383
g154
g101
g245
g235
g315
tp2436
Rp2437
(dp2438
bg1
(g126
g120
g29
g235
g448
tp2439
Rp2440
(dp2441
bg1
(g116
g120
g94
g29
g129
g238
tp2442
Rp2443
(dp2444
bg1
(g383
g154
g402
g62
g235
g315
tp2445
Rp2446
(dp2447
bg1
(g383
g54
g154
g62
g235
g144
tp2448
Rp2449
(dp2450
bg1
(g116
g154
g526
g62
g129
g132
tp2451
Rp2452
(dp2453
bg1
(g291
g334
g235
g132
g198
tp2454
Rp2455
(dp2456
bg1
(g1537
g94
g62
g192
g195
g238
tp2457
Rp2458
(dp2459
bg1
(g150
g54
g101
g161
g62
g170
tp2460
Rp2461
(dp2462
bg1
(g84
g120
g62
g324
g300
tp2463
Rp2464
(dp2465
bg1
(g383
g154
g120
g334
g235
g315
tp2466
Rp2467
(dp2468
bg1
(g44
g29
g1198
g1201
tp2469
Rp2470
(dp2471
bg1
(g1029
g29
g260
g346
g198
tp2472
Rp2473
(dp2474
bg1
(g232
g94
g62
g235
g132
g226
tp2475
Rp2476
(dp2477
bg1
(g138
g101
g29
g129
g198
tp2478
Rp2479
(dp2480
bg1
(g107
g563
g62
g170
g132
tp2481
Rp2482
(dp2483
bg1
(g44
g54
g1562
g72
tp2484
Rp2485
(dp2486
bg1
(g116
g94
g101
g29
g129
g132
tp2487
Rp2488
(dp2489
bg1
(g126
g161
g245
g235
g195
tp2490
Rp2491
(dp2492
bg1
(g383
g54
g101
g62
g235
g198
tp2493
Rp2494
(dp2495
bg1
(g126
g120
g279
g235
g195
tp2496
Rp2497
(dp2498
bg1
(g116
g154
g94
g334
g129
g132
tp2499
Rp2500
(dp2501
bg1
(g490
g62
g192
g132
g361
tp2502
Rp2503
(dp2504
bg1
(g553
g154
g94
g245
g223
g195
tp2505
Rp2506
(dp2507
bg1
(g90
g120
g101
g334
g110
tp2508
Rp2509
(dp2510
bg1
(g220
g101
g29
g192
g454
tp2511
Rp2512
(dp2513
bg1
(g138
g94
g245
g129
g198
tp2514
Rp2515
(dp2516
bg1
(g90
g154
g402
g368
g110
tp2517
Rp2518
(dp2519
bg1
(g90
g94
g101
g368
g110
tp2520
Rp2521
(dp2522
bg1
(g138
g54
g245
g129
g144
tp2523
Rp2524
(dp2525
bg1
(g116
g94
g161
g62
g129
g132
tp2526
Rp2527
(dp2528
bg1
(g538
g94
g62
g223
g132
g198
tp2529
Rp2530
(dp2531
bg1
(g126
g94
g62
g235
g448
tp2532
Rp2533
(dp2534
bg1
(g44
g402
g279
g72
tp2535
Rp2536
(dp2537
bg1
(g90
g54
g526
g368
g110
tp2538
Rp2539
(dp2540
bg1
(g321
g154
g62
g1198
g327
tp2541
Rp2542
(dp2543
bg1
(g291
g279
g235
g315
g238
tp2544
Rp2545
(dp2546
bg1
(g644
g62
g260
g454
g226
tp2547
Rp2548
(dp2549
bg1
(g44
g2
(S'Den12'
p2550
tp2551
Rp2552
(dp2553
g7
g8
(g9
g10
(dp2554
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp2555
Rp2556
sbg62
g72
tp2557
Rp2558
(dp2559
bg1
(g90
g101
g161
g29
g110
tp2560
Rp2561
(dp2562
bg1
(g220
g154
g334
g192
g454
tp2563
Rp2564
(dp2565
bg1
(g177
g129
g195
tp2566
Rp2567
(dp2568
bg1
(g90
g54
g94
g510
g110
tp2569
Rp2570
(dp2571
bg1
(g90
g154
g436
g29
g110
tp2572
Rp2573
(dp2574
bg1
(g44
g368
g170
g144
tp2575
Rp2576
(dp2577
bg1
(g232
g101
g29
g235
g132
g238
tp2578
Rp2579
(dp2580
bg1
(g150
g120
g94
g101
g62
g170
tp2581
Rp2582
(dp2583
bg1
(g150
g154
g120
g94
g368
g170
tp2584
Rp2585
(dp2586
bg1
(g67
(I168
tp2587
Rp2588
(dp2589
bg120
g62
g260
g346
g238
tp2590
Rp2591
(dp2592
bg1
(g334
g129
g448
tp2593
Rp2594
(dp2595
bg1
(g272
g161
g29
g223
g346
tp2596
Rp2597
(dp2598
bg1
(g150
g54
g94
g402
g62
g170
tp2599
Rp2600
(dp2601
bg1
(g138
g161
g62
g129
g198
tp2602
Rp2603
(dp2604
bg1
(g107
g94
g205
g170
g132
tp2605
Rp2606
(dp2607
bg1
(g150
g54
g94
g101
g245
g170
tp2608
Rp2609
(dp2610
bg1
(g1029
g154
g94
g62
g260
g454
tp2611
Rp2612
(dp2613
bg1
(g177
g110
g238
tp2614
Rp2615
(dp2616
bg1
(g334
g110
g429
tp2617
Rp2618
(dp2619
bg1
(g490
g29
g192
g346
g226
tp2620
Rp2621
(dp2622
bg1
(g62
g110
g34
(g161
g90
tp2623
Rp2624
(dp2625
btp2626
Rp2627
(dp2628
bg1
(g1216
g29
g294
g266
g238
tp2629
Rp2630
(dp2631
bg1
(g538
g120
g29
g223
g132
g198
tp2632
Rp2633
(dp2634
bg1
(g138
g161
g368
g129
g315
tp2635
Rp2636
(dp2637
bg1
(g220
g161
g62
g192
g454
tp2638
Rp2639
(dp2640
bg1
(g44
g120
g774
g72
tp2641
Rp2642
(dp2643
bg1
(g44
g510
g235
g346
tp2644
Rp2645
(dp2646
bg1
(g553
g154
g120
g368
g223
g195
tp2647
Rp2648
(dp2649
bg1
(g497
g110
g132
tp2650
Rp2651
(dp2652
bg1
(g116
g154
g402
g29
g129
g132
tp2653
Rp2654
(dp2655
bg1
(g107
g154
g334
g170
g226
tp2656
Rp2657
(dp2658
bg1
(g272
g62
g129
g132
g466
tp2659
Rp2660
(dp2661
bg1
(g126
g402
g29
g235
g195
tp2662
Rp2663
(dp2664
bg1
(g383
g120
g94
g245
g235
g315
tp2665
Rp2666
(dp2667
bg1
(g383
g54
g94
g29
g235
g198
tp2668
Rp2669
(dp2670
bg1
(g44
g436
g368
g72
tp2671
Rp2672
(dp2673
bg1
(g272
g334
g129
g132
g226
tp2674
Rp2675
(dp2676
bg1
(g44
g94
g177
g72
tp2677
Rp2678
(dp2679
bg1
(g1369
g54
g120
g94
g62
g235
g238
tp2680
Rp2681
(dp2682
bg1
(g107
g101
g29
g170
g226
tp2683
Rp2684
(dp2685
bg1
(g44
g279
g192
g266
tp2686
Rp2687
(dp2688
bg1
(g116
g54
g101
g245
g129
g238
tp2689
Rp2690
(dp2691
bg1
(g90
g54
g1138
g62
g110
tp2692
Rp2693
(dp2694
bg1
(g272
g205
g129
g132
g238
tp2695
Rp2696
(dp2697
bg1
(g383
g54
g120
g245
g235
g198
tp2698
Rp2699
(dp2700
bg1
(g44
g154
g497
g72
tp2701
Rp2702
(dp2703
bg1
(g90
g154
g526
g245
g110
tp2704
Rp2705
(dp2706
bg1
(g150
g54
g154
g101
g334
g170
tp2707
Rp2708
(dp2709
bg1
(g90
g120
g436
g62
g110
tp2710
Rp2711
(dp2712
bg1
(g67
(I45
tp2713
Rp2714
(dp2715
bg62
g324
g475
g238
tp2716
Rp2717
(dp2718
bg1
(g138
g120
g205
g129
g315
tp2719
Rp2720
(dp2721
bg1
(g538
g94
g29
g223
g315
g238
tp2722
Rp2723
(dp2724
bg1
(g126
g94
g334
g235
g195
tp2725
Rp2726
(dp2727
bg1
(g107
g120
g510
g170
g132
tp2728
Rp2729
(dp2730
bg1
(g90
g563
g154
g62
g110
tp2731
Rp2732
(dp2733
bg1
(g90
g54
g402
g334
g110
tp2734
Rp2735
(dp2736
bg1
(g44
g101
g510
g72
tp2737
Rp2738
(dp2739
bg1
(g116
g54
g154
g368
g129
g226
tp2740
Rp2741
(dp2742
bg1
(g291
g29
g235
g315
g429
tp2743
Rp2744
(dp2745
bg1
(g312
g368
g223
g315
g198
tp2746
Rp2747
(dp2748
bg1
(g1537
g154
g62
g192
g195
g226
tp2749
Rp2750
(dp2751
bg1
(g220
g120
g368
g192
g454
tp2752
Rp2753
(dp2754
bg1
(g67
(I90
tp2755
Rp2756
(dp2757
bg62
g223
g132
g238
g226
tp2758
Rp2759
(dp2760
bg1
(g90
g54
g101
g205
g110
tp2761
Rp2762
(dp2763
bg1
(g90
g54
g154
g774
g110
tp2764
Rp2765
(dp2766
bg1
(g138
g54
g279
g129
g198
tp2767
Rp2768
(dp2769
bg1
(g138
g436
g62
g129
g315
tp2770
Rp2771
(dp2772
bg1
(g217
g62
g223
g195
g429
tp2773
Rp2774
(dp2775
bg1
(g126
g54
g368
g235
g448
tp2776
Rp2777
(dp2778
bg1
(g90
g154
g94
g205
g110
tp2779
Rp2780
(dp2781
bg1
(g62
g223
g34
(g154
g272
tp2782
Rp2783
(dp2784
btp2785
Rp2786
(dp2787
bg1
(g411
g154
g120
g245
g192
g346
tp2788
Rp2789
(dp2790
bg1
(g538
g120
g245
g223
g315
g238
tp2791
Rp2792
(dp2793
bg1
(g90
g54
g563
g29
g110
tp2794
Rp2795
(dp2796
bg1
(g107
g402
g29
g170
g238
tp2797
Rp2798
(dp2799
bg1
(g90
g94
g402
g29
g110
tp2800
Rp2801
(dp2802
bg1
(g67
(I-140
tp2803
Rp2804
(dp2805
bg120
g62
g192
g315
g198
tp2806
Rp2807
(dp2808
bg1
(g107
g101
g279
g170
g132
tp2809
Rp2810
(dp2811
bg1
(g107
g154
g62
g170
g466
tp2812
Rp2813
(dp2814
bg1
(g90
g101
g402
g62
g110
tp2815
Rp2816
(dp2817
bg1
(g62
g129
g34
(g120
g138
tp2818
Rp2819
(dp2820
btp2821
Rp2822
(dp2823
bg1
(g254
g94
g29
g260
g266
tp2824
Rp2825
(dp2826
bg1
(g217
g334
g223
g195
g238
tp2827
Rp2828
(dp2829
bg1
(g67
(I70
tp2830
Rp2831
(dp2832
bg62
g260
g195
g448
tp2833
Rp2834
(dp2835
bg1
(g1537
g120
g29
g192
g195
g238
tp2836
Rp2837
(dp2838
btp2839
Rp2840
(dp2841
btp2842
Rp2843
(dp2844
bg1
(g34
(g5
g297
tp2845
Rp2846
(dp2847
bg0
(g1
(g138
g120
g62
g129
g198
tp2848
Rp2849
(dp2850
bg1
(g138
g120
g368
g129
g315
tp2851
Rp2852
(dp2853
bg1
(g90
g154
g101
g245
g110
tp2854
Rp2855
(dp2856
bg1
(g150
g54
g120
g94
g29
g170
tp2857
Rp2858
(dp2859
bg1
(g107
g402
g62
g170
g132
tp2860
Rp2861
(dp2862
bg1
(g44
g402
g245
g72
tp2863
Rp2864
(dp2865
bg1
(g138
g161
g62
g129
g315
tp2866
Rp2867
(dp2868
bg1
(g279
g110
g238
tp2869
Rp2870
(dp2871
bg1
(g44
g368
g170
g198
tp2872
Rp2873
(dp2874
bg1
(g217
g29
g223
g195
g238
tp2875
Rp2876
(dp2877
bg1
(g107
g154
g279
g170
g132
tp2878
Rp2879
(dp2880
bg1
(g44
g120
g205
g72
tp2881
Rp2882
(dp2883
bg1
(g44
g101
g334
g72
tp2884
Rp2885
(dp2886
bg1
(g116
g154
g120
g245
g129
g132
tp2887
Rp2888
(dp2889
bg1
(g150
g54
g154
g161
g62
g170
tp2890
Rp2891
(dp2892
bg1
(g90
g154
g120
g334
g110
tp2893
Rp2894
(dp2895
bg1
(g116
g154
g94
g29
g129
g132
tp2896
Rp2897
(dp2898
bg1
(g107
g54
g62
g170
g429
tp2899
Rp2900
(dp2901
bg1
(g107
g94
g368
g170
g132
tp2902
Rp2903
(dp2904
bg1
(g107
g101
g245
g170
g132
tp2905
Rp2906
(dp2907
bg1
(g90
g54
g402
g29
g110
tp2908
Rp2909
(dp2910
bg1
(g138
g94
g245
g129
g315
tp2911
Rp2912
(dp2913
bg1
(g44
g161
g368
g72
tp2914
Rp2915
(dp2916
bg1
(g150
g154
g120
g94
g62
g170
tp2917
Rp2918
(dp2919
bg1
(g138
g101
g29
g129
g315
tp2920
Rp2921
(dp2922
bg1
(g383
g154
g120
g29
g235
g315
tp2923
Rp2924
(dp2925
bg1
(g44
g62
g294
g300
tp2926
Rp2927
(dp2928
bg1
(g279
g129
g195
tp2929
Rp2930
(dp2931
bg1
(g312
g62
g223
g315
g198
tp2932
Rp2933
(dp2934
bg1
(g116
g54
g120
g29
g129
g238
tp2935
Rp2936
(dp2937
bg1
(g29
g129
g448
tp2938
Rp2939
(dp2940
bg1
(g90
g54
g101
g368
g110
tp2941
Rp2942
(dp2943
bg1
(g44
g205
g170
g315
tp2944
Rp2945
(dp2946
bg1
(g90
g120
g161
g62
g110
tp2947
Rp2948
(dp2949
bg1
(g272
g94
g62
g223
g346
tp2950
Rp2951
(dp2952
bg1
(g126
g101
g62
g235
g195
tp2953
Rp2954
(dp2955
bg1
(g383
g154
g94
g62
g235
g315
tp2956
Rp2957
(dp2958
bg1
(g138
g154
g334
g129
g315
tp2959
Rp2960
(dp2961
bg1
(g90
g154
g161
g29
g110
tp2962
Rp2963
(dp2964
bg1
(g90
g54
g161
g245
g110
tp2965
Rp2966
(dp2967
bg1
(g220
g154
g29
g192
g454
tp2968
Rp2969
(dp2970
bg1
(g510
g110
g132
tp2971
Rp2972
(dp2973
bg1
(g107
g154
g29
g170
g226
tp2974
Rp2975
(dp2976
bg1
(g29
g260
g475
tp2977
Rp2978
(dp2979
bg1
(g368
g223
g454
tp2980
Rp2981
(dp2982
bg1
(g90
g154
g94
g368
g110
tp2983
Rp2984
(dp2985
bg1
(g272
g154
g245
g223
g346
tp2986
Rp2987
(dp2988
bg1
(g44
g436
g62
g72
tp2989
Rp2990
(dp2991
bg1
(g90
g54
g94
g334
g110
tp2992
Rp2993
(dp2994
bg1
(g553
g154
g120
g62
g223
g195
tp2995
Rp2996
(dp2997
bg1
(g90
g54
g154
g205
g110
tp2998
Rp2999
(dp3000
bg1
(g90
g54
g120
g279
g110
tp3001
Rp3002
(dp3003
bg1
(g107
g120
g334
g170
g132
tp3004
Rp3005
(dp3006
bg1
(g107
g94
g29
g170
g238
tp3007
Rp3008
(dp3009
bg1
(g368
g110
g226
tp3010
Rp3011
(dp3012
bg1
(g44
g94
g279
g72
tp3013
Rp3014
(dp3015
bg1
(g291
g29
g235
g132
g198
tp3016
Rp3017
(dp3018
bg1
(g90
g120
g101
g29
g110
tp3019
Rp3020
(dp3021
bg1
(g107
g54
g245
g170
g226
tp3022
Rp3023
(dp3024
bg1
(g272
g368
g129
g132
g238
tp3025
Rp3026
(dp3027
bg1
(g150
g54
g154
g101
g29
g170
tp3028
Rp3029
(dp3030
bg1
(g90
g154
g402
g62
g110
tp3031
Rp3032
(dp3033
bg1
(g232
g120
g62
g235
g132
g238
tp3034
Rp3035
(dp3036
bg1
(g44
g245
g192
g266
tp3037
Rp3038
(dp3039
bg1
(g138
g54
g245
g129
g198
tp3040
Rp3041
(dp3042
bg1
(g126
g120
g245
g235
g195
tp3043
Rp3044
(dp3045
bg1
(g126
g94
g29
g235
g195
tp3046
Rp3047
(dp3048
bg1
(g116
g154
g101
g62
g129
g132
tp3049
Rp3050
(dp3051
bg1
(g90
g94
g101
g62
g110
tp3052
Rp3053
(dp3054
bg1
(g272
g29
g129
g132
g226
tp3055
Rp3056
(dp3057
bg1
(g44
g334
g235
g346
tp3058
Rp3059
(dp3060
bg1
(g44
g54
g177
g72
tp3061
Rp3062
(dp3063
bg1
(g90
g54
g526
g62
g110
tp3064
Rp3065
(dp3066
bg1
(g126
g154
g368
g235
g195
tp3067
Rp3068
(dp3069
bg1
(g29
g110
g429
tp3070
Rp3071
(dp3072
bg1
(g490
g62
g192
g346
g238
tp3073
Rp3074
(dp3075
bg1
(g116
g120
g94
g62
g129
g132
tp3076
Rp3077
(dp3078
bg1
(g90
g120
g94
g245
g110
tp3079
Rp3080
(dp3081
bg1
(g150
g54
g154
g94
g245
g170
tp3082
Rp3083
(dp3084
bg1
(g107
g120
g245
g170
g238
tp3085
Rp3086
(dp3087
bg1
(g272
g120
g29
g223
g346
tp3088
Rp3089
(dp3090
bg1
(g254
g154
g62
g260
g266
tp3091
Rp3092
(dp3093
bg1
(g44
g62
g170
g144
tp3094
Rp3095
(dp3096
bg1
(g44
g154
g510
g72
tp3097
Rp3098
(dp3099
bg1
(g291
g62
g235
g315
g226
tp3100
Rp3101
(dp3102
bg1
(g774
g47
tp3103
Rp3104
(dp3105
bg1
(g150
g54
g120
g101
g62
g170
tp3106
Rp3107
(dp3108
bg1
(g107
g161
g29
g170
g132
tp3109
Rp3110
(dp3111
bg1
(g107
g54
g334
g170
g238
tp3112
Rp3113
(dp3114
bg1
(g116
g54
g94
g62
g129
g238
tp3115
Rp3116
(dp3117
bg1
(g107
g101
g62
g170
g238
tp3118
Rp3119
(dp3120
bg1
(g116
g54
g154
g62
g129
g226
tp3121
Rp3122
(dp3123
bg1
(g150
g54
g154
g120
g368
g170
tp3124
Rp3125
(dp3126
bg1
(g126
g54
g62
g235
g448
tp3127
Rp3128
(dp3129
bg1
(g44
g526
g29
g72
tp3130
Rp3131
(dp3132
bg1
(g220
g120
g62
g192
g454
tp3133
Rp3134
(dp3135
bg1
(g291
g245
g235
g315
g238
tp3136
Rp3137
(dp3138
btp3139
Rp3140
(dp3141
btp3142
Rp3143
(dp3144
bg1
(g62
g47
tp3145
Rp3146
(dp3147
bg1
(g34
(g5
g272
tp3148
Rp3149
(dp3150
bg0
(g1
(g138
g154
g29
g129
g315
tp3151
Rp3152
(dp3153
bg1
(g44
g94
g245
g72
tp3154
Rp3155
(dp3156
bg1
(g107
g54
g29
g170
g238
tp3157
Rp3158
(dp3159
bg1
(g107
g94
g62
g170
g132
tp3160
Rp3161
(dp3162
bg1
(g150
g54
g154
g120
g62
g170
tp3163
Rp3164
(dp3165
bg1
(g44
g101
g29
g72
tp3166
Rp3167
(dp3168
bg1
(g107
g154
g245
g170
g132
tp3169
Rp3170
(dp3171
bg1
(g44
g161
g62
g72
tp3172
Rp3173
(dp3174
bg1
(g245
g110
g238
tp3175
Rp3176
(dp3177
bg1
(g44
g29
g235
g346
tp3178
Rp3179
(dp3180
bg1
(g334
g110
g132
tp3181
Rp3182
(dp3183
bg1
(g62
g223
g454
tp3184
Rp3185
(dp3186
bg1
(g90
g154
g94
g62
g110
tp3187
Rp3188
(dp3189
bg1
(g44
g154
g334
g72
tp3190
Rp3191
(dp3192
bg1
(g126
g154
g62
g235
g195
tp3193
Rp3194
(dp3195
bg1
(g107
g120
g29
g170
g132
tp3196
Rp3197
(dp3198
bg1
(g62
g110
g226
tp3199
Rp3200
(dp3201
bg1
(g245
g129
g195
tp3202
Rp3203
(dp3204
bg1
(g90
g54
g101
g62
g110
tp3205
Rp3206
(dp3207
bg1
(g44
g62
g170
g198
tp3208
Rp3209
(dp3210
bg1
(g90
g54
g154
g368
g110
tp3211
Rp3212
(dp3213
bg1
(g205
g47
tp3214
Rp3215
(dp3216
bg1
(g44
g120
g368
g72
tp3217
Rp3218
(dp3219
bg1
(g272
g62
g129
g132
g238
tp3220
Rp3221
(dp3222
bg1
(g90
g154
g120
g29
g110
tp3223
Rp3224
(dp3225
bg1
(g90
g54
g120
g245
g110
tp3226
Rp3227
(dp3228
bg1
(g90
g54
g94
g29
g110
tp3229
Rp3230
(dp3231
bg1
(g44
g368
g170
g315
tp3232
Rp3233
(dp3234
bg1
(g138
g120
g62
g129
g315
tp3235
Rp3236
(dp3237
bg1
(g44
g54
g279
g72
tp3238
Rp3239
(dp3240
btp3241
Rp3242
(dp3243
btp3244
Rp3245
(dp3246
btp3247
Rp3248
(dp3249
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order2.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'nonpositive'
p14
NsS'zero'
p15
NsS'bounded'
p16
NsS'integer'
p17
NsS'hermitian'
p18
I01
sS'odd'
p19
NsS'imaginary'
p20
I00
sS'even'
p21
NsS'commutative'
p22
I01
sS'positive'
p23
NsS'negative'
p24
NsS'nonnegative'
p25
NsS'complex'
p26
I01
sS'rational'
p27
Nstp28
Rp29
sbg0
(g1
(g2
(S'Num1'
p30
tp31
Rp32
(dp33
g7
g8
(g9
g10
(dp34
g12
I01
sg13
Nsg22
I01
sg14
NsS'positive'
p35
Nsg24
Nsg25
Nsg15
Nsg26
I01
sg16
Nsg27
Nsg18
I01
sg20
I00
sS'irrational'
p36
Nstp37
Rp38
sbcsympy.core.power
Pow
p39
(g2
(S'Den0'
p40
tp41
Rp42
(dp43
g7
g8
(g9
g10
(dp44
g12
I01
sg13
Nsg36
Nsg14
NsS'unbounded'
p45
Nsg15
Nsg16
Nsg17
Nsg18
I01
sg26
I01
sg19
Nsg20
I00
sg21
Nsg22
I01
sg35
Nsg24
Nsg25
NsS'infinitesimal'
p46
Nsg27
Nstp47
Rp48
sbcsympy.core.numbers
NegativeOne
p49
(tRp50
(dp51
btp52
Rp53
(dp54
btp55
Rp56
(dp57
bg1
(g50
g2
(S'Den1'
p58
tp59
Rp60
(dp61
g7
g8
(g9
g10
(dp62
g12
I01
sg13
Nsg22
I01
sg14
Nsg35
Nsg24
Nsg25
Nsg15
Nsg26
I01
sg16
Nsg27
Nsg18
I01
sg20
I00
sg36
Nstp63
Rp64
sbg2
(S'Num0'
p65
tp66
Rp67
(dp68
g7
g8
(g9
g10
(dp69
g12
I01
sg13
Nsg36
Nsg14
Nsg45
Nsg15
Nsg17
Nsg18
I01
sg19
Nsg20
I00
sg21
Nsg22
I01
sg35
Nsg24
Nsg25
Nsg26
I01
sg27
Nstp70
Rp71
sbg39
(g42
csympy.core.numbers
Integer
p72
(I-2
tp73
Rp74
(dp75
btp76
Rp77
(dp78
btp79
Rp80
(dp81
btp82
Rp83
(dp84
btp85
Rp86
(dp87
bcsympy.series.order
Order
p88
(g39
(g5
g72
(I2
tp89
Rp90
(dp91
btp92
Rp93
(dp94
bcsympy.core.containers
Tuple
p95
(g5
csympy.core.numbers
Zero
p96
(tRp97
(dp98
btp99
Rp100
(dp101
btp102
Rp103
(dp104
bg1
(g67
g53
tp105
Rp106
(dp107
btp108
Rp109
(dp110
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order3.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bcsympy.series.order
Order
p83
(g34
(g5
g67
(I3
tp84
Rp85
(dp86
btp87
Rp88
(dp89
bg5
tp90
Rp91
(dp92
bg1
(g34
(g5
g67
(I2
tp93
Rp94
(dp95
btp96
Rp97
(dp98
bg0
(g1
(g2
(S'Num2'
p99
tp100
Rp101
(dp102
g7
g8
(g9
g10
(dp103
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp104
Rp105
sbg47
tp106
Rp107
(dp108
bg1
(g62
g34
(g37
g67
(I-3
tp109
Rp110
(dp111
btp112
Rp113
(dp114
bg34
(g54
g94
tp115
Rp116
(dp117
btp118
Rp119
(dp120
bg1
(g44
g2
(S'Den2'
p121
tp122
Rp123
(dp124
g7
g8
(g9
g10
(dp125
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp126
Rp127
sbg62
g72
tp128
Rp129
(dp130
bg1
(g44
g54
g29
g72
tp131
Rp132
(dp133
btp134
Rp135
(dp136
btp137
Rp138
(dp139
bg1
(g62
g47
tp140
Rp141
(dp142
btp143
Rp144
(dp145
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order4.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bcsympy.series.order
Order
p83
(g34
(g5
g67
(I4
tp84
Rp85
(dp86
btp87
Rp88
(dp89
bg5
tp90
Rp91
(dp92
bg1
(g34
(g5
g67
(I3
tp93
Rp94
(dp95
btp96
Rp97
(dp98
bg0
(g1
(g44
g2
(S'Den2'
p99
tp100
Rp101
(dp102
g7
g8
(g9
g10
(dp103
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp104
Rp105
sbg29
g72
tp106
Rp107
(dp108
bg1
(g44
g54
g2
(S'Num2'
p109
tp110
Rp111
(dp112
g7
g8
(g9
g10
(dp113
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp114
Rp115
sbg72
tp116
Rp117
(dp118
bg1
(g67
(I2
tp119
Rp120
(dp121
bg54
g101
g62
g34
(g37
g67
(I-3
tp122
Rp123
(dp124
btp125
Rp126
(dp127
btp128
Rp129
(dp130
bg1
(g44
g2
(S'Den3'
p131
tp132
Rp133
(dp134
g7
g8
(g9
g10
(dp135
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp136
Rp137
sbg62
g72
tp138
Rp139
(dp140
bg1
(g29
g126
g34
(g54
g120
tp141
Rp142
(dp143
btp144
Rp145
(dp146
bg1
(g44
g62
g34
(g37
g67
(I-4
tp147
Rp148
(dp149
btp150
Rp151
(dp152
bg34
(g54
g94
tp153
Rp154
(dp155
btp156
Rp157
(dp158
bg1
(g2
(S'Num3'
p159
tp160
Rp161
(dp162
g7
g8
(g9
g10
(dp163
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp164
Rp165
sbg47
tp166
Rp167
(dp168
btp169
Rp170
(dp171
btp172
Rp173
(dp174
bg1
(g34
(g5
g120
tp175
Rp176
(dp177
bg0
(g1
(g111
g47
tp178
Rp179
(dp180
bg1
(g62
g126
g142
tp181
Rp182
(dp183
bg1
(g44
g101
g62
g72
tp184
Rp185
(dp186
bg1
(g44
g54
g29
g72
tp187
Rp188
(dp189
btp190
Rp191
(dp192
btp193
Rp194
(dp195
bg1
(g62
g47
tp196
Rp197
(dp198
btp199
Rp200
(dp201
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order5.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bcsympy.series.order
Order
p83
(g34
(g5
g67
(I5
tp84
Rp85
(dp86
btp87
Rp88
(dp89
bg5
tp90
Rp91
(dp92
bg1
(g34
(g5
g67
(I3
tp93
Rp94
(dp95
btp96
Rp97
(dp98
bg0
(g1
(g44
g2
(S'Den2'
p99
tp100
Rp101
(dp102
g7
g8
(g9
g10
(dp103
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp104
Rp105
sbg29
g72
tp106
Rp107
(dp108
bg1
(g44
g54
g2
(S'Num2'
p109
tp110
Rp111
(dp112
g7
g8
(g9
g10
(dp113
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp114
Rp115
sbg72
tp116
Rp117
(dp118
bg1
(g67
(I2
tp119
Rp120
(dp121
bg54
g101
g62
g34
(g37
g67
(I-3
tp122
Rp123
(dp124
btp125
Rp126
(dp127
btp128
Rp129
(dp130
bg1
(g44
g2
(S'Den3'
p131
tp132
Rp133
(dp134
g7
g8
(g9
g10
(dp135
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp136
Rp137
sbg62
g72
tp138
Rp139
(dp140
bg1
(g29
g126
g34
(g54
g120
tp141
Rp142
(dp143
btp144
Rp145
(dp146
bg1
(g44
g62
g34
(g37
g67
(I-4
tp147
Rp148
(dp149
btp150
Rp151
(dp152
bg34
(g54
g94
tp153
Rp154
(dp155
btp156
Rp157
(dp158
bg1
(g2
(S'Num3'
p159
tp160
Rp161
(dp162
g7
g8
(g9
g10
(dp163
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp164
Rp165
sbg47
tp166
Rp167
(dp168
btp169
Rp170
(dp171
btp172
Rp173
(dp174
bg1
(g34
(g5
g120
tp175
Rp176
(dp177
bg0
(g1
(g111
g47
tp178
Rp179
(dp180
bg1
(g62
g126
g142
tp181
Rp182
(dp183
bg1
(g44
g101
g62
g72
tp184
Rp185
(dp186
bg1
(g44
g54
g29
g72
tp187
Rp188
(dp189
btp190
Rp191
(dp192
btp193
Rp194
(dp195
bg1
(g34
(g5
g67
(I4
tp196
Rp197
(dp198
btp199
Rp200
(dp201
bg0
(g1
(g44
g2
(S'Den4'
p202
tp203
Rp204
(dp205
g7
g8
(g9
g10
(dp206
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp207
Rp208
sbg62
g72
tp209
Rp210
(dp211
bg1
(g44
g54
g161
g72
tp212
Rp213
(dp214
bg1
(g62
g34
(g37
g67
(I-5
tp215
Rp216
(dp217
btp218
Rp219
(dp220
bg34
(g54
g197
tp221
Rp222
(dp223
btp224
Rp225
(dp226
bg1
(g123
g101
g62
g151
g142
tp227
Rp228
(dp229
bg1
(g120
g54
g101
g29
g126
tp230
Rp231
(dp232
bg1
(g44
g133
g29
g72
tp233
Rp234
(dp235
bg1
(g2
(S'Num4'
p236
tp237
Rp238
(dp239
g7
g8
(g9
g10
(dp240
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp241
Rp242
sbg47
tp243
Rp244
(dp245
bg1
(g44
g101
g111
g72
tp246
Rp247
(dp248
bg1
(g44
g29
g151
g154
tp249
Rp250
(dp251
bg1
(g62
g126
g34
(g101
g120
tp252
Rp253
(dp254
btp255
Rp256
(dp257
bg1
(g111
g126
g142
tp258
Rp259
(dp260
bg1
(g120
g54
g133
g62
g126
tp261
Rp262
(dp263
btp264
Rp265
(dp266
btp267
Rp268
(dp269
bg1
(g62
g47
tp270
Rp271
(dp272
btp273
Rp274
(dp275
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order6.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bg1
(g34
(g5
g67
(I5
tp83
Rp84
(dp85
btp86
Rp87
(dp88
bg0
(g1
(g2
(S'Num5'
p89
tp90
Rp91
(dp92
g7
g8
(g9
g10
(dp93
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp94
Rp95
sbg47
tp96
Rp97
(dp98
bg1
(g2
(S'Num3'
p99
tp100
Rp101
(dp102
g7
g8
(g9
g10
(dp103
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp104
Rp105
sbg34
(g37
g67
(I-3
tp106
Rp107
(dp108
btp109
Rp110
(dp111
bg34
(g54
g67
(I2
tp112
Rp113
(dp114
btp115
Rp116
(dp117
btp118
Rp119
(dp120
bg1
(g44
g2
(S'Num2'
p121
tp122
Rp123
(dp124
g7
g8
(g9
g10
(dp125
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp126
Rp127
sbg34
(g37
g67
(I-4
tp128
Rp129
(dp130
btp131
Rp132
(dp133
bg34
(g54
g67
(I3
tp134
Rp135
(dp136
btp137
Rp138
(dp139
btp140
Rp141
(dp142
bg1
(g113
g2
(S'Den2'
p143
tp144
Rp145
(dp146
g7
g8
(g9
g10
(dp147
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp148
Rp149
sbg2
(S'Den3'
p150
tp151
Rp152
(dp153
g7
g8
(g9
g10
(dp154
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp155
Rp156
sbg62
g110
tp157
Rp158
(dp159
bg1
(g107
g145
g29
g132
g116
tp160
Rp161
(dp162
bg1
(g44
g145
g101
g72
tp163
Rp164
(dp165
bg1
(g44
g152
g123
g72
tp166
Rp167
(dp168
bg1
(g29
g34
(g37
g67
(I-5
tp169
Rp170
(dp171
btp172
Rp173
(dp174
bg34
(g54
g67
(I4
tp175
Rp176
(dp177
btp178
Rp179
(dp180
btp181
Rp182
(dp183
bg1
(g107
g54
g62
g132
g34
(g145
g113
tp184
Rp185
(dp186
btp187
Rp188
(dp189
bg1
(g176
g145
g62
g173
g138
tp190
Rp191
(dp192
bg1
(g113
g54
g145
g123
g110
tp193
Rp194
(dp195
bg1
(g44
g2
(S'Den4'
p196
tp197
Rp198
(dp199
g7
g8
(g9
g10
(dp200
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp201
Rp202
sbg29
g72
tp203
Rp204
(dp205
bg1
(g44
g54
g2
(S'Num4'
p206
tp207
Rp208
(dp209
g7
g8
(g9
g10
(dp210
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp211
Rp212
sbg72
tp213
Rp214
(dp215
bg1
(g29
g110
g185
tp216
Rp217
(dp218
bg1
(g107
g152
g62
g132
g116
tp219
Rp220
(dp221
bg1
(g113
g54
g198
g62
g110
tp222
Rp223
(dp224
bg1
(g44
g2
(S'Den5'
p225
tp226
Rp227
(dp228
g7
g8
(g9
g10
(dp229
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp230
Rp231
sbg62
g72
tp232
Rp233
(dp234
bg1
(g113
g54
g152
g29
g110
tp235
Rp236
(dp237
bg1
(g44
g62
g34
(g37
g67
(I-6
tp238
Rp239
(dp240
btp241
Rp242
(dp243
bg34
(g54
g84
tp244
Rp245
(dp246
btp247
Rp248
(dp249
btp250
Rp251
(dp252
btp253
Rp254
(dp255
bg1
(g34
(g5
g135
tp256
Rp257
(dp258
bg0
(g1
(g44
g145
g29
g72
tp259
Rp260
(dp261
bg1
(g44
g54
g123
g72
tp262
Rp263
(dp264
bg1
(g113
g54
g145
g62
g110
tp265
Rp266
(dp267
bg1
(g44
g152
g62
g72
tp268
Rp269
(dp270
bg1
(g29
g110
g116
tp271
Rp272
(dp273
bg1
(g44
g62
g132
g138
tp274
Rp275
(dp276
bg1
(g101
g47
tp277
Rp278
(dp279
btp280
Rp281
(dp282
btp283
Rp284
(dp285
bg1
(g34
(g5
g113
tp286
Rp287
(dp288
bg0
(g1
(g123
g47
tp289
Rp290
(dp291
bg1
(g62
g110
g116
tp292
Rp293
(dp294
bg1
(g44
g145
g62
g72
tp295
Rp296
(dp297
bg1
(g44
g54
g29
g72
tp298
Rp299
(dp300
btp301
Rp302
(dp303
btp304
Rp305
(dp306
bcsympy.series.order
Order
p307
(g34
(g5
g67
(I6
tp308
Rp309
(dp310
btp311
Rp312
(dp313
bg5
tp314
Rp315
(dp316
bg1
(g34
(g5
g176
tp317
Rp318
(dp319
bg0
(g1
(g44
g198
g62
g72
tp320
Rp321
(dp322
bg1
(g44
g54
g101
g72
tp323
Rp324
(dp325
bg1
(g62
g173
g179
tp326
Rp327
(dp328
bg1
(g107
g145
g62
g132
g116
tp329
Rp330
(dp331
bg1
(g113
g54
g145
g29
g110
tp332
Rp333
(dp334
bg1
(g44
g152
g29
g72
tp335
Rp336
(dp337
bg1
(g208
g47
tp338
Rp339
(dp340
bg1
(g44
g145
g123
g72
tp341
Rp342
(dp343
bg1
(g44
g29
g132
g138
tp344
Rp345
(dp346
bg1
(g62
g110
g185
tp347
Rp348
(dp349
bg1
(g123
g110
g116
tp350
Rp351
(dp352
bg1
(g113
g54
g152
g62
g110
tp353
Rp354
(dp355
btp356
Rp357
(dp358
btp359
Rp360
(dp361
bg1
(g62
g47
tp362
Rp363
(dp364
btp365
Rp366
(dp367
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order7.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bg1
(g34
(g5
g67
(I5
tp83
Rp84
(dp85
btp86
Rp87
(dp88
bg0
(g1
(g2
(S'Num5'
p89
tp90
Rp91
(dp92
g7
g8
(g9
g10
(dp93
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp94
Rp95
sbg47
tp96
Rp97
(dp98
bg1
(g2
(S'Num3'
p99
tp100
Rp101
(dp102
g7
g8
(g9
g10
(dp103
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp104
Rp105
sbg34
(g37
g67
(I-3
tp106
Rp107
(dp108
btp109
Rp110
(dp111
bg34
(g54
g67
(I2
tp112
Rp113
(dp114
btp115
Rp116
(dp117
btp118
Rp119
(dp120
bg1
(g44
g2
(S'Num2'
p121
tp122
Rp123
(dp124
g7
g8
(g9
g10
(dp125
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp126
Rp127
sbg34
(g37
g67
(I-4
tp128
Rp129
(dp130
btp131
Rp132
(dp133
bg34
(g54
g67
(I3
tp134
Rp135
(dp136
btp137
Rp138
(dp139
btp140
Rp141
(dp142
bg1
(g113
g2
(S'Den2'
p143
tp144
Rp145
(dp146
g7
g8
(g9
g10
(dp147
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp148
Rp149
sbg2
(S'Den3'
p150
tp151
Rp152
(dp153
g7
g8
(g9
g10
(dp154
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp155
Rp156
sbg62
g110
tp157
Rp158
(dp159
bg1
(g107
g145
g29
g132
g116
tp160
Rp161
(dp162
bg1
(g44
g145
g101
g72
tp163
Rp164
(dp165
bg1
(g44
g152
g123
g72
tp166
Rp167
(dp168
bg1
(g29
g34
(g37
g67
(I-5
tp169
Rp170
(dp171
btp172
Rp173
(dp174
bg34
(g54
g67
(I4
tp175
Rp176
(dp177
btp178
Rp179
(dp180
btp181
Rp182
(dp183
bg1
(g107
g54
g62
g132
g34
(g145
g113
tp184
Rp185
(dp186
btp187
Rp188
(dp189
bg1
(g176
g145
g62
g173
g138
tp190
Rp191
(dp192
bg1
(g113
g54
g145
g123
g110
tp193
Rp194
(dp195
bg1
(g44
g2
(S'Den4'
p196
tp197
Rp198
(dp199
g7
g8
(g9
g10
(dp200
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp201
Rp202
sbg29
g72
tp203
Rp204
(dp205
bg1
(g44
g54
g2
(S'Num4'
p206
tp207
Rp208
(dp209
g7
g8
(g9
g10
(dp210
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp211
Rp212
sbg72
tp213
Rp214
(dp215
bg1
(g29
g110
g185
tp216
Rp217
(dp218
bg1
(g107
g152
g62
g132
g116
tp219
Rp220
(dp221
bg1
(g113
g54
g198
g62
g110
tp222
Rp223
(dp224
bg1
(g44
g2
(S'Den5'
p225
tp226
Rp227
(dp228
g7
g8
(g9
g10
(dp229
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp230
Rp231
sbg62
g72
tp232
Rp233
(dp234
bg1
(g113
g54
g152
g29
g110
tp235
Rp236
(dp237
bg1
(g44
g62
g34
(g37
g67
(I-6
tp238
Rp239
(dp240
btp241
Rp242
(dp243
bg34
(g54
g84
tp244
Rp245
(dp246
btp247
Rp248
(dp249
btp250
Rp251
(dp252
btp253
Rp254
(dp255
bg1
(g34
(g5
g135
tp256
Rp257
(dp258
bg0
(g1
(g44
g145
g29
g72
tp259
Rp260
(dp261
bg1
(g44
g54
g123
g72
tp262
Rp263
(dp264
bg1
(g113
g54
g145
g62
g110
tp265
Rp266
(dp267
bg1
(g44
g152
g62
g72
tp268
Rp269
(dp270
bg1
(g29
g110
g116
tp271
Rp272
(dp273
bg1
(g44
g62
g132
g138
tp274
Rp275
(dp276
bg1
(g101
g47
tp277
Rp278
(dp279
btp280
Rp281
(dp282
btp283
Rp284
(dp285
bcsympy.series.order
Order
p286
(g34
(g5
g67
(I7
tp287
Rp288
(dp289
btp290
Rp291
(dp292
bg5
tp293
Rp294
(dp295
bg1
(g34
(g5
g113
tp296
Rp297
(dp298
bg0
(g1
(g123
g47
tp299
Rp300
(dp301
bg1
(g62
g110
g116
tp302
Rp303
(dp304
bg1
(g44
g145
g62
g72
tp305
Rp306
(dp307
bg1
(g44
g54
g29
g72
tp308
Rp309
(dp310
btp311
Rp312
(dp313
btp314
Rp315
(dp316
bg1
(g34
(g5
g176
tp317
Rp318
(dp319
bg0
(g1
(g44
g198
g62
g72
tp320
Rp321
(dp322
bg1
(g44
g54
g101
g72
tp323
Rp324
(dp325
bg1
(g62
g173
g179
tp326
Rp327
(dp328
bg1
(g107
g145
g62
g132
g116
tp329
Rp330
(dp331
bg1
(g113
g54
g145
g29
g110
tp332
Rp333
(dp334
bg1
(g44
g152
g29
g72
tp335
Rp336
(dp337
bg1
(g208
g47
tp338
Rp339
(dp340
bg1
(g44
g145
g123
g72
tp341
Rp342
(dp343
bg1
(g44
g29
g132
g138
tp344
Rp345
(dp346
bg1
(g62
g110
g185
tp347
Rp348
(dp349
bg1
(g123
g110
g116
tp350
Rp351
(dp352
bg1
(g113
g54
g152
g62
g110
tp353
Rp354
(dp355
btp356
Rp357
(dp358
btp359
Rp360
(dp361
bg1
(g62
g47
tp362
Rp363
(dp364
bg1
(g34
(g5
g67
(I6
tp365
Rp366
(dp367
btp368
Rp369
(dp370
bg0
(g1
(g176
g145
g29
g173
g138
tp371
Rp372
(dp373
bg1
(g44
g198
g123
g72
tp374
Rp375
(dp376
bg1
(g107
g54
g29
g132
g185
tp377
Rp378
(dp379
bg1
(g107
g198
g62
g132
g116
tp380
Rp381
(dp382
bg1
(g239
g54
g145
g152
g62
g132
tp383
Rp384
(dp385
bg1
(g44
g227
g29
g72
tp386
Rp387
(dp388
bg1
(g107
g145
g123
g132
g116
tp389
Rp390
(dp391
bg1
(g44
g2
(S'Den6'
p392
tp393
Rp394
(dp395
g7
g8
(g9
g10
(dp396
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp397
Rp398
sbg62
g72
tp399
Rp400
(dp401
bg1
(g123
g110
g185
tp402
Rp403
(dp404
bg1
(g44
g29
g242
g245
tp405
Rp406
(dp407
bg1
(g208
g110
g116
tp408
Rp409
(dp410
bg1
(g62
g34
(g37
g67
(I-7
tp411
Rp412
(dp413
btp414
Rp415
(dp416
bg34
(g54
g366
tp417
Rp418
(dp419
btp420
Rp421
(dp422
bg1
(g113
g145
g198
g62
g110
tp423
Rp424
(dp425
bg1
(g44
g145
g208
g72
tp426
Rp427
(dp428
bg1
(g170
g145
g62
g242
g179
tp429
Rp430
(dp431
bg1
(g107
g152
g29
g132
g116
tp432
Rp433
(dp434
bg1
(g62
g110
g34
(g152
g113
tp435
Rp436
(dp437
btp438
Rp439
(dp440
bg1
(g123
g173
g179
tp441
Rp442
(dp443
bg1
(g113
g54
g227
g62
g110
tp444
Rp445
(dp446
bg1
(g44
g62
g132
g34
(g145
g135
tp447
Rp448
(dp449
btp450
Rp451
(dp452
bg1
(g113
g54
g145
g101
g110
tp453
Rp454
(dp455
bg1
(g2
(S'Num6'
p456
tp457
Rp458
(dp459
g7
g8
(g9
g10
(dp460
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp461
Rp462
sbg47
tp463
Rp464
(dp465
bg1
(g44
g152
g101
g72
tp466
Rp467
(dp468
bg1
(g366
g62
g173
g116
g185
tp469
Rp470
(dp471
bg1
(g113
g145
g152
g29
g110
tp472
Rp473
(dp474
bg1
(g113
g54
g152
g123
g110
tp475
Rp476
(dp477
bg1
(g113
g54
g198
g29
g110
tp478
Rp479
(dp480
bg1
(g44
g101
g132
g138
tp481
Rp482
(dp483
bg1
(g176
g152
g62
g173
g138
tp484
Rp485
(dp486
bg1
(g44
g54
g91
g72
tp487
Rp488
(dp489
btp490
Rp491
(dp492
btp493
Rp494
(dp495
btp496
Rp497
(dp498
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order8.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bg1
(g34
(g5
g67
(I7
tp83
Rp84
(dp85
btp86
Rp87
(dp88
bg0
(g1
(g44
g2
(S'Den4'
p89
tp90
Rp91
(dp92
g7
g8
(g9
g10
(dp93
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp94
Rp95
sbg2
(S'Num3'
p96
tp97
Rp98
(dp99
g7
g8
(g9
g10
(dp100
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp101
Rp102
sbg72
tp103
Rp104
(dp105
bg1
(g67
(I2
tp106
Rp107
(dp108
bg54
g2
(S'Den6'
p109
tp110
Rp111
(dp112
g7
g8
(g9
g10
(dp113
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp114
Rp115
sbg62
g34
(g37
g67
(I-3
tp116
Rp117
(dp118
btp119
Rp120
(dp121
btp122
Rp123
(dp124
bg1
(g44
g2
(S'Den2'
p125
tp126
Rp127
(dp128
g7
g8
(g9
g10
(dp129
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp130
Rp131
sbg2
(S'Num5'
p132
tp133
Rp134
(dp135
g7
g8
(g9
g10
(dp136
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp137
Rp138
sbg72
tp139
Rp140
(dp141
bg1
(g29
g34
(g37
g67
(I-7
tp142
Rp143
(dp144
btp145
Rp146
(dp147
bg34
(g54
g67
(I6
tp148
Rp149
(dp150
btp151
Rp152
(dp153
btp154
Rp155
(dp156
bg1
(g44
g2
(S'Den3'
p157
tp158
Rp159
(dp160
g7
g8
(g9
g10
(dp161
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp162
Rp163
sbg2
(S'Num4'
p164
tp165
Rp166
(dp167
g7
g8
(g9
g10
(dp168
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp169
Rp170
sbg72
tp171
Rp172
(dp173
bg1
(g67
(I4
tp174
Rp175
(dp176
bg159
g29
g34
(g37
g67
(I-5
tp177
Rp178
(dp179
btp180
Rp181
(dp182
bg34
(g54
g67
(I3
tp183
Rp184
(dp185
btp186
Rp187
(dp188
btp189
Rp190
(dp191
bg1
(g44
g2
(S'Num2'
p192
tp193
Rp194
(dp195
g7
g8
(g9
g10
(dp196
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp197
Rp198
sbg34
(g37
g67
(I-6
tp199
Rp200
(dp201
btp202
Rp203
(dp204
bg34
(g54
g67
(I5
tp205
Rp206
(dp207
btp208
Rp209
(dp210
btp211
Rp212
(dp213
bg1
(g107
g127
g91
g29
g120
tp214
Rp215
(dp216
bg1
(g44
g54
g2
(S'Num6'
p217
tp218
Rp219
(dp220
g7
g8
(g9
g10
(dp221
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp222
Rp223
sbg72
tp224
Rp225
(dp226
bg1
(g149
g127
g62
g146
g209
tp227
Rp228
(dp229
bg1
(g44
g62
g34
(g37
g67
(I-8
tp230
Rp231
(dp232
btp233
Rp234
(dp235
bg34
(g54
g84
tp236
Rp237
(dp238
btp239
Rp240
(dp241
bg1
(g117
g127
g98
g34
(g37
g67
(I-4
tp242
Rp243
(dp244
btp245
Rp246
(dp247
bg34
(g54
g107
tp248
Rp249
(dp250
btp251
Rp252
(dp253
bg1
(g67
(I-10
tp254
Rp255
(dp256
bg62
g203
g187
g34
(g127
g107
tp257
Rp258
(dp259
btp260
Rp261
(dp262
bg1
(g134
g120
g249
tp263
Rp264
(dp265
bg1
(g29
g120
g34
(g159
g107
tp266
Rp267
(dp268
btp269
Rp270
(dp271
bg1
(g107
g159
g91
g62
g120
tp272
Rp273
(dp274
bg1
(g44
g111
g29
g72
tp275
Rp276
(dp277
bg1
(g175
g91
g62
g181
g187
tp278
Rp279
(dp280
bg1
(g44
g2
(S'Den5'
p281
tp282
Rp283
(dp284
g7
g8
(g9
g10
(dp285
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp286
Rp287
sbg194
g72
tp288
Rp289
(dp290
bg1
(g200
g54
g127
g159
g29
g246
tp291
Rp292
(dp293
bg1
(g117
g159
g194
g246
g249
tp294
Rp295
(dp296
bg1
(g2
(S'Num7'
p297
tp298
Rp299
(dp300
g7
g8
(g9
g10
(dp301
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp302
Rp303
sbg47
tp304
Rp305
(dp306
bg1
(g149
g29
g181
g249
g258
tp307
Rp308
(dp309
bg1
(g44
g166
g246
g187
tp310
Rp311
(dp312
bg1
(g67
(I12
tp313
Rp314
(dp315
bg127
g159
g62
g181
g249
tp316
Rp317
(dp318
bg1
(g107
g54
g91
g194
g120
tp319
Rp320
(dp321
bg1
(g117
g283
g62
g246
g249
tp322
Rp323
(dp324
bg1
(g117
g91
g29
g246
g249
tp325
Rp326
(dp327
bg1
(g107
g54
g283
g29
g120
tp328
Rp329
(dp330
bg1
(g178
g127
g29
g203
g34
(g54
g175
tp331
Rp332
(dp333
btp334
Rp335
(dp336
bg1
(g98
g181
g332
tp337
Rp338
(dp339
bg1
(g117
g159
g62
g246
g258
tp340
Rp341
(dp342
bg1
(g200
g54
g127
g91
g62
g246
tp343
Rp344
(dp345
bg1
(g107
g54
g159
g98
g120
tp346
Rp347
(dp348
bg1
(g107
g127
g159
g194
g120
tp349
Rp350
(dp351
bg1
(g98
g120
g258
tp352
Rp353
(dp354
bg1
(g178
g159
g62
g203
g332
tp355
Rp356
(dp357
bg1
(g44
g2
(S'Den7'
p358
tp359
Rp360
(dp361
g7
g8
(g9
g10
(dp362
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp363
Rp364
sbg62
g72
tp365
Rp366
(dp367
bg1
(g175
g127
g194
g181
g187
tp368
Rp369
(dp370
bg1
(g175
g54
g62
g181
g34
(g127
g184
tp371
Rp372
(dp373
btp374
Rp375
(dp376
bg1
(g107
g127
g283
g62
g120
tp377
Rp378
(dp379
bg1
(g117
g54
g62
g246
g267
tp380
Rp381
(dp382
bg1
(g44
g29
g246
g372
tp383
Rp384
(dp385
bg1
(g117
g54
g194
g246
g258
tp386
Rp387
(dp388
bg1
(g107
g54
g127
g166
g120
tp389
Rp390
(dp391
btp392
Rp393
(dp394
btp395
Rp396
(dp397
bg1
(g34
(g5
g206
tp398
Rp399
(dp400
bg0
(g1
(g134
g47
tp401
Rp402
(dp403
bg1
(g98
g120
g249
tp404
Rp405
(dp406
bg1
(g44
g194
g246
g187
tp407
Rp408
(dp409
bg1
(g107
g127
g159
g62
g120
tp410
Rp411
(dp412
bg1
(g117
g127
g29
g246
g249
tp413
Rp414
(dp415
bg1
(g44
g127
g98
g72
tp416
Rp417
(dp418
bg1
(g44
g159
g194
g72
tp419
Rp420
(dp421
bg1
(g29
g181
g332
tp422
Rp423
(dp424
bg1
(g117
g54
g62
g246
g258
tp425
Rp426
(dp427
bg1
(g175
g127
g62
g181
g187
tp428
Rp429
(dp430
bg1
(g107
g54
g127
g194
g120
tp431
Rp432
(dp433
bg1
(g44
g91
g29
g72
tp434
Rp435
(dp436
bg1
(g44
g54
g166
g72
tp437
Rp438
(dp439
bg1
(g29
g120
g258
tp440
Rp441
(dp442
bg1
(g117
g159
g62
g246
g249
tp443
Rp444
(dp445
bg1
(g107
g54
g91
g62
g120
tp446
Rp447
(dp448
bg1
(g44
g283
g62
g72
tp449
Rp450
(dp451
bg1
(g107
g54
g159
g29
g120
tp452
Rp453
(dp454
bg1
(g44
g62
g203
g209
tp455
Rp456
(dp457
btp458
Rp459
(dp460
btp461
Rp462
(dp463
bcsympy.series.order
Order
p464
(g34
(g5
g67
(I8
tp465
Rp466
(dp467
btp468
Rp469
(dp470
bg5
tp471
Rp472
(dp473
bg1
(g34
(g5
g184
tp474
Rp475
(dp476
bg0
(g1
(g44
g127
g29
g72
tp477
Rp478
(dp479
bg1
(g44
g54
g194
g72
tp480
Rp481
(dp482
bg1
(g107
g54
g127
g62
g120
tp483
Rp484
(dp485
bg1
(g44
g159
g62
g72
tp486
Rp487
(dp488
bg1
(g29
g120
g249
tp489
Rp490
(dp491
bg1
(g44
g62
g246
g187
tp492
Rp493
(dp494
bg1
(g98
g47
tp495
Rp496
(dp497
btp498
Rp499
(dp500
btp501
Rp502
(dp503
bg1
(g34
(g5
g107
tp504
Rp505
(dp506
bg0
(g1
(g194
g47
tp507
Rp508
(dp509
bg1
(g62
g120
g249
tp510
Rp511
(dp512
bg1
(g44
g127
g62
g72
tp513
Rp514
(dp515
bg1
(g44
g54
g29
g72
tp516
Rp517
(dp518
btp519
Rp520
(dp521
btp522
Rp523
(dp524
bg1
(g34
(g5
g175
tp525
Rp526
(dp527
bg0
(g1
(g44
g91
g62
g72
tp528
Rp529
(dp530
bg1
(g44
g54
g98
g72
tp531
Rp532
(dp533
bg1
(g62
g181
g332
tp534
Rp535
(dp536
bg1
(g117
g127
g62
g246
g249
tp537
Rp538
(dp539
bg1
(g107
g54
g127
g29
g120
tp540
Rp541
(dp542
bg1
(g44
g159
g29
g72
tp543
Rp544
(dp545
bg1
(g166
g47
tp546
Rp547
(dp548
bg1
(g44
g127
g194
g72
tp549
Rp550
(dp551
bg1
(g44
g29
g246
g187
tp552
Rp553
(dp554
bg1
(g62
g120
g258
tp555
Rp556
(dp557
bg1
(g194
g120
g249
tp558
Rp559
(dp560
bg1
(g107
g54
g159
g62
g120
tp561
Rp562
(dp563
btp564
Rp565
(dp566
btp567
Rp568
(dp569
bg1
(g62
g47
tp570
Rp571
(dp572
bg1
(g34
(g5
g149
tp573
Rp574
(dp575
bg0
(g1
(g175
g127
g29
g181
g187
tp576
Rp577
(dp578
bg1
(g44
g91
g194
g72
tp579
Rp580
(dp581
bg1
(g117
g54
g29
g246
g258
tp582
Rp583
(dp584
bg1
(g117
g91
g62
g246
g249
tp585
Rp586
(dp587
bg1
(g200
g54
g127
g159
g62
g246
tp588
Rp589
(dp590
bg1
(g44
g283
g29
g72
tp591
Rp592
(dp593
bg1
(g117
g127
g194
g246
g249
tp594
Rp595
(dp596
bg1
(g44
g111
g62
g72
tp597
Rp598
(dp599
bg1
(g194
g120
g258
tp600
Rp601
(dp602
bg1
(g44
g29
g203
g209
tp603
Rp604
(dp605
bg1
(g166
g120
g249
tp606
Rp607
(dp608
bg1
(g62
g146
g152
tp609
Rp610
(dp611
bg1
(g107
g127
g91
g62
g120
tp612
Rp613
(dp614
bg1
(g44
g127
g166
g72
tp615
Rp616
(dp617
bg1
(g178
g127
g62
g203
g332
tp618
Rp619
(dp620
bg1
(g117
g159
g29
g246
g249
tp621
Rp622
(dp623
bg1
(g62
g120
g267
tp624
Rp625
(dp626
bg1
(g194
g181
g332
tp627
Rp628
(dp629
bg1
(g107
g54
g283
g62
g120
tp630
Rp631
(dp632
bg1
(g44
g62
g246
g372
tp633
Rp634
(dp635
bg1
(g107
g54
g127
g98
g120
tp636
Rp637
(dp638
bg1
(g219
g47
tp639
Rp640
(dp641
bg1
(g44
g159
g98
g72
tp642
Rp643
(dp644
bg1
(g149
g62
g181
g249
g258
tp645
Rp646
(dp647
bg1
(g107
g127
g159
g29
g120
tp648
Rp649
(dp650
bg1
(g107
g54
g159
g194
g120
tp651
Rp652
(dp653
bg1
(g107
g54
g91
g29
g120
tp654
Rp655
(dp656
bg1
(g44
g98
g246
g187
tp657
Rp658
(dp659
bg1
(g175
g159
g62
g181
g187
tp660
Rp661
(dp662
bg1
(g44
g54
g134
g72
tp663
Rp664
(dp665
btp666
Rp667
(dp668
btp669
Rp670
(dp671
btp672
Rp673
(dp674
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/PolynomialRatios/PolynomialRatioSeries_Order9.dat <==
csympy.core.add
Add
p0
(csympy.core.mul
Mul
p1
(csympy.core.symbol
Symbol
p2
(S'PolynomialVariable'
p3
tp4
Rp5
(dp6
S'_assumptions'
p7
ccopy_reg
_reconstructor
p8
(csympy.core.assumptions
StdFactKB
p9
c__builtin__
dict
p10
(dp11
S'real'
p12
I01
sS'polar'
p13
NsS'commutative'
p14
I01
sS'nonpositive'
p15
NsS'positive'
p16
NsS'negative'
p17
NsS'nonnegative'
p18
NsS'zero'
p19
NsS'complex'
p20
I01
sS'rational'
p21
NsS'hermitian'
p22
I01
sS'nonzero'
p23
NsS'imaginary'
p24
I00
stp25
Rp26
sbg0
(g1
(g2
(S'Num1'
p27
tp28
Rp29
(dp30
g7
g8
(g9
g10
(dp31
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp32
Rp33
sbcsympy.core.power
Pow
p34
(g2
(S'Den0'
p35
tp36
Rp37
(dp38
g7
g8
(g9
g10
(dp39
g12
I01
sg13
Nsg14
I01
sS'unbounded'
p40
Nsg17
Nsg22
I01
sg20
I01
sg16
Nsg24
I00
stp41
Rp42
sbcsympy.core.numbers
NegativeOne
p43
(tRp44
(dp45
btp46
Rp47
(dp48
btp49
Rp50
(dp51
bg1
(g44
g2
(S'Den1'
p52
tp53
Rp54
(dp55
g7
g8
(g9
g10
(dp56
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sS'bounded'
p57
Nsg24
I00
stp58
Rp59
sbg2
(S'Num0'
p60
tp61
Rp62
(dp63
g7
g8
(g9
g10
(dp64
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp65
Rp66
sbg34
(g37
csympy.core.numbers
Integer
p67
(I-2
tp68
Rp69
(dp70
btp71
Rp72
(dp73
btp74
Rp75
(dp76
btp77
Rp78
(dp79
btp80
Rp81
(dp82
bg1
(g34
(g5
g67
(I7
tp83
Rp84
(dp85
btp86
Rp87
(dp88
bg0
(g1
(g44
g2
(S'Den4'
p89
tp90
Rp91
(dp92
g7
g8
(g9
g10
(dp93
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp94
Rp95
sbg2
(S'Num3'
p96
tp97
Rp98
(dp99
g7
g8
(g9
g10
(dp100
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp101
Rp102
sbg72
tp103
Rp104
(dp105
bg1
(g67
(I2
tp106
Rp107
(dp108
bg54
g2
(S'Den6'
p109
tp110
Rp111
(dp112
g7
g8
(g9
g10
(dp113
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp114
Rp115
sbg62
g34
(g37
g67
(I-3
tp116
Rp117
(dp118
btp119
Rp120
(dp121
btp122
Rp123
(dp124
bg1
(g44
g2
(S'Den2'
p125
tp126
Rp127
(dp128
g7
g8
(g9
g10
(dp129
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp130
Rp131
sbg2
(S'Num5'
p132
tp133
Rp134
(dp135
g7
g8
(g9
g10
(dp136
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp137
Rp138
sbg72
tp139
Rp140
(dp141
bg1
(g29
g34
(g37
g67
(I-7
tp142
Rp143
(dp144
btp145
Rp146
(dp147
bg34
(g54
g67
(I6
tp148
Rp149
(dp150
btp151
Rp152
(dp153
btp154
Rp155
(dp156
bg1
(g44
g2
(S'Den3'
p157
tp158
Rp159
(dp160
g7
g8
(g9
g10
(dp161
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp162
Rp163
sbg2
(S'Num4'
p164
tp165
Rp166
(dp167
g7
g8
(g9
g10
(dp168
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp169
Rp170
sbg72
tp171
Rp172
(dp173
bg1
(g67
(I4
tp174
Rp175
(dp176
bg159
g29
g34
(g37
g67
(I-5
tp177
Rp178
(dp179
btp180
Rp181
(dp182
bg34
(g54
g67
(I3
tp183
Rp184
(dp185
btp186
Rp187
(dp188
btp189
Rp190
(dp191
bg1
(g44
g2
(S'Num2'
p192
tp193
Rp194
(dp195
g7
g8
(g9
g10
(dp196
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp197
Rp198
sbg34
(g37
g67
(I-6
tp199
Rp200
(dp201
btp202
Rp203
(dp204
bg34
(g54
g67
(I5
tp205
Rp206
(dp207
btp208
Rp209
(dp210
btp211
Rp212
(dp213
bg1
(g107
g127
g91
g29
g120
tp214
Rp215
(dp216
bg1
(g44
g54
g2
(S'Num6'
p217
tp218
Rp219
(dp220
g7
g8
(g9
g10
(dp221
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp222
Rp223
sbg72
tp224
Rp225
(dp226
bg1
(g149
g127
g62
g146
g209
tp227
Rp228
(dp229
bg1
(g44
g62
g34
(g37
g67
(I-8
tp230
Rp231
(dp232
btp233
Rp234
(dp235
bg34
(g54
g84
tp236
Rp237
(dp238
btp239
Rp240
(dp241
bg1
(g117
g127
g98
g34
(g37
g67
(I-4
tp242
Rp243
(dp244
btp245
Rp246
(dp247
bg34
(g54
g107
tp248
Rp249
(dp250
btp251
Rp252
(dp253
bg1
(g67
(I-10
tp254
Rp255
(dp256
bg62
g203
g187
g34
(g127
g107
tp257
Rp258
(dp259
btp260
Rp261
(dp262
bg1
(g134
g120
g249
tp263
Rp264
(dp265
bg1
(g29
g120
g34
(g159
g107
tp266
Rp267
(dp268
btp269
Rp270
(dp271
bg1
(g107
g159
g91
g62
g120
tp272
Rp273
(dp274
bg1
(g44
g111
g29
g72
tp275
Rp276
(dp277
bg1
(g175
g91
g62
g181
g187
tp278
Rp279
(dp280
bg1
(g44
g2
(S'Den5'
p281
tp282
Rp283
(dp284
g7
g8
(g9
g10
(dp285
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp286
Rp287
sbg194
g72
tp288
Rp289
(dp290
bg1
(g200
g54
g127
g159
g29
g246
tp291
Rp292
(dp293
bg1
(g117
g159
g194
g246
g249
tp294
Rp295
(dp296
bg1
(g2
(S'Num7'
p297
tp298
Rp299
(dp300
g7
g8
(g9
g10
(dp301
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp302
Rp303
sbg47
tp304
Rp305
(dp306
bg1
(g149
g29
g181
g249
g258
tp307
Rp308
(dp309
bg1
(g44
g166
g246
g187
tp310
Rp311
(dp312
bg1
(g67
(I12
tp313
Rp314
(dp315
bg127
g159
g62
g181
g249
tp316
Rp317
(dp318
bg1
(g107
g54
g91
g194
g120
tp319
Rp320
(dp321
bg1
(g117
g283
g62
g246
g249
tp322
Rp323
(dp324
bg1
(g117
g91
g29
g246
g249
tp325
Rp326
(dp327
bg1
(g107
g54
g283
g29
g120
tp328
Rp329
(dp330
bg1
(g178
g127
g29
g203
g34
(g54
g175
tp331
Rp332
(dp333
btp334
Rp335
(dp336
bg1
(g98
g181
g332
tp337
Rp338
(dp339
bg1
(g117
g159
g62
g246
g258
tp340
Rp341
(dp342
bg1
(g200
g54
g127
g91
g62
g246
tp343
Rp344
(dp345
bg1
(g107
g54
g159
g98
g120
tp346
Rp347
(dp348
bg1
(g107
g127
g159
g194
g120
tp349
Rp350
(dp351
bg1
(g98
g120
g258
tp352
Rp353
(dp354
bg1
(g178
g159
g62
g203
g332
tp355
Rp356
(dp357
bg1
(g44
g2
(S'Den7'
p358
tp359
Rp360
(dp361
g7
g8
(g9
g10
(dp362
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp363
Rp364
sbg62
g72
tp365
Rp366
(dp367
bg1
(g175
g127
g194
g181
g187
tp368
Rp369
(dp370
bg1
(g175
g54
g62
g181
g34
(g127
g184
tp371
Rp372
(dp373
btp374
Rp375
(dp376
bg1
(g107
g127
g283
g62
g120
tp377
Rp378
(dp379
bg1
(g117
g54
g62
g246
g267
tp380
Rp381
(dp382
bg1
(g44
g29
g246
g372
tp383
Rp384
(dp385
bg1
(g117
g54
g194
g246
g258
tp386
Rp387
(dp388
bg1
(g107
g54
g127
g166
g120
tp389
Rp390
(dp391
btp392
Rp393
(dp394
btp395
Rp396
(dp397
bg1
(g34
(g5
g206
tp398
Rp399
(dp400
bg0
(g1
(g134
g47
tp401
Rp402
(dp403
bg1
(g98
g120
g249
tp404
Rp405
(dp406
bg1
(g44
g194
g246
g187
tp407
Rp408
(dp409
bg1
(g107
g127
g159
g62
g120
tp410
Rp411
(dp412
bg1
(g117
g127
g29
g246
g249
tp413
Rp414
(dp415
bg1
(g44
g127
g98
g72
tp416
Rp417
(dp418
bg1
(g44
g159
g194
g72
tp419
Rp420
(dp421
bg1
(g29
g181
g332
tp422
Rp423
(dp424
bg1
(g117
g54
g62
g246
g258
tp425
Rp426
(dp427
bg1
(g175
g127
g62
g181
g187
tp428
Rp429
(dp430
bg1
(g107
g54
g127
g194
g120
tp431
Rp432
(dp433
bg1
(g44
g91
g29
g72
tp434
Rp435
(dp436
bg1
(g44
g54
g166
g72
tp437
Rp438
(dp439
bg1
(g29
g120
g258
tp440
Rp441
(dp442
bg1
(g117
g159
g62
g246
g249
tp443
Rp444
(dp445
bg1
(g107
g54
g91
g62
g120
tp446
Rp447
(dp448
bg1
(g44
g283
g62
g72
tp449
Rp450
(dp451
bg1
(g107
g54
g159
g29
g120
tp452
Rp453
(dp454
bg1
(g44
g62
g203
g209
tp455
Rp456
(dp457
btp458
Rp459
(dp460
btp461
Rp462
(dp463
bg1
(g34
(g5
g184
tp464
Rp465
(dp466
bg0
(g1
(g44
g127
g29
g72
tp467
Rp468
(dp469
bg1
(g44
g54
g194
g72
tp470
Rp471
(dp472
bg1
(g107
g54
g127
g62
g120
tp473
Rp474
(dp475
bg1
(g44
g159
g62
g72
tp476
Rp477
(dp478
bg1
(g29
g120
g249
tp479
Rp480
(dp481
bg1
(g44
g62
g246
g187
tp482
Rp483
(dp484
bg1
(g98
g47
tp485
Rp486
(dp487
btp488
Rp489
(dp490
btp491
Rp492
(dp493
bcsympy.series.order
Order
p494
(g34
(g5
g67
(I9
tp495
Rp496
(dp497
btp498
Rp499
(dp500
bg5
tp501
Rp502
(dp503
bg1
(g34
(g5
g107
tp504
Rp505
(dp506
bg0
(g1
(g194
g47
tp507
Rp508
(dp509
bg1
(g62
g120
g249
tp510
Rp511
(dp512
bg1
(g44
g127
g62
g72
tp513
Rp514
(dp515
bg1
(g44
g54
g29
g72
tp516
Rp517
(dp518
btp519
Rp520
(dp521
btp522
Rp523
(dp524
bg1
(g34
(g5
g175
tp525
Rp526
(dp527
bg0
(g1
(g44
g91
g62
g72
tp528
Rp529
(dp530
bg1
(g44
g54
g98
g72
tp531
Rp532
(dp533
bg1
(g62
g181
g332
tp534
Rp535
(dp536
bg1
(g117
g127
g62
g246
g249
tp537
Rp538
(dp539
bg1
(g107
g54
g127
g29
g120
tp540
Rp541
(dp542
bg1
(g44
g159
g29
g72
tp543
Rp544
(dp545
bg1
(g166
g47
tp546
Rp547
(dp548
bg1
(g44
g127
g194
g72
tp549
Rp550
(dp551
bg1
(g44
g29
g246
g187
tp552
Rp553
(dp554
bg1
(g62
g120
g258
tp555
Rp556
(dp557
bg1
(g194
g120
g249
tp558
Rp559
(dp560
bg1
(g107
g54
g159
g62
g120
tp561
Rp562
(dp563
btp564
Rp565
(dp566
btp567
Rp568
(dp569
bg1
(g34
(g5
g67
(I8
tp570
Rp571
(dp572
btp573
Rp574
(dp575
bg0
(g1
(g107
g127
g159
g98
g120
tp576
Rp577
(dp578
bg1
(g44
g29
g234
g237
tp579
Rp580
(dp581
bg1
(g44
g134
g246
g187
tp582
Rp583
(dp584
bg1
(g44
g98
g203
g209
tp585
Rp586
(dp587
bg1
(g175
g283
g62
g181
g187
tp588
Rp589
(dp590
bg1
(g314
g127
g91
g62
g181
g249
tp591
Rp592
(dp593
bg1
(g166
g181
g332
tp594
Rp595
(dp596
bg1
(g117
g91
g62
g246
g258
tp597
Rp598
(dp599
bg1
(g44
g111
g194
g72
tp600
Rp601
(dp602
bg1
(g117
g54
g98
g246
g258
tp603
Rp604
(dp605
bg1
(g107
g127
g283
g29
g120
tp606
Rp607
(dp608
bg1
(g107
g54
g283
g194
g120
tp609
Rp610
(dp611
bg1
(g178
g159
g29
g203
g332
tp612
Rp613
(dp614
bg1
(g117
g127
g166
g246
g249
tp615
Rp616
(dp617
bg1
(g178
g127
g194
g203
g332
tp618
Rp619
(dp620
bg1
(g175
g54
g29
g181
g372
tp621
Rp622
(dp623
bg1
(g44
g54
g299
g72
tp624
Rp625
(dp626
bg1
(g44
g360
g29
g72
tp627
Rp628
(dp629
bg1
(g44
g91
g166
g72
tp630
Rp631
(dp632
bg1
(g175
g91
g29
g181
g187
tp633
Rp634
(dp635
bg1
(g67
(I15
tp636
Rp637
(dp638
bg62
g146
g332
g258
tp639
Rp640
(dp641
bg1
(g107
g54
g91
g98
g120
tp642
Rp643
(dp644
bg1
(g107
g159
g283
g62
g120
tp645
Rp646
(dp647
bg1
(g149
g159
g62
g146
g209
tp648
Rp649
(dp650
bg1
(g175
g127
g98
g181
g187
tp651
Rp652
(dp653
bg1
(g62
g34
(g37
g67
(I-9
tp654
Rp655
(dp656
btp657
Rp658
(dp659
bg34
(g54
g571
tp660
Rp661
(dp662
btp663
Rp664
(dp665
bg1
(g255
g29
g203
g187
g258
tp666
Rp667
(dp668
bg1
(g117
g54
g29
g246
g267
tp669
Rp670
(dp671
bg1
(g194
g120
g267
tp672
Rp673
(dp674
bg1
(g200
g54
g127
g159
g194
g246
tp675
Rp676
(dp677
bg1
(g314
g127
g159
g29
g181
g249
tp678
Rp679
(dp680
bg1
(g143
g127
g62
g234
g152
tp681
Rp682
(dp683
bg1
(g200
g54
g159
g91
g62
g246
tp684
Rp685
(dp686
bg1
(g175
g159
g194
g181
g187
tp687
Rp688
(dp689
bg1
(g200
g54
g127
g283
g62
g246
tp690
Rp691
(dp692
bg1
(g166
g120
g258
tp693
Rp694
(dp695
bg1
(g62
g120
g34
(g91
g107
tp696
Rp697
(dp698
btp699
Rp700
(dp701
bg1
(g67
(I-20
tp702
Rp703
(dp704
bg127
g159
g62
g203
g187
tp705
Rp706
(dp707
bg1
(g314
g54
g159
g62
g181
g258
tp708
Rp709
(dp710
bg1
(g107
g54
g127
g134
g120
tp711
Rp712
(dp713
bg1
(g2
(S'Num8'
p714
tp715
Rp716
(dp717
g7
g8
(g9
g10
(dp718
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg24
I00
stp719
Rp720
sbg47
tp721
Rp722
(dp723
bg1
(g117
g91
g194
g246
g249
tp724
Rp725
(dp726
bg1
(g117
g159
g29
g246
g258
tp727
Rp728
(dp729
bg1
(g149
g62
g181
g249
g267
tp730
Rp731
(dp732
bg1
(g107
g54
g360
g62
g120
tp733
Rp734
(dp735
bg1
(g178
g91
g62
g203
g332
tp736
Rp737
(dp738
bg1
(g44
g127
g219
g72
tp739
Rp740
(dp741
bg1
(g107
g159
g91
g29
g120
tp742
Rp743
(dp744
bg1
(g200
g54
g127
g91
g29
g246
tp745
Rp746
(dp747
bg1
(g255
g62
g203
g249
g372
tp748
Rp749
(dp750
bg1
(g117
g127
g62
g246
g267
tp751
Rp752
(dp753
bg1
(g107
g127
g111
g62
g120
tp754
Rp755
(dp756
bg1
(g107
g54
g111
g29
g120
tp757
Rp758
(dp759
bg1
(g44
g283
g98
g72
tp760
Rp761
(dp762
bg1
(g117
g283
g29
g246
g249
tp763
Rp764
(dp765
bg1
(g117
g111
g62
g246
g249
tp766
Rp767
(dp768
bg1
(g44
g159
g134
g72
tp769
Rp770
(dp771
bg1
(g44
g2
(S'Den8'
p772
tp773
Rp774
(dp775
g7
g8
(g9
g10
(dp776
g12
I01
sg13
Nsg14
I01
sg16
Nsg17
Nsg22
I01
sg20
I01
sg57
Nsg24
I00
stp777
Rp778
sbg62
g72
tp779
Rp780
(dp781
bg1
(g149
g127
g29
g146
g209
tp782
Rp783
(dp784
bg1
(g107
g54
g159
g166
g120
tp785
Rp786
(dp787
bg1
(g194
g146
g152
tp788
Rp789
(dp790
bg1
(g117
g159
g98
g246
g249
tp791
Rp792
(dp793
bg1
(g107
g127
g91
g194
g120
tp794
Rp795
(dp796
bg1
(g44
g194
g246
g372
tp797
Rp798
(dp799
bg1
(g219
g120
g249
tp800
Rp801
(dp802
bg1
(g149
g194
g181
g249
g258
tp803
Rp804
(dp805
bg1
(g62
g181
g34
(g127
g175
tp806
Rp807
(dp808
btp809
Rp810
(dp811
btp812
Rp813
(dp814
btp815
Rp816
(dp817
bg1
(g62
g47
tp818
Rp819
(dp820
bg1
(g34
(g5
g149
tp821
Rp822
(dp823
bg0
(g1
(g175
g127
g29
g181
g187
tp824
Rp825
(dp826
bg1
(g44
g91
g194
g72
tp827
Rp828
(dp829
bg1
(g117
g54
g29
g246
g258
tp830
Rp831
(dp832
bg1
(g117
g91
g62
g246
g249
tp833
Rp834
(dp835
bg1
(g200
g54
g127
g159
g62
g246
tp836
Rp837
(dp838
bg1
(g44
g283
g29
g72
tp839
Rp840
(dp841
bg1
(g117
g127
g194
g246
g249
tp842
Rp843
(dp844
bg1
(g44
g111
g62
g72
tp845
Rp846
(dp847
bg1
(g194
g120
g258
tp848
Rp849
(dp850
bg1
(g44
g29
g203
g209
tp851
Rp852
(dp853
bg1
(g166
g120
g249
tp854
Rp855
(dp856
bg1
(g62
g146
g152
tp857
Rp858
(dp859
bg1
(g107
g127
g91
g62
g120
tp860
Rp861
(dp862
bg1
(g44
g127
g166
g72
tp863
Rp864
(dp865
bg1
(g178
g127
g62
g203
g332
tp866
Rp867
(dp868
bg1
(g117
g159
g29
g246
g249
tp869
Rp870
(dp871
bg1
(g62
g120
g267
tp872
Rp873
(dp874
bg1
(g194
g181
g332
tp875
Rp876
(dp877
bg1
(g107
g54
g283
g62
g120
tp878
Rp879
(dp880
bg1
(g44
g62
g246
g372
tp881
Rp882
(dp883
bg1
(g107
g54
g127
g98
g120
tp884
Rp885
(dp886
bg1
(g219
g47
tp887
Rp888
(dp889
bg1
(g44
g159
g98
g72
tp890
Rp891
(dp892
bg1
(g149
g62
g181
g249
g258
tp893
Rp894
(dp895
bg1
(g107
g127
g159
g29
g120
tp896
Rp897
(dp898
bg1
(g107
g54
g159
g194
g120
tp899
Rp900
(dp901
bg1
(g107
g54
g91
g29
g120
tp902
Rp903
(dp904
bg1
(g44
g98
g246
g187
tp905
Rp906
(dp907
bg1
(g175
g159
g62
g181
g187
tp908
Rp909
(dp910
bg1
(g44
g54
g134
g72
tp911
Rp912
(dp913
btp914
Rp915
(dp916
btp917
Rp918
(dp919
btp920
Rp921
(dp922
b.

==> anc/GWFrames/Code/PostNewtonian/PNTerms/Precession.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:064af320a59849ebd98c7bbb4e9d3e1f7cdf4d50e231ab0ea719acfce1747f31"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables_Q.ipynb\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "try: execnotebook(VariablesNotebook)\n",
      "except: execnotebook('Variables_Q.ipynb')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The following `PNCollection` objects will contain all the terms describing precession."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Precession_ellHat  = PNCollection()\n",
      "Precession_chiVec1 = PNCollection()\n",
      "Precession_chiVec2 = PNCollection()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Precession of orbital angular velocity $\\vec{\\Omega}_{\\hat{\\ell}}$"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "[Boh\u00e9 et al. (2013)](http://arxiv.org/abs/1212.5520v2) say that the precession of the orbital angular velocity is along $\\hat{n}$, with magnitude (in their notation) $a_{\\ell}/r\\omega = \\gamma\\, a_{\\ell} / v^3$.\n",
      "\n",
      "*NOTE:* There is a 3pN gauge term in $\\gamma_{\\text{PN}}$ that I have simply dropped here.  It is $\\ln(r/r_0')$.\n",
      "\n",
      "The following two cells are Eqs. (4.3) and (4.4) of [Boh\u00e9 et al. (2013)](http://arxiv.org/abs/1212.5520v2), respectively."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Precession_ellHat.AddDerivedVariable('gamma_PN_coeff', v**2)\n",
      "\n",
      "Precession_ellHat.AddDerivedConstant('gamma_PN_0', 1)\n",
      "# gamma_PN_1 is 0\n",
      "Precession_ellHat.AddDerivedConstant('gamma_PN_2', -nu/3 + 1)\n",
      "Precession_ellHat.AddDerivedVariable('gamma_PN_3', (5*S_ell/3 + Sigma_ell*delta)/M**2)\n",
      "Precession_ellHat.AddDerivedConstant('gamma_PN_4', -65*nu/12 + 1)\n",
      "Precession_ellHat.AddDerivedVariable('gamma_PN_5',\n",
      "    ((frac(8,9)*nu + frac(10,3))*S_ell + 2*Sigma_ell*delta)/M**2)\n",
      "Precession_ellHat.AddDerivedConstant('gamma_PN_6',\n",
      "    nu**3/81 + 229*nu**2/36 - 41*pi**2*nu/192 - 2203*nu/2520 + 1)\n",
      "Precession_ellHat.AddDerivedVariable('gamma_PN_7',\n",
      "    ((-6*nu**2 - 127*nu/12 + 5)*S_ell - 8*Sigma_ell*delta*nu**2/3 + (-61*nu/6 + 3)*Sigma_ell*delta)/M**2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Precession_ellHat.AddDerivedVariable('a_ell_coeff', v**7/M**3)\n",
      "\n",
      "Precession_ellHat.AddDerivedVariable('a_ell_0', 7*S_n + 3*Sigma_n*delta)\n",
      "# gamma_PN_1 is 0\n",
      "Precession_ellHat.AddDerivedVariable('a_ell_2', (-29*nu/3-10)*S_n + (-9*nu/2-6)*delta*Sigma_n)\n",
      "# gamma_PN_3 is 0\n",
      "Precession_ellHat.AddDerivedVariable('a_ell_4',\n",
      "    (frac(52,9)*nu**2 + frac(59,4)*nu + frac(3,2))*S_n\n",
      "     + (frac(17,6)*nu**2 + frac(73,8)*nu + frac(3,2))*delta*Sigma_n)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def Precession_ellHatExpression(PNOrder=frac(7,2)):\n",
      "    OmegaVec_ellHat = (gamma_PN_coeff.substitution*a_ell_coeff.substitution/v**3)\\\n",
      "        *horner(sum([key*(v**n) for n in range(2*PNOrder+1)\n",
      "                     for key,val in Precession_ellHat.items() if val==('gamma_PN_{0}'.format(n))]))\\\n",
      "        *horner(sum([key*(v**n) for n in range(2*PNOrder+1)\n",
      "                     for key,val in Precession_ellHat.items() if val==('a_ell_{0}'.format(n))]))\n",
      "    return OmegaVec_ellHat"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Precession_ellHatExpression()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$\\frac{v^{6}}{M^{3}} \\left(a_{\\ell 0} + v^{2} \\left(a_{\\ell 2} + a_{\\ell 4} v^{2}\\right)\\right) \\left(\\gamma_{PN 0} + v^{2} \\left(\\gamma_{PN 2} + v \\left(\\gamma_{PN 3} + v \\left(\\gamma_{PN 4} + v \\left(\\gamma_{PN 5} + v \\left(\\gamma_{PN 6} + \\gamma_{PN 7} v\\right)\\right)\\right)\\right)\\right)\\right)$$"
       ],
       "metadata": {},
       "output_type": "pyout",
       "png": "iVBORw0KGgoAAAANSUhEUgAAA50AAAAvBAMAAACS6LOaAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nYvD9mNsywK8DuUkUH5HXNW36vqCnMvA/ilRbkh3iAeoAAAAASUVORK5CYII=\n",
       "prompt_number": 6,
       "text": [
        " 6 \u239b           2 \u239b                   2\u239e\u239e \u239b          2                         \n",
        "v \u22c5\u239da_ell_0 + v \u22c5\u239da_ell_2 + a_ell_4\u22c5v \u23a0\u23a0\u22c5\u239d\u03b3_PN_0 + v \u22c5(\u03b3_PN_2 + v\u22c5(\u03b3_PN_3 + v\u22c5\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "                                                               3              \n",
        "                                                              m               \n",
        "\n",
        "                                               \u239e\n",
        "(\u03b3_PN_4 + v\u22c5(\u03b3_PN_5 + v\u22c5(\u03b3_PN_6 + \u03b3_PN_7\u22c5v)))))\u23a0\n",
        "\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\n",
        "                                                \n",
        "                                                "
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Precession of spins $\\vec{\\Omega}_{1,2}$"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Equation (4.5) of [Boh\u00e9 et al. (2013)](http://arxiv.org/abs/1212.5520v2) gives spin-orbit terms:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Precession_chiVec1.AddDerivedVariable('Omega1_coeff', v**5/M)\n",
      "\n",
      "Precession_chiVec1.AddDerivedVariable('OmegaVec1_SO_0',\n",
      "    (frac(3,4) + frac(1,2)*nu - frac(3,4)*delta)*ellHat, datatype=ellHat.datatype)\n",
      "Precession_chiVec1.AddDerivedVariable('OmegaVec1_SO_2',\n",
      "    (frac(9,16) + frac(5,4)*nu - frac(1,24)*nu**2 + delta*(-frac(9,16)+frac(5,8)*nu))*ellHat, datatype=ellHat.datatype)\n",
      "Precession_chiVec1.AddDerivedVariable('OmegaVec1_SO_4',\n",
      "    (frac(27,32) + frac(3,16)*nu - frac(105,32)*nu**2 - frac(1,48)*nu**3\n",
      "     + delta*(-frac(27,32) + frac(39,8)*nu - frac(5,32)*nu**2))*ellHat, datatype=ellHat.datatype)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "In his Eqs. (2.4), [Kidder (1995)](http://link.aps.org/doi/10.1103/PhysRevD.52.821) summarized certain spin-spin terms:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Precession_chiVec1.AddDerivedVariable('OmegaVec1_SS_1', M2**2*(-chiVec2+3*chi2_n*nHat)/M**2, datatype=nHat.datatype)\n",
      "#print(\"WARNING: OmegaVec1_SS_1 in Precession.ipynb is disabled temporarily\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "***NOTE: Is Etienne's notation consistent with others? ***  It seems like when he introduces other people's terms, he mixes $\\hat{n}$ and $\\hat{\\ell}$.\n",
      "\n",
      "Finally, in his Eq. (2.7) [Racine (2008)](http://link.aps.org/doi/10.1103/PhysRevD.78.044021) added a quadrupole-monopole term along $\\hat{n}$:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Precession_chiVec1.AddDerivedVariable('OmegaVec1_QM_1', 3*nu*chi1_n*nHat, datatype=nHat.datatype)\n",
      "#print(\"WARNING: OmegaVec1_QM_1 in Precession.ipynb is disabled temporarily\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 9
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "For the precession vector of the other spin, rather than re-entering the same things with 1 and 2 swapped, we just let python do it:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "for key,val in Precession_chiVec1.items():\n",
      "    try:\n",
      "        tmp = key.substitution.subs({delta: -delta, M1:'swap1', M2:M1, chi1_n:'swap2', chi2_n:chi1_n,\n",
      "                                     chiVec1:'swap3', chiVec2:chiVec1}).subs({'swap1':M2,'swap2':chi2_n,'swap3':chiVec2})\n",
      "        Precession_chiVec2.AddDerivedVariable(val.replace('OmegaVec1', 'OmegaVec2').replace('Omega1', 'Omega2'),\n",
      "                                              tmp, datatype=key.datatype)\n",
      "    except AttributeError:\n",
      "        Precession_chiVec2.AddDerivedVariable(val.replace('OmegaVec1', 'OmegaVec2').replace('Omega1', 'Omega2'),\n",
      "                                              key, datatype=key.datatype)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 10
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Finally, we define functions to put them together:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def Precession_chiVec1Expression(PNOrder=frac(7,2)):\n",
      "    return Omega1_coeff*collect(expand(sum([key.substitution*(v**n)\n",
      "                                            for n in range(2*PNOrder+1)\n",
      "                                            for key,val in Precession_chiVec1.items()\n",
      "                                            if val.endswith('_{0}'.format(n))])),\n",
      "                                [ellHat,nHat,lambdaHat,chiVec1,chiVec2], horner)\n",
      "def Precession_chiVec2Expression(PNOrder=frac(7,2)):\n",
      "    return Omega2_coeff*collect(expand(sum([key.substitution*(v**n)\n",
      "                                            for n in range(2*PNOrder+1)\n",
      "                                            for key,val in Precession_chiVec2.items()\n",
      "                                            if val.endswith('_{0}'.format(n))])),\n",
      "                                [ellHat,nHat,lambdaHat,chiVec1,chiVec2], horner)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 11
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Precession_chiVec1Expression()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$\\Omega_{1 coeff} \\left(- \\frac{\\vec{\\chi}_{2} M_{2}^{2}}{M^{2}} v + \\hat{\\ell} \\left(- \\frac{3 \\delta}{4} + \\frac{\\nu}{2} + v^{2} \\left(\\delta \\left(\\frac{5 \\nu}{8} - \\frac{9}{16}\\right) + \\nu \\left(- \\frac{\\nu}{24} + \\frac{5}{4}\\right) + v^{2} \\left(\\delta \\left(\\nu \\left(- \\frac{5 \\nu}{32} + \\frac{39}{8}\\right) - \\frac{27}{32}\\right) + \\nu \\left(\\nu \\left(- \\frac{\\nu}{48} - \\frac{105}{32}\\right) + \\frac{3}{16}\\right) + \\frac{27}{32}\\right) + \\frac{9}{16}\\right) + \\frac{3}{4}\\right) + \\hat{n} v \\left(3 \\chi_{1 n} \\nu + \\frac{3 M_{2}^{2}}{M^{2}} \\chi_{2 n}\\right)\\right)$$"
       ],
       "metadata": {},
       "output_type": "pyout",
       "png": "iVBORw0KGgoAAAANSUhEUgAABnMAAAA0BAMAAACjhdBCAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nmZfSJ97BbAAAAABJRU5ErkJggg==\n",
       "prompt_number": 12,
       "text": [
        "          \u239b        2                                                          \n",
        "          \u239c  \u03c7\u20d7\u2082\u22c5m\u2082 \u22c5v        \u239b  3\u22c5\u03b4   \u03bd    2 \u239b  \u239b5\u22c5\u03bd   9 \u239e     \u239b  \u03bd    5\u239e    \n",
        "\u03a9_1_coeff\u22c5\u239c- \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500 + ell\u0302\u22c5\u239c- \u2500\u2500\u2500 + \u2500 + v \u22c5\u239c\u03b4\u22c5\u239c\u2500\u2500\u2500 - \u2500\u2500\u239f + \u03bd\u22c5\u239c- \u2500\u2500 + \u2500\u239f + v\n",
        "          \u239c       2           \u239d   4    2      \u239d  \u239d 8    16\u23a0     \u239d  24   4\u23a0    \n",
        "          \u239d      m                                                            \n",
        "\n",
        "                                                                             \u239b\n",
        "2 \u239b  \u239b  \u239b  5\u22c5\u03bd   39\u239e   27\u239e     \u239b  \u239b  \u03bd    105\u239e   3 \u239e   27\u239e   9 \u239e   3\u239e        \u239c\n",
        " \u22c5\u239c\u03b4\u22c5\u239c\u03bd\u22c5\u239c- \u2500\u2500\u2500 + \u2500\u2500\u239f - \u2500\u2500\u239f + \u03bd\u22c5\u239c\u03bd\u22c5\u239c- \u2500\u2500 - \u2500\u2500\u2500\u239f + \u2500\u2500\u239f + \u2500\u2500\u239f + \u2500\u2500\u239f + \u2500\u239f + n\u0302\u22c5v\u22c5\u239c\n",
        "  \u239d  \u239d  \u239d   32   8 \u23a0   32\u23a0     \u239d  \u239d  48    32\u23a0   16\u23a0   32\u23a0   16\u23a0   4\u23a0        \u239c\n",
        "                                                                             \u239d\n",
        "\n",
        "                      2\u239e\u239e\n",
        "            3\u22c5\u03c7_2_n\u22c5m\u2082 \u239f\u239f\n",
        "3\u22c5\u03c7_1_n\u22c5\u03bd + \u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u239f\u239f\n",
        "                  2    \u239f\u239f\n",
        "                 m     \u23a0\u23a0"
       ]
      }
     ],
     "prompt_number": 12
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/PNTerms/Variables.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:8d8764fe73d94657516c133d0e12c4be19aa02e8ac13bbdde5bd4d47617bb600"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Introduction"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This is the central location where all variables should be defined, and any relationships between them should be given.  Having all definitions collected in one file is useful because other files can reference this one, so there is no need for duplication, and less room for mistakes.  In particular, the relationships between variables are defined only here, so we don't need to reimplement those relationships.  And if you do ever find a mistake, you only have to fix it in one place, then just re-run the other notebooks.\n",
      "\n",
      "There are two main classes of variables:\n",
      "\n",
      "  1. Fundamental variables\n",
      "  2. Derived variables\n",
      "\n",
      "The distinction is only required for code output, to ensure that everything gets calculated correctly.  The PN equations you write down and manipulate can be in terms of any of these variables.\n",
      "\n",
      "The fundamental variables that go into PN equations are things like the mass, spins $\\chi_1$, and $\\chi_2$, orbital angular velocity $\\hat{\\ell}$, and unit separation vector $\\hat{n}$.  We also include the tidal-coupling parameters in this list.  Also, note that only $M_1$ is included.  This is because the total mass is always assumed to be 1, so $M_2 = 1-M_1$.\n",
      "\n",
      "The derived variables are further distinguished by whether they will need to be recalculated at each time step or not.  For example, though we define the spins fundamentally as $\\chi_1$ and $\\chi_2$, we can also define derived spins $S$ and $\\Sigma$, which need to be recalculated if the system is precessing.  On the other hand, the masses are constant and fundamentally defined by $M_1$, so $M_2$ and $\\nu$ only need to be calculated from that information once."
     ]
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Set up python"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Make sure division of integers does not round to the nearest integer\n",
      "from __future__ import division\n",
      "\n",
      "# Make everything in python's symbolic math package available\n",
      "from sympy import * # Make sure sympy functions are used in preference to numpy\n",
      "import sympy # Make sympy. constructions available\n",
      "from sympy import Rational as frac # Rename for similarity to latex\n",
      "from sympy import log as ln\n",
      "\n",
      "# Print symbolic expressions nicely\n",
      "init_printing()\n",
      "\n",
      "# We'll use the numpy `array` object for vectors\n",
      "from numpy import array, cross, dot\n",
      "\n",
      "# We'll use a custom object to keep track of variables\n",
      "from Utilities.PNObjects import PNCollection\n",
      "PNVariables = PNCollection()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Fundamental variables"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Only the most basic variables should be defined here.\n",
      "\n",
      "Note that we will be using (quaternion) logarithmic rotors to describe the orientations of the spins, and the orientation and velocity of the binary itself.  This allows us to reduce the number of constraints in the system, and only evolve the minimal number of equations.  For example, the spins are constant, so only two degrees of freedom are needed.  These can be expressed without ambiguities or singularities in the form of logarithmic rotors: $\\mathfrak{r}_1 = \\mathfrak{r}_{\\chi_1 x} \\hat{x} + \\mathfrak{r}_{\\chi_1 y} \\hat{y}$, so that $\\vec{\\chi}_1 = \\lvert \\chi_1 \\rvert\\, e^{\\mathfrak{r}_1}\\, \\hat{z}\\, e^{-\\mathfrak{r}_1}$.  This may look complicated, but it performs very well numerically.\n",
      "\n",
      "We will still be able to write and manipulate the PN equations directly in terms of familiar quantities like $\\vec{S}_1 \\cdot \\hat{\\ell}$, etc., but the fundamental objects will be the rotors, which means that the substitutions made for code output will automatically be in terms of the rotors."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Dimensionful quantities, just in case anybody uses them...\n",
      "PNVariables.AddBasicConstants('G, c')\n",
      "\n",
      "# Masses of objects 1 and 2.\n",
      "PNVariables.AddBasicConstants('M1')\n",
      "PNVariables.AddBasicConstants('M2')\n",
      "\n",
      "# Angular speed of separation vector\n",
      "PNVariables.AddBasicVariables('v', positive=True)\n",
      "\n",
      "# Tidal deformabilities, in units where the total mass is 1\n",
      "PNVariables.AddBasicConstants('lambda1, lambda2')\n",
      "\n",
      "# Spin vectors (assumed to be constant)\n",
      "PNVariables.AddBasicVariables('chi1_x, chi1_y, chi1_z')\n",
      "PNVariables.AddBasicVariables('chi2_x, chi2_y, chi2_z')\n",
      "\n",
      "# Orbital angular-velocity unit vector (\"Newtonian\" angular momentum direction)\n",
      "PNVariables.AddBasicVariables('ellHat_x, ellHat_y, ellHat_z')\n",
      "\n",
      "# Orbital separation unit vector\n",
      "PNVariables.AddBasicVariables('nHat_x, nHat_y, nHat_z')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Derived variables"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Any variable that can be derived from the variables above should be put in this section.\n",
      "\n",
      "These variables should probably be left in arbitrary form, unless a particular simplification is desired.  The `substitutions` dictionary should map from the general names and their definitions in terms of basic variables.  In numerical codes, their values can be calculated once per time step and then stored, so that the values do not have to be re-calculated every time they appear in an expression."
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Various common combinations of the two masses:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "PNVariables.AddDerivedConstant('M', M1+M2)\n",
      "PNVariables.AddDerivedConstant('delta', (M1-M2)/M)\n",
      "PNVariables.AddDerivedConstant('nu', M1*M2/M**2)\n",
      "PNVariables.AddDerivedConstant('nu__2', (M1*M2/M**2)**2)\n",
      "PNVariables.AddDerivedConstant('nu__3', (M1*M2/M**2)**3)\n",
      "PNVariables.AddDerivedConstant('q', M1/M2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The system's vector basis is given by $(\\hat{\\ell}, \\hat{n}, \\hat{\\lambda})$, and will be computed by the code in terms of the fundamental logarithmic rotors defined above.  Here, we give all the substitutions that will be needed in the code."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "PNVariables.AddDerivedVariable('ellHat', array([ellHat_x, ellHat_y, ellHat_z]), datatype='std::vector<double>')\n",
      "\n",
      "PNVariables.AddDerivedVariable('nHat', array([nHat_x, nHat_y, nHat_z]), datatype='std::vector<double>')\n",
      "\n",
      "PNVariables.AddDerivedVariable('lambdaHat', cross(ellHat.substitution, nHat.substitution), datatype='std::vector<double>')\n",
      "\n",
      "# Components of lambdaHat are defined in terms of components of ellHat and nHat\n",
      "for i,d in zip([0,1,2],['x','y','z']):\n",
      "    PNVariables.AddDerivedVariable('lambdaHat_'+d, lambdaHat.substitution[i])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Various spin components and combinations:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "PNVariables.AddDerivedVariable('chiVec1', array([chi1_x, chi1_y, chi1_z]), datatype='std::vector<double>')\n",
      "PNVariables.AddDerivedVariable('chiVec2', array([chi2_x, chi2_y, chi2_z]), datatype='std::vector<double>')\n",
      "PNVariables.AddDerivedVariable('chi1Mag', sqrt(chi1_x**2 + chi1_y**2 + chi1_z**2))\n",
      "PNVariables.AddDerivedVariable('chi2Mag', sqrt(chi2_x**2 + chi2_y**2 + chi2_z**2))\n",
      "\n",
      "PNVariables.AddDerivedConstant('chi1chi1', dot(chiVec1.substitution, chiVec1.substitution))\n",
      "PNVariables.AddDerivedVariable('chi1chi2', dot(chiVec1.substitution, chiVec2.substitution))\n",
      "PNVariables.AddDerivedConstant('chi2chi2', dot(chiVec2.substitution, chiVec2.substitution))\n",
      "\n",
      "PNVariables.AddDerivedVariable('chi1_ell',  dot(chiVec1.substitution, ellHat.substitution))\n",
      "PNVariables.AddDerivedVariable('chi1_n',  dot(chiVec1.substitution, nHat.substitution))\n",
      "PNVariables.AddDerivedVariable('chi1_lambda', dot(chiVec1.substitution, lambdaHat.substitution))\n",
      "PNVariables.AddDerivedVariable('chi2_ell',  dot(chiVec2.substitution, ellHat.substitution))\n",
      "PNVariables.AddDerivedVariable('chi2_n',  dot(chiVec2.substitution, nHat.substitution))\n",
      "PNVariables.AddDerivedVariable('chi2_lambda', dot(chiVec2.substitution, lambdaHat.substitution))\n",
      "\n",
      "PNVariables.AddDerivedConstant('sqrt1Mchi1chi1', sqrt(1-chi1chi1))\n",
      "PNVariables.AddDerivedConstant('sqrt1Mchi2chi2', sqrt(1-chi2chi2))\n",
      "\n",
      "PNVariables.AddDerivedVariable('S', chiVec1.substitution*M1**2 + chiVec2.substitution*M2**2, datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('S_ell', chi1_ell*M1**2 + chi2_ell*M2**2)\n",
      "PNVariables.AddDerivedVariable('S_n', chi1_n*M1**2 + chi2_n*M2**2)\n",
      "PNVariables.AddDerivedVariable('S_lambda', chi1_lambda*M1**2 + chi2_lambda*M2**2)\n",
      "\n",
      "PNVariables.AddDerivedVariable('Sigma', M*(chiVec2.substitution*M2 - chiVec1.substitution*M1), datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('Sigma_ell', M*(chi2_ell*M2 - chi1_ell*M1))\n",
      "PNVariables.AddDerivedVariable('Sigma_n', M*(chi2_n*M2 - chi1_n*M1))\n",
      "PNVariables.AddDerivedVariable('Sigma_lambda', M*(chi2_lambda*M2 - chi1_lambda*M1))\n",
      "\n",
      "PNVariables.AddDerivedVariable('chi_s', (chiVec1.substitution + chiVec2.substitution)/2, datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('chi_s_ell', (chi1_ell+chi2_ell)/2)\n",
      "PNVariables.AddDerivedVariable('chi_s_n', (chi1_n+chi2_n)/2)\n",
      "PNVariables.AddDerivedVariable('chi_s_lambda', (chi1_lambda+chi2_lambda)/2)\n",
      "\n",
      "PNVariables.AddDerivedVariable('chi_a', (chiVec1.substitution - chiVec2.substitution)/2, datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('chi_a_ell', (chi1_ell-chi2_ell)/2)\n",
      "PNVariables.AddDerivedVariable('chi_a_n', (chi1_n-chi2_n)/2)\n",
      "PNVariables.AddDerivedVariable('chi_a_lambda', (chi1_lambda-chi2_lambda)/2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Other functions of the angular velocity that find frequent use:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "PNVariables.AddDerivedVariable('x', v**2)\n",
      "PNVariables.AddDerivedVariable('Omega_orb', (v**3)/M)\n",
      "PNVariables.AddDerivedVariable('logv', log(v))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/PNTerms/Variables_Q.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:aefdc92d5d7bbde530fca26a29f9241404d5121d8bb8dfc3e9e04174737f4844"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Introduction"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This is the central location where all variables should be defined, and any relationships between them should be given.  Having all definitions collected in one file is useful because other files can reference this one, so there is no need for duplication, and less room for mistakes.  In particular, the relationships between variables are defined only here, so we don't need to reimplement those relationships.  And if you do ever find a mistake, you only have to fix it in one place, then just re-run the other notebooks.\n",
      "\n",
      "There are two main classes of variables:\n",
      "\n",
      "  1. Fundamental variables\n",
      "  2. Derived variables\n",
      "\n",
      "The distinction is only required for code output, to ensure that everything gets calculated correctly.  The PN equations you write down and manipulate can be in terms of any of these variables.\n",
      "\n",
      "The fundamental variables that go into PN equations are things like the mass, spins $\\chi_1$, and $\\chi_2$, orbital angular velocity $\\hat{\\ell}$, and unit separation vector $\\hat{n}$.  We also include the tidal-coupling parameters in this list.  Also, note that only $M_1$ is included.  This is because the total mass is always assumed to be 1, so $M_2 = 1-M_1$.\n",
      "\n",
      "The derived variables are further distinguished by whether they will need to be recalculated at each time step or not.  For example, though we define the spins fundamentally as $\\chi_1$ and $\\chi_2$, we can also define derived spins $S$ and $\\Sigma$, which need to be recalculated if the system is precessing.  On the other hand, the masses are constant and fundamentally defined by $M_1$, so $M_2$ and $\\nu$ only need to be calculated from that information once."
     ]
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Set up python"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Make sure division of integers does not round to the nearest integer\n",
      "from __future__ import division\n",
      "\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "\n",
      "# Make everything in python's symbolic math package available\n",
      "from sympy import * # Make sure sympy functions are used in preference to numpy\n",
      "import sympy # Make sympy. constructions available\n",
      "from sympy import Rational as frac # Rename for similarity to latex\n",
      "from sympy import log as ln\n",
      "\n",
      "# Print symbolic expressions nicely\n",
      "init_printing()\n",
      "\n",
      "# We'll use the numpy `array` object for vectors\n",
      "from numpy import array, cross, dot\n",
      "\n",
      "# We'll use a custom object to keep track of variables\n",
      "from Utilities.PNObjects import PNCollection\n",
      "PNVariables = PNCollection()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 10
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Fundamental variables"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Only the most basic variables should be defined here.\n",
      "\n",
      "Note that we will be using (quaternion) logarithmic rotors to describe the orientations of the spins, and the orientation and velocity of the binary itself.  This allows us to reduce the number of constraints in the system, and only evolve the minimal number of equations.  For example, the spins are constant, so only two degrees of freedom are needed.  These can be expressed without ambiguities or singularities in the form of logarithmic rotors: $\\mathfrak{r}_1 = \\mathfrak{r}_{\\chi_1 x} \\hat{x} + \\mathfrak{r}_{\\chi_1 y} \\hat{y}$, so that $\\vec{\\chi}_1 = S_{\\chi_1}\\, e^{\\mathfrak{r}_1}\\, \\hat{z}\\, e^{-\\mathfrak{r}_1}\\, \\bar{S}_{\\chi_1}$.  Here, $S_{\\chi_1}$ is a constant spinor with magnitude $\\sqrt{\\lvert \\chi_1 \\rvert}$ encoding the initial direction of the spin.  This may look complicated, but it performs very well numerically.\n",
      "\n",
      "We will still be able to write and manipulate the PN equations directly in terms of familiar quantities like $\\vec{S}_1 \\cdot \\hat{\\ell}$, etc., but the fundamental objects will be the rotors, which means that the substitutions made for code output will automatically be in terms of the rotors."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Unit basis vectors\n",
      "PNVariables.AddBasicConstants('xHat, yHat, zHat', datatype='Quaternions::Quaternion', commutative=False)\n",
      "\n",
      "# Dimensionful quantities, just in case anybody uses them...\n",
      "PNVariables.AddBasicConstants('G, c')\n",
      "\n",
      "# Masses of objects 1 and 2.\n",
      "PNVariables.AddBasicConstants('M1')\n",
      "PNVariables.AddBasicConstants('M2')\n",
      "\n",
      "# Angular speed of separation vector\n",
      "PNVariables.AddBasicVariables('v')\n",
      "\n",
      "# Initial spins expressed as spinors taking zHat onto those spins (assumed to have constant magnitudes)\n",
      "PNVariables.AddBasicConstants('S_chi1', datatype='Quaternions::Quaternion', commutative=False)\n",
      "PNVariables.AddBasicConstants('S_chi2', datatype='Quaternions::Quaternion', commutative=False)\n",
      "\n",
      "# Dynamic spin directions\n",
      "PNVariables.AddBasicVariables('rfrak_chi1_x, rfrak_chi1_y')\n",
      "PNVariables.AddBasicVariables('rfrak_chi2_x, rfrak_chi2_y')\n",
      "\n",
      "# Tidal deformabilities, in units where the total mass is 1\n",
      "PNVariables.AddBasicConstants('lambda1, lambda2')\n",
      "\n",
      "# Frame aligned to  Orbital angular velocity vector and magnitude (\"Newtonian\" angular momentum)\n",
      "PNVariables.AddBasicVariables('rfrak_frame_x, rfrak_frame_y, rfrak_frame_z')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 11
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Derived variables"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Any variable that can be derived from the variables above should be put in this section.\n",
      "\n",
      "These variables should probably be left in arbitrary form, unless a particular simplification is desired.  The `substitutions` dictionary should map from the general names and their definitions in terms of basic variables.  In numerical codes, their values can be calculated once per time step and then stored, so that the values do not have to be re-calculated every time they appear in an expression."
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Various common combinations of the two masses:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "PNVariables.AddDerivedConstant('M', M1+M2)\n",
      "PNVariables.AddDerivedConstant('delta', (M1-M2)/M)\n",
      "PNVariables.AddDerivedConstant('nu', M1*M2/M**2)\n",
      "PNVariables.AddDerivedConstant('nu__2', (M1*M2/M**2)**2)\n",
      "PNVariables.AddDerivedConstant('nu__3', (M1*M2/M**2)**3)\n",
      "PNVariables.AddDerivedConstant('q', M1/M2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 12
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The system's vector basis is given by $(\\hat{\\ell}, \\hat{n}, \\hat{\\lambda})$, and will be computed by the code in terms of the fundamental logarithmic rotors defined above.  Here, we give all the substitutions that will be needed in the code."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# This rotor encodes all information about the frame\n",
      "PNVariables.AddDerivedVariable('R', exp(rfrak_frame_x*xHat + rfrak_frame_y*yHat + rfrak_frame_z*zHat),\n",
      "                               datatype='Quaternions::Quaternion', commutative=False)\n",
      "\n",
      "# Unit separation vector between the compact objects\n",
      "PNVariables.AddDerivedVariable('nHat', R*xHat*conjugate(R), datatype='Quaternions::Quaternion')\n",
      "\n",
      "# Unit vector orthogonal to the other two; in the direction of velocity\n",
      "PNVariables.AddDerivedVariable('lambdaHat', R*yHat*conjugate(R), datatype='Quaternions::Quaternion')\n",
      "\n",
      "# Unit vector in direction of angular velocity\n",
      "PNVariables.AddDerivedVariable('ellHat', R*zHat*conjugate(R), datatype='Quaternions::Quaternion')\n",
      "\n",
      "# Components of the above\n",
      "for i,d in zip(['1','2','3'],['x','y','z']):\n",
      "    PNVariables.AddDerivedVariable('nHat_'+d, substitution_atoms=[nHat], substitution='nHat['+i+']')\n",
      "for i,d in zip(['1','2','3'],['x','y','z']):\n",
      "    PNVariables.AddDerivedVariable('lambdaHat_'+d, substitution_atoms=[lambdaHat], substitution='lambdaHat['+i+']')\n",
      "for i,d in zip(['1','2','3'],['x','y','z']):\n",
      "    PNVariables.AddDerivedVariable('ellHat_'+d, substitution_atoms=[ellHat], substitution='ellHat['+i+']')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 13
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Various spin components and combinations:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# These rotors encode all information about the spin directions\n",
      "PNVariables.AddDerivedVariable('R_S1', exp(rfrak_chi1_x*xHat + rfrak_chi1_y*yHat),\n",
      "                               datatype='Quaternions::Quaternion', commutative=False)\n",
      "PNVariables.AddDerivedVariable('R_S2', exp(rfrak_chi2_x*xHat + rfrak_chi2_y*yHat),\n",
      "                               datatype='Quaternions::Quaternion', commutative=False)\n",
      "\n",
      "# The spins are derived from rfrak_chi1_x, etc.\n",
      "PNVariables.AddDerivedVariable('chiVec1', S_chi1*R_S1*zHat*conjugate(R_S1)*conjugate(S_chi1), datatype='Quaternions::Quaternion')\n",
      "PNVariables.AddDerivedVariable('chiVec2', S_chi2*R_S2*zHat*conjugate(R_S2)*conjugate(S_chi2), datatype='Quaternions::Quaternion')\n",
      "for i,d in zip(['1','2','3'],['x','y','z']):\n",
      "    PNVariables.AddDerivedVariable('chi1_'+d, substitution_atoms=[chiVec1], substitution='chiVec1['+i+']')\n",
      "for i,d in zip(['1','2','3'],['x','y','z']):\n",
      "    PNVariables.AddDerivedVariable('chi2_'+d, substitution_atoms=[chiVec2], substitution='chiVec2['+i+']')\n",
      "\n",
      "PNVariables.AddDerivedConstant('chi1chi1', substitution_atoms=[chiVec1], substitution='chiVec1.normsquared()')\n",
      "PNVariables.AddDerivedConstant('chi1chi2', substitution_atoms=[chiVec1,chiVec2], substitution='chiVec1.dot(chiVec2)')\n",
      "PNVariables.AddDerivedConstant('chi2chi2', substitution_atoms=[chiVec2], substitution='chiVec2.normsquared()')\n",
      "\n",
      "PNVariables.AddDerivedVariable('chi1_n', substitution_atoms=[chiVec1,nHat], substitution='chiVec1.dot(nHat)')\n",
      "PNVariables.AddDerivedVariable('chi1_lambda', substitution_atoms=[chiVec1,lambdaHat], substitution='chiVec1.dot(lambdaHat)')\n",
      "PNVariables.AddDerivedVariable('chi1_ell', substitution_atoms=[chiVec1,ellHat], substitution='chiVec1.dot(ellHat)')\n",
      "PNVariables.AddDerivedVariable('chi2_n', substitution_atoms=[chiVec2,nHat], substitution='chiVec2.dot(nHat)')\n",
      "PNVariables.AddDerivedVariable('chi2_lambda', substitution_atoms=[chiVec2,lambdaHat], substitution='chiVec2.dot(lambdaHat)')\n",
      "PNVariables.AddDerivedVariable('chi2_ell', substitution_atoms=[chiVec2,ellHat], substitution='chiVec2.dot(ellHat)')\n",
      "\n",
      "PNVariables.AddDerivedConstant('sqrt1Mchi1chi1', sqrt(1-chi1chi1))\n",
      "PNVariables.AddDerivedConstant('sqrt1Mchi2chi2', sqrt(1-chi2chi2))\n",
      "\n",
      "PNVariables.AddDerivedVariable('S', chiVec1*M1**2 + chiVec2*M2**2, datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('S_ell', chi1_ell*M1**2 + chi2_ell*M2**2)\n",
      "PNVariables.AddDerivedVariable('S_n', chi1_n*M1**2 + chi2_n*M2**2)\n",
      "PNVariables.AddDerivedVariable('S_lambda', chi1_lambda*M1**2 + chi2_lambda*M2**2)\n",
      "\n",
      "PNVariables.AddDerivedVariable('Sigma', M*(chiVec2*M2 - chiVec1*M1), datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('Sigma_ell', M*(chi2_ell*M2 - chi1_ell*M1))\n",
      "PNVariables.AddDerivedVariable('Sigma_n', M*(chi2_n*M2 - chi1_n*M1))\n",
      "PNVariables.AddDerivedVariable('Sigma_lambda', M*(chi2_lambda*M2 - chi1_lambda*M1))\n",
      "\n",
      "PNVariables.AddDerivedVariable('S1', chiVec1*M1**2, datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('S1_ell', chi1_ell*M1**2)\n",
      "PNVariables.AddDerivedVariable('S1_n', chi1_n*M1**2)\n",
      "PNVariables.AddDerivedVariable('S1_lambda', chi1_lambda*M1**2)\n",
      "\n",
      "PNVariables.AddDerivedVariable('S2', chiVec2*M2**2, datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('S2_ell', chi2_ell*M2**2)\n",
      "PNVariables.AddDerivedVariable('S2_n', chi2_n*M2**2)\n",
      "PNVariables.AddDerivedVariable('S2_lambda', chi2_lambda*M2**2)\n",
      "\n",
      "PNVariables.AddDerivedVariable('chi_s', (chiVec1 + chiVec2)/2, datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('chi_s_ell', (chi1_ell+chi2_ell)/2)\n",
      "PNVariables.AddDerivedVariable('chi_s_n', (chi1_n+chi2_n)/2)\n",
      "PNVariables.AddDerivedVariable('chi_s_lambda', (chi1_lambda+chi2_lambda)/2)\n",
      "\n",
      "PNVariables.AddDerivedVariable('chi_a', (chiVec1 - chiVec2)/2, datatype=chiVec1.datatype)\n",
      "PNVariables.AddDerivedVariable('chi_a_ell', (chi1_ell-chi2_ell)/2)\n",
      "PNVariables.AddDerivedVariable('chi_a_n', (chi1_n-chi2_n)/2)\n",
      "PNVariables.AddDerivedVariable('chi_a_lambda', (chi1_lambda-chi2_lambda)/2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 15
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Other functions of the angular velocity that find frequent use:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "PNVariables.AddDerivedVariable('x', v**2)\n",
      "PNVariables.AddDerivedVariable('Omega_orb', v**3/M)\n",
      "PNVariables.AddDerivedVariable('logv', log(v))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Note the simple expressions $M_{1,2} = M \\frac{1 \\pm \\delta}{2}$, which lead to the useful translations\n",
      "\\begin{align}\n",
      "  \\frac{\\vec{S}}{M^2} &= (1-2\\nu)\\vec{\\chi}_s + \\delta \\vec{\\chi}_a, \\\\\n",
      "  \\frac{\\vec{\\Sigma}}{M^2} &= -\\delta\\vec{\\chi}_s - \\vec{\\chi}_a,\n",
      "\\end{align}\n",
      "and equivalently\n",
      "\\begin{align}\n",
      "  \\chi_s &= \\frac{\\vec{S} + \\delta \\vec{\\Sigma}}{2M^2\\nu}, \\\\\n",
      "  \\chi_a &= - \\frac{\\delta \\vec{S} + (1-2\\nu) \\vec{\\Sigma}} {2M^2\\nu}.\n",
      "\\end{align}"
     ]
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/PNTerms/WaveformModes.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:bd168d3e2f9d2f5ec731095f885c2b21c6a2c093a2751b09b0c3c11ca760b75a"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "***NOTE:***  The expressions in this notebook are not yet validated.  I have no reason to believe they are wrong, but I can't make any guarantees.  All other notebooks in this directory have been validated, however, and at least agree with all results I know of in the literature."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Always run this first\n",
      "# NOTE: Do not define new basic variables in this notebook;\n",
      "#       define them in Variables_Q.ipynb.  Use this notebook\n",
      "#       to define new expressions built from those variables.\n",
      "\n",
      "from __future__ import division # This needs to be here, even though it's in Variables_Q.ipynb\n",
      "import sys\n",
      "sys.path.insert(0, '..') # Look for modules in directory above this one\n",
      "execfile('../Utilities/ExecNotebook.ipy')\n",
      "try: execnotebook(VariablesNotebook)\n",
      "except: execnotebook('Variables_Q.ipynb')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The following `PNCollection` objects will contain all the terms in the different parts of the waveform modes."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "WaveformModes_NoSpin = PNCollection()\n",
      "WaveformModes_Spin_Symm = PNCollection()\n",
      "WaveformModes_Spin_Asymm = PNCollection()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Individual terms"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "In this notebook, every term will be multiplied by the following coefficient."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "WaveformModes_NoSpin.AddDerivedVariable('rhOverM_coeff', (2*nu*v**2)*sqrt(16*pi/5), datatype='std::complex<double>')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Note that fractions need to be entered as, e.g., `frac(3,4)` so that they are not converted to finite-precision decimals."
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The following expressions are taken from Eqs. (9.3) and (9.4) of [Blanchet et al. (2008)](http://arxiv.org/abs/0802.1249v3), except the final term in the $(2,2)$ expression, which is taken from Eq. (6.5) of [Faye et al. (2012)](http://arxiv.org/abs/1204.1043v2), and the final terms in the $(3,3)$ and $(3,1)$ expressions, which are taken from Eqs. (4.18) of [Faye et al. (2014)](http://arxiv.org/abs/1409.3546v1)."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# ell=2\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_0_0', -5/(14*sqrt(6)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_1_1', (I/3)*delta, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_1_3', (I/84)*delta*(-17 + 20*nu), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_1_4', (delta*(1 + (2*I)*pi + log(16)))/6, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_1_5', (I/1512)*delta*(-172 + nu*(-2036 + 237*nu)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_1_6', (delta*((-34*I)*pi - 17*(1 + log(16)) + 2*nu*(353 + (6*I)*pi + log(4096))))/168, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_2_0', 1, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_2_2', (-107 + 55*nu)/42, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_2_3', 2*pi, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_2_4', (-2173 + nu*(-7483 + 2047*nu))/1512, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_2_5', (-24*I)*nu + ((-107 + 34*nu)*pi)/21, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_2_6', frac(27027409,646800) - (856*EulerGamma)/105 + (nu*(-834555 + nu*(-729396 + 114635*nu)))/99792 + (41*nu*pi**2)/96 + (2*pi*(214*I + 35*pi))/105 - (428*log(16))/105, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_2_lnv_6', -frac(856,105), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_2_2_7', ((-2*I)*nu*(-501655 + 24396*nu) + 15*(-2173 + 2*nu*(-2459 + 560*nu))*pi)/11340, datatype='std::complex<double>')\n",
      "# ell=3\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_0_5', ((-2*I)/5)*sqrt(frac(6,7))*nu, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_1_1', ((I/12)*delta)/sqrt(14), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_1_3', ((-I/18)*delta*(4 + nu))/sqrt(14), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_1_4', (delta*(7 + (5*I)*pi + log(1024)))/(60*sqrt(14)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_1_5', ((-I/2376)*delta*(-607 + nu*(272 + 247*nu)))/sqrt(14), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_1_6', (delta*((-5*I)*(16 + 7*nu)*pi + 2*(-56 + nu - 5*(16 + 7*nu)*log(2))))/(360*sqrt(14)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_1_lnv_7', (I*delta/(12*sqrt(14))) * (-frac(13,21)*2), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_1_7', (I*delta/(12*sqrt(14))) * (frac(10753397,1513512) - 2*log(2)*(frac(212,105) + log(2)) - frac(26,21) * EulerGamma + (pi**2/6) - 2*I*pi*(frac(41,105) + log(2)) + (nu/8)*(-frac(1738843,19305) + frac(41,8)*pi**2) + frac(327059,30888)*nu**2 - frac(17525,15444)*nu**3), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_2_2', (sqrt(frac(5,7))*(1 - 3*nu))/3, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_2_4', (-193 + 5*(145 - 73*nu)*nu)/(54*sqrt(35)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_2_5', (-15*I + (66*I)*nu + 10*pi - 30*nu*pi)/(3*sqrt(35)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_2_6', (-1451 + nu*(-17387 + 3*(33342 - 5341*nu)*nu))/(2376*sqrt(35)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_3_1', ((-3*I)/4)*sqrt(frac(15,14))*delta, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_3_3', ((-3*I)/2)*sqrt(frac(15,14))*delta*(-2 + nu), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_3_4', (9*sqrt(frac(3,70))*delta*(-7 - (5*I)*pi + 10*log(frac(3,2))))/4, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_3_5', (-I/88)*sqrt(frac(3,70))*delta*(369 + nu*(-3676 + 887*nu)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_3_6', (delta*((-3645*I)*(-8 + 3*nu)*pi + 2*(20412 - 48103*nu + 3645*(-8 + 3*nu)*log(frac(3,2)))))/(216*sqrt(210)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_3_lnv_7', ((-3*I)/4)*sqrt(frac(15,14))*delta * (-frac(39,7)*2*log(4)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_3_3_7', ((-3*I)/4)*sqrt(frac(15,14))*delta * (frac(19388147,280280) + frac(492,35)*ln(frac(3,2)) - 18*(ln(frac(3,2)))**2 - frac(78,7)*EulerGamma + frac(3,2)*pi**2 + 6*I*pi*(-frac(41,35) + 3*log(frac(3,2)) ) + (nu/8)*(-frac(7055,429) + frac(41,8)*pi**2) - frac(318841,17160)*nu**2 + frac(8237,2860)*nu**3 ), datatype='std::complex<double>')\n",
      "# ell=4\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_0_0', -1/(504*sqrt(2)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_1_3', ((I/84)*delta*(1 - 2*nu))/sqrt(10), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_1_5', ((-I/11088)*delta*(404 + nu*(-1011 + 332*nu)))/sqrt(10), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_1_6', (delta*(64 - 1661*nu - (30*I)*(-1 + 2*nu)*pi + 60*(1 - 2*nu)*log(2)))/(2520*sqrt(10)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_2_2', (sqrt(5)*(1 - 3*nu))/63, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_2_4', (-1311 + 5*(805 - 57*nu)*nu)/(4158*sqrt(5)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_2_5', (-21*I + nu*(84*I - 30*pi) + 10*pi)/(63*sqrt(5)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_2_6', (9342351 + 7*nu*(-5460759 + 115*nu*(34822 + 3363*nu)))/(22702680*sqrt(5)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_3_3', (((9*I)/4)*delta*(-1 + 2*nu))/sqrt(70), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_3_5', (((3*I)/176)*delta*(468 + nu*(-1267 + 524*nu)))/sqrt(70), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_3_6', (delta*(-5184 + 16301*nu + (2430*I)*(-1 + 2*nu)*pi + 4860*(1 - 2*nu)*log(frac(3,2))))/(360*sqrt(70)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_4_2', (8*sqrt(frac(5,7))*(-1 + 3*nu))/9, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_4_4', (4*(1779 + 5*nu*(-1273 + 525*nu)))/(297*sqrt(35)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_4_5', (160*(-1 + 3*nu)*pi + I*(336 - 1193*nu + 320*(-1 + 3*nu)*log(2)))/(9*sqrt(35)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_4_4_6', (-9618039 + 7*nu*(9793071 + 5*nu*(-3231338 + 678291*nu)))/(405405*sqrt(35)), datatype='std::complex<double>')\n",
      "# ell=5\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_1_3', ((I/288)*delta*(1 - 2*nu))/sqrt(385), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_1_5', ((-I/11232)*delta*(179 + 4*(-88 + nu)*nu))/sqrt(385), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_1_6', (delta*(181 - (70*I)*(-1 + 2*nu)*pi + 140*log(2) - 28*nu*(313 + log(1024))))/(20160*sqrt(385)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_2_4', (2*(1 + 5*(-1 + nu)*nu))/(27*sqrt(55)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_2_6', (-3911 + 7*nu*(3079 + 35*nu*(-118 + 33*nu)))/(12285*sqrt(55)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_3_3', ((9*I)/32)*sqrt(frac(3,110))*delta*(-1 + 2*nu), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_3_5', ((3*I)/416)*sqrt(frac(3,110))*delta*(207 + 8*nu*(-58 + 11*nu)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_3_6', (delta*(-395847 + 1171828*nu + (153090*I)*(-1 + 2*nu)*pi - 306180*(-1 + 2*nu)*log(frac(3,2))))/(60480*sqrt(330)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_4_4', (-32*(1 + 5*(-1 + nu)*nu))/(9*sqrt(165)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_4_6', (16*(4451 - 7*nu*(3619 + 5*nu*(-1042 + 339*nu))))/(4095*sqrt(165)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_5_3', (((-625*I)/96)*delta*(-1 + 2*nu))/sqrt(66), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_5_5', (((-625*I)/3744)*delta*(263 + 16*nu*(-43 + 16*nu)))/sqrt(66), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_5_5_6', (delta*(565625 - 1481676*nu - (218750*I)*(-1 + 2*nu)*pi + 437500*(-1 + 2*nu)*log(frac(5,2))))/(6720*sqrt(66)), datatype='std::complex<double>')\n",
      "# ell=6\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_6_1_5', ((I/8316)*delta*(-1 + nu)*(-1 + 3*nu))/sqrt(26), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_6_2_4', (2*(1 + 5*(-1 + nu)*nu))/(297*sqrt(65)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_6_2_6', (-81 + 7*nu*(59 + nu*(-64 + 7*nu)))/(2079*sqrt(65)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_6_3_5', (((-81*I)/616)*delta*(-1 + nu)*(-1 + 3*nu))/sqrt(65), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_6_4_4', (-128*sqrt(frac(2,39))*(1 + 5*(-1 + nu)*nu))/495, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_6_4_6', (-64*sqrt(frac(2,39))*(-93 + 7*nu*(71 + nu*(-88 + 19*nu))))/3465, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_6_5_5', (((3125*I)/504)*delta*(-1 + nu)*(-1 + 3*nu))/sqrt(429), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_6_6_4', (54*(1 + 5*(-1 + nu)*nu))/(5*sqrt(143)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_6_6_6', (27*(-113 + 7*nu*(91 + nu*(-128 + 39*nu))))/(35*sqrt(143)), datatype='std::complex<double>')\n",
      "# ell=7\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_7_1_5', ((I/864864)*delta*(-1 + nu)*(-1 + 3*nu))/sqrt(2), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_7_2_6', (1 - 7*(-1 + nu)**2*nu)/(3003*sqrt(3)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_7_3_5', ((-243*I)/160160)*sqrt(frac(3,2))*delta*(-1 + nu)*(-1 + 3*nu), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_7_4_6', (128*sqrt(frac(2,33))*(-1 + 7*(-1 + nu)**2*nu))/1365, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_7_5_5', (((15625*I)/26208)*delta*(-1 + nu)*(-1 + 3*nu))/sqrt(66), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_7_6_6', (-81*sqrt(frac(3,143))*(-1 + 7*(-1 + nu)**2*nu))/35, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_7_7_5', ((-16807*I)/1440)*sqrt(frac(7,858))*delta*(-1 + nu)*(-1 + 3*nu), datatype='std::complex<double>')\n",
      "# ell=8\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_8_2_6', (1 - 7*(-1 + nu)**2*nu)/(9009*sqrt(85)), datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_8_4_6', (128*sqrt(frac(2,187))*(-1 + 7*(-1 + nu)**2*nu))/4095, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_8_6_6', (-243*sqrt(frac(3,17017))*(-1 + 7*(-1 + nu)**2*nu))/35, datatype='std::complex<double>')\n",
      "WaveformModes_NoSpin.AddDerivedConstant('hHat_8_8_6', (16384*sqrt(frac(2,85085))*(-1 + 7*(-1 + nu)**2*nu))/63, datatype='std::complex<double>')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Note that the Will & Wiseman paper uses the same notation as CQG 13 (1996) 575-584, which demonstrates the same results (to lower order) as arXiv:0802.1249v2 used above.  Thus, the conventions are compatible.  Additional 2pN terms come from Buonanno, Faye, and Hinderer arXiv:1209.6349v1.  The (2,2) mode is the same as the 2pN term appearing in Will & Wiseman."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_2_2_2',\n",
      "    -(Sigma_lambda + I*Sigma_n)/(2*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_2_2_3',\n",
      "    -(6*S_ell + 2*Sigma_ell*delta)/(3*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_2_2_4',\n",
      "    (12*S1_ell*S2_ell + 10*S1_lambda*S2_lambda - 15*I*S1_lambda*S2_n - 15*I*S1_n*S2_lambda - 22*S1_n*S2_n)/(6*M**4*nu),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_2_2_4',\n",
      "    (19*S_lambda*delta + 182*I*S_n*delta - 43*Sigma_lambda*nu + 5*Sigma_lambda - 280*I*Sigma_n*nu + 98*I*Sigma_n)/(84*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_2_1_2',\n",
      "    I*Sigma_ell/(2*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_2_1_3',\n",
      "    (4*I*S_lambda + 25*S_n + 4*I*Sigma_lambda*delta + 13*Sigma_n*delta)/(6*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_2_1_4',\n",
      "    I*(-86*S_ell*delta + Sigma_ell*(139*nu - 79))/(42*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_2_1_4',\n",
      "    -(3*S1_ell*S2_n + 3*S1_n*S2_ell)/(2*M**4*nu),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_2_0_2',\n",
      "    sqrt(6)*I*Sigma_n/(6*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_2_0_4',\n",
      "    sqrt(6)*(-S1_lambda*S2_lambda + S1_n*S2_n)/(3*M**4*nu),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_2_0_4',\n",
      "    sqrt(6)*I*(255*S_n*delta - Sigma_n*(506*nu - 45))/(126*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_3_3_3',\n",
      "    sqrt(210)*I*(S_lambda + I*S_n + delta*(Sigma_lambda + I*Sigma_n))/(21*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_3_3_4',\n",
      "    3*sqrt(210)*I*(7*S_ell*delta - 3*Sigma_ell*(3*nu - 1))/(112*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_3_2_3',\n",
      "    2*sqrt(35)*(S_ell + Sigma_ell*delta)/(21*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_3_2_4',\n",
      "    sqrt(35)*(-Sigma_lambda*(83*nu - 17) + 4*I*Sigma_n*(55*nu - 13) + 25*delta*(S_lambda - 4*I*S_n))/(168*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_3_1_3',\n",
      "    sqrt(14)*(I*S_lambda + S_n + delta*(I*Sigma_lambda + Sigma_n))/(21*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_3_1_4',\n",
      "    sqrt(14)*I*(S_ell*delta - 5*Sigma_ell*(3*nu - 1))/(336*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_3_0_4',\n",
      "    sqrt(42)*(-17*S_lambda*delta + Sigma_lambda*(35*nu - 9))/(168*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_4_4_4',\n",
      "    9*sqrt(35)*(-3*Sigma_lambda*nu + Sigma_lambda - I*Sigma_n*(3*nu - 1) + delta*(S_lambda + I*S_n))/(56*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_4_3_4',\n",
      "    9*sqrt(70)*I*(-S_ell*delta + 3*Sigma_ell*nu - Sigma_ell)/(112*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_4_2_4',\n",
      "    sqrt(5)*(-13*Sigma_lambda*(3*nu - 1) + 14*I*Sigma_n*(3*nu - 1) + delta*(13*S_lambda - 14*I*S_n))/(168*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Symm.AddDerivedVariable('hHat_spin_Symm_4_1_4',\n",
      "    sqrt(10)*I*(S_ell*delta - 3*Sigma_ell*nu + Sigma_ell)/(336*M**2),\n",
      "    datatype='std::complex<double>')\n",
      "\n",
      "WaveformModes_Spin_Asymm.AddDerivedVariable('hHat_spin_Asymm_4_0_4',\n",
      "    sqrt(2)*I*(S_n*delta - 3*Sigma_n*nu + Sigma_n)/(168*M**2),\n",
      "    datatype='std::complex<double>')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "We automatically find the largest $\\ell$ value above, so that we don't need to remember to redefine it when adding new terms:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import re\n",
      "ellRE = re.compile(r'.*?_(?P<ell>[0-9]*)_.*')\n",
      "ellMax = max([int(ellRE.search(val).group('ell'))\n",
      "              for Terms in [WaveformModes_NoSpin, WaveformModes_Spin_Symm, WaveformModes_Spin_Asymm]\n",
      "              for key,val in Terms.items()\n",
      "              if ellRE.match(val)\n",
      "              ])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Collected terms"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def SymmetricWaveformModes(LM=[2,2], WaveformModeTerms=[WaveformModes_NoSpin, WaveformModes_Spin_Symm], PNOrder=frac(7,2)):\n",
      "    if(LM[1]<0) :\n",
      "        return (-1)**LM[0]*conjugate(SymmetricWaveformModes([LM[0],-LM[1]], WaveformModeTerms, PNOrder)).simplify()\n",
      "    # We have to play some tricks with the log terms so that `horner` works\n",
      "    def logterm(key,val):\n",
      "        if 'lnv' in val:\n",
      "            return logv\n",
      "        else:\n",
      "            return 1\n",
      "    return rhOverM_coeff*horner(sum([key*(v**n)*logterm(key,val)\n",
      "                                     for Terms in WaveformModeTerms\n",
      "                                     for n in range(2*PNOrder+1)\n",
      "                                     for key,val in Terms.items()\n",
      "                                     if (val.endswith('_{0}'.format(n))\n",
      "                                         and '_{0}_{1}_'.format(LM[0],LM[1]) in val)])).subs(logv, ln(v))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def AsymmetricWaveformModes(LM=[2,2], PNOrder=frac(7,2)):\n",
      "    if(LM[1]<0) :\n",
      "        return (-1)**(LM[0]+1)*conjugate(AsymmetricWaveformModes([LM[0],-LM[1]], PNOrder)).simplify()\n",
      "    # We have to play some tricks with the log terms so that `horner` works\n",
      "    def logterm(key,val):\n",
      "        if 'lnv' in val:\n",
      "            return logv\n",
      "        else:\n",
      "            return 1\n",
      "    return rhOverM_coeff*horner(sum([key*(v**n)*logterm(key,val)\n",
      "                                     for n in range(2*PNOrder+1)\n",
      "                                     for key,val in WaveformModes_Spin_Asymm.items()\n",
      "                                     if (val.endswith('_{0}'.format(n))\n",
      "                                         and '_{0}_{1}_'.format(LM[0],LM[1]) in val)])).subs(logv, ln(v))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# display(SymmetricWaveformModes(PNOrder=frac(8,2)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$rhOverM_{coeff} \\left(\\hat{h}_{2 2 0} + v^{2} \\left(\\hat{h}_{2 2 2} + v \\left(\\hat{h}_{2 2 3} + \\hat{h}_{spin Symm 2 2 3} + v \\left(\\hat{h}_{2 2 4} + \\hat{h}_{spin Symm 2 2 4} + v \\left(\\hat{h}_{2 2 5} + v \\left(\\hat{h}_{2 2 6} + \\hat{h}_{2 2 7} v + \\hat{h}_{2 2 lnv 6} \\log{\\left (v \\right )}\\right)\\right)\\right)\\right)\\right)\\right)$$"
       ],
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAABMwAAAAmBAMAAADKChqnAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nSUVORK5CYII=\n",
       "text": [
        "              \u239b           2                                                   \n",
        "rhOverM_coeff\u22c5\u239dh\u0302\u2082 \u2082 \u2080 + v \u22c5(h\u0302\u2082 \u2082 \u2082 + v\u22c5(h\u0302\u2082 \u2082 \u2083 + h\u0302_spin_Symm_2_2_3 + v\u22c5(h\u0302\n",
        "\n",
        "                                                                              \n",
        "\u2082 \u2082 \u2084 + h\u0302_spin_Symm_2_2_4 + v\u22c5(h\u0302\u2082 \u2082 \u2085 + v\u22c5(h\u0302\u2082 \u2082 \u2086 + h\u0302\u2082 \u2082 \u2087\u22c5v + h\u0302_2_2_lnv_\n",
        "\n",
        "             \u239e\n",
        "6\u22c5log(v))))))\u23a0"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# display(SymmetricWaveformModes([2,1], PNOrder=frac(8,2)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$rhOverM_{coeff} v \\left(\\hat{h}_{2 1 1} + v \\left(\\hat{h}_{spin Symm 2 1 2} + v \\left(\\hat{h}_{2 1 3} + v \\left(\\hat{h}_{2 1 4} + \\hat{h}_{spin Symm 2 1 4} + v \\left(\\hat{h}_{2 1 5} + \\hat{h}_{2 1 6} v\\right)\\right)\\right)\\right)\\right)$$"
       ],
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAA5QAAAAmBAMAAABJ8smYAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nCix7apMViO3/AbwnVD2+xpiIAAAAAElFTkSuQmCC\n",
       "text": [
        "rhOverM_coeff\u22c5v\u22c5(h\u0302\u2082 \u2081 \u2081 + v\u22c5(h\u0302_spin_Symm_2_1_2 + v\u22c5(h\u0302\u2082 \u2081 \u2083 + v\u22c5(h\u0302\u2082 \u2081 \u2084 + h\n",
        "\u0302_spin_Symm_2_1_4 + v\u22c5(h\u0302\u2082 \u2081 \u2085 + h\u0302\u2082 \u2081 \u2086\u22c5v)))))"
       ]
      }
     ],
     "prompt_number": 10
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# display(AsymmetricWaveformModes(PNOrder=frac(8,2)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$rhOverM_{coeff} v^{2} \\left(\\hat{h}_{spin Asymm 2 2 2} + \\hat{h}_{spin Asymm 2 2 4} v^{2}\\right)$$"
       ],
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAeIAAAAmBAMAAADqyYWGAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nDilqVfz4iRqU8DS7DaBRQCo5QvkeU/1Q7bQTzRcAAAAASUVORK5CYII=\n",
       "text": [
        "               2 \u239b                                           2\u239e\n",
        "rhOverM_coeff\u22c5v \u22c5\u239dh\u0302_spin_Asymm_2_2_2 + h\u0302_spin_Asymm_2_2_4\u22c5v \u23a0"
       ]
      }
     ],
     "prompt_number": 11
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# display(AsymmetricWaveformModes([2,1], PNOrder=frac(8,2)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "latex": [
        "$$rhOverM_{coeff} v^{3} \\left(\\hat{h}_{spin Asymm 2 1 3} + \\hat{h}_{spin Asymm 2 1 4} v\\right)$$"
       ],
       "metadata": {},
       "output_type": "display_data",
       "png": "iVBORw0KGgoAAAANSUhEUgAAAdgAAAAmBAMAAACVGJd3AAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nWajuoGqc7f8Bb4kzBC4z4iUAAAAASUVORK5CYII=\n",
       "text": [
        "               3                                              \n",
        "rhOverM_coeff\u22c5v \u22c5(h\u0302_spin_Asymm_2_1_3 + h\u0302_spin_Asymm_2_1_4\u22c5v)"
       ]
      }
     ],
     "prompt_number": 12
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/PostNewtonian/README.md <==
PostNewtonian
=============

Sympy code to collect and process terms for various post-Newtonian
(PN) equations, and to generate working python/C/C++ code to evolve PN
systems.

[Sympy](http://www.sympy.org) is python's library for symbolic math.
Though not as mature as Mathematica, it is in many ways ready to
replace Mathematica -- and in [some important
ways](http://docs.sympy.org/0.7.1/modules/galgebra/GA/GAsympy.html),
much better already.  Plus, it's open source, and fits right in with
all the power of python.  What's not to love?

The [ipython notebook](http://ipython.org/notebook) is a general
replacement for the notebook interface of Mathematica, and already
vastly superior in almost every way.  It runs in the web browser, is
tremendously powerful, and again is open source.  And it just keeps
getting better.  I believe this is how science should be done on a
computer.

This module combines sympy and ipython notebooks, and applies them to
the complex issue of post-Newtonian constructions.


Just looking
============

I wouldn't want to discourage anyone from installing and using the
fantastically excellent, powerful, and simple `ipython notebook`
interface.  However, if you're too lazy or just don't believe me how
great the combination of `ipython` and `notebook` is, you can just
view the important notebooks in this module at on `nbviewer`:

  * [AngularMomentum](http://nbviewer.ipython.org/github/MOBle/postnewtonian/blob/master/PNTerms/AngularMomentum.ipynb)
  * [BindingEnergy](http://nbviewer.ipython.org/github/MOBle/postnewtonian/blob/master/PNTerms/BindingEnergy.ipynb)
  * [EnergyAbsorption](http://nbviewer.ipython.org/github/MOBle/postnewtonian/blob/master/PNTerms/EnergyAbsorption.ipynb)
  * [Flux](http://nbviewer.ipython.org/github/MOBle/postnewtonian/blob/master/PNTerms/Flux.ipynb)
  * [OrbitalEvolution](http://nbviewer.ipython.org/github/MOBle/postnewtonian/blob/master/PNTerms/OrbitalEvolution.ipynb)
  * [Precession](http://nbviewer.ipython.org/github/MOBle/postnewtonian/blob/master/PNTerms/Precession.ipynb)
  * [Variables](http://nbviewer.ipython.org/github/MOBle/postnewtonian/blob/master/PNTerms/Variables_Q.ipynb)
  * [Variables_Q](http://nbviewer.ipython.org/github/MOBle/postnewtonian/blob/master/PNTerms/Variables_Q.ipynb)
  * [WaveformModes](http://nbviewer.ipython.org/github/MOBle/postnewtonian/blob/master/PNTerms/WaveformModes.ipynb)


Quick Start
===========

From the command line, change your directory to this code directory
(with all the `.ipynb` files), and run

    ipython notebook --pylab=inline

Your browser should open automatically, and you should see a list of
notebooks.  (If not, see the [Installation](#Installation) section
below.)  Click one of those notebooks, which should open in a new tab.
To run code, just put your cursor in any code cell and hit
Shift-Enter, as with Mathematica.


Introduction
============

The aim of this project is to provide a simple centralized framework
for collecting PN expressions, combining them to automatically
calculate, e.g., TaylorTn expressions, and sharing them in a way that
can be used by as many people as possible---through LaTeX, C, C++, or
Mathematica code.

To be more explicit, the tasks performed by code in this module will:

- Collect various PN expressions, with annotations describing where
  they come from

- Manipulate and combine partial expressions from different sources
  into complete expressions appropriate for actual use

- Generate python code for simple (but possibly slow) evaluation of PN
  systems and waveforms with, e.g., precession effects, or
  neutron-star tidal effects, etc.

- Export C/C++ code for more efficient evaluation of those systems

- Export expressions to Mathematica

- Export expressions to LaTeX

One important feature of the `ipython notebook` is that it allows easy
description of code, meaning that we can give very explicit citations
and other explanations for where to find the collected terms in the
literature, including code comments, large sections of text, and even
LaTeX equations displayed appropriately.  The main notebooks are found
in the `PNTerms` subdirectory, and depend on each other to build up
complicated expressions.  The rough order of this dependency is as
follows.

- `Variables_Q.ipynb`: Define the fundamental variables, and write all
  the non-fundamental variables in terms of them.  Centralizing these
  definitions reduces mistakes.

- `EnergyAbsorption.ipynb`, `Flux.ipynb`, `BindingEnergy.ipynb`:
  Collect the PN expressions for these various quantities, classified
  by their type and PN order.

- `OrbitalEvolution.ipynb`: Combine knowledge of the above quantities
  to compute the orbital evolution, as well as precession.

- `C++/OrbitalEvolutionCodeGen.ipynb`: Derive the TaylorTn expressions from the
  notebooks above, and generate C/C++ code to evolve or evaluate them.
  Note that `C++/InspectResults.ipynb` gives working examples for PN
  evolutions.

Some notebooks also come in two flavors: one for the standard
evolution system, where vectors are evolved directly; another where
quaternions are used for efficiency and robustness.  They typically
result in identical results, though the quaternion formulation can
handle certain special cases better than the other.


Contributing
============

Contributions are enthusiastically welcomed.  Github has [very useful
features](https://help.github.com/articles/be-social) for enabling
collaboration.  The basic process is to
[fork](https://help.github.com/articles/fork-a-repo) this repository,
make the changes in your fork, and then submit a [pull
request](https://help.github.com/articles/using-pull-requests) for the
author to pull changes back into this main repository.  This is easier
than it might sound.  The links listed here give more than enough
information to do this.


Installation
============

All of the code here uses python and various python packages (though
C/C++ code is generated).  So, you need an up-to-date installation of
python (version 2.7 or greater), as well as various python packages.
Most package managers (apt, macports, homebrew, etc.) can install
these packages for you.  For manual installation, install python and
pip (python's package manager), and then run

```Shell
pip install numpy
pip install matplotlib
pip install pandas
pip install sympy
pip install scipy
pip install ipython[notebook]
```

If these fail, complaining about permissions, simply add `--user` to
each command.  For tcsh users, the brackets in the last command will
need to be escaped with backslashes.




==> anc/GWFrames/Code/PostNewtonian/Utilities/CodeOutput.py <==
class CodeConstructor:
    """Contains lists of variables and expressions to be written as code.

    `CodeConstructor` objects contain:
      1) An ordered list of atoms for the code to use
      2) A PNCollection of PNSymbol objects
      3) A PNCollection of expressions to be calculated

    Once the `CodeConstructor` is initialized with these objects, it
    can be used to construct various types of code.  For example, the
    `CppDeclarations` method will output a list of declarations of the
    atoms.  Similar methods are available for function input
    arguments, class initializer lists, and the final evaluations
    needed to calculate the input `Expressions`.

    Support for other languages or constructions can be added by
    adding more method functions to this class.

    Note that it is generally necessary to obey a strict ordering for
    defining variables.  The functions of this class assume that the
    ordering in which the variables were defined in python should
    remain the same in the output code.  Because of the structure of
    the `PNCollection` objects, it should be hard to define the
    variables out of order, so this should not require anything from
    the user.  (That is why `PNCollection` is a subclass of the basic
    `OrderedDictionary` object.)  However, if new functions are added
    here, they must obey that ordering.

    """
    def __init__(self, Variables, Expressions):
        AtomSet = set([])
        self.Variables = Variables
        self.Expressions = Expressions
        for Expression in self.Expressions:
            try:
                AtomSet.update(Expression.substitution_atoms)
            except TypeError:
                pass
        LastAtomsLength = 0
        while(len(AtomSet) != LastAtomsLength):
            LastAtomsLength = len(AtomSet)
            for Atom in list(AtomSet):
                if (Atom.substitution_atoms):
                    AtomSet.update(Atom.substitution_atoms)
        self.Atoms = []
        for sym in self.Variables:
            if sym in AtomSet:
                self.Atoms.append(sym)

    @staticmethod
    def const(e):
        if e.constant:
            return 'const '
        else:
            return ''

    @staticmethod
    def dtype(e):
        if e.datatype:
            return e.datatype
        else:
            return 'double'

    def AddDependencies(self, Expressions):
        AtomSet = set([])
        for Expression in Expressions:
            if (Expression.substitution_atoms):
                AtomSet.update(Expression.substitution_atoms)
        LastAtomsLength = 0
        while(len(AtomSet) != LastAtomsLength):
            LastAtomsLength = len(AtomSet)
            for Atom in list(AtomSet):
                if (Atom.substitution_atoms):
                    AtomSet.update(Atom.substitution_atoms)
        OldAtoms = self.Atoms[:]
        self.Atoms = []
        for sym in self.Variables:
            if sym in AtomSet or sym in OldAtoms:
                self.Atoms.append(sym)
        # for Expression in Expressions:
        #     try:
        #         for sym in Expression.Variables:
        #             if sym in AtomSet or sym in OldAtoms:
        #                 self.Atoms.append(sym)
        #     except:
        #         pass

    def CppDeclarations(self, Indent=4):
        """Create declaration statements for C++

        For example, if the `Variables` object contains atoms m1, m2,
        t, and x referred to in the `Expressions` object, where m1 and
        m2 are constant, and t and x are variables, the declaration
        list should be

            const double m1, m2;
            double t, x;

        The code knows which atoms need to be declared at the
        beginning, and which ones should be `const`, for example.  For
        C++, the default datatype is `double`; if the atom was created
        with a different datatype, that will be used appropriately.

        """
        from textwrap import TextWrapper
        wrapper = TextWrapper(width=120)
        wrapper.initial_indent = ''
        wrapper.subsequent_indent = ''
        datatype = ''
        Declarations = ''
        Names = []
        for atom in self.Atoms:
            thisdatatype = CodeConstructor.const(atom) + CodeConstructor.dtype(atom) + ' '
            if thisdatatype != datatype:
                if Names:
                    Declarations += wrapper.fill(', '.join(Names)) + ";\n"
                Names = []
                datatype = thisdatatype
                wrapper.initial_indent = ' '*Indent + thisdatatype
                wrapper.subsequent_indent = ' '*len(wrapper.initial_indent)
            Names.append(self.Variables[atom])
        if Names:
            Declarations += wrapper.fill(', '.join(Names)) + ";\n"
        return Declarations.rstrip()

    def CppInputArguments(self, Indent=12):
        """Create basic input arguments for C++

        The fundamental variables are listed, along with their data
        types and `const` if the variable is constant.  This would be
        an appropriate string to represent the input arguments for a
        function or class constructor to calculate the `Expressions`
        of this CodeConstructor object.

        For example, if the `Variables` object contains atoms m1, m2,
        t, and x referred to in the `Expressions` object, where m1 and
        m2 are constant, and t and x are variables, the input argument
        list should be

            const double m1_i, const double m2_i, double t_i, double x_i

        """
        from textwrap import TextWrapper
        wrapper = TextWrapper(width=120)
        wrapper.initial_indent = ' '*Indent
        wrapper.subsequent_indent = wrapper.initial_indent
        InputArguments = ['const {0} {1}_i'.format(self.dtype(atom), self.Variables[atom])
                          for atom in self.Atoms if atom.fundamental]
        return wrapper.fill(', '.join(InputArguments)).lstrip()

    def CppInitializations(self, Indent=4):
        """Create initialization list for C++

        For example, if the `Variables` object contains atoms m1, m2,
        t, and x referred to in the `Expressions` object, where m1 and
        m2 are constant, and t and x are variables, the initialization
        list should be

            m1(m1_i), m2(m2_i), t(t_i), x(x_i)

        The quantities m1_i, etc., appear in the input-argument list
        output by the method `CppInputArguments`.

        """
        from textwrap import TextWrapper
        wrapper = TextWrapper(width=120)
        wrapper.initial_indent = ' '*Indent
        wrapper.subsequent_indent = wrapper.initial_indent
        def Initialization(atom):
            if atom.datatype and (atom.datatype=='std::vector<double>' or atom.datatype=='std::vector<std::complex<double> >'):
                return '{0}({1})'.format(self.Variables[atom], len(atom.substitution))
            if atom.fundamental:
                return '{0}({0}_i)'.format(self.Variables[atom])
            else:
                return '{0}({1})'.format(self.Variables[atom], atom.ccode())
        Initializations  = [Initialization(atom) for atom in self.Atoms]
        return wrapper.fill(', '.join(Initializations))

    def CppEvaluations(self, Indent=4):
        """Evaluate all derived variables in C++

        This function uses the `substitution` expressions for the
        derived variables.  This output is appropriate for updating
        the values of the variables at each step of an integration,
        for example.

        """
        from textwrap import TextWrapper
        wrapper = TextWrapper(width=120)
        wrapper.initial_indent = ' '*Indent
        wrapper.subsequent_indent = wrapper.initial_indent + '  '
        def Evaluation(atom):
            def Ccode(a) :
                try:
                    return a.ccode()
                except :
                    from sympy.printing import ccode
                    return ccode(a)
            if atom.datatype and (atom.datatype=='std::vector<double>' or atom.datatype=='std::vector<std::complex<double> >') :
                return '\n'.join([wrapper.fill('{0}[{1}] = {2};'.format(self.Variables[atom], i, Ccode(atom.substitution[i])))
                                  for i in range(len(atom.substitution))])
            else:
                return wrapper.fill('{0} = {1};'.format(self.Variables[atom], atom.ccode()))
        return '\n'.join([Evaluation(atom) for atom in self.Atoms if not atom.fundamental and not atom.constant])

    def CppEvaluateExpressions(self, Indent=4, Expressions=None):
        """Declare and define the `Expressions` for C++

        The output of this function declares are defines the
        `Expressions` as individual variables.  An optional dictionary
        of expressions allows just a subset of this object's
        expressions to be output; if this argument is not present, all
        will be output.

        """
        from textwrap import TextWrapper
        wrapper = TextWrapper(width=120)
        wrapper.initial_indent = ' '*Indent
        wrapper.subsequent_indent = wrapper.initial_indent+'  '
        Evaluations = []
        if not Expressions:
            Expressions=self.Expressions
        for Expression in Expressions:
            try:
                Evaluations.append(wrapper.fill('{0}{1} {2} = {3};'.format(self.const(Expression), self.dtype(Expression),
                                                                           Expressions[Expression], Expression.ccode())))
            except TypeError:
                pass
        return '\n'.join(Evaluations)

    def CppExpressionsAsFunctions(self, Indent=4, Expressions=None):
        """Define functions to calculate the `Expressions` in C++

        The output of this function gives C++ functions to calculate
        the `Expressions`, assuming the functions are member methods
        in a class, and so can access the atoms of the expression
        without explicit arguments.  An optional dictionary of
        expressions allows just a subset of this object's expressions
        to be output; if this argument is not present, all will be
        output.

        """
        def dtype(e):
            if e.datatype:
                return e.datatype
            else:
                return 'double'
        from textwrap import TextWrapper
        from PNObjects import PNCollection
        wrapper = TextWrapper(width=120)
        wrapper.initial_indent = ' '*Indent + '  return '
        wrapper.subsequent_indent = ' '*Indent + '    '
        Evaluations = []
        if not Expressions:
            Expressions=self.Expressions
        for Expression in Expressions:
            ExprColl = PNCollection()
            for atom in Expression.substitution_atoms:
                if atom not in self.Variables:
                    try:
                        ExprColl.AddDerivedVariable(str(atom), atom.substitution,
                                                    substitution_atoms=atom.substitution_atoms,
                                                    datatype=atom.datatype)
                    except TypeError:
                        pass
            MiniConstructor = CodeConstructor(self.Variables, ExprColl)
            Evaluations.append(
                ' '*Indent + dtype(Expression) + ' ' + Expressions[Expression] + '() {\n'
                + MiniConstructor.CppEvaluateExpressions(Indent+2) + '\n'
                + wrapper.fill(Expression.ccode())
                + ';\n' + ' '*Indent + '}'
            )
        return '\n'.join(Evaluations)


==> anc/GWFrames/Code/PostNewtonian/Utilities/ExecNotebook.ipy <==
def execnotebook(nbfile):
    """Execute all code cells from another notebook.

    This function is mostly stolen from
    <http://nbviewer.ipython.org/5491090/analysis.ipynb>.  It executes
    the code cells of another notebook in the current namespace.  If
    you need to import a notebook in a different namespace (as a
    module), just run the file in which this function is defined, and
    you can import the notebook just like you would a module.

    """
    import os, os.path
    from io import open
    from IPython.nbformat import current
    dir1 = os.getcwd()
    dir2 = os.path.dirname(nbfile)
    if(dir2) :
        os.chdir(dir2)
    try:
        with open(nbfile) as f:
            nb = current.read(f, 'json')
        ip = get_ipython()
        for cell in nb.worksheets[0].cells:
            if cell.cell_type != 'code':
                continue
            ip.run_cell(cell.input)
    finally:
        if(dir2):
            os.chdir(dir1)

def find_notebook(fullname, path=None):
    """Find a notebook, given its fully qualified name and an optional path

    This turns "foo.bar" into "foo/bar.ipynb"
    and tries turning "Foo_Bar" into "Foo Bar" if Foo_Bar
    does not exist.
    """
    import os
    name = fullname.rsplit('.', 1)[-1]
    if not path:
        path = ['']
    for d in path:
        nb_path = os.path.join(d, name + ".ipynb")
        if os.path.isfile(nb_path):
            return nb_path
        # let import Notebook_Name find "Notebook Name.ipynb"
        nb_path = nb_path.replace("_", " ")
        if os.path.isfile(nb_path):
            return nb_path

class NotebookLoader(object):
    """Module Loader for IPython Notebooks"""
    def __init__(self, path=None):
        from IPython.core.interactiveshell import InteractiveShell
        self.shell = InteractiveShell.instance()
        self.path = path
    def load_module(self, fullname):
        """import a notebook as a module"""
        import io, sys, types
        from IPython.nbformat import current
        path = find_notebook(fullname, self.path)
        print ("importing IPython notebook from %s" % path)
        # load the notebook object
        with io.open(path, 'r', encoding='utf-8') as f:
            nb = current.read(f, 'json')
        # create the module and add it to sys.modules
        # if name in sys.modules:
        #    return sys.modules[name]
        mod = types.ModuleType(fullname)
        mod.__file__ = path
        mod.__loader__ = self
        sys.modules[fullname] = mod
        # extra work to ensure that magics that would affect the user_ns
        # actually affect the notebook module's ns
        save_user_ns = self.shell.user_ns
        self.shell.user_ns = mod.__dict__
        try:
          for cell in nb.worksheets[0].cells:
            if cell.cell_type == 'code' and cell.language == 'python':
                # transform the input to executable Python
                code = self.shell.input_transformer_manager.transform_cell(cell.input)
                # run the code in themodule
                exec code in mod.__dict__
        finally:
            self.shell.user_ns = save_user_ns
        return mod

class NotebookFinder(object):
    """Module finder that locates IPython Notebooks

    This allows statements like

        from Directory import NotebookName

    where `Directory` is the relative directory name with path
    separators replaced by dots, and `NotebookName` is the file name
    of the notebook, without the `.ipynb` ending.

    All of this loader code is stolen from
    <http://nbviewer.ipython.org/urls/github.com/ipython/ipython/raw/master/examples/notebooks/Importing%2520Notebooks.ipynb>.
    """
    def __init__(self):
        self.loaders = {}
    def find_module(self, fullname, path=None):
        nb_path = find_notebook(fullname, path)
        if not nb_path:
            return
        key = path
        if path:
            from os.path import sep
            key = sep.join(path) # lists aren't hashable
        if key not in self.loaders:
            self.loaders[key] = NotebookLoader(path)
        return self.loaders[key]

import sys as _local_sys
_local_sys.meta_path.append(NotebookFinder())
del _local_sys


==> anc/GWFrames/Code/PostNewtonian/Utilities/PNObjects.py <==
from collections import OrderedDict
from sympy import Symbol, Function

def collect_recursively(expr, syms, func=None, evaluate=True, exact=False, distribute_order_term=True):
    """
    Use `sympy.collect` function recursively.

    This function behaves just like the standard sympy `collect`
    function, except that `syms` is now a list of tuples.  This
    function steps through that list, performing `collect` with each
    tuple, and then performing `collect` with successive tuples on
    each of the collected terms.

    The optional arguments are the same as the usual function,
    except that func is only applied at the innermost level.

    """
    from sympy import collect
    if len(syms)==0:
        return collect(expr) # should raise an exception
    def collect_factory(syms, func, evaluate, exact, distribute_order_term):
        return lambda x: collect(x, syms, func, evaluate, exact, distribute_order_term)
    syms[-1] = collect_factory(syms[-1], func, evaluate, exact, distribute_order_term)
    for i in range(len(syms)-2, -1, -1):
        syms[i] = collect_factory(syms[i], syms[i+1], evaluate, exact, distribute_order_term)
    return syms[0](expr)

class PNSymbol(Symbol) :
    """This is the basic object created by calls to `AddVariable`, etc.,
    and is a simple subclass of sympy.Symbol.

    The method `__new__` is always called first, since this is an
    immutable object, which creates the object, allocating memory for
    it.  Since `__new__` actually returns an object, `__init__` is
    then called with the same arguments as `__new__`.  This is why we
    throw away the custom arguments in `__new__`, and throw away the
    rest in `__init__`.

    """
    def __new__(cls, name, constant=None, fundamental=None, substitution=None, substitution_atoms=None, datatype=None, **assumptions) :
        from sympy import Symbol
        return Symbol.__new__(cls, name, **assumptions)
    def __init__(self, name, constant=None, fundamental=None, substitution=None, substitution_atoms=None, datatype=None, **kwargs) :
        if not fundamental and isinstance(substitution, basestring) and not substitution_atoms:
            raise ValueError('Either `substitution` must be a sympy expression, '
                             +'or `substitution_atoms` must be non-empty for derived quantities.')
        self.constant = constant
        self.fundamental = fundamental
        self.substitution = substitution
        if substitution_atoms:
            self.substitution_atoms = substitution_atoms
        else:
            try:
                self.substitution_atoms = self.substitution.atoms(Symbol)
            except AttributeError:
                self.substitution_atoms = None
        self.datatype = datatype
    def ccode(self, **args):
        from sympy import ccode, N#, horner
        if self.fundamental:
            return str(self)
        if hasattr(self.substitution, '__iter__'): # Check only for __iter__ so that strings don't get caught
            return '{' + ', '.join([ccode(x, **args) for x in self.substitution]) + '}'
        if isinstance(self.substitution, basestring):
            return self.substitution
        code = self.substitution
        try:
            code=N(code)
        except:
            pass
        # try:
        #     code=horner(code, wrt=args.pop('wrt', None))
        # except:
        #     pass
        return ccode(code, **args)

class PNCollection(OrderedDict) : # subclass of OrderedDict
    """Subclass of `OrderedDict` to hold PN variables, each of which is a
    subclass sympy `Symbol`

    This class has a few extra functions to add variables nicely, and
    include them in the calling scope.  The PN variables are just like
    sympy `Symbol`s, except they also remember these things:

      * `constant` (boolean: doesn't need to be updated once it's defined)
      * `fundamental` (boolean: not defined in terms of other things)
      * `substitution` (string or sympy expression: re-express non-fundamental object in terms of fundamentals)
      * `substitution_atoms` (atomic sympy objects in terms of which the variable is defined)
      * `datatype` (optional name for datatype of variable in code output;
                    if None, the basic real datatype of the output language is assumed)

    """
    def __init__(self, *args):
        OrderedDict.__init__(self, *args)
    def _AddVariable(self, name, **args) :
        from inspect import currentframe
        from sympy import Basic, FunctionClass
        add_to_globals = args.pop('add_to_globals', True)
        frame = currentframe().f_back.f_back
        if not args['fundamental'] and isinstance(args['substitution'], basestring) and not args['substitution_atoms']:
            # Try to add appropriate PNSymbols to list of atoms in substitution
            from sympy import sympify
            args['substitution_atoms'] = list(sympify(args['substitution']).atoms(Symbol))
            atom_strings = [str(a) for a in args['substitution_atoms']]
            for k,v in self.items():
                if v in atom_strings:
                    args['substitution_atoms'][atom_strings.index(v)] = k
        try:
            sym = PNSymbol(name, **args)
            if sym is not None and add_to_globals:
                if isinstance(sym, Basic):
                    frame.f_globals[sym.name] = sym
                elif isinstance(sym, FunctionClass):
                    frame.f_globals[sym.__name__] = sym
        finally:
            del frame
        self.update({sym:name})
        return sym
    def AddVariable(self, name, constant=False, fundamental=False, substitution=None, substitution_atoms=None, datatype=None, **args) :
        return self._AddVariable(name, constant=constant, fundamental=fundamental,
                                 substitution=substitution, substitution_atoms=substitution_atoms, datatype=datatype, **args)
    def AddBasicConstants(self, names, datatype=None, **args) :
        from re import split
        names = split(',| ', names)
        args['constant'] = True
        args['fundamental'] = True
        args['substitution'] = args.pop('substitution', None)
        args['substitution_atoms'] = args.pop('substitution_atoms', None)
        args['datatype'] = datatype
        for name in names :
            if name :
                self._AddVariable(name, **args)
    def AddBasicVariables(self, names, **args) :
        from re import split
        names = split(',| ', names)
        args['constant'] = False
        args['fundamental'] = True
        args['substitution'] = args.pop('substitution', None)
        args['substitution_atoms'] = args.pop('substitution_atoms', None)
        args['datatype'] = args.pop('datatype', None)
        for name in names :
            if name :
                self._AddVariable(name, **args)
    def AddDerivedConstant(self, name, substitution, **args) :
        args['constant'] = True
        args['fundamental'] = False
        args['substitution'] = substitution
        args['substitution_atoms'] = args.pop('substitution_atoms', None)
        args['datatype'] = args.pop('datatype', None)
        self._AddVariable(name, **args)
    def AddDerivedVariable(self, name, substitution, **args) :
        args['constant'] = False
        args['fundamental'] = False
        args['substitution'] = substitution
        args['substitution_atoms'] = args.pop('substitution_atoms', None)
        args['datatype'] = args.pop('datatype', None)
        self._AddVariable(name, **args)
PNCollection.AddExpression = PNCollection.AddDerivedVariable


==> anc/GWFrames/Code/PostNewtonian/Utilities/__init__.py <==
# This file is just an empty placeholder for ipython, so that we can
# import ipython notebooks from this directory as if they were python
# modules.


==> anc/GWFrames/Code/Quaternions/Errors.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef ERRORS_HPP
#define ERRORS_HPP

// Note: These error codes are used in Quaternions.i.
//       If you change them here, change them there.

#define NotYetImplemented 0
// #define FailedSystemCall 1
// #define BadFileName 2
#define FailedGSLCall 3
// #define  4
// #define  5
// #define  6
// #define  7
// #define  8
// #define  9
#define ValueError 10
// #define BadSwitches 11
#define IndexOutOfBounds 12
// #define  13
// #define  14
#define VectorSizeMismatch 15
// #define MatrixSizeMismatch 16
// #define MatrixSizeAssumedToBeThree 17
#define NotEnoughPointsForDerivative 18
// #define EmptyIntersection 19
#define InfinitelyManySolutions 20
#define VectorSizeNotUnderstood 21
#define CannotExtrapolateQuaternions 22

#endif // ERRORS_HPP


==> anc/GWFrames/Code/Quaternions/IntegrateAngularVelocity.cpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#include <cmath>
#include <iostream>
#include <iomanip>

#include <gsl/gsl_errno.h>
#include <gsl/gsl_spline.h>
#include <gsl/gsl_odeiv2.h>

#include "Quaternions.hpp"
#include "IntegrateAngularVelocity.hpp"
#include "Errors.hpp"

using Quaternions::Quaternion;
using Quaternions::QuaternionArray;

// Note: Don't do 'using namespace std' because we don't want to
// confuse which log, exp, etc., is being used in any instance.
using std::cout;
using std::cerr;
using std::endl;
using std::flush;
using std::vector;



typedef vector<double> (*OmegaFunc)(const double);



#ifndef DOXYGEN
typedef struct {
  gsl_interp_accel* accX;
  gsl_spline* splineX;
  gsl_interp_accel* accY;
  gsl_spline* splineY;
  gsl_interp_accel* accZ;
  gsl_spline* splineZ;
} ParameterSet;
int FrameFromAngularVelocity_RHS(double t, const double ri[], double drdt[], void* mu) {
  // Interpolate and unpack some values
  ParameterSet* params = (ParameterSet*) mu;
  vector<double> rfrak(3);
  rfrak[0] = ri[0];
  rfrak[1] = ri[1];
  rfrak[2] = ri[2];
  vector<double> Omega(3);
  Omega[0] = gsl_spline_eval(params->splineX, t, params->accX);
  Omega[1] = gsl_spline_eval(params->splineY, t, params->accY);
  Omega[2] = gsl_spline_eval(params->splineZ, t, params->accZ);
  // Evaluate the RHS and unpack
  const std::vector<double> rfrakDot = Quaternions::FrameFromAngularVelocity_Integrand(rfrak, Omega);
  drdt[0] = rfrakDot[0];
  drdt[1] = rfrakDot[1];
  drdt[2] = rfrakDot[2];
  // GSL wants to hear that everything went okay
  return GSL_SUCCESS;
}
#endif // DOXYGEN
/// Find the frame with the given angular velocity data
std::vector<Quaternions::Quaternion> Quaternions::FrameFromAngularVelocity(const std::vector<Quaternions::Quaternion>& Omega, const std::vector<double>& T) {
  ///
  /// \param Omega Vector of Quaternions.
  /// \param T Vector of corresponding times.
  ///
  /// Note that each element of Omega should be a pure-vector
  /// Quaternion, corresponding to the angular-velocity vector at the
  /// instant of time.
  ///
  /// This function is not as accurate as might be hoped, because the
  /// time step of the input data is not adjustable, so you can't do
  /// anything like "adaptive" integration.  If you have a function
  /// that returns Omega given time, you should use the other version
  /// of this (overloaded) function that uses such a function.
  /// Alternatively, if you are doing an integration as part of a
  /// larger system, you can use the code for the other version of
  /// this function as a guide on how to do so.
  ///
  /// \sa FrameFromAngularVelocity(std::vector<double> (* Omega)(const double t), const double t0, const double t1, std::vector<Quaternion>& Qs, std::vector<double>& Ts)

  const vector<double> OmegaX = Quaternions::Component1(Omega);
  const vector<double> OmegaY = Quaternions::Component2(Omega);
  const vector<double> OmegaZ = Quaternions::Component3(Omega);

  // Set up the spline to interpolate Omega
  gsl_interp_accel* accX = gsl_interp_accel_alloc();
  gsl_spline* splineX = gsl_spline_alloc(gsl_interp_cspline, OmegaX.size());
  gsl_spline_init(splineX, &T[0], &OmegaX[0], OmegaX.size());
  gsl_interp_accel* accY = gsl_interp_accel_alloc();
  gsl_spline* splineY = gsl_spline_alloc(gsl_interp_cspline, OmegaY.size());
  gsl_spline_init(splineY, &T[0], &OmegaY[0], OmegaY.size());
  gsl_interp_accel* accZ = gsl_interp_accel_alloc();
  gsl_spline* splineZ = gsl_spline_alloc(gsl_interp_cspline, OmegaZ.size());
  gsl_spline_init(splineZ, &T[0], &OmegaZ[0], OmegaZ.size());

  // Set up the integrator
  const double hstart = (T[1]-T[0])/10.;
  const double epsabs = 1.e-10;
  const double epsrel = 1.e-10;
  ParameterSet params;
  params.accX = accX;
  params.splineX = splineX;
  params.accY = accY;
  params.splineY = splineY;
  params.accZ = accZ;
  params.splineZ = splineZ;
  gsl_odeiv2_system sys = {FrameFromAngularVelocity_RHS, NULL, 3, (void *) &params};
  // gsl_odeiv2_driver* d = gsl_odeiv2_driver_alloc_y_new(&sys, gsl_odeiv2_step_rkf45, hstart, epsabs, epsrel);
  gsl_odeiv2_driver* d = gsl_odeiv2_driver_alloc_y_new(&sys, gsl_odeiv2_step_rk8pd, hstart, epsabs, epsrel);
  double t = T[0];
  double r[3] = {0.0, 0.0, 0.0};

  // Run the integration
  vector<vector<double> > rs;
  rs.push_back(vector<double>(r, r+3));
  for(unsigned int i=1; i<T.size(); ++i) {
    int status = gsl_odeiv2_driver_apply(d, &t, T[i], r);
    if(status != GSL_SUCCESS) {
      gsl_spline_free(splineX);
      gsl_interp_accel_free(accX);
      gsl_spline_free(splineY);
      gsl_interp_accel_free(accY);
      gsl_spline_free(splineZ);
      gsl_interp_accel_free(accZ);
      gsl_odeiv2_driver_free(d);
      cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": gsl_odeiv2_driver_apply returned an error; return value=" << status << "\n\n";
      throw(FailedGSLCall);
    }
    rs.push_back(vector<double>(r, r+3));
    // Reset the value of r if necessary
    const double absquatlogR = std::sqrt(r[0]*r[0]+r[1]*r[1]+r[2]*r[2]);
    if(absquatlogR>M_PI/2.) {
      r[0] = (absquatlogR-M_PI)*r[0]/absquatlogR;
      r[1] = (absquatlogR-M_PI)*r[1]/absquatlogR;
      r[2] = (absquatlogR-M_PI)*r[2]/absquatlogR;
      gsl_odeiv2_driver_reset(d); // This should be called whenever the next use of `e` will not be a continuation of the previous step
      // cerr << "Flipping r at t=" << t << endl;
    }
  }

  // Free the gsl storage
  gsl_spline_free(splineX);
  gsl_interp_accel_free(accX);
  gsl_spline_free(splineY);
  gsl_interp_accel_free(accY);
  gsl_spline_free(splineZ);
  gsl_interp_accel_free(accZ);
  gsl_odeiv2_driver_free(d);

  return UnflipRotors(exp(QuaternionArray(rs)));
}


#ifndef DOXYGEN
int FrameFromAngularVelocity_RHS_p(double t, const double ri[], double drdt[], void* Omega) {
  // Pack some values
  vector<double> rfrak(3);
  rfrak[0] = ri[0];
  rfrak[1] = ri[1];
  rfrak[2] = ri[2];
  // Evaluate the RHS and unpack
  const std::vector<double> rfrakDot = Quaternions::FrameFromAngularVelocity_Integrand(rfrak, ((OmegaFunc) Omega)(t));
  drdt[0] = rfrakDot[0];
  drdt[1] = rfrakDot[1];
  drdt[2] = rfrakDot[2];
  // GSL wants to hear that everything went okay
  return GSL_SUCCESS;
}
#endif // DOXYGEN
/// Find the frame with the given angular velocity function
void Quaternions::FrameFromAngularVelocity(std::vector<double> (* Omega)(const double t), const double t0, const double t1,
                                           std::vector<Quaternions::Quaternion>& Qs, std::vector<double>& Ts) {
  ///
  /// \param Omega Function pointer returning angular velocity
  /// \param t0 Initial time
  /// \param t1 Final time
  /// \param Qs Output frame rotors
  /// \param Ts Output time steps
  ///
  /// This function takes a function pointer `Omega` (which returns a
  /// 3-vector, given the time) and integrates to find the frame with
  /// that angular velocity.
  ///
  /// This function may not be very useful in general, because the
  /// angular velocity may not be known as a function of time.
  /// However, there are situations where the angular velocity is
  /// known at an instant of time, given other information.  The code
  /// for this function should serve as a useful guide when
  /// implementing such integrations.
  ///
  /// In particular, the key piece in this integration is to reset the
  /// value of the quaternion logarithm (denoted below as `r`) between
  /// integration steps when the magnitude of `r` is too large.  It
  /// gets reset to a value that is identical in terms of the
  /// resulting rotation, but has a smaller magnitude, so that the
  /// final result doesn't wander too much.  This is equivalent to
  /// changing branches of a complex logarithm.
  ///
  /// There are two important things to note about this resetting
  /// procedure.  First, the time stepper may want to take a very
  /// small step immediately after the reset, and should not be cause
  /// for alarm.  Below, this is dealt with by also restting `nSteps`,
  /// and making sure that we take at least 10 more steps after that
  /// to let the time stepper adjust its step sizes accordingly.
  ///
  /// Second, the resulting rotor (which is the exponential of the
  /// logarithm) will flip signs when the logarithm is reset.  This
  /// will have no effect on the physical frame deduced from the
  /// rotor, but could be bad news for interpolations.  So we simply
  /// "unflip" the signs when returning.

  // Set up the integrator
  const double epsabs = 1.e-12;
  const double epsrel = 1.e-12;
  const unsigned int MaxSteps = 10000000; // This is a hard upper limit
  const double hmin = (t1-t0)/double(100*MaxSteps);
  const double hmax = (t1-t0)/100.;
  double h = hmax/10.;
  const gsl_odeiv2_step_type* T = gsl_odeiv2_step_rk8pd;
  gsl_odeiv2_step* s = gsl_odeiv2_step_alloc(T, 3);
  gsl_odeiv2_control* c = gsl_odeiv2_control_y_new(epsabs, epsrel);
  gsl_odeiv2_evolve* e = gsl_odeiv2_evolve_alloc(3);
  gsl_odeiv2_system sys = {FrameFromAngularVelocity_RHS_p, NULL, 3, (void *) Omega};
  double t = t0;
  double r[3] = {0.0, 0.0, 0.0};

  // Run the integration
  vector<vector<double> > rs;
  Ts = vector<double>(0);
  rs.reserve(200000);
  Ts.reserve(200000);
  rs.push_back(vector<double>(r, r+3));
  Ts.push_back(t);
  unsigned int NSteps = 0; // Total number of steps
  unsigned int nSteps = 0; // Number of steps since last change
  while (t < t1) {
    // Take a step
    int status = gsl_odeiv2_evolve_apply(e, c, s, &sys, &t, t+hmax, &h, r);
    ++NSteps;
    ++nSteps;
    if(status != GSL_SUCCESS) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": gsl_odeiv2_driver_apply returned an error; return value=" << status << "\n" << std::endl;
      throw(FailedGSLCall);
    }
    rs.push_back(vector<double>(r, r+3));
    Ts.push_back(t);

    // Check if we should stop because there have been too many steps
    if(NSteps>MaxSteps) {
      std::cerr << "\n\nThe integration has taken " << NSteps << ".  This seems excessive, so we'll stop." << std::endl;
      break;
    }

    // Check if we should stop because the step has gotten too small,
    // but make sure we at least take 500 steps since the start.
    if(nSteps>500 && h<hmin) {
      std::cerr << "Step size " << h << " too small.  Breaking out before we are finished." << std::endl;
      break;
    }

    // Reset the value of r if necessary
    const double absquatlogR = std::sqrt(r[0]*r[0]+r[1]*r[1]+r[2]*r[2]);
    if(absquatlogR>M_PI/2.) {
      r[0] = (absquatlogR-M_PI)*r[0]/absquatlogR;
      r[1] = (absquatlogR-M_PI)*r[1]/absquatlogR;
      r[2] = (absquatlogR-M_PI)*r[2]/absquatlogR;
      gsl_odeiv2_evolve_reset(e); // This should be called whenever the next use of `e` will not be a continuation of the previous step
      nSteps=0; // This may make the integrator take a few small steps at first
    }
  }

  // Free the gsl storage
  gsl_odeiv2_evolve_free(e);
  gsl_odeiv2_control_free(c);
  gsl_odeiv2_step_free(s);

  Qs = UnflipRotors(exp(QuaternionArray(rs)));
  return;
}



#ifndef DOXYGEN
typedef struct {
  gsl_interp_accel* accX;
  gsl_spline* splineX;
  gsl_interp_accel* accY;
  gsl_spline* splineY;
  gsl_interp_accel* accZ;
  gsl_spline* splineZ;
} ParameterSet_2D;
int FrameFromAngularVelocity_2D_RHS(double t, const double ri[], double drdt[], void* mu) {
  // Interpolate and unpack some values
  ParameterSet_2D* params = (ParameterSet_2D*) mu;
  vector<double> Omega(3);
  Omega[0] = gsl_spline_eval(params->splineX, t, params->accX);
  Omega[1] = gsl_spline_eval(params->splineY, t, params->accY);
  Omega[2] = gsl_spline_eval(params->splineZ, t, params->accZ);
  // Evaluate the RHS and unpack
  Quaternions::FrameFromAngularVelocity_2D_Integrand(ri[0], ri[1], Omega, drdt[0], drdt[1]);
  // GSL wants to hear that everything went okay
  return GSL_SUCCESS;
}
#endif // DOXYGEN
std::vector<Quaternions::Quaternion> Quaternions::FrameFromAngularVelocity_2D(const std::vector<Quaternions::Quaternion>& Omega, const std::vector<double>& T) {
  ///
  /// \param Omega Vector of Quaternions.
  /// \param T Vector of corresponding times.
  ///
  /// Note that each element of Omega should be a pure-vector
  /// Quaternion, corresponding to the angular-velocity vector at the
  /// instant of time.
  const vector<double> OmegaX = Quaternions::Component1(Omega);
  const vector<double> OmegaY = Quaternions::Component2(Omega);
  const vector<double> OmegaZ = Quaternions::Component3(Omega);

  // Set up the spline to interpolate Omega
  gsl_interp_accel* accX = gsl_interp_accel_alloc();
  gsl_spline* splineX = gsl_spline_alloc(gsl_interp_cspline, OmegaX.size());
  gsl_spline_init(splineX, &T[0], &OmegaX[0], OmegaX.size());
  gsl_interp_accel* accY = gsl_interp_accel_alloc();
  gsl_spline* splineY = gsl_spline_alloc(gsl_interp_cspline, OmegaY.size());
  gsl_spline_init(splineY, &T[0], &OmegaY[0], OmegaY.size());
  gsl_interp_accel* accZ = gsl_interp_accel_alloc();
  gsl_spline* splineZ = gsl_spline_alloc(gsl_interp_cspline, OmegaZ.size());
  gsl_spline_init(splineZ, &T[0], &OmegaZ[0], OmegaZ.size());

  // Set up the integrator
  const double hstart = (T[1]-T[0])/10.;
  const double epsabs = 1.e-10;
  const double epsrel = 1.e-10;
  ParameterSet params;
  params.accX = accX;
  params.splineX = splineX;
  params.accY = accY;
  params.splineY = splineY;
  params.accZ = accZ;
  params.splineZ = splineZ;
  gsl_odeiv2_system sys = {FrameFromAngularVelocity_2D_RHS, NULL, 2, (void *) &params};
  gsl_odeiv2_driver* d = gsl_odeiv2_driver_alloc_y_new(&sys, gsl_odeiv2_step_rk8pd, hstart, epsabs, epsrel);
  double t = T[0];
  double r[2] = {0.0, 0.0};

  // Run the integration
  vector<vector<double> > rs;
  rs.push_back(vector<double>(3));
  rs[0][0] = r[0];
  rs[0][1] = r[1];
  rs[0][2] = 0.0;
  for(unsigned int i=1; i<T.size(); ++i) {
    int status = gsl_odeiv2_driver_apply(d, &t, T[i], r);
    if(status != GSL_SUCCESS) {
      gsl_spline_free(splineX);
      gsl_interp_accel_free(accX);
      gsl_spline_free(splineY);
      gsl_interp_accel_free(accY);
      gsl_spline_free(splineZ);
      gsl_interp_accel_free(accZ);
      gsl_odeiv2_driver_free(d);
      // cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": gsl_odeiv2_driver_apply returned an error; return value=" << status << "\n\n";
      throw(FailedGSLCall);
    }
    rs.push_back(vector<double>(3));
    rs[i][0] = r[0];
    rs[i][1] = r[1];
    rs[i][2] = 0.0;
    // Reset the value of r if necessary
    const double absquatlogR = std::sqrt(r[0]*r[0]+r[1]*r[1]);
    if(absquatlogR>M_PI/2.) {
      r[0] = (absquatlogR-M_PI)*r[0]/absquatlogR;
      r[1] = (absquatlogR-M_PI)*r[1]/absquatlogR;
      gsl_odeiv2_driver_reset(d); // This should be called whenever the next use of `e` will not be a continuation of the previous step
      // std::cerr << "Flipping r at t=" << t << std::endl;
    }
  }

  // Free the gsl storage
  gsl_spline_free(splineX);
  gsl_interp_accel_free(accX);
  gsl_spline_free(splineY);
  gsl_interp_accel_free(accY);
  gsl_spline_free(splineZ);
  gsl_interp_accel_free(accZ);
  gsl_odeiv2_driver_free(d);

  return UnflipRotors(exp(QuaternionArray(rs)));
}


#ifndef DOXYGEN
int FrameFromAngularVelocity_2D_RHS_p(double t, const double ri[], double drdt[], void* Omega) {
  // Evaluate the RHS
  Quaternions::FrameFromAngularVelocity_2D_Integrand(ri[0], ri[1], ((OmegaFunc) Omega)(t), drdt[0], drdt[1]);
  // GSL wants to hear that everything went okay
  return GSL_SUCCESS;
}
#endif // DOXYGEN
/// Find the frame with the given angular velocity function
void Quaternions::FrameFromAngularVelocity_2D(std::vector<double> (* Omega)(const double t), const double t0, const double t1,
                                              std::vector<Quaternions::Quaternion>& Qs, std::vector<double>& Ts) {
  ///
  /// \param Omega Function pointer returning angular velocity
  /// \param t0 Initial time
  /// \param t1 Final time
  /// \param Qs Output frame rotors
  /// \param Ts Output time steps
  ///
  /// This function takes a function pointer `Omega` (which returns a
  /// 3-vector, given the time) and integrates to find the frame with
  /// that angular velocity.
  ///
  /// This function may not be very useful in general, because the
  /// angular velocity may not be known as a function of time.
  /// However, there are situations where the angular velocity is
  /// known at an instant of time, given other information.  The code
  /// for this function should serve as a useful guide when
  /// implementing such integrations.
  ///
  /// In particular, the key piece in this integration is to reset the
  /// value of the quaternion logarithm (denoted below as `r`) between
  /// integration steps when the magnitude of `r` is too large.  It
  /// gets reset to a value that is identical in terms of the
  /// resulting rotation, but has a smaller magnitude, so that the
  /// final result doesn't wander too much.  This is equivalent to
  /// changing branches of a complex logarithm.
  ///
  /// There are two important things to note about this resetting
  /// procedure.  First, the time stepper may want to take a very
  /// small step immediately after the reset, and should not be cause
  /// for alarm.  Below, this is dealt with by also restting `nSteps`,
  /// and making sure that we take at least 10 more steps after that
  /// to let the time stepper adjust its step sizes accordingly.
  ///
  /// Second, the resulting rotor (which is the exponential of the
  /// logarithm) will flip signs when the logarithm is reset.  This
  /// will have no effect on the physical frame deduced from the
  /// rotor, but could be bad news for interpolations.  So we simply
  /// "unflip" the signs when returning.

  // Set up the integrator
  const double epsabs = 1.e-10;
  const double epsrel = 1.e-10;
  const unsigned int MaxSteps = 10000000; // This is a hard upper limit
  const double hmin = (t1-t0)/(100*double(MaxSteps));
  const double hmax = (t1-t0)/100.;
  double h = hmax/10.;
  const gsl_odeiv2_step_type* T = gsl_odeiv2_step_rk8pd;
  gsl_odeiv2_step* s = gsl_odeiv2_step_alloc(T, 3);
  gsl_odeiv2_control* c = gsl_odeiv2_control_y_new(epsabs, epsrel);
  gsl_odeiv2_evolve* e = gsl_odeiv2_evolve_alloc(3);
  gsl_odeiv2_system sys = {FrameFromAngularVelocity_2D_RHS_p, NULL, 3, (void *) Omega};
  double t = t0;
  double r[3] = {0.0, 0.0, 0.0};

  // Run the integration
  Qs.clear();
  Ts.clear();
  vector<vector<double> > rs;
  Ts = vector<double>(0);
  rs.reserve(200000);
  Ts.reserve(200000);
  rs.push_back(vector<double>(r, r+3));
  Ts.push_back(t);
  unsigned int NSteps = 0; // Total number of steps
  unsigned int nSteps = 0; // Number of steps since last change
  while (t < t1) {
    // Take a step
    int status = gsl_odeiv2_evolve_apply(e, c, s, &sys, &t, t+hmax, &h, r);
    ++NSteps;
    ++nSteps;
    if(status != GSL_SUCCESS) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": gsl_odeiv2_driver_apply returned an error; return value=" << status << "\n" << std::endl;
      throw(FailedGSLCall);
    }
    rs.push_back(vector<double>(r, r+3));
    Ts.push_back(t);

    // Check if we should stop because there have been too many steps
    if(NSteps>MaxSteps) {
      std::cerr << "\n\nThe integration has taken " << NSteps << ".  This seems excessive, so we'll stop." << std::endl;
      break;
    }

    // Check if we should stop because the step has gotten too small,
    // but make sure we at least take 500 steps since the start.
    if(nSteps>500 && h<hmin) {
      std::cerr << "Step size " << h << " too small.  Breaking out before we are finished." << std::endl;
      break;
    }

    // Reset the value of r if necessary
    const double absquatlogR = std::sqrt(r[0]*r[0]+r[1]*r[1]+r[2]*r[2]);
    if(absquatlogR>M_PI/2.) {
      r[0] = (absquatlogR-M_PI)*r[0]/absquatlogR;
      r[1] = (absquatlogR-M_PI)*r[1]/absquatlogR;
      r[2] = (absquatlogR-M_PI)*r[2]/absquatlogR;
      gsl_odeiv2_evolve_reset(e); // This should be called whenever the next use of `e` will not be a continuation of the previous step
      nSteps=0; // This may make the integrator take a few small steps at first
    }
  }

  // Free the gsl storage
  gsl_odeiv2_evolve_free(e);
  gsl_odeiv2_control_free(c);
  gsl_odeiv2_step_free(s);

  Qs = UnflipRotors(exp(QuaternionArray(rs)));
  return;
}


==> anc/GWFrames/Code/Quaternions/IntegrateAngularVelocity.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef INTEGRATEANGULARVELOCITY_HPP
#define INTEGRATEANGULARVELOCITY_HPP

#include <vector>
#include "Quaternions.hpp"

#define Quaternion_Epsilon 1.0e-14

namespace Quaternions {

  std::vector<Quaternions::Quaternion> FrameFromAngularVelocity(const std::vector<Quaternion>& Omega, const std::vector<double>& T);
  std::vector<Quaternion> FrameFromAngularVelocity_2D(const std::vector<Quaternion>& Omega, const std::vector<double>& T);

  #if !defined(SWIG) && !defined(DOXYGEN)
  void FrameFromAngularVelocity(std::vector<double> (* Omega)(const double t), const double t0, const double t1, std::vector<Quaternion>& Qs, std::vector<double>& Ts);
  void FrameFromAngularVelocity_2D(std::vector<double> (* Omega)(const double t), const double t0, const double t1, std::vector<Quaternion>& Qs, std::vector<double>& Ts);
  #endif

} // namespace Quaternions

#endif // INTEGRATEANGULARVELOCITY_HPP


==> anc/GWFrames/Code/Quaternions/LICENSE <==
The MIT License (MIT)

Copyright (c) 2014 Michael Boyle

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/GWFrames/Code/Quaternions/Makefile <==
##
## NOTE: When compiling python, this Makefile is only used to call the
## python build process.  No variables set in this file affect python.
## If the python build is having trouble, look in setup.py to fix it.
##



# By default, just call the python build process
all :
	@echo "The default build process has changed, and this Makefile is just for useful hints in unusual cases."
	@echo ""
	@echo "You probably want to run the following to build and install the code:"
	@echo "  python setup.py install --user"

# Optionally, exclude GSL and the dependent functions
no-GSL :
	$(shell python setup.py install --user --no-GSL)

# If needed, we can also make object files to use in other C++ programs
cpp : Quaternions.o QuaternionUtilities.o IntegrateAngularVelocity.o



# Mike likes to use python's virtual environments to build with
# various versions and arrangements of python.  As such, he finds that
# the following is, unfortunately, necessary for him.  This makes him
# happy.  It is probably not necessary for most users, however.
MikeHappy :
	$(VIRTUAL_ENV)/bin/python setup.py install --prefix=$(VIRTUAL_ENV)

















############################################
## Flags for building only the c++ files: ##
############################################
# The compiler needs to be able to find the GSL (GNU Scientific
# Library) headers and libraries.  The following paths are the most
# common places for these to be installed.  If compilation doesn't
# work, correct these paths.
INCFLAGS = -I/opt/local/include -I/usr/local/include
LIBFLAGS = -L/opt/local/lib -L/usr/local/lib
ifdef GSL_HOME
	INCFLAGS = -I${GSL_HOME}/include ${INCFLAGS}
	LIBFLAGS = -L${GSL_HOME}/lib ${LIBFLAGS}
endif
# Set compiler name and optimization flags here, if desired
C++ = g++
OPT = -O3 -Wall -Wno-deprecated
## DON'T USE -ffast-math in OPT


#############################################################################
## The following are pretty standard and probably won't need to be changed ##
#############################################################################

# Tell 'make' not to look for files with the following names
.PHONY : all cpp clean allclean realclean swig doc

# This rebuilds the documentation, assuming doxygen is working
doc :
	make -C docs

# If needed, we can also make object files to use in other C++ programs
cpp : Quaternions.o IntegrateAngularVelocity.o

# This is how to build those object files
%.o : %.cpp %.hpp Errors.hpp
	$(C++) $(OPT) -c $(INCFLAGS) -DUSE_GSL $< -o $@

# The following are just handy targets for removing compiled stuff
clean :
	-/bin/rm -f *.o
allclean : clean
	-/bin/rm -rf build
realclean : allclean

# This just runs SWIG, which can be handy for committing pre-swigged files
swig :
	swig -python -globals constants -c++ -o Quaternions_wrap.cpp Quaternions.i


==> anc/GWFrames/Code/Quaternions/QuaternionUtilities.cpp <==
#include "QuaternionUtilities.hpp"
#include <iostream>
#include "Errors.hpp"

#ifndef DOXYGEN
/// Find the largest index i with x[i]<=x_i
void hunt_in_place(const std::vector<double>& x, const double x_i, unsigned int& i) {
  /// Based on the Numerical Recipes routine of the same name
  const unsigned int xSize=x.size();
  if (xSize==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": You can't `hunt` in an empty array!" << std::endl;
    throw(IndexOutOfBounds);
  }
  if(x.back()<=x_i) {
    i = x.size()-1;
    return;
  }
  if(xSize<3) { i=0; return; }
  i = std::min(i, xSize-1);
  unsigned int i_lower=i, i_middle, i_upper, increment=1;
  bool ascend=(x[xSize-1] >= x[0]);
  if (i_lower > xSize-1) {
    i_lower=0;
    i_upper=xSize-1;
  } else {
    if ((x_i >= x[i_lower]) == ascend) {
      for (;;) {
        i_upper = i_lower + increment;
        if (i_upper >= xSize-1) { i_upper = xSize-1; break;}
        else if ((x_i < x[i_upper]) == ascend) break;
        else {
          i_lower = i_upper;
          increment += increment;
        }
      }
    } else {
      i_upper = i_lower;
      for (;;) {
        if(i_lower<=increment) { i_lower = 0; break; }
        i_lower = i_lower - increment;
        if ((x_i >= x[i_lower]) == ascend) break;
        else {
          i_upper = i_lower;
          increment += increment;
        }
      }
    }
  }
  while (i_upper-i_lower > 1) {
    i_middle = (i_upper+i_lower) >> 1;
    if ((x_i >= x[i_middle]) == ascend)
      i_lower=i_middle;
    else
      i_upper=i_middle;
  }
  i = std::min(xSize-1,i_lower);
  return;
}
#endif // DOXYGEN

/// Find the largest index i with x[i]<=x_i
unsigned int Quaternions::hunt(const std::vector<double>& x, const double x_i, unsigned int i) {
  /// Based on the Numerical Recipes routine of the same name
  hunt_in_place(x, x_i, i);
  // std::cerr << "hunt([" << x[0] << ", ..., " << x.back() << "], " << x_i << ") = " << i << std::endl;
  return i;
}

/// Find the largest index i with x[i-1]<=x_i
unsigned int Quaternions::huntRight(const std::vector<double>& x, const double x_i, unsigned int i) {
  /// Based on the Numerical Recipes routine of the same name
  hunt_in_place(x, x_i, i);
  if(i<x.size()) ++i;
  return i;
}


std::vector<double> Quaternions::operator+(const std::vector<double>& a, const double b) {
  const unsigned int size = a.size();
  std::vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] += b;
  }
  return c;
}


==> anc/GWFrames/Code/Quaternions/QuaternionUtilities.hpp <==
#ifndef QUATERNIONUTILITIES_HPP
#define QUATERNIONUTILITIES_HPP

#include <vector>

namespace Quaternions {
  unsigned int hunt(const std::vector<double>& x, const double x_i, unsigned int i=0);
  unsigned int huntRight(const std::vector<double>& x, const double x_i, unsigned int i=0);

  std::vector<double> operator+(const std::vector<double>& a, const double b);

} // namespace Quaternions

#endif // QUATERNIONUTILITIES_HPP


==> anc/GWFrames/Code/Quaternions/Quaternions.cpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#include "Quaternions.hpp"

#include <cmath>
#include <iostream>
#include <iomanip>
#include <math.h> // acosh is in math.h, but not cmath
#include <algorithm>
#include "QuaternionUtilities.hpp"
#include "Errors.hpp"

// These macros are useful for debugging
#define INFOTOCERR std::cerr << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "
#define INFOTOCOUT std::cout << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "

// Note: Don't do 'using namespace Quaternions' because we don't want
// to confuse which log, exp, etc., is being used in any instance.
using Quaternions::Quaternion;
using Quaternions::QuaternionArray;
using Quaternions::yHat;
using Quaternions::zHat;


// Note: Don't do 'using namespace std' because we don't want
// to confuse which log, exp, etc., is being used in any instance.
using std::cout;
using std::cerr;
using std::endl;
using std::flush;
using std::vector;




/////////////////////
// Local functions //
/////////////////////

/// Integrate scalar function by simple trapezoidal rule.
std::vector<double> ScalarIntegral(const std::vector<double>& fdot, const std::vector<double>& t) {
  ///
  /// \param fdot Vector of scalars.
  /// \param t Vector of corresponding time steps.
  if(fdot.size() != t.size()) {
    INFOTOCERR << " fdot.size()=" << fdot.size() << " != t.size()=" << t.size() << endl;
    throw(VectorSizeMismatch);
  }
  const unsigned int Size=fdot.size();
  vector<double> f(Size);
  f[0] = 0.0;
  for(unsigned int i=1; i<Size; ++i) {
    f[i] = f[i-1] + (t[i]-t[i-1])*(fdot[i]+fdot[i-1])/2.0;
  }
  return f;
}

#ifndef DOXYGEN
// Some utility operators for std::vector, etc.
inline double SQR(const double& x) { return x*x; }
namespace Quaternions {
  std::vector<double> operator+(const std::vector<double>& v1, const std::vector<double>& v2) {
    const unsigned int size = v1.size();
    vector<double> v3(v1);
    for(unsigned int i=0; i<size; ++i) {
      v3[i] += v2[i];
    }
    return v3;
  }
  std::vector<double> operator-(const std::vector<double>& v1, const std::vector<double>& v2) {
    const unsigned int size = v1.size();
    vector<double> v3(v1);
    for(unsigned int i=0; i<size; ++i) {
      v3[i] -= v2[i];
    }
    return v3;
  }
  std::vector<double> operator*(const std::vector<double>& v, const double a) {
    const unsigned int size = v.size();
    vector<double> v2(v);
    for(unsigned int i=0; i<size; ++i) {
      v2[i] *= a;
    }
    return v2;
  }
  vector<double> operator/(const vector<double>& v, const double a) {
    const unsigned int size = v.size();
    vector<double> v2(v);
    for(unsigned int i=0; i<size; ++i) {
      v2[i] /= a;
    }
    return v2;
  }
  std::vector<double> cross(const std::vector<double>& v1, const std::vector<double>& v2) {
    vector<double> v3(3);
    v3[0] = -v1[2]*v2[1]+v1[1]*v2[2];
    v3[1] = v1[2]*v2[0]-v1[0]*v2[2];
    v3[2] = -v1[1]*v2[0]+v1[0]*v2[1];
    return v3;
  }
  double dot(const std::vector<double>& v1, const std::vector<double>& v2) {
    const unsigned int size = v1.size();
    double d=0.0;
    for(unsigned int i=0; i<size; ++i) {
      d += v1[i]*v2[i];
    }
    return d;
  }
};
#endif // DOXYGEN




////////////////////////////////////
// Functions for the class itself //
////////////////////////////////////

/// Empty constructor -- initialized to 0s.
Quaternions::Quaternion::Quaternion()
  : w(0.0), x(0.0), y(0.0), z(0.0) { }

/// Copy constructor.
Quaternions::Quaternion::Quaternion(const Quaternion& Q)
  : w(Q.w), x(Q.x), y(Q.y), z(Q.z) { }

/// Constructor from spherical coordinates.
Quaternions::Quaternion::Quaternion(const double vartheta, const double varphi) {
  ///
  /// \param vartheta Float representing the polar angle
  /// \param varphi Float representing the azimuthal angle
  ///
  /// The unit Quaternion constructed in this way rotates the z axis
  /// onto the point given by the coordinates (vartheta, varphi).
  *this = Quaternions::exp((varphi/2.)*zHat) * Quaternions::exp((vartheta/2.)*yHat);
}

/// Constructor from Euler angles.
Quaternions::Quaternion::Quaternion(const double alpha, const double beta, const double gamma) {
  ///
  /// \param alpha First Euler angle
  /// \param beta Second Euler angle
  /// \param gamma Third Euler angle
  ///
  /// The unit Quaternion constructed in this way corresponds to a
  /// rotation by the given Euler angles.  The convention used here is
  /// the z-y-z convention.  That is, the rotations occur about the
  /// fixed axes: first a rotation by gamma about the z axis, then a
  /// rotation by beta about the y axis, and finally a rotation by
  /// alpha about the z axis.
  *this = Quaternions::exp((alpha/2.)*zHat) * Quaternions::exp((beta/2.)*yHat) * Quaternions::exp((gamma/2.)*zHat);
}

/// Constructor by components.
Quaternions::Quaternion::Quaternion(const double w0, const double x0, const double y0, const double z0)
  : w(w0), x(x0), y(y0), z(z0)
{
  ///
  /// \param w0 Scalar component of Quaternion
  /// \param x0 First vector component of Quaternion
  /// \param y0 Second vector component of Quaternion
  /// \param z0 Third vector component of Quaternion
}

/// Constructor from vector.
Quaternions::Quaternion::Quaternion(const std::vector<double>& q) {
  ///
  /// \param q Vector containing three or four components
  ///
  /// If the input vector has three components, they are assumed to
  /// represent the vector components of the Quaternion, and the
  /// scalar component is set to zero.  If the input vector has four
  /// components, they are assumed to represent the four components of
  /// the Quaternion, with the 0 component being the scalar part.
  if(q.size()==3) {
    w = 0.0;
    x = q[0];
    y = q[1];
    z = q[2];
  } else if(q.size()==4) {
    w = q[0];
    x = q[1];
    y = q[2];
    z = q[3];
  } else {
    INFOTOCERR << " q.size()=" << q.size() << endl;
    throw(VectorSizeNotUnderstood);
  }
}

/// Constructor from axis-angle.
Quaternions::Quaternion::Quaternion(const double angle, const std::vector<double>& axis)
  : w(std::cos(angle/2.)), x(std::sin(angle/2.)*axis[0]), y(std::sin(angle/2.)*axis[1]), z(std::sin(angle/2.)*axis[2])
{
  ///
  /// \param angle Single number giving the rotation angle
  /// \param axis Three-component vector (assumed to be normalized) giving the axis
  ///
  /// This constructs a rotor (assuming 'axis' is normalized)
  /// corresponding to rotation about the given axis through the given
  /// angle.
}

/// Get component of Quaternion.
double Quaternions::Quaternion::operator[](const unsigned int i) const {
  /// The 0 component is the scalar part, and the 1--3 components are
  /// the vector components.
  switch(i) {
  case 0:
    return w;
  case 1:
    return x;
  case 2:
    return y;
  case 3:
    return z;
  default:
    INFOTOCERR << " i=" << i << " is not a possible quaternion index" << endl;
    throw(IndexOutOfBounds);
  }
}

/// Get reference to component of Quaternion.
double& Quaternions::Quaternion::operator[](const unsigned int i) {
  /// Note: This is unavailable from python.
  switch(i) {
  case 0:
    return w;
  case 1:
    return x;
  case 2:
    return y;
  case 3:
    return z;
  default:
    INFOTOCERR << " i=" << i << " is not a possible quaternion index" << endl;
    throw(IndexOutOfBounds);
  }
}

/// Quaternion multiplication.
Quaternion Quaternions::Quaternion::operator*(const Quaternion& Q) const {
  return Quaternion(w*Q.w - x*Q.x - y*Q.y - z*Q.z,
            w*Q.x + x*Q.w + y*Q.z - z*Q.y,
            w*Q.y - x*Q.z + y*Q.w + z*Q.x,
            w*Q.z + x*Q.y - y*Q.x + z*Q.w);
}

/// Return logarithm of Quaternion.
Quaternion Quaternions::Quaternion::log() const {
  Quaternion Result;
  const double b = std::sqrt(x*x + y*y + z*z);
  if(std::abs(b) <= Quaternion_Epsilon*std::abs(w)) {
    if(w<0.0) {
      INFOTOCERR << " Error: Infinitely many solutions for log of a negative scalar (w=" << w << ")." << endl;
      throw(InfinitelyManySolutions);
    }
    Result.w = std::log(w);
  } else {
    const double v = std::atan2(b, w);
    const double f = v/b;
    Result.w = std::log(w*w+b*b)/2.0;
    // Result.w = std::log(w/std::cos(v)); // Not nice for unit vectors [w=cos(v)=0]
    Result.x = f*x;
    Result.y = f*y;
    Result.z = f*z;
  }
  return Result;
}

/// Return logarithm of a rotor.
Quaternion Quaternions::Quaternion::logRotor() const {
  /// This function is just like the standard log function, except
  /// that a negative scalar does not raise an exception; instead, the
  /// scalar pi is returned.
  Quaternion Result;
  const double b = std::sqrt(x*x + y*y + z*z);
  if(std::abs(b) <= Quaternion_Epsilon*std::abs(w)) {
    if(w<0.0) {
      INFOTOCERR
           << "\nWarning: Infinitely many solutions for log of a negative scalar (w=" << w << "); "
           << "arbitrarily returning the one in the x direction." << endl;
      Result.x = M_PI;
      if(std::abs(w+1)>Quaternion_Epsilon) {
        Result.w = std::log(-w);
      }
    } else {
      Result.w = std::log(w);
    }
  } else {
    const double v = std::atan2(b, w);
    const double f = v/b;
    Result.w = std::log(w*w+b*b)/2.0;
    // Result.w = std::log(w/std::cos(v)); // Not nice for unit vectors [w=cos(v)=0]
    Result.x = f*x;
    Result.y = f*y;
    Result.z = f*z;
  }
  return Result;
}

/// Return exponent of Quaternion.
Quaternion Quaternions::Quaternion::exp() const {
  Quaternion Result;
  const double b = std::sqrt(x*x + y*y + z*z);
  if(std::abs(b)<=Quaternion_Epsilon*std::abs(w)) {
    Result.w = std::exp(w);
  } else {
    const double e = std::exp(w);
    const double f = std::sin(b)/b; // Note: b is never 0.0 at this point
    Result.w = e*std::cos(b);
    Result.x = e*f*x;
    Result.y = e*f*y;
    Result.z = e*f*z;
  }
  return Result;
}

/// Print the quaternion nicely to stream
std::ostream& Quaternions::operator<<(std::ostream& out, const Quaternions::Quaternion& q) {
  out << "[" << q[0] << ", " << q[1] << ", " << q[2] << ", " << q[3] << "]";
  return out;
}


/////////////////////
// Array operators //
/////////////////////

/// Simple component-wise integration, returning integral at each input time
std::vector<Quaternion> Quaternions::IndefiniteIntegral(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn) {
  ///
  /// \param RIn Vector of Quaternions
  /// \param tIn Vector of corresponding time steps
  if(RIn.size() != tIn.size()) {
    INFOTOCERR << " RIn.size()=" << RIn.size() << " != tIn.size()=" << tIn.size() << endl;
    throw(VectorSizeMismatch);
  }
  if(RIn.size()==0) {
    return RIn;
  }
  const unsigned int Size1=RIn.size();
  vector<Quaternion> ROut(Size1, Quaternion());
  // ROut[0] is already zero
  for(unsigned int i=1; i<Size1; ++i) {
    for(unsigned int j=0; j<4; ++j) {
      ROut[i][j] = ROut[i-1][j] + (tIn[i]-tIn[i-1])*(RIn[i][j]+RIn[i-1][j])/2.0;
    }
  }
  return ROut;
}

/// Simple component-wise integration, returning total
Quaternion Quaternions::DefiniteIntegral(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn) {
  ///
  /// \param RIn Vector of Quaternions
  /// \param tIn Vector of corresponding time steps
  if(RIn.size() != tIn.size()) {
    INFOTOCERR << " RIn.size()=" << RIn.size() << " != tIn.size()=" << tIn.size() << endl;
    throw(VectorSizeMismatch);
  }
  if(RIn.size()==0) {
    return Quaternion();
  }
  const unsigned int Size1=RIn.size();
  Quaternion ROut;
  for(unsigned int i=1; i<Size1; ++i) {
    for(unsigned int j=0; j<4; ++j) {
      ROut[j] += (tIn[i]-tIn[i-1])*(RIn[i][j]+RIn[i-1][j])/2.0;
    }
  }
  return ROut;
}


/// Calculate the derivative of a rotor by the logarithm formula.
std::vector<Quaternion> Quaternions::DifferentiateRotorByLogarithm(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn) {
  /// This is a much more complicated way of evaluating the derivative
  /// of a quaternion function of time, as compared to finite
  /// differencing by 'QuaternionDerivative'.  However, there may be
  /// accuracy advantages when the logarithm is smooth, and -- at the
  /// least -- this can serve as a good test of the correctness of the
  /// logarithm formula.
  const vector<Quaternion> logR = Quaternions::logRotor(RIn);
  const vector<Quaternion> rdot = Quaternions::QuaternionDerivative(logR, tIn);
  vector<Quaternion> ROut(RIn.size());
  for(unsigned int i=0; i<logR.size(); ++i) {
    const double absquatlogR = abs(logR[i]);
    if(absquatlogR==0.0) { ROut[i] = rdot[i]; continue; }
    const double absquatlogRsquared = SQR(absquatlogR);
    const double a = SQR(std::sin(absquatlogR)/absquatlogR)/2.0;
    const double b = (absquatlogR<0.001
              ? 0.6666666666666666 + absquatlogRsquared*(-0.13333333333333333 + absquatlogRsquared*(0.012698412698412698 + (-0.0007054673721340388 + (4*absquatlogRsquared)/155925.)*absquatlogRsquared))
              : (absquatlogR-std::sin(absquatlogR)*std::cos(absquatlogR))/(absquatlogRsquared*absquatlogR) ) / 4.0;
    const Quaternion comm = Quaternions::commutator(logR[i],rdot[i]);
    ROut[i] = (rdot[i] + a*comm + b*Quaternions::commutator(logR[i],comm)) * RIn[i];
  }
  return ROut;
}


/// Minimal-rotation version of the input frame.
std::vector<Quaternion> Quaternions::MinimalRotation(const std::vector<Quaternion>& R, const std::vector<double>& T, const unsigned int NIterations) {
  ///
  /// \param R Vector of rotors.
  /// \param T Vector of corresponding time steps.
  /// \param NIterations Number of refinements [default: 5]
  ///
  /// This function returns a copy of the input R, which takes the z
  /// axis to the same point as R, but adjusts the rotation about that
  /// new point by imposing the minimal-rotation condition.
  if(T.size() != R.size()) {
    INFOTOCERR << " T.size()=" << T.size() << " != R.size()=" << R.size() << endl;
    throw(VectorSizeMismatch);
  }
  const unsigned int Size=T.size();
  const Quaternion z(0,0,0,1);
  vector<double> gammaover2dot(Size);
  vector<Quaternion> Rreturn(R);
  for(unsigned int iteration=0; iteration<NIterations; ++iteration) {
    // cout << "\t\tIteration " << iteration << endl;
    const vector<Quaternion> Rdot = Quaternions::QuaternionDerivative(Rreturn, T);
    for(unsigned int i=0; i<Size; ++i) {
      gammaover2dot[i] = ( Rreturn[i].inverse() * Rdot[i] * z )[0];
    }
    const vector<double> gammaover2 = ScalarIntegral(gammaover2dot, T);
    for(unsigned int i=0; i<Size; ++i) {
      Rreturn[i] = Rreturn[i] * (gammaover2[i]*z).exp();
    }
  }
  // cout << "\tFinished" << endl;
  return Rreturn;
}

/// Input frame with prescribed rate of rotation about Z axis.
std::vector<Quaternion> Quaternions::PrescribedRotation(const std::vector<double>& RotationRateAboutZ,
                             const std::vector<Quaternion>& R, const std::vector<double>& T, const unsigned int NIterations) {
  ///
  /// \param RotationRateAboutZ Vector of rotation rates about the new frame's Z axis.
  /// \param R Vector of rotors.
  /// \param T Vector of corresponding time steps.
  /// \param NIterations Number of refinements [default: 5]
  ///
  /// This function returns a copy of the input R, which takes the z
  /// axis to the same point as R, but adjusts the rotation about that
  /// new point by imposing the minimal-rotation condition, and then
  /// including an additional rotation about the new Z axis to agree
  /// with the given rotation rate.

  if(T.size() != R.size() || T.size() != RotationRateAboutZ.size()) {
    INFOTOCERR
      << " T.size()=" << T.size() << " != R.size()=" << R.size()
      << " != RotationRateAboutZ.size()=" << RotationRateAboutZ.size() << endl;
    throw(VectorSizeMismatch);
  }
  const unsigned int Size=T.size();
  const Quaternion z(0,0,0,1);
  vector<double> gammaover2dot(Size);
  vector<Quaternion> Rreturn(R);

  // Repeat the process a few times to refine the result
  for(unsigned int iteration=0; iteration<NIterations; ++iteration) {
    cout << "\t\tIteration " << iteration << endl;
    const vector<Quaternion> Rdot = Quaternions::QuaternionDerivative(Rreturn, T);

    // Calculate \dot{\gamma}/2 at each instant in time
    for(unsigned int i=0; i<Size; ++i) {
      gammaover2dot[i] = 2*RotationRateAboutZ[i] + ( Rreturn[i].inverse() * Rdot[i] * z )[0];
    }

    // Integrate to find \gamma/2 as a function of time
    const vector<double> gammaover2 = ScalarIntegral(gammaover2dot, T);

    // Now pre-multiply the input rotor by exp(\gamma * z / 2) at each instant
    for(unsigned int i=0; i<Size; ++i) {
      Rreturn[i] = Rreturn[i] * (gammaover2[i]*z).exp();
    }
  }

  cout << "\tFinished" << endl;
  return Rreturn;
}

/// Construct frame given the X and Y basis vectors of that frame.
std::vector<Quaternion> Quaternions::FrameFromXY(const std::vector<Quaternion>& X, const std::vector<Quaternion>& Y) {
  ///
  /// \param X Vector of Quaternions
  /// \param Y Vector of Quaternions
  ///
  /// The input parameters are Quaternions, assumed to be pure unit
  /// vectors, representing the X and Y basis vectors of the frame at
  /// each instant of time.  The returned vector of rotors will rotate
  /// the stationary frame's (x,y,z) vectors into the new frame's
  /// (X,Y,Z) vectors.
  if(X.size() != Y.size()) {
    INFOTOCERR << " X.size()=" << X.size() << " != Y.size()=" << Y.size() << endl;
    throw(VectorSizeMismatch);
  }
  const unsigned int Size=X.size();
  const Quaternion x(0,1,0,0);
  const Quaternion y(0,0,1,0);
  const Quaternion z(0,0,0,1);
  vector<Quaternion> R(Size);
  for(unsigned int k=0; k<Size; ++k) {
    const Quaternion Ra = sqrtOfRotor(-X[k]*x);
    const double beta = std::atan2(Quaternions::dot(Ra*z*Ra.inverse(), Y[k]),
                   Quaternions::dot(Ra*y*Ra.inverse(), Y[k]));
    R[k] = Ra * Quaternions::exp((beta/2.0)*x);
  }
  return R;
}

/// Construct minimal-rotation frame from Z basis vector of that frame.
std::vector<Quaternion> Quaternions::FrameFromZ(const std::vector<Quaternion>& Z, const std::vector<double>& T, const unsigned int NIterations) {
  ///
  /// \param Z Vector of Quaternions
  /// \param T Vector of corresponding times
  /// \param NIterations Number of refinements [default: 5]
  ///
  /// The input vector of Quaternions, assumed to be pure unit
  /// vectors, represent the Z basis vectors of the frame at each
  /// instant of time.  The returned vector of rotors will rotate the
  /// stationary frame's (x,y,z) vectors into the new frame's (X,Y,Z)
  /// vectors.  The X and Y vectors are deduced by imposing the
  /// minimal-rotation condition.  Note that this leaves an unfixed
  /// initial rotation about z.
  if(Z.size() != T.size()) {
    INFOTOCERR << " Z.size()=" << Z.size() << " != T.size()=" << T.size() << endl;
    throw(VectorSizeMismatch);
  }
  const unsigned int Size=Z.size();
  const Quaternion z(0,0,0,1);
  vector<Quaternion> R(Size);
  // cout << "\tComputing basic frame" << endl;
  for(unsigned int k=0; k<Size; ++k) {
    R[k] = Quaternions::sqrt(-Z[k]*z);
  }
  // cout << "\tRemoving rotation:" << endl;
  return Quaternions::MinimalRotation(Quaternions::UnflipRotors(R), T, NIterations);
}

/// Construct minimal-rotation frame from Z basis vector of that frame.
std::vector<Quaternion> Quaternions::FrameFromPrescribedRotation(const std::vector<Quaternion>& omega, const std::vector<double>& T, const unsigned int NIterations) {
  ///
  /// \param omega Vector of Quaternions
  /// \param T Vector of corresponding times
  /// \param NIterations Number of refinements [default: 5]
  ///
  /// The input vector of Quaternions represent the angular-velocity
  /// vector (omega) of the frame at each instant of time.  The
  /// returned vector of rotors will rotate the stationary frame's
  /// (x,y,z) vectors into the new frame's (X,Y,Z) vectors, where Z is
  /// parallel to omega, and the X and Y vectors are deduced by
  /// enforcing the condition that the instantaneous rotation of the
  /// frame about Z is |omega|.  Note that this leaves an unfixed
  /// initial rotation in the X--Y plane.
  if(omega.size() != T.size()) {
    INFOTOCERR << " omega.size()=" << omega.size() << " != T.size()=" << T.size() << endl;
    throw(VectorSizeMismatch);
  }
  const unsigned int Size=omega.size();
  const Quaternion z(0,0,0,1);
  vector<Quaternion> R(Size);
  cout << "\tComputing basic frame" << endl;
  for(unsigned int k=0; k<Size; ++k) {
    R[k] = Quaternions::sqrt(-omega[k].normalized()*z);
  }
  cout << "\tRemoving rotation:" << endl;
  return Quaternions::PrescribedRotation(abs(omega), Quaternions::UnflipRotors(R), T, NIterations);
}


/// Time-derivative of the quaternion logarithm for frame with given angular velocity
std::vector<double> Quaternions::FrameFromAngularVelocity_Integrand(const std::vector<double>& rfrak, const std::vector<double>& Omega) {
  ///
  /// \param r Quaternion logarithm corresponding to the current frame
  /// \param Omega Quaternion vector giving instantaneous orbital velocity of frame
  ///
  /// This function returns the time-derivative of the quaternion
  /// logarithm of the frame with angular velocity `Omega`.  This can
  /// be integrated to give the quaternion logarithm of the frame,
  /// which can then be exponentiated to give the frame rotor.
  const double rfrakMag = std::sqrt(rfrak[0]*rfrak[0]+rfrak[1]*rfrak[1]+rfrak[2]*rfrak[2]);
  const double OmegaMag = std::sqrt(Omega[0]*Omega[0]+Omega[1]*Omega[1]+Omega[2]*Omega[2]);
  if(rfrakMag < Quaternion_Epsilon * OmegaMag) { // If the matrix is really close to the identity, return
    return Omega/2.0;
  }
  if(std::abs(std::sin(rfrakMag)) < Quaternion_Epsilon) { // If the matrix is really close to singular, it's equivalent to the identity, so return
    return Omega/2.0;
  }
  const vector<double> OmegaOver2 = Omega/2.0;
  const vector<double> rfrakHat = rfrak/rfrakMag;
  return (OmegaOver2 - rfrakHat*dot(rfrakHat,OmegaOver2))*(rfrakMag/std::tan(rfrakMag)) + rfrakHat*dot(rfrakHat,OmegaOver2) + cross(OmegaOver2,rfrak);
}

// /// Time-derivative of quaternion logarithm for vector with given angular velocity
// std::vector<double> Quaternions::FrameFromAngularVelocity_Integrand(const std::vector<double>& rfrak,
//                     const std::vector<double>& Omega) {
//   std::vector<double> rfrakDot(3);
//   const double& rfrak_x = rfrak[0];
//   const double& rfrak_y = rfrak[1];
//   const double& rfrak_z = rfrak[2];
//   double& rfrakDot_x = rfrakDot[0];
//   double& rfrakDot_y = rfrakDot[1];
//   double& rfrakDot_z = rfrakDot[2];
//   const double rfrakMag = std::sqrt(rfrak_x*rfrak_x+rfrak_y*rfrak_y+rfrak_z*rfrak_z);
//   const double OmegaMag = std::sqrt(Omega[0]*Omega[0]+Omega[1]*Omega[1]+Omega[2]*Omega[2]);
//   if(rfrakMag < Quaternion_Epsilon * OmegaMag) { // If the matrix is really close to the identity, return
//     rfrakDot_x = Omega[0]/2.0;
//     rfrakDot_y = Omega[1]/2.0;
//     rfrakDot_z = Omega[2]/2.0;
//     return rfrakDot;
//   }
//   if(std::abs(std::sin(rfrakMag)) < Quaternion_Epsilon) { // If the matrix is really close to singular, it's equivalent to the identity, so return
//     rfrakDot_x = Omega[0]/2.0;
//     rfrakDot_y = Omega[1]/2.0;
//     rfrakDot_z = Omega[2]/2.0;
//     return rfrakDot;
//   }
//   const double dotTerm = (rfrak_x*Omega[0]+rfrak_y*Omega[1]+rfrak_z*Omega[2])/(rfrakMag*rfrakMag);
//   const double cotTerm = rfrakMag/(2*tan(rfrakMag));
//   rfrakDot_x = (Omega[0] - rfrak_x*dotTerm)*cotTerm + rfrak_x*dotTerm/2. - 0.5*Omega[2]*rfrak_y + 0.5*Omega[1]*rfrak_z;
//   rfrakDot_y = (Omega[1] - rfrak_y*dotTerm)*cotTerm + rfrak_y*dotTerm/2. + 0.5*Omega[2]*rfrak_x - 0.5*Omega[0]*rfrak_z;
//   rfrakDot_z = (Omega[2] - rfrak_z*dotTerm)*cotTerm + rfrak_z*dotTerm/2. - 0.5*Omega[1]*rfrak_x + 0.5*Omega[0]*rfrak_y;
//   return rfrakDot;
// }

/// Time-derivative of 2-D quaternion logarithm for vector with given angular velocity
void Quaternions::FrameFromAngularVelocity_2D_Integrand(const double rfrak_x, const double rfrak_y,
                                                        std::vector<double> Omega,
                                                        double& rfrakDot_x, double& rfrakDot_y) {
  const double rfrakMag = std::sqrt(rfrak_x*rfrak_x+rfrak_y*rfrak_y);
  if(std::abs(std::sin(rfrakMag)) < Quaternion_Epsilon) { // If the transformation is really close to the identity, we can just remove the z component
    rfrakDot_x = Omega[0]/2.0;
    rfrakDot_y = Omega[1]/2.0;
    return;
  }
  if(std::abs(std::cos(rfrakMag)) < Quaternion_Epsilon) { // If the transformation is really close to -1, we can just remove the z component
    rfrakDot_x = Omega[0]/2.0;
    rfrakDot_y = Omega[1]/2.0;
    return;
  }
  // sfrakHat = {-rfrak_y/rfrakMag, rfrak_x/rfrakMag, 0.0};
  const double omega_v = (Omega[0]*(-rfrak_y/rfrakMag)+Omega[1]*(rfrak_x/rfrakMag))*std::tan(rfrakMag)-Omega[2];
  Omega[0] += -omega_v*std::sin(2*rfrakMag)*(-rfrak_y/rfrakMag);
  Omega[1] += -omega_v*std::sin(2*rfrakMag)*(rfrak_x/rfrakMag);
  Omega[2] +=  omega_v*std::cos(2*rfrakMag);
  const double dotTerm = (rfrak_x*Omega[0]+rfrak_y*Omega[1])/(rfrakMag*rfrakMag);
  const double cotTerm = rfrakMag/(2*tan(rfrakMag));
  rfrakDot_x = (Omega[0] - rfrak_x*dotTerm)*cotTerm + rfrak_x*dotTerm/2. - 0.5*Omega[2]*rfrak_y;
  rfrakDot_y = (Omega[1] - rfrak_y*dotTerm)*cotTerm + rfrak_y*dotTerm/2. + 0.5*Omega[2]*rfrak_x;
  return;
}


/// Remove sign-ambiguity of rotors.
std::vector<Quaternion> Quaternions::UnflipRotors(const std::vector<Quaternion>& R, const double discont) {
  ///
  /// \param R Vector of rotors
  /// \param discont Acceptable discontinuity [default: sqrt(2)]
  ///
  /// Because of the two-sided nature of quaternion rotations, the
  /// sign of a rotor may be undetermined in many cases.
  /// Discontinuous flips in that sign for rotor-valued functions of
  /// time can cause significant problems.  This function removes
  /// those flips by ensuring that the output rotors at successive
  /// instants are within 'discont' of each other.
  vector<Quaternion> Q(R.size());
  Q[0] = R[0];
  for(unsigned int i=1; i<R.size(); ++i) {
    if((R[i]-Q[i-1]).abs() > discont) {
      Q[i] = -R[i];
    } else {
      Q[i] = R[i];
    }
  }
  return Q;
}

/// Difference between frame rotors R1*R2.inverse()
std::vector<Quaternion> Quaternions::RDelta(const std::vector<Quaternion>& R1, const std::vector<Quaternion>& R2, const int IndexOfFiducialTime) {
  ///
  /// \param R1 Vector of rotors
  /// \param R2 Vector of rotors
  /// \param IndexOfFiducialTime Integer index of time at which
  ///        difference is set to zero [default: -1]
  ///
  /// If the optional `IndexOfFiducialTime` is given, the returned
  /// quantity is `R1*Offset*R2.inverse()`, where `Offset` is
  /// `R1[I].inverse()*R2[I]`, thus ensuring that `RDelta[I]`=1.
  if(R1.size() != R2.size()) {
    INFOTOCERR << " R1.size()=" << R1.size() << " != R2.size()=" << R2.size() << endl;
    throw(VectorSizeMismatch);
  }
  if(R1.size()==0) {
    return vector<Quaternion>(0);
  }
  if(int(R1.size())<=IndexOfFiducialTime) {
    INFOTOCERR << " R1.size()=" << R1.size() << " <= IndexOfFiducialTime=" << IndexOfFiducialTime << endl;
    throw(IndexOutOfBounds);
  }
  const unsigned int Size=R1.size();
  vector<Quaternion> Rd(Size);
  if(IndexOfFiducialTime<0) {
    for(unsigned int i=0; i<Size; ++i) {
      Rd[i] = R1[i] * R2[i].inverse();
    }
    return Rd;
  }
  const Quaternion Offset = R1[IndexOfFiducialTime].inverse() * R2[IndexOfFiducialTime];
  for(unsigned int i=0; i<Size; ++i) {
    Rd[i] = R1[i] * Offset * R2[i].inverse();
  }
  return Rd;
}

/// Squad interpolation of Quaternion time series.
std::vector<Quaternion> Quaternions::Squad(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn, const std::vector<double>& tOut) {
  ///
  /// \param RIn Vector of rotors
  /// \param tIn Vector of corresponding times
  /// \param tOut Vector of times to which RIn will be interpolated
  ///
  /// This function implements a version of cubic-spline interpolation
  /// designed for unit quaternions, which delivers more accurate,
  /// smooth, and physical rotations than other forms of
  /// interpolation.
  ///
  /// Note that input rotors are assumed to have magnitude 1.  It is
  /// possible that things will go very badly if this is not true.
  ///
  /// The output rotors are "unflipped", meaning that they will be
  /// roughly continuous.
  if(RIn.size() != tIn.size()) {
    INFOTOCERR << " RIn.size()=" << RIn.size() << " != tIn.size()=" << tIn.size() << endl;
    throw(VectorSizeMismatch);
  }
  if(tOut[0]<tIn[0] || tOut.back()>tIn.back()) {
    INFOTOCERR << " (tOut[0]=" << tOut[0] << ") < (tIn[0]=" << tIn[0]
               << ") || (tOut.back()=" << tOut.back() << ") > (tIn.back()=" << tIn.back() << ")" << endl;
    throw(CannotExtrapolateQuaternions);
  }
  vector<Quaternion> ROut(tOut.size());
  unsigned int iIn = 0;
  unsigned int iOut = 0;
  while(iOut<tOut.size() && iIn<tIn.size() && tIn[tIn.size()-1]>=tOut[iOut]) {
    double Dtim1, Dti, Dtip1;
    Quaternion Qim1, Qi, Qip1, Qip2, Ai, Bip1;
    while(iIn+1<tIn.size() && tIn[iIn+1]<tOut[iOut]) {
      iIn += 1;
    }
    if(iIn+1==tIn.size()) {
      INFOTOCERR << " Time " << tOut[iOut] << " is beyond the end of the input data (time " << tIn.back() << ")." << endl;
      throw(CannotExtrapolateQuaternions);
    }
    if(iIn==0) {
      Dti = tIn[iIn+1]-tIn[iIn];
      Dtim1 = Dti;
      Dtip1 = tIn[iIn+2]-tIn[iIn+1];
      Qim1 = RIn[iIn]*RIn[iIn+1].inverse()*RIn[iIn];
      Qi = RIn[iIn];
      Qip1 = RIn[iIn+1];
      Qip2 = RIn[iIn+2];
    } else if(iIn+2==tIn.size()) {
      Dtim1 = tIn[iIn]-tIn[iIn-1];
      Dti = tIn[iIn+1]-tIn[iIn];
      Dtip1 = Dti;
      Qim1 = RIn[iIn-1];
      Qi = RIn[iIn];
      Qip1 = RIn[iIn+1];
      Qip2 = RIn[iIn+1]*RIn[iIn].inverse()*RIn[iIn+1];
    } else {
      Dtim1 = tIn[iIn]-tIn[iIn-1];
      Dti = tIn[iIn+1]-tIn[iIn];
      Dtip1 = tIn[iIn+2]-tIn[iIn+1];
      Qim1 = RIn[iIn-1];
      Qi = RIn[iIn];
      Qip1 = RIn[iIn+1];
      Qip2 = RIn[iIn+2];
    }
    Ai = Qi * Quaternions::exp((
                                (Qi.inverse()*Qip1).logRotor()
                                +(Dti/Dtim1)*(Qim1.inverse()*Qi).logRotor()
                                -2*(Qi.inverse()*Qip1).logRotor()
                                )*0.25);
    Bip1 = Qip1 * Quaternions::exp((
                                    (Dti/Dtip1)*(Qip1.inverse()*Qip2).logRotor()
                                    +(Qi.inverse()*Qip1).logRotor()
                                    -2*(Qi.inverse()*Qip1).logRotor()
                                    )*-0.25);
    while(iOut<tOut.size() && tOut[iOut]<=tIn[iIn+1]) {
      const double taui = (tOut[iOut]-tIn[iIn]) / Dti;
      ROut[iOut] = Quaternions::Slerp(2*taui*(1-taui),
                                      Quaternions::Slerp(taui, Qi, Qip1),
                                      Quaternions::Slerp(taui, Ai, Bip1));
      iOut += 1;
    }
    iIn += 1;
  }
  return Quaternions::UnflipRotors(ROut);
}

std::vector<Quaternion> Quaternions::FrameAngularVelocity(const std::vector<Quaternion>& f, const std::vector<double>& t) {
  return 2.0*Quaternions::QuaternionDerivative(f, t)*Quaternions::conjugate(f);
}

/// "Mean" rotor, minimizing "distance" between R(t) and R_mean
Quaternion Quaternions::ApproximateMeanRotor(const std::vector<Quaternion>& R) {
  /// \param R Vector of rotors to be averaged.
  ///
  /// The true mean of a rotor function of time can only be calculated
  /// by an optimization algorithm because the metric is too
  /// complicated to solve analytically.  Instead, this algorithm uses
  /// a simple approximation that is true in the limit of `R(t)` being
  /// constant.  In particular, the ideal mean would be calculated
  /// using the `angle` between `R(t)` and `R_mean`; this function
  /// minimizes the squared `sin` of half that angle.  Another way of
  /// thinking of this is that this function isn't approximate; it
  /// just uses a different metric, which is approximately equal to
  /// what we would like to use.
  ///
  /// This algorithm calculates the averaging formula found in "Means
  /// and averaging in the group of rotations"
  /// <http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.16.5040>.
  Quaternion Mean(0.,0.,0.,0.);
  const unsigned int j=R.size();
  for(unsigned int i=0; i<j; ++i) {
    Mean += R[i];
  }
  return Mean.normalized();
}

/// "Mean" rotor, approximately minimizing integrated "distance" between R(t) and R_mean
Quaternion Quaternions::ApproximateMeanRotor(const std::vector<Quaternion>& R, const std::vector<double>& t,
                                             const double t1, const double t2) {
  /// \param R Vector of rotors to be averaged.
  /// \param t Vector of corresponding time steps.
  /// \param t1 Optional early bound of time to average over
  /// \param t2 Optional late bound of time to average over
  ///
  /// The true mean of a rotor function of time can only be calculated
  /// by an optimization algorithm because the metric is too
  /// complicated to solve analytically.  Instead, this algorithm uses
  /// a simple approximation that is true in the limit of `R(t)` being
  /// constant.  In particular, the ideal mean would be calculated
  /// using the `angle` between `R(t)` and `R_mean`; this function
  /// minimizes the squared `sin` of half that angle.  Another way of
  /// thinking of this is that this function isn't approximate; it
  /// just uses a different metric, which is approximately equal to
  /// what we would like to use.
  ///
  /// This algorithm calculates the continuous limit of the averaging
  /// formula found in "Means and averaging in the group of rotations"
  /// <http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.16.5040>.
  if(R.size() != t.size()) {
    INFOTOCERR << " R.size()=" << R.size() << " != t.size()=" << t.size() << std::endl;
    throw(VectorSizeMismatch);
  }
  Quaternion Mean(0.,0.,0.,0.);
  const unsigned int i1 = hunt(t, t1, 0);
  const unsigned int i2 = hunt(t, t2, t.size()-1);
  for(unsigned int i=i1+1; i<=i2; ++i) {
    Mean += (t[i]-t[i-1])*(R[i]+R[i-1])/2.0;
  }
  return Mean.normalized();
}

/// Approximate Rdelta such that Rdelta*Rb is as nearly equal to Ra as possible
Quaternion Quaternions::ApproximateOptimalAlignmentRotor(const std::vector<Quaternion>& Ra, const std::vector<Quaternion>& Rb,
                                                         const std::vector<double>& t, const double t1, const double t2) {
  /// \param Ra Vector of fixed rotors.
  /// \param Rb Vector of rotors to be aligned to Ra.
  /// \param t Vector of corresponding time steps.
  /// \param t1 Optional early bound of time to average over
  /// \param t2 Optional late bound of time to average over
  ///
  /// This routine essentially just returns the `MeanRotor` of the
  /// difference between `Ra` and `Rb`.  The result is an `Rdelta`
  /// which can be applied to `Rb`, by multiplication on the left, to
  /// give a new time-series for `Rb` that is approximately as close
  /// to `Ra` as possible.
  if(Ra.size() != t.size() || Rb.size() != t.size()) {
    INFOTOCERR
      << "\nRa.size()=" << Ra.size() << " != t.size()=" << t.size() << " or "
      <<   "Rb.size()=" << Rb.size() << " != t.size()=" << t.size() << std::endl;
    throw(VectorSizeMismatch);
  }
  return ApproximateMeanRotor(RDelta(Ra, Rb), t, t1, t2);
}

#ifdef USE_GSL
#include <gsl/gsl_errno.h>
#include <gsl/gsl_min.h>
#include <gsl/gsl_multimin.h>

void myGSLErrorHandler (const char * reason, const char * file, int line, int gsl_errno) {
  std::cerr << "\n\n" << file << ":" << line << ": " << reason << std::endl;
  throw(gsl_errno);
}
gsl_error_handler_t* defaultGSLErrorHandler = gsl_set_error_handler((gsl_error_handler_t*) &myGSLErrorHandler);

#ifndef DOXYGEN
// This is a local object used by various alignment routines below
class RotorAligner {
private:
  std::vector<Quaternions::Quaternion> Ra;
  std::vector<double> ta;
  const std::vector<Quaternions::Quaternion>& Rb;
  const std::vector<double>& tb;
public:
  RotorAligner(const std::vector<Quaternions::Quaternion>& RA)
    : Ra(RA), ta(0), Rb(Ra), tb(ta) { } // In this case, Rb and tb
                                        // should never be used, so
                                        // just fill them with things
                                        // acceptable to the compiler
  RotorAligner(double t1, double t2,
               const std::vector<Quaternions::Quaternion>& RA, const std::vector<double>& tA,
               const std::vector<Quaternions::Quaternion>& RB, const std::vector<double>& tB)
    : Ra(RA), ta(tA), Rb(RB), tb(tB)
  {
    // Check to make sure we have sufficient times before any offset.
    // (This is necessary but not sufficient for the method to work.)
    if(t1<ta[0]) {
      INFOTOCERR << " Alignment time t1=" << t1
                 << " does not occur in ta (which has ta[0]=" << ta[0] << ")." << std::endl;
      throw(IndexOutOfBounds);
    }
    if(t2>ta.back()) {
      INFOTOCERR << " Alignment time t2=" << t2
                 << " does not occur in ta (which has ta.back()=" << ta.back() << ")." << std::endl;
      throw(IndexOutOfBounds);
    }
    if(tb.size()>0) {
      if(t1<tb[0]) {
        INFOTOCERR << " Alignment time t1=" << t1
                   << " does not occur in tb (which has tb[0]=" << tb[0] << ")." << std::endl;
        throw(IndexOutOfBounds);
      }
      if(t2>tb.back()) {
        INFOTOCERR << " Alignment time t1=" << t1
                  << " does not occur in tb (which has tb.back()=" << tb.back() << ")." << std::endl;
        throw(IndexOutOfBounds);
      }
    }
    // Trim the fixed frame (Ra) and its set of times, to which we
    // will interpolate.
    unsigned int i=ta.size()-1;
    while(ta[i]>t2 && i>0) { --i; }
    ta.erase(ta.begin()+i, ta.end());
    Ra.erase(Ra.begin()+i, Ra.end());
    i=0;
    while(i<ta.size() && ta[i]<t1) { ++i; }
    ta.erase(ta.begin(), ta.begin()+i);
    Ra.erase(Ra.begin(), Ra.begin()+i);
  }

  Quaternions::Quaternion ApproximateOptimalR_delta(const double deltat) const {
    using namespace Quaternions; // Allow me to subtract a double from a vector<double> below
    const std::vector<Quaternions::Quaternion> Rb1 = Quaternions::Squad(Rb, tb+deltat, ta);
    return ApproximateOptimalAlignmentRotor(Ra, Rb1, ta);
  }

  double EvaluateMinimizationQuantity(const double deltat) const {
    using namespace Quaternions; // Allow me to subtract a double from a vector<double> below
    const std::vector<Quaternions::Quaternion> Rb1 = Quaternions::Squad(Rb, tb+deltat, ta);
    const Quaternion R_delta = ApproximateOptimalAlignmentRotor(Ra, Rb1, ta);
    const std::vector<Quaternion> Rb2 = R_delta * Rb1;
    const unsigned int Size=Rb2.size();
    double f = 0.0;
    double fdot_last = 4 * Quaternions::normsquared( ( Ra[0] * Quaternions::inverse(Rb2[0]) ).logRotor() );
    for(unsigned int i=1; i<Size; ++i) {
      const double fdot = 4 * Quaternions::normsquared( ( Ra[i] * Quaternions::inverse(Rb2[i]) ).logRotor() );
      f += (ta[i]-ta[i-1])*(fdot+fdot_last)/2.0;
      fdot_last = fdot;
    }
    return f;
  }

  double EvaluateMinimizationQuantity(const double deltax, const double deltay, const double deltaz) const {
    const Quaternions::Quaternion R_mean = Quaternions::exp(Quaternions::Quaternion(0, deltax, deltay, deltaz));
    const std::vector<Quaternions::Quaternion> Raprime = Ra * R_mean.inverse();
    const unsigned int Size=Raprime.size();
    double f = 0.0;
    double fdot_last = 4 * Quaternions::normsquared( Quaternions::logRotor( Raprime[0] ) );
    for(unsigned int i=1; i<Size; ++i) {
      const double fdot = 4 * Quaternions::normsquared( Quaternions::logRotor( Raprime[i] ) );
      f += (ta[i]-ta[i-1])*(fdot+fdot_last)/2.0;
      fdot_last = fdot;
    }
    return f;
  }

  double EvaluateMinimizationQuantityWithoutTime(const double deltax, const double deltay, const double deltaz) const {
    const Quaternions::Quaternion R_mean = Quaternions::exp(Quaternions::Quaternion(0, deltax, deltay, deltaz));
    const std::vector<Quaternions::Quaternion> Raprime = Ra * R_mean.inverse();
    const unsigned int Size=Raprime.size();
    double f = 0.0;
    for(unsigned int i=0; i<Size; ++i) {
      f += 4 * Quaternions::normsquared( Quaternions::logRotor( Raprime[i] ) );
    }
    return f;
  }

  double EvaluateMinimizationQuantity(const double deltat, const double deltax, const double deltay, const double deltaz) const {
    using namespace Quaternions; // Allow me to subtract a double from a vector<double> below
    const Quaternions::Quaternion R_delta = Quaternions::exp(Quaternions::Quaternion(0, deltax, deltay, deltaz));
    const std::vector<Quaternions::Quaternion> Rbprime = Quaternions::Squad(R_delta * Rb, tb+deltat, ta);
    const unsigned int Size=Rbprime.size();
    double f = 0.0;
    double fdot_last = 4 * Quaternions::normsquared( Quaternions::logRotor( Ra[0] * Quaternions::inverse(Rbprime[0]) ) );
    for(unsigned int i=1; i<Size; ++i) {
      const double fdot = 4 * Quaternions::normsquared( Quaternions::logRotor( Ra[i] * Quaternions::inverse(Rbprime[i]) ) );
      f += (ta[i]-ta[i-1])*(fdot+fdot_last)/2.0;
      fdot_last = fdot;
    }
    return f;
  }
};
double minfunc1d (const double deltat, void* params) {
  RotorAligner* Aligner = (RotorAligner*) params;
  return Aligner->EvaluateMinimizationQuantity(deltat);
}
double minfunc3d (const gsl_vector* delta, void* params) {
  RotorAligner* Aligner = (RotorAligner*) params;
  return Aligner->EvaluateMinimizationQuantity(gsl_vector_get(delta,0),
                                               gsl_vector_get(delta,1),
                                               gsl_vector_get(delta,2));
}
double minfunc3d_NoTime (const gsl_vector* delta, void* params) {
  RotorAligner* Aligner = (RotorAligner*) params;
  return Aligner->EvaluateMinimizationQuantityWithoutTime(gsl_vector_get(delta,0),
                                                          gsl_vector_get(delta,1),
                                                          gsl_vector_get(delta,2));
}
double minfunc4d (const gsl_vector* delta, void* params) {
  RotorAligner* Aligner = (RotorAligner*) params;
  return Aligner->EvaluateMinimizationQuantity(gsl_vector_get(delta,0),
                                               gsl_vector_get(delta,1),
                                               gsl_vector_get(delta,2),
                                               gsl_vector_get(delta,3));
}
#endif // DOXYGEN

/// Time and rotor offsets such that Rdelta*Rb(t+deltat) is as close to Ra(t) as possible
void Quaternions::ApproximateOptimalAlignment(const double t1, const double t2,
                                              const std::vector<Quaternion>& Ra, const std::vector<double>& ta,
                                              const std::vector<Quaternion>& Rb, const std::vector<double>& tb,
                                              double& deltat, Quaternions::Quaternion& R_delta) {
  /// \param t1 Early bound of time to average over
  /// \param t2 Late bound of time to average over
  /// \param Ra Vector of fixed rotors.
  /// \param ta Vector of corresponding time steps.
  /// \param Rb Vector of rotors to be aligned to Ra.
  /// \param tb Vector of corresponding time steps.
  /// \param deltat Output optimal time offset
  /// \param R_delta Output optimal rotor
  ///
  /// This routine actively optimizes over the time offset of `Rb` and
  /// approximately optimizes over the rotational degrees of freedom
  /// in `Rb` such that Rdelta*Rb(t+deltat) is as close to Ra(t) as
  /// possible.  The rotational optimization for any given time offset
  /// is performed analytically by the routine
  /// `ApproximateOptimalAlignmentRotor`.
  ///
  /// The times `t1` and `t2` are measured relative to `ta`, and all
  /// are left fixed; `Rb` and `tb` are shifted to achieve alignment.

  int status=GSL_CONTINUE;
  int iter = 0, max_iter = 100;
  const double epsabs=1.e-8, epsrel=1.e-9;
  const gsl_min_fminimizer_type *T;
  gsl_min_fminimizer *s;

  const RotorAligner Aligner(t1, t2, Ra, ta, Rb, tb);

  gsl_function F;
  F.function = &minfunc1d;
  F.params = (void*) &Aligner;

  // Initial guess for the location of the minimum
  double m = 0.0;

  // Set the bounds to ensure that ta[0]+deltat<t1 and
  // ta[-1]+deltat>t2, which mean t2-ta[-1] < deltat < t1-ta[0].
  // Also, don't search more than (t2-t1)/2. to either left or right.
  double a = std::max(t2-ta.back(), (t1-t2)/2.);
  double b = std::min(t1-ta[0], (t2-t1)/2.);
  // std::cerr << __FILE__ << ":" << __LINE__ << ": a=" << a << " b=" << b << " m=" << m << std::endl;
  // std::cerr << __FILE__ << ":" << __LINE__ << ": F(a)=" << minfunc1d(a,F.params) << " F(b)=" << minfunc1d(b,F.params) << " F(m)=" << minfunc1d(m,F.params) << std::endl;

  // To avoid any local minima, let's just start off by minimizing
  // roughly in the dumbest possible way.  First, evaluate at a bunch
  // of points all across the initial range.  Then, reset (a,m,b) to
  // be our best guess, with the best value found on the mesh, and a
  // little range nearby.  Next, narrow that range further by simply
  // repeating the above
  for(unsigned int iterations=0; iterations<2; ++iterations) {
    const unsigned int MeshSize = 1000;
    const double Dt = (b-a)/(MeshSize-1);
    double BestF = minfunc1d(m,F.params);
    for(unsigned int i=0; i<MeshSize; ++i) {
      const double t = a + i*Dt;
      const double ThisF = minfunc1d(t,F.params);
      if(ThisF < BestF) {
        m = t;
        BestF = ThisF;
      }
    }
    a = m-5*Dt;
    b = m+5*Dt;
    // std::cerr << __FILE__ << ":" << __LINE__ << ": a=" << a << " b=" << b << " m=" << m << std::endl;
    // std::cerr << __FILE__ << ":" << __LINE__ << ": F(a)=" << minfunc1d(a,F.params) << " F(b)=" << minfunc1d(b,F.params) << " F(m)=" << minfunc1d(m,F.params) <<std::endl;
  }

  T = gsl_min_fminimizer_brent;
  s = gsl_min_fminimizer_alloc(T);
  try {
    gsl_min_fminimizer_set(s, &F, m, a, b);
  } catch(int i) {
    INFOTOCERR << " Error code=`" << i
              << "`.\n    That's probably `" << GSL_EINVAL << "` because of an invalid initial guess for the minimizer;"
              <<          " F(deltat=" << m << ")=" << minfunc1d(m,F.params) << " is"
              <<   "\n    a worse value than one or both of the endpoints [F(deltat=" << a << ")=" << minfunc1d(a,F.params)
              <<          "; F(deltat=" << b << ")=" << minfunc1d(b,F.params) << "]."
              <<   "\n    Try a better rough initial alignment, or increasing the distance between t1 and t2." << std::endl;
    throw(FailedGSLCall);
  }
  while (status == GSL_CONTINUE && iter < max_iter) {
    iter++;
    status = gsl_min_fminimizer_iterate(s);

    if(status==GSL_EBADFUNC) {
      INFOTOCERR
        << "\nThe iteration encountered a singular point where the function evaluated to Inf or NaN"
        << "\nwhile minimizing with (" << a << "," << m << "," << b << ")." << std::endl;
    }

    if(status==GSL_FAILURE) {
      INFOTOCERR << "\nThe algorithm could not improve the current best approximation or bounding interval." << std::endl;
    }

    m = gsl_min_fminimizer_x_minimum(s);
    a = gsl_min_fminimizer_x_lower(s);
    b = gsl_min_fminimizer_x_upper(s);

    status = gsl_min_test_interval(a, b, epsabs, epsrel);

    // if (status == GSL_SUCCESS) printf ("Converged:\n");
    // printf ("%5d [%.7f, %.7f] %.7f %.7f\n", iter, a, b, m, b - a);
  }

  if(iter==max_iter) {
    INFOTOCERR
      << "\nWarning: Minimization ended because it went through " << max_iter << " iterations."
      << "\n         This may indicate failure.  You may want to try with a better initial guess." << std::endl;
  }

  gsl_min_fminimizer_free(s);

  deltat = m;
  R_delta = Aligner.ApproximateOptimalR_delta(deltat);

  return;
}

/// Time and rotor offsets such that Rdelta*Rb(t+deltat) is as close to Ra(t) as possible
void Quaternions::OptimalAlignment(const double t1, const double t2,
                                   const std::vector<Quaternion>& Ra, const std::vector<double>& ta,
                                   const std::vector<Quaternion>& Rb, const std::vector<double>& tb,
                                   double& deltat, Quaternions::Quaternion& R_delta) {
  /// \param t1 Initial bound of alignment range
  /// \param t2 Final bound of alignment range
  /// \param Ra Vector of fixed rotors.
  /// \param ta Vector of corresponding time steps.
  /// \param Rb Vector of rotors to be aligned to Ra.
  /// \param tb Vector of corresponding time steps.
  /// \param deltat Output optimal time offset
  /// \param R_delta Output optimal rotor
  ///
  /// This routine actively optimizes the time offset and all three
  /// rotational degrees of freedom for `Rb`, so that
  /// `Rdelta*Rb(t+deltat)` is as close to `Ra(t)` as possible over
  /// the range (t1, t2).  The error measure is just the usual
  /// `angle(UnflipRotors(RDelta(Ra,Rb)))` integrated over `(t1,t2)`.
  ///
  /// The times `t1` and `t2` are measured relative to `ta`, and all
  /// are left fixed; `Rb` and `tb` are shifted to achieve alignment.

  // Start with initial guess from ApproximateOptimalAlignment
  ApproximateOptimalAlignment(t1, t2, Ra, ta, Rb, tb, deltat, R_delta);

  const RotorAligner Aligner(t1, t2, Ra, ta, Rb, tb);
  const unsigned int NDimensions = 4;
  const unsigned int MaxIterations = 2000;
  const double MinSimplexSize = 1.0e-10;

  // Don't try to offset by more than (t2-t1), or (t1-ta[0]), or
  // (ta.back()-t2).  The minimization might try to take twice this
  // step, so let's cut that range down further -- by a factor 2.5;
  const double InitialTrialTimeStep = std::min(t2-t1, std::min(t1-ta[0], ta.back()-t2))/2.5;
  const double InitialTrialAngleStep = 1.0;

  // Use Nelder-Mead simplex minimization
  const gsl_multimin_fminimizer_type* T =
    gsl_multimin_fminimizer_nmsimplex2;
  gsl_multimin_fminimizer* s = NULL;
  gsl_vector* ss;
  gsl_vector* x;
  gsl_multimin_function min_func;
  size_t iter = 0;
  int status = GSL_CONTINUE;
  double size = 0.0;

  // Set initial values
  {
    // std::cerr << __FILE__ << ":" << __LINE__ << ": R_delta=" << R_delta << "; R_delta.logRotor()=" << R_delta.logRotor() << std::endl;
    const Quaternions::Quaternion R_delta_log = R_delta.logRotor();
    x = gsl_vector_alloc(NDimensions);
    gsl_vector_set(x, 0, deltat);
    gsl_vector_set(x, 1, R_delta_log[1]);
    gsl_vector_set(x, 2, R_delta_log[2]);
    gsl_vector_set(x, 3, R_delta_log[3]);
  }

  // Set initial step sizes
  ss = gsl_vector_alloc(NDimensions);
  gsl_vector_set(ss, 0, InitialTrialTimeStep);
  gsl_vector_set(ss, 1, InitialTrialAngleStep);
  gsl_vector_set(ss, 2, InitialTrialAngleStep);
  gsl_vector_set(ss, 3, InitialTrialAngleStep);

  min_func.n = NDimensions;
  min_func.f = &minfunc4d;
  min_func.params = (void*) &Aligner;

  s = gsl_multimin_fminimizer_alloc(T, NDimensions);
  gsl_multimin_fminimizer_set(s, &min_func, x, ss);

  // Run the minimization
  while(status == GSL_CONTINUE && iter < MaxIterations) {
    iter++;
    status = gsl_multimin_fminimizer_iterate(s);

    if(status==GSL_EBADFUNC) {
      INFOTOCERR
                << ":\nThe iteration encountered a singular point where the function evaluated to Inf or NaN"
                << "\nwhile minimizing at (" << gsl_vector_get(s->x, 0) << ", " << gsl_vector_get(s->x, 1)
                << ", " << gsl_vector_get(s->x, 2) << ", " << gsl_vector_get(s->x, 3) << ")." << std::endl;
    }

    if(status==GSL_FAILURE) {
      INFOTOCERR
                << ":\nThe algorithm could not improve the current best approximation or bounding interval." << std::endl;
    }

    if(status==GSL_ENOPROG) {
      INFOTOCERR
                << ":\nThe minimizer is unable to improve on its current estimate, either due to"
                << "\nnumerical difficulty or because a genuine local minimum has been reached." << std::endl;
    }

    if(status) break;
    size = gsl_multimin_fminimizer_size(s);
    status = gsl_multimin_test_size(size, MinSimplexSize);

    // std::cerr << iter << ": " << std::setprecision(15);
    // for(unsigned int k=0; k<NDimensions; ++k)
    //   std::cerr << gsl_vector_get(s->x, k) << " ";
    // std::cerr << std::endl;
  }

  if(iter==MaxIterations) {
      INFOTOCERR
                << "\nWarning: Minimization ended because it went through " << MaxIterations << " iterations."
                << "\n         This may indicate failure.  You may want to try with a better initial guess." << std::endl;
  }

  // Get time shift and rotation
  deltat = gsl_vector_get(s->x, 0);
  R_delta = Quaternions::exp(Quaternions::Quaternion(0.0, gsl_vector_get(s->x, 1), gsl_vector_get(s->x, 2), gsl_vector_get(s->x, 3)));

  // Free allocated memory
  gsl_vector_free(x);
  gsl_vector_free(ss);
  gsl_multimin_fminimizer_free(s);

  return;
}

/// Mean rotor, minimizing integrated distance between R(t_i) and R_mean
Quaternion Quaternions::MeanRotor(const std::vector<Quaternion>& R) {
  /// \param R Vector of rotors to be averaged.
  ///
  /// This algorithm minimizes the integrated distance between the
  /// input data's `R(t)` and `R_mean` by varying `R_mean` and finding
  /// the minimum using the Nedler-Mead simplex algorithm(2) of GSL.
  /// This is the correct generalization of the similar
  /// `ApproximateMeanRotor` function, and is essentially described in
  /// my paper <http://arxiv.org/abs/1302.2919/>.

  // Start with initial guess from ApproximateOptimalAlignment
  Quaternions::Quaternion R_mean = ApproximateMeanRotor(R);

  const unsigned int MaxIterations = 2000;
  const double MinSimplexSize = 1.0e-8;
  const double InitialTrialAngleStep = 1.0;

  const RotorAligner Aligner(R);
  const unsigned int NDimensions = 3;

  // Use Nelder-Mead simplex minimization
  const gsl_multimin_fminimizer_type* T =
    gsl_multimin_fminimizer_nmsimplex2;
  gsl_multimin_fminimizer* s = NULL;
  gsl_vector* ss;
  gsl_vector* x;
  gsl_multimin_function min_func;
  size_t iter = 0;
  int status = GSL_CONTINUE;
  double size = 0.0;

  // Set initial values
  {
    const Quaternions::Quaternion R_mean_log = R_mean.logRotor();
    x = gsl_vector_alloc(NDimensions);
    gsl_vector_set(x, 0, R_mean_log[1]);
    gsl_vector_set(x, 1, R_mean_log[2]);
    gsl_vector_set(x, 2, R_mean_log[3]);
  }

  // Set initial step sizes
  ss = gsl_vector_alloc(NDimensions);
  gsl_vector_set(ss, 0, InitialTrialAngleStep);
  gsl_vector_set(ss, 1, InitialTrialAngleStep);
  gsl_vector_set(ss, 2, InitialTrialAngleStep);

  min_func.n = NDimensions;
  min_func.f = &minfunc3d_NoTime;
  min_func.params = (void*) &Aligner;

  s = gsl_multimin_fminimizer_alloc(T, NDimensions);
  gsl_multimin_fminimizer_set(s, &min_func, x, ss);

  // Run the minimization
  while(status == GSL_CONTINUE && iter < MaxIterations) {
    iter++;
    status = gsl_multimin_fminimizer_iterate(s);

    // size = gsl_multimin_fminimizer_size(s);
    // std::cerr << iter << ": " << status << " " << std::setprecision(15) << size << " ";
    // for(unsigned int k=0; k<NDimensions; ++k)
    //   std::cerr << gsl_vector_get(s->x, k) << " ";
    // std::cerr << std::endl;

    if(status==GSL_EBADFUNC) {
      INFOTOCERR
                << ":\nThe iteration encountered a singular point where the function evaluated to Inf or NaN"
                << "\nwhile minimizing at (" << gsl_vector_get(s->x, 0) << ", " << gsl_vector_get(s->x, 1)
                << ", " << gsl_vector_get(s->x, 2) << ")." << std::endl;
    } else if(status==GSL_FAILURE) {
      INFOTOCERR
                << ":\nThe algorithm could not improve the current best approximation or bounding interval." << std::endl;
    } else if(status==GSL_ENOPROG) {
      INFOTOCERR
                << ":\nThe minimizer is unable to improve on its current estimate, either due to"
                << "\nnumerical difficulty or because a genuine local minimum has been reached." << std::endl;
    } else if(status) {
      INFOTOCERR
                << ":\nUnkown minimization status=" << status << std::endl;
      break;
    }

    size = gsl_multimin_fminimizer_size(s);
    status = gsl_multimin_test_size(size, MinSimplexSize);
    // if(status!=GSL_CONTINUE) {
    //   INFOTOCERR
    //             << ":\nsize=" << size << "\tMinSimplexSize=" << MinSimplexSize << "\tstatus=" << status << std::endl;
    // }
  }

  if(iter==MaxIterations) {
      INFOTOCERR
                << "\nWarning: Minimization ended because it went through " << MaxIterations << " iterations."
                << "\n         This may indicate failure.  You may want to try with a better initial guess." << std::endl;
  }

  // Get time shift and rotation
  R_mean = Quaternions::exp(Quaternions::Quaternion(0.0, gsl_vector_get(s->x, 0), gsl_vector_get(s->x, 1), gsl_vector_get(s->x, 2)));

  // Free allocated memory
  gsl_vector_free(x);
  gsl_vector_free(ss);
  gsl_multimin_fminimizer_free(s);

  return R_mean;
}

/// Mean rotor, minimizing integrated distance between R(t) and R_mean
Quaternion Quaternions::MeanRotor(const std::vector<Quaternion>& R, const std::vector<double>& t,
                                  double t1, double t2) {
  /// \param R Vector of rotors to be averaged.
  /// \param t Vector of corresponding time steps.
  /// \param t1 Optional early bound of time to average over
  /// \param t2 Optional late bound of time to average over
  ///
  /// This algorithm minimizes the integrated distance between the
  /// input data's `R(t)` and `R_mean` by varying `R_mean` and finding
  /// the minimum using the Nedler-Mead simplex algorithm(2) of GSL.
  /// This is the correct generalization of the similar
  /// `ApproximateMeanRotor` function, and is essentially described in
  /// my paper <http://arxiv.org/abs/1302.2919/>.

  // Make sure we have actual bounds for the time
  if(t1==-1e300) {
    t1 = t[0];
  }
  if(t2==1e300) {
    t2 = t.back();
  }

  // Start with initial guess from ApproximateOptimalAlignment
  Quaternions::Quaternion R_mean = ApproximateMeanRotor(R, t, t1, t2);

  const unsigned int MaxIterations = 2000;
  const double MinSimplexSize = 1.0e-8;
  const double InitialTrialAngleStep = 1.0;

  const std::vector<Quaternions::Quaternion> Rb;
  const std::vector<double> tb(0);
  const RotorAligner Aligner(t1, t2, R, t, Rb, tb);
  const unsigned int NDimensions = 3;

  // Use Nelder-Mead simplex minimization
  const gsl_multimin_fminimizer_type* T =
    gsl_multimin_fminimizer_nmsimplex2;
  gsl_multimin_fminimizer* s = NULL;
  gsl_vector* ss;
  gsl_vector* x;
  gsl_multimin_function min_func;
  size_t iter = 0;
  int status = GSL_CONTINUE;
  double size = 0.0;

  // Set initial values
  {
    const Quaternions::Quaternion R_mean_log = R_mean.logRotor();
    x = gsl_vector_alloc(NDimensions);
    gsl_vector_set(x, 0, R_mean_log[1]);
    gsl_vector_set(x, 1, R_mean_log[2]);
    gsl_vector_set(x, 2, R_mean_log[3]);
  }

  // Set initial step sizes
  ss = gsl_vector_alloc(NDimensions);
  gsl_vector_set(ss, 0, InitialTrialAngleStep);
  gsl_vector_set(ss, 1, InitialTrialAngleStep);
  gsl_vector_set(ss, 2, InitialTrialAngleStep);

  min_func.n = NDimensions;
  min_func.f = &minfunc3d;
  min_func.params = (void*) &Aligner;

  s = gsl_multimin_fminimizer_alloc(T, NDimensions);
  gsl_multimin_fminimizer_set(s, &min_func, x, ss);

  // Run the minimization
  while(status == GSL_CONTINUE && iter < MaxIterations) {
    iter++;
    status = gsl_multimin_fminimizer_iterate(s);

    // size = gsl_multimin_fminimizer_size(s);
    // std::cerr << iter << ": " << status << " " << std::setprecision(15) << size << " ";
    // for(unsigned int k=0; k<NDimensions; ++k)
    //   std::cerr << gsl_vector_get(s->x, k) << " ";
    // std::cerr << std::endl;

    if(status==GSL_EBADFUNC) {
      INFOTOCERR
                << ":\nThe iteration encountered a singular point where the function evaluated to Inf or NaN"
                << "\nwhile minimizing at (" << gsl_vector_get(s->x, 0) << ", " << gsl_vector_get(s->x, 1)
                << ", " << gsl_vector_get(s->x, 2) << ")." << std::endl;
    } else if(status==GSL_FAILURE) {
      INFOTOCERR
                << ":\nThe algorithm could not improve the current best approximation or bounding interval." << std::endl;
    } else if(status==GSL_ENOPROG) {
      INFOTOCERR
                << ":\nThe minimizer is unable to improve on its current estimate, either due to"
                << "\nnumerical difficulty or because a genuine local minimum has been reached." << std::endl;
    } else if(status) {
      INFOTOCERR
                << ":\nUnkown minimization status=" << status << std::endl;
      break;
    }

    size = gsl_multimin_fminimizer_size(s);
    status = gsl_multimin_test_size(size, MinSimplexSize);
    // if(status!=GSL_CONTINUE) {
    //   INFOTOCERR
    //             << ":\nsize=" << size << "\tMinSimplexSize=" << MinSimplexSize << "\tstatus=" << status << std::endl;
    // }
  }

  if(iter==MaxIterations) {
      INFOTOCERR
                << "\nWarning: Minimization ended because it went through " << MaxIterations << " iterations." << std::endl;
  }

  // Get time shift and rotation
  R_mean = Quaternions::exp(Quaternions::Quaternion(0.0, gsl_vector_get(s->x, 0), gsl_vector_get(s->x, 1), gsl_vector_get(s->x, 2)));

  // Free allocated memory
  gsl_vector_free(x);
  gsl_vector_free(ss);
  gsl_multimin_fminimizer_free(s);

  return R_mean;
}
#endif // USE_GSL


#ifndef DOXYGEN
std::vector<Quaternion> Quaternions::operator+(const double a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator-(const double a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a-Q[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator*(const double a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a*Q[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator/(const double a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a/Q[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator+(const std::vector<double>& a, const Quaternion& Q) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q+a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator-(const std::vector<double>& a, const Quaternion& Q) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]-Q;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator*(const std::vector<double>& a, const Quaternion& Q) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]*Q;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator/(const std::vector<double>& a, const Quaternion& Q) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]/Q;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator+(const std::vector<double>& a, const std::vector<Quaternion>& Q) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator-(const std::vector<double>& a, const std::vector<Quaternion>& Q) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]-Q[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator*(const std::vector<double>& a, const std::vector<Quaternion>& Q) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]*Q[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator/(const std::vector<double>& a, const std::vector<Quaternion>& Q) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]/Q[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator+(const Quaternion& a, const std::vector<Quaternion>& Q) {
  std::vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator-(const Quaternion& a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a-Q[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator*(const Quaternion& a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a*Q[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator/(const Quaternion& a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a/Q[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator+(const std::vector<Quaternion>& Q, const Quaternion& a) {
  std::vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator-(const std::vector<Quaternion>& Q, const Quaternion& a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]-a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator*(const std::vector<Quaternion>& Q, const Quaternion& a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]*a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator/(const std::vector<Quaternion>& Q, const Quaternion& a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]/a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator+(const std::vector<Quaternion>& Q, const double a) {
  std::vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator-(const std::vector<Quaternion>& Q, const double a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]-a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator*(const std::vector<Quaternion>& Q, const double a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]*a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator/(const std::vector<Quaternion>& Q, const double a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]/a;
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator+(const Quaternion& Q, const std::vector<double>& a) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q+a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator-(const Quaternion& Q, const std::vector<double>& a) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q-a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator*(const Quaternion& Q, const std::vector<double>& a) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q*a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator/(const Quaternion& Q, const std::vector<double>& a) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q/a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator+(const std::vector<Quaternion>& Q, const std::vector<double>& a) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator-(const std::vector<Quaternion>& Q, const std::vector<double>& a) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]-a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator*(const std::vector<Quaternion>& Q, const std::vector<double>& a) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]*a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator/(const std::vector<Quaternion>& Q, const std::vector<double>& a) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]/a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator+(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& a) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator-(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& a) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]-a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator*(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& a) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]*a[i];
  }
  return R;
}
std::vector<Quaternion> Quaternions::operator/(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& a) {
  if(a.size() != Q.size()) {
    INFOTOCERR << " a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]/a[i];
  }
  return R;
}


/////////////////////
// Array functions //
/////////////////////

std::vector<Quaternion> Quaternions::pow(const std::vector<Quaternion>& Q, const double t) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].pow(t);
  }
  return R;
}
std::vector<Quaternion> Quaternions::pow(const std::vector<Quaternion>& Q, const Quaternion& P) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].pow(P);
  }
  return R;
}
std::vector<Quaternion> Quaternions::pow(const Quaternion& Q, const std::vector<double>& t) {
  vector<Quaternion> R(t.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q.pow(t[i]);
  }
  return R;
}
std::vector<Quaternion> Quaternions::pow(const Quaternion& Q, const std::vector<Quaternion>& P) {
  vector<Quaternion> R(P.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q.pow(P[i]);
  }
  return R;
}
std::vector<Quaternion> Quaternions::pow(const std::vector<Quaternion>& Q, const std::vector<double>& t) {
  if(t.size() != Q.size()) {
    INFOTOCERR << " t.size()=" << t.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].pow(t[i]);
  }
  return R;
}
std::vector<Quaternion> Quaternions::pow(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& P) {
  if(P.size() != Q.size()) {
    INFOTOCERR << " P.size()=" << P.size() << " != Q.size()=" << Q.size() << endl;
    throw(VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].pow(P[i]);
  }
  return R;
}
std::vector<double> Quaternions::abs(const std::vector<Quaternion>& Q) {
  vector<double> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].abs();
  }
  return R;
}
std::vector<Quaternion> Quaternions::log(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].log();
  }
  return R;
}
std::vector<Quaternion> Quaternions::logRotor(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].logRotor();
  }
  return R;
}
std::vector<Quaternion> Quaternions::exp(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].exp();
  }
  return R;
}
std::vector<Quaternion> Quaternions::sqrt(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].sqrt();
  }
  return R;
}
std::vector<Quaternion> Quaternions::sqrtOfRotor(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].sqrtOfRotor();
  }
  return R;
}
std::vector<double> Quaternions::angle(const std::vector<Quaternion>& Q) {
  vector<double> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].angle();
  }
  return R;
}
std::vector<Quaternion> Quaternions::inverse(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].inverse();
  }
  return R;
}
std::vector<Quaternion> Quaternions::conjugate(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].conjugate();
  }
  return R;
}
std::vector<Quaternion> Quaternions::normalized(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].normalized();
  }
  return R;
}
std::vector<double> Quaternions::normsquared(const std::vector<Quaternion>& Q) {
  vector<double> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].normsquared();
  }
  return R;
}

std::vector<Quaternion> Quaternions::QuaternionArray(const std::vector<double>& vartheta, const std::vector<double>& varphi) {
  vector<Quaternion> Qs(vartheta.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(vartheta[i], varphi[i]);
  }
  return Qs;
}

std::vector<Quaternion> Quaternions::QuaternionArray(const std::vector<double>& alpha, const std::vector<double>& beta, const std::vector<double>& gamma) {
  vector<Quaternion> Qs(alpha.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(alpha[i], beta[i], gamma[i]);
  }
  return Qs;
}

std::vector<Quaternion> Quaternions::QuaternionArray(const std::vector<double>& w0, const std::vector<double>& x0, const std::vector<double>& y0, const std::vector<double>& z0) {
  vector<Quaternion> Qs(w0.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(w0[i], x0[i], y0[i], z0[i]);
  }
  return Qs;
}

std::vector<Quaternion> Quaternions::QuaternionArray(const std::vector<std::vector<double> >& q) {
  vector<Quaternion> Qs(q.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(q[i]);
  }
  return Qs;
}

std::vector<Quaternion> Quaternions::QuaternionArray(const std::vector<double>& angle, const std::vector<std::vector<double> >& axis) {
  vector<Quaternion> Qs(angle.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(angle[i], axis[i]);
  }
  return Qs;
}

std::vector<double> Quaternions::Component(const std::vector<Quaternions::Quaternion>& Q, const unsigned int i) {
  std::vector<double> v(Q.size());
  for(unsigned int j=0; j<Q.size(); ++j) {
    v[j] = Q[j][i];
  }
  return v;
}

std::vector<double> Quaternions::Component0(const std::vector<Quaternions::Quaternion>& Q) {
  return Component(Q, 0);
}

std::vector<double> Quaternions::Component1(const std::vector<Quaternions::Quaternion>& Q) {
  return Component(Q, 1);
}

std::vector<double> Quaternions::Component2(const std::vector<Quaternions::Quaternion>& Q) {
  return Component(Q, 2);
}

std::vector<double> Quaternions::Component3(const std::vector<Quaternions::Quaternion>& Q) {
  return Component(Q, 3);
}

std::vector<std::vector<double> > Quaternions::vec(const std::vector<Quaternions::Quaternion>& Q) {
  const unsigned int size = Q.size();
  std::vector<std::vector<double> > v(size);
  for(unsigned int i=0; i<size; ++i) {
    v[i] = Q[i].vec();
  }
  return v;
}

#endif // DOXYGEN


namespace {
  /// Returns the rapidity of a Lorentz boost with velocity three-vector v
  double Rapidity(const std::vector<double>& v) {
    /// The vector v is expected to be the velocity three-vector of the
    /// new frame relative to the current frame, in units where c=1.
    const double magv = std::sqrt(v[0]*v[0] + v[1]*v[1] + v[2]*v[2]);
    return acosh(1.0/std::sqrt(1.0-magv*magv));
  }
}

/// Return a rotor taking the given vector into its boosted version
Quaternions::Quaternion Quaternions::BoostRotor(std::vector<double> ThreeVelocity,
                        std::vector<double> ThreeVectorToBeBoosted) {
  ///
  /// \param ThreeVelocity Three-vector velocity of the new frame WRT this frame
  /// \param ThreeVectorToBeBoosted Three-vector direction to be boosted by the rotor
  ///
  /// This function returns a rotor \f$R_b\f$ that takes the input
  /// vector \f$\hat{w}\f$ (which will be normalized) -- considered as
  /// a direction on the future null sphere -- into its boosted
  /// version.  Note that this rotor is a function of both the vector
  /// being boosted and the boost itself.
  ///

  const double alpha = ::Rapidity(ThreeVelocity);

  // If ThreeVelocity is too small to make much difference, just return the identity
  const double absThreeVelocity = std::sqrt(ThreeVelocity[0]*ThreeVelocity[0]
                        +ThreeVelocity[1]*ThreeVelocity[1]
                        +ThreeVelocity[2]*ThreeVelocity[2]);
  if(absThreeVelocity<1.0e-14 || std::abs(1-std::exp(alpha))<1.0e-14) {
    return Quaternion(1.0, 0.0, 0.0, 0.0);
  }

  // Otherwise, just normalize
  ThreeVelocity[0] = ThreeVelocity[0]/absThreeVelocity;
  ThreeVelocity[1] = ThreeVelocity[1]/absThreeVelocity;
  ThreeVelocity[2] = ThreeVelocity[2]/absThreeVelocity;

  // Normalize ThreeVectorToBeBoosted if possible
  const double absThreeVectorToBeBoosted = std::sqrt(ThreeVectorToBeBoosted[0]*ThreeVectorToBeBoosted[0]
                             +ThreeVectorToBeBoosted[1]*ThreeVectorToBeBoosted[1]
                             +ThreeVectorToBeBoosted[2]*ThreeVectorToBeBoosted[2]);
  if(absThreeVectorToBeBoosted==0.) {
    INFOTOCERR << " |ThreeVectorToBeBoosted|=" << absThreeVectorToBeBoosted << " is too small." << endl;
    throw(ValueError);
  }
  ThreeVectorToBeBoosted[0] = ThreeVectorToBeBoosted[0]/absThreeVectorToBeBoosted;
  ThreeVectorToBeBoosted[1] = ThreeVectorToBeBoosted[1]/absThreeVectorToBeBoosted;
  ThreeVectorToBeBoosted[2] = ThreeVectorToBeBoosted[2]/absThreeVectorToBeBoosted;

  // Evaluate the angle between ThreeVectorToBeBoosted and ThreeVelocity
  const double Theta = std::acos(ThreeVectorToBeBoosted[0]*ThreeVelocity[0]
                 +ThreeVectorToBeBoosted[1]*ThreeVelocity[1]
                 +ThreeVectorToBeBoosted[2]*ThreeVelocity[2]);

  // Calculate the new angle between ThreeVectorToBeBoostedPrime and ThreeVelocity
  const double ThetaPrime = 2 * std::atan( std::exp(alpha) * std::tan(0.5*Theta) );

  // Evaluate the cross product; if it is too small, just return the identity
  Quaternion ThreeVelocityThreeVectorToBeBoosted = Quaternion(ThreeVelocity).cross(Quaternion(ThreeVectorToBeBoosted));
  const double absThreeVelocityThreeVectorToBeBoosted = ThreeVelocityThreeVectorToBeBoosted.abs();
  if(absThreeVelocityThreeVectorToBeBoosted<1.0e-14) {
    return Quaternion(1.0, 0.0, 0.0, 0.0);
  }

  return Quaternions::exp( 0.5*(ThetaPrime-Theta) * ThreeVelocityThreeVectorToBeBoosted.normalized() );
}




///////////////////////////////////////////////
// Derivative and integral utility functions //
///////////////////////////////////////////////

/// Five-point finite-differencing of vector of Quaternions.
std::vector<Quaternion> Quaternions::QuaternionDerivative(const std::vector<Quaternion>& f, const std::vector<double>& t) {
  ///
  /// \param f Vector of Quaternions.
  /// \param t Vector of corresponding time steps.
  ///
  /// The formula for this finite difference comes from Eq. (A 5b) of
  /// "Derivative formulas and errors for non-uniformly spaced points"
  /// by M. K. Bowen and Ronald Smith.  As explained in their Eqs. (B
  /// 9b) and (B 10b), this is a fourth-order formula.
  ///
  /// If there are fewer than five points, the function reverts to
  /// simpler formulas.  If there are fewer than two points, or there
  /// are different numbers of points in the two input vectors, an
  /// exception is thrown.

  if(f.size() != t.size()) {
    INFOTOCERR << " f.size()=" << f.size() << " != t.size()=" << t.size() << endl;
    throw(VectorSizeMismatch);
  }
  if(f.size()<2) { INFOTOCERR << " size=" << f.size() << endl; throw(NotEnoughPointsForDerivative); }

  vector<Quaternion> D(f.size());
  const unsigned int i_f = f.size()-1;

  if(f.size()==2) {
    D[0] = (f[1]-f[0])/(t[1]-t[0]);
    D[1] = D[0];
    return D;
  }

  if(f.size()==3 || f.size()==4) {
    double hprev = t[1]-t[0];
    { // Compute first point
      const double hnext = t[2]-t[1];
      D[0] = -((2*hprev+hnext)/(hprev*(hprev+hnext)))*f[0] + ((hnext+hprev)/(hnext*hprev))*f[1] - (hprev/(hnext*(hnext+hprev)))*f[2];
    }
    for(unsigned int i=1; i<i_f; ++i) { // Compute intermediate points
      const double hnext = t[i+1]-t[i];
      /// Sundqvist and Veronis, Tellus XXII (1970), 1
      D[i] = (f[i+1] - f[i-1]*SQR(hnext/hprev) - f[i]*(1-SQR(hnext/hprev))) / (hnext*(1+hnext/hprev));
      hprev = hnext;
    }
    { // Compute final point
      const double hnext = t[i_f]  -t[i_f-1];
      const double hprev = t[i_f-1]-t[i_f-2];
      D[i_f] = (hnext/(hprev*(hprev+hnext)))*f[i_f-2] - ((hnext+hprev)/(hnext*hprev))*f[i_f-1] + ((hprev+2*hnext)/(hnext*(hnext+hprev)))*f[i_f];
    }
    return D;
  }

  for(unsigned int i=0; i<2; ++i) {
    const double x = t[i];
    const Quaternion& f1 = f[0];
    const Quaternion& f2 = f[1];
    const Quaternion& f3 = f[2];
    const Quaternion& f4 = f[3];
    const Quaternion& f5 = f[4];
    const double& x1 = t[0];
    const double& x2 = t[1];
    const double& x3 = t[2];
    const double& x4 = t[3];
    const double& x5 = t[4];
    const double h1 = x1 - x;
    const double h2 = x2 - x;
    const double h3 = x3 - x;
    const double h4 = x4 - x;
    const double h5 = x5 - x;
    const double h12 = x1 - x2;
    const double h13 = x1 - x3;
    const double h14 = x1 - x4;
    const double h15 = x1 - x5;
    const double h23 = x2 - x3;
    const double h24 = x2 - x4;
    const double h25 = x2 - x5;
    const double h34 = x3 - x4;
    const double h35 = x3 - x5;
    const double h45 = x4 - x5;
    D[i] =
      (-(h2*h3*h4 +h2*h3*h5 +h2*h4*h5 +h3*h4*h5)*f1/((h12)*(h13)*(h14)*(h15))
       +(h1*h3*h4 + h1*h3*h5 + h1*h4*h5 + h3*h4*h5)*f2/((h12)*(h23)*(h24)*(h25))
       -(h1*h2*h4 + h1*h2*h5 + h1*h4*h5 + h2*h4*h5)*f3/((h13)*(h23)*(h34)*(h35))
       +(h1*h2*h3 + h1*h2*h5 + h1*h3*h5 + h2*h3*h5)*f4/((h14)*(h24)*(h34)*(h45))
       -(h1*h2*h3 + h1*h2*h4 + h1*h3*h4 + h2*h3*h4)*f5/((h15)*(h25)*(h35)*(h45)));
  }
  for(unsigned int i=2; i<i_f-1; ++i) {
    const Quaternion& f1 = f[i-2];
    const Quaternion& f2 = f[i-1];
    const Quaternion& f3 = f[i];
    const Quaternion& f4 = f[i+1];
    const Quaternion& f5 = f[i+2];
    const double& x1 = t[i-2];
    const double& x2 = t[i-1];
    const double& x3 = t[i];
    const double& x4 = t[i+1];
    const double& x5 = t[i+2];
    const double h1 = x1 - x3;
    const double h2 = x2 - x3;
    const double h4 = x4 - x3;
    const double h5 = x5 - x3;
    const double h12 = x1 - x2;
    const double h13 = x1 - x3;
    const double h14 = x1 - x4;
    const double h15 = x1 - x5;
    const double h23 = x2 - x3;
    const double h24 = x2 - x4;
    const double h25 = x2 - x5;
    const double h34 = x3 - x4;
    const double h35 = x3 - x5;
    const double h45 = x4 - x5;
    D[i] =
      (-(h2*h4*h5)*f1/(h12*h13*h14*h15)
       +(h1*h4*h5)*f2/(h12*h23*h24*h25)
       -(h1*h2*h4 + h1*h2*h5 + h1*h4*h5 + h2*h4*h5)*f3/((h13)*(h23)*(h34)*(h35))
       +(h1*h2*h5)*f4/(h14*h24*h34*h45)
       -(h1*h2*h4)*f5/(h15*h25*h35*h45));
  }
  for(unsigned int i=i_f-1; i<i_f+1; ++i) {
    const double x = t[i];
    const Quaternion& f1 = f[i_f-4];
    const Quaternion& f2 = f[i_f-3];
    const Quaternion& f3 = f[i_f-2];
    const Quaternion& f4 = f[i_f-1];
    const Quaternion& f5 = f[i_f];
    const double& x1 = t[i_f-4];
    const double& x2 = t[i_f-3];
    const double& x3 = t[i_f-2];
    const double& x4 = t[i_f-1];
    const double& x5 = t[i_f];
    const double h1 = x1 - x;
    const double h2 = x2 - x;
    const double h3 = x3 - x;
    const double h4 = x4 - x;
    const double h5 = x5 - x;
    const double h12 = x1 - x2;
    const double h13 = x1 - x3;
    const double h14 = x1 - x4;
    const double h15 = x1 - x5;
    const double h23 = x2 - x3;
    const double h24 = x2 - x4;
    const double h25 = x2 - x5;
    const double h34 = x3 - x4;
    const double h35 = x3 - x5;
    const double h45 = x4 - x5;
    D[i] =
      (-(h2*h3*h4 +h2*h3*h5 +h2*h4*h5 +h3*h4*h5)*f1/((h12)*(h13)*(h14)*(h15))
       +(h1*h3*h4 + h1*h3*h5 + h1*h4*h5 + h3*h4*h5)*f2/((h12)*(h23)*(h24)*(h25))
       -(h1*h2*h4 + h1*h2*h5 + h1*h4*h5 + h2*h4*h5)*f3/((h13)*(h23)*(h34)*(h35))
       +(h1*h2*h3 + h1*h2*h5 + h1*h3*h5 + h2*h3*h5)*f4/((h14)*(h24)*(h34)*(h45))
       -(h1*h2*h3 + h1*h2*h4 + h1*h3*h4 + h2*h3*h4)*f5/((h15)*(h25)*(h35)*(h45)));
  }
  return D;

}


==> anc/GWFrames/Code/Quaternions/Quaternions.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef QUATERNIONS_HPP
#define QUATERNIONS_HPP

#include <vector>
#include <cmath>
#include <complex>
#include <iostream>

#define Quaternion_Epsilon 1.0e-14

namespace Quaternions {

  /// Object representing an individual quaternion
  class Quaternion {
  private:
    double w, x, y, z;
  public: // Constructors
    Quaternion();
    Quaternion(const Quaternion& Q);
    explicit Quaternion(const double vartheta, const double varphi); // explicit for python safety
    explicit Quaternion(const double alpha, const double beta, const double gamma); // explicit for python safety
    Quaternion(const double w0, const double x0, const double y0, const double z0);
    Quaternion(const std::vector<double>& q);
    explicit Quaternion(const double angle, const std::vector<double>& axis); // explicit for python safety
  public: // Access and manipulation
    Quaternion& operator=(const Quaternion& Q) { w=Q.w; x=Q.x; y=Q.y; z=Q.z; return *this; }
    Quaternion& operator+=(const Quaternion& Q) { w+=Q.w; x+=Q.x; y+=Q.y; z+=Q.z; return *this; }
    double operator[](const unsigned int i) const;
    double& operator[](const unsigned int i);
    inline bool operator!=(const Quaternion& Q) const { if(w!=Q.w) return false; if(x!=Q.x) return false; if(y!=Q.y) return false; if(z!=Q.z) return false; return true; }
    inline bool operator==(const Quaternion& Q) const { return !((*this) != Q); }
    inline Quaternion operator-() const { return Quaternion(-w, -x, -y, -z); }
    inline Quaternion operator+(const double t) const { return Quaternion(w+t, x, y, z); }
    inline Quaternion operator-(const double t) const { return Quaternion(w-t, x, y, z); }
    inline Quaternion operator*(const double t) const { return Quaternion(w*t, x*t, y*t, z*t); }
    inline Quaternion operator/(const double t) const { return Quaternion(w/t, x/t, y/t, z/t); }
    inline Quaternion operator+(const Quaternion& Q) const { return Quaternion(w+Q.w,x+Q.x,y+Q.y,z+Q.z); }
    inline Quaternion operator-(const Quaternion& Q) const { return Quaternion(w-Q.w,x-Q.x,y-Q.y,z-Q.z); }
    Quaternion operator*(const Quaternion& Q) const;
    inline Quaternion operator/(const Quaternion& Q) const { return (*this)*(Q.inverse()); }
    inline Quaternion pow(const double t) const { return (this->log() * t).exp(); }
    inline Quaternion pow(const Quaternion& Q) const { return (this->log() * Q).exp(); }
    inline Quaternion cross(const Quaternion& Q) const { return Quaternion(0, -z*Q.y+y*Q.z, z*Q.x-x*Q.z, -y*Q.x+x*Q.y); }
    inline Quaternion commutator(const Quaternion& Q) const { return Quaternion(0, -2*z*Q.y+2*y*Q.z, 2*z*Q.x-2*x*Q.z, -2*y*Q.x+2*x*Q.y); }
    inline double     dot(const Quaternion& Q) const { return x*Q.x+y*Q.y+z*Q.z; }
    inline double     abs() const { return std::sqrt(normsquared()); }
    Quaternion log() const;
    Quaternion logRotor() const;
    Quaternion exp() const;
    inline Quaternion sqrt() const { const double Abs = abs(); return (*this/Abs+1)*std::sqrt(Abs/(2+2*w/Abs)); }
    inline double     angle() const { return 2*logRotor().abs(); }
    inline Quaternion inverse() const { return conjugate()/normsquared(); }
    inline Quaternion conjugate() const { return Quaternion(w, -x, -y, -z); }
    inline Quaternion normalized() const { return (*this)/abs(); }
    inline double     normsquared() const { return (w*w+x*x+y*y+z*z); }
    inline Quaternion sqrtOfRotor() const { if(std::abs(1.0+w)<Quaternion_Epsilon) return Quaternion(0.0, 1.0, 0.0, 0.0); return (*this+1)/std::sqrt(2+2*w); }
    inline std::vector<double> vec() const { std::vector<double> v(3); v[0]=x; v[1]=y; v[2]=z; return v; }
    inline Quaternion XParityConjugateSpinor() const { return Quaternion(w, x, -y, -z); }
    inline Quaternion YParityConjugateSpinor() const { return Quaternion(w, -x, y, -z); }
    inline Quaternion ZParityConjugateSpinor() const { return Quaternion(w, -x, -y, z); }
    inline Quaternion  ParityConjugateSpinor() const { return Quaternion(w, x, y, z); }
    inline double IntrinsicDistance(const Quaternion& that) const { return 2*((*this)*that.inverse()).logRotor().abs(); }
    inline double ChordalDistance(const Quaternion& that) const { return ((*this) - that).abs(); }
  };
  // Helper (non-member) functions for single Quaternions follow
  inline Quaternion operator+(const double a, const Quaternion& Q) { return Q+a; }
  inline Quaternion operator-(const double a, const Quaternion& Q) { return (-Q)+a; }
  inline Quaternion operator*(const double a, const Quaternion& Q) { return Q*a; }
  inline Quaternion operator/(const double a, const Quaternion& Q) { return Q.inverse()*a; }
  inline Quaternion pow(const Quaternion& Q, const double x) { return Q.pow(x); }
  inline Quaternion pow(const Quaternion& Q, const Quaternion& P) { return Q.pow(P); }
  inline Quaternion cross(const Quaternion& Q, const Quaternion& P) { return Q.cross(P); }
  inline Quaternion commutator(const Quaternion& Q, const Quaternion& P) { return Q.commutator(P); }
  inline double     dot(const Quaternion& Q, const Quaternion& P) { return Q.dot(P); }
  inline double     abs(const Quaternion& Q) { return Q.abs(); }
  inline Quaternion log(const Quaternion& Q) { return Q.log(); }
  inline Quaternion logRotor(const Quaternion& Q) { return Q.logRotor(); }
  inline Quaternion exp(const Quaternion& Q) { return Q.exp(); }
  inline Quaternion sqrt(const Quaternion& Q) { return Q.sqrt(); }
  inline double     angle(const Quaternion& Q) { return Q.angle(); }
  inline Quaternion inverse(const Quaternion& Q) { return Q.inverse(); }
  inline Quaternion conjugate(const Quaternion& Q) { return Q.conjugate(); }
  inline Quaternion normalized(const Quaternion& Q) { return Q.normalized(); }
  inline double     normsquared(const Quaternion& Q) { return Q.normsquared(); }
  inline Quaternion sqrtOfRotor(const Quaternion& Q) { return Q.sqrtOfRotor(); }
  inline std::vector<double> vec(const Quaternion& Q) { return Q.vec(); }
  inline Quaternion XParityConjugateSpinor(const Quaternion& Q) { return Q.XParityConjugateSpinor(); }
  inline Quaternion YParityConjugateSpinor(const Quaternion& Q) { return Q.YParityConjugateSpinor(); }
  inline Quaternion ZParityConjugateSpinor(const Quaternion& Q) { return Q.ZParityConjugateSpinor(); }
  inline Quaternion  ParityConjugateSpinor(const Quaternion& Q) { return Q.ParityConjugateSpinor(); }
  inline double IntrinsicDistance(const Quaternion& R_A, const Quaternion& R_B) { return 2*(R_A*R_B.inverse()).logRotor().abs(); }
  inline double ChordalDistance(const Quaternion& R_A, const Quaternion& R_B) { return (R_A - R_B).abs(); }
  inline Quaternion Slerp(const double tau, const Quaternion& Qa, const Quaternion& Qb) { return ( pow((Qb/Qa), tau) * Qa ); }
  std::ostream& operator<<(std::ostream& out, const Quaternions::Quaternion& q);

  // Standard constants we might want (with ugly syntax for SWIG)
  const Quaternion Zero = Quaternion(0.0, 0.0, 0.0, 0.0);
  const Quaternion  One = Quaternion(1.0, 0.0, 0.0, 0.0);
  const Quaternion xHat = Quaternion(0.0, 1.0, 0.0, 0.0);
  const Quaternion yHat = Quaternion(0.0, 0.0, 1.0, 0.0);
  const Quaternion zHat = Quaternion(0.0, 0.0, 0.0, 1.0);

  // Functions for arrays of Quaternion objects
  std::vector<Quaternion> IndefiniteIntegral(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn);
  Quaternion DefiniteIntegral(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn);
  std::vector<Quaternion> DifferentiateRotorByLogarithm(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn);
  std::vector<Quaternion> MinimalRotation(const std::vector<Quaternion>& R, const std::vector<double>& T, const unsigned int NIterations=5);
  std::vector<Quaternion> PrescribedRotation(const std::vector<double>& RotationRateAboutZ,
                                             const std::vector<Quaternion>& R, const std::vector<double>& T, const unsigned int NIterations=5);
  std::vector<Quaternion> FrameFromXY(const std::vector<Quaternion>& X, const std::vector<Quaternion>& Y);
  std::vector<Quaternion> FrameFromZ(const std::vector<Quaternion>& Z, const std::vector<double>& T, const unsigned int NIterations=5);
  std::vector<Quaternion> FrameFromPrescribedRotation(const std::vector<Quaternion>& omega, const std::vector<double>& T, const unsigned int NIterations=5);
  std::vector<double> FrameFromAngularVelocity_Integrand(const std::vector<double>& r, const std::vector<double>& Omega);
  void FrameFromAngularVelocity_2D_Integrand(const double r_x, const double r_y, std::vector<double> Omega, double& rdot_x, double& rdot_y);
  std::vector<Quaternion> UnflipRotors(const std::vector<Quaternion>& R, const double discont=1.4142135623730951);
  std::vector<Quaternion> RDelta(const std::vector<Quaternion>& R1, const std::vector<Quaternion>& R2, const int IndexOfFiducialTime=-1);
  std::vector<Quaternion> Squad(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn, const std::vector<double>& tOut);
  std::vector<Quaternion> FrameAngularVelocity(const std::vector<Quaternion>& f, const std::vector<double>& t);

  // Mean rotors
  Quaternion ApproximateMeanRotor(const std::vector<Quaternion>& R);
  Quaternion ApproximateMeanRotor(const std::vector<Quaternion>& R, const std::vector<double>& t,
                                  const double t1=-1e300, const double t2=1e300);
  Quaternion ApproximateOptimalAlignmentRotor(const std::vector<Quaternion>& Ra, const std::vector<Quaternion>& Rb,
                                              const std::vector<double>& t, const double t1=-1e300, const double t2=1e300);
  #ifdef USE_GSL
  void ApproximateOptimalAlignment(const double t1, const double t2,
                                   const std::vector<Quaternion>& Ra, const std::vector<double>& ta,
                                   const std::vector<Quaternion>& Rb, const std::vector<double>& tb,
                                   double& deltat, Quaternions::Quaternion& R_delta);
  void OptimalAlignment(const double t1, const double t2,
                        const std::vector<Quaternion>& Ra, const std::vector<double>& ta,
                        const std::vector<Quaternion>& Rb, const std::vector<double>& tb,
                        double& deltat, Quaternions::Quaternion& R_delta);
  Quaternion MeanRotor(const std::vector<Quaternion>& R);
  Quaternion MeanRotor(const std::vector<Quaternion>& R, const std::vector<double>& t,
                       double t1=-1e300, double t2=1e300);
  #endif // USE_GSL

  std::vector<Quaternion> operator+(const double a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator-(const double a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator*(const double a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator/(const double a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator+(const std::vector<double>& a, const Quaternion& Q);
  std::vector<Quaternion> operator-(const std::vector<double>& a, const Quaternion& Q);
  std::vector<Quaternion> operator*(const std::vector<double>& a, const Quaternion& Q);
  std::vector<Quaternion> operator/(const std::vector<double>& a, const Quaternion& Q);
  std::vector<Quaternion> operator+(const std::vector<double>& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator-(const std::vector<double>& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator*(const std::vector<double>& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator/(const std::vector<double>& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator+(const Quaternion& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator-(const Quaternion& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator*(const Quaternion& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator/(const Quaternion& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator+(const std::vector<Quaternion>& Q, const Quaternion& a);
  std::vector<Quaternion> operator-(const std::vector<Quaternion>& Q, const Quaternion& a);
  std::vector<Quaternion> operator*(const std::vector<Quaternion>& Q, const Quaternion& a);
  std::vector<Quaternion> operator/(const std::vector<Quaternion>& Q, const Quaternion& a);
  std::vector<Quaternion> operator+(const std::vector<Quaternion>& Q, const double a);
  std::vector<Quaternion> operator-(const std::vector<Quaternion>& Q, const double a);
  std::vector<Quaternion> operator*(const std::vector<Quaternion>& Q, const double a);
  std::vector<Quaternion> operator/(const std::vector<Quaternion>& Q, const double a);
  std::vector<Quaternion> operator+(const Quaternion& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator-(const Quaternion& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator*(const Quaternion& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator/(const Quaternion& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator+(const std::vector<Quaternion>& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator-(const std::vector<Quaternion>& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator*(const std::vector<Quaternion>& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator/(const std::vector<Quaternion>& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator+(const std::vector<Quaternion>& P, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator-(const std::vector<Quaternion>& P, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator*(const std::vector<Quaternion>& P, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator/(const std::vector<Quaternion>& P, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> pow(const std::vector<Quaternion>& Q, const double x);
  std::vector<Quaternion> pow(const std::vector<Quaternion>& Q, const Quaternion& P);
  std::vector<Quaternion> pow(const Quaternion& Q, const std::vector<double>& x);
  std::vector<Quaternion> pow(const Quaternion& Q, const std::vector<Quaternion>& P);
  std::vector<Quaternion> pow(const std::vector<Quaternion>& Q, const std::vector<double>& x);
  std::vector<Quaternion> pow(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& P);
  std::vector<double>     abs(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> log(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> logRotor(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> exp(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> sqrt(const std::vector<Quaternion>& Q);
  std::vector<double>     angle(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> inverse(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> conjugate(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> normalized(const std::vector<Quaternion>& Q);
  std::vector<double>     normsquared(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> sqrtOfRotor(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> QuaternionArray(const std::vector<double>& vartheta, const std::vector<double>& varphi);
  std::vector<Quaternion> QuaternionArray(const std::vector<double>& alpha, const std::vector<double>& beta, const std::vector<double>& gamma);
  std::vector<Quaternion> QuaternionArray(const std::vector<double>& w0, const std::vector<double>& x0, const std::vector<double>& y0, const std::vector<double>& z0);
  std::vector<Quaternion> QuaternionArray(const std::vector<std::vector<double> >& q);
  std::vector<Quaternion> QuaternionArray(const std::vector<double>& angle, const std::vector<std::vector<double> >& axis);
  std::vector<double> Component(const std::vector<Quaternions::Quaternion>& Q, const unsigned int i);
  std::vector<double> Component0(const std::vector<Quaternions::Quaternion>& Q);
  std::vector<double> Component1(const std::vector<Quaternions::Quaternion>& Q);
  std::vector<double> Component2(const std::vector<Quaternions::Quaternion>& Q);
  std::vector<double> Component3(const std::vector<Quaternions::Quaternion>& Q);

  std::vector<std::vector<double> > vec(const std::vector<Quaternions::Quaternion>& Q);

  std::vector<Quaternion> QuaternionDerivative(const std::vector<Quaternion>& f, const std::vector<double>& t);

  Quaternion BoostRotor(std::vector<double> ThreeVelocity,
            std::vector<double> ThreeVectorToBeBoosted);

} // namespace Quaternions

#endif // QUATERNIONS_HPP


==> anc/GWFrames/Code/Quaternions/Quaternions.i <==
// -*- c++ -*-

// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

%module Quaternions

 // Quiet warnings about overloaded operators being ignored.
#pragma SWIG nowarn=362,389,401,509

#ifndef SWIGIMPORTED

%{
  #define SWIG_FILE_WITH_INIT
  #include <vector>
%}

// Slurp up the documentation
%include "docs/Quaternions_Doc.i"

///////////////////////////////////
//// Handle exceptions cleanly ////
///////////////////////////////////

// The following will appear in the header of the `_wrap.cpp` file.
%{
  const char* const QuaternionsErrors[] = {
    "This function is not yet implemented.",
    "Unknown exception",// "Failed system call.",
    "Unknown exception",// "Bad file name.",
    "Failed GSL call.",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",// "Bad value.",
    "Unknown exception",// "Bad switches; we should not have gotten here.",
    "Index out of bounds.",
    "Unknown exception",
    "Unknown exception",
    "Vector size mismatch.",
    "Unknown exception",// "Matrix size mismatch.",
    "Unknown exception",// "Matrix size is assumed to be 3x3 in this function.",
    "Not enough points to take a derivative.",
    "Unknown exception",// "Empty intersection requested.",
    "Infinitely many solutions in quaternion algebra.",
    "Vector size should be 3 or 4 in Quaternion constructor.",
    "Cannot extrapolate Quaternion arrays."
  };
  const int QuaternionsNumberOfErrors = 24;
  PyObject* const QuaternionsExceptions[] = {
    PyExc_NotImplementedError, // Not implemented
    PyExc_RuntimeError, // PyExc_SystemError, // Failed system call
    PyExc_RuntimeError, // PyExc_IOError, // Bad file name
    PyExc_RuntimeError, // GSL failed
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // PyExc_ValueError, // Bad value
    PyExc_RuntimeError, // PyExc_ValueError, // Bad switches
    PyExc_IndexError, // Index out of bounds
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_AssertionError, // Mismatched vector size
    PyExc_RuntimeError, // PyExc_AssertionError, // Mismatched matrix size
    PyExc_RuntimeError, // PyExc_AssertionError, // 3x3 matrix assumed
    PyExc_AssertionError, // Not enough points for derivative
    PyExc_RuntimeError, // PyExc_AssertionError, // Empty intersection
    PyExc_ArithmeticError, // Infinitely many solutions
    PyExc_AssertionError, // Bad vector size to constructor
    PyExc_ValueError, // Cannot extrapolate quaternions
  };
%}

// This will go inside every python wrapper for any function I've
// included; the code of the function itself will replace `$action`.
// It's a good idea to try to keep this part brief, just to cut down
// the size of the wrapper file.
%exception {
  try {
    $action;
  } catch(int i) {
    std::stringstream s;
    if(i>-1 && i<QuaternionsNumberOfErrors) { s << "$fulldecl: " << QuaternionsErrors[i]; }
    else  { s << "$fulldecl: Unknown exception number {" << i << "}"; }
    PyErr_SetString(QuaternionsExceptions[i], s.str().c_str());
    return 0;
  } catch(...) {
    PyErr_SetString(PyExc_RuntimeError, "$fulldecl: Unknown exception; default handler");
    return 0;
  }
}

#endif // SWIGIMPORTED

/////////////////////////////////////////////////
//// These will be needed by the c++ wrapper ////
/////////////////////////////////////////////////
%{
  #include <iostream>
  #include <iomanip>
  #include <complex>
  #include "QuaternionUtilities.hpp"
  #include "Quaternions.hpp"
  #include "IntegrateAngularVelocity.hpp"
%}

%include "Quaternions_typemaps.i"

/////////////////////////////////////
//// Import the quaternion class ////
/////////////////////////////////////
%apply double& OUTPUT { double& deltat };
%apply Quaternions::Quaternion& Quaternion_argout { Quaternions::Quaternion& R_delta };
#ifndef SWIGPYTHON_BUILTIN
%ignore Quaternions::Quaternion::operator=;
#endif
%include "QuaternionUtilities.hpp"
%include "Quaternions.hpp"
%include "IntegrateAngularVelocity.hpp"
#if defined(SWIGPYTHON_BUILTIN)
%feature("python:slot", "mp_length", functype="lenfunc") Quaternions::Quaternion::__len__;
%feature("python:slot", "mp_subscript", functype="binaryfunc") Quaternions::Quaternion::__getitem__;
%feature("python:slot", "mp_ass_subscript", functype="objobjargproc") Quaternions::Quaternion::__setitem__;
%feature("python:slot", "tp_str",  functype="reprfunc") Quaternions::Quaternion::__str__;
%feature("python:slot", "tp_repr", functype="reprfunc") Quaternions::Quaternion::__repr__;
%feature("python:slot", "nb_divide") Quaternions::Quaternion::__div__;
%feature("python:slot", "nb_floor_divide") Quaternions::Quaternion::__div__;
%feature("python:slot", "nb_true_divide") Quaternions::Quaternion::__div__;
#endif // SWIGPYTHON_BUILTIN
%extend Quaternions::Quaternion {
  unsigned int __len__() const {
    return 4;
  }
  inline double __getitem__(const unsigned int i) const {
    return (*$self)[i];
  }
  inline void __setitem__(const unsigned int i, const double a) {
    (*$self)[i] = a;
  }
  std::string __str__() {
    std::stringstream S;
    S << std::setprecision(15) << "["
      << $self->operator[](0) << ", "
      << $self->operator[](1) << ", "
      << $self->operator[](2) << ", "
      << $self->operator[](3) << "]";
    return S.str();
  }
  std::string __repr__() {
    std::stringstream S;
    S << std::setprecision(15) << "Quaternion("
      << $self->operator[](0) << ", "
      << $self->operator[](1) << ", "
      << $self->operator[](2) << ", "
      << $self->operator[](3) << ")";
    return S.str();
  }
  #ifndef SWIGPYTHON_BUILTIN
  // This allows nicer manipulations
  %pythoncode{
    def __pow__(self, P) :
        return self.pow(P)
    __radd__ = __add__
    def __rsub__(self, t) :
        return -self+t
    __rmul__ = __mul__
    def __rdiv__(self, t) :
        return self.inverse()*t
  };
  #else
  inline Quaternion __radd__(const double a) { return (*self)+a; }
  inline Quaternion __rsub__(const double a) { return (-(*self))+a; }
  inline Quaternion __rmul__(const double a) { return (*self)*a; }
  inline Quaternion __rdiv__(const double a) { return (self->inverse())*a; }
  #endif
 };

/// Add utility functions that are specific to python.  Note that
/// these are defined in the Quaternions namespace.
%insert("python") %{


%}


==> anc/GWFrames/Code/Quaternions/Quaternions_typemaps.i <==
// -*- c++ -*-

//////////////////////////////////////////////////////////////////////
//// The following translates between c++ and python types nicely ////
//////////////////////////////////////////////////////////////////////

#ifndef SWIGIMPORTED
%include <typemaps.i>
%include <stl.i>

// Use numpy below
%include <numpy.i>
%init %{
  import_array();
%}
%pythoncode %{
  import numpy;
%}
#endif



// A missing precedence definition (a la `swig.swg`)
%define SWIG_TYPECHECK_QUATERNION         101     %enddef
%define SWIG_TYPECHECK_QUATERNION_ARRAY   1092    %enddef



// typecheck supports overloading
%typecheck(SWIG_TYPECHECK_QUATERNION) Quaternions::Quaternion {
  void* argp1 = 0;
  // If this is a SWIG-wrapped Quaternion, accept it
  $1 = SWIG_IsOK(SWIG_ConvertPtr($input, &argp1, SWIGTYPE_p_Quaternions__Quaternion, 0 | 0 ));
  if(!$1) {
    // Accept it if this is a sequence of numbers with length 4
    if(PySequence_Check($input) && PySequence_Size($input)==4) {
      PyObject* item = PySequence_GetItem($input, 0);
      $1 = (PyFloat_Check(item) || PyInt_Check(item));
    }
  }
}
// Allow input as either a Quaternion or a sequence of length 4
%typemap(in) Quaternions::Quaternion
(Quaternions::Quaternion tmp, PyObject* item, Py_ssize_t i) {
  if(PySequence_Check($input)) {
    for(i=0; i<4; ++i) {
      item = PySequence_GetItem($input, i);
      if(!SWIG_IsOK(SWIG_AsVal(double)(item, &tmp[i]))) {
        Py_DECREF(item);
        SWIG_exception(SWIG_TypeError, "expected items of sequence to be of type "\
                     "\"double\" in argument $argnum");
      }
      Py_DECREF(item);
    }
    $1 = &tmp;
  } else {
    void* ptmp;
    int res = SWIG_ConvertPtr($input, &ptmp, SWIGTYPE_p_Quaternions__Quaternion, 0 | 0);
    if (!SWIG_IsOK(res)) {
      SWIG_exception_fail(SWIG_ArgError(res), "expected argument $argnum to be of type \"Quaternion\".");
    }
    Quaternions::Quaternion* ptmp2 = reinterpret_cast< Quaternions::Quaternion * >(ptmp);
    tmp[0] = (*ptmp2)[0];
    tmp[1] = (*ptmp2)[1];
    tmp[2] = (*ptmp2)[2];
    tmp[3] = (*ptmp2)[3];
    $1 = &tmp;
  }
}

// typecheck supports overloading
%typecheck(SWIG_TYPECHECK_QUATERNION) const Quaternions::Quaternion& {
  void* argp1 = 0;
  // If this is a SWIG-wrapped Quaternion, accept it
  $1 = SWIG_IsOK(SWIG_ConvertPtr($input, &argp1, SWIGTYPE_p_Quaternions__Quaternion, 0 | 0 ));
  if(!$1) {
    // Accept it if this is a sequence of numbers with length 4
    if(PySequence_Check($input) && PySequence_Size($input)==4) {
      PyObject* item = PySequence_GetItem($input, 0);
      $1 = (PyFloat_Check(item) || PyInt_Check(item));
    }
  }
}
// Allow input as either a Quaternion or a sequence of length 4
%typemap(in) const Quaternions::Quaternion&
(Quaternions::Quaternion tmp, PyObject* item, Py_ssize_t i) {
  if(PySequence_Check($input)) {
    for(i=0; i<4; ++i) {
      item = PySequence_GetItem($input, i);
      if(!SWIG_IsOK(SWIG_AsVal(double)(item, &tmp[i]))) {
        Py_DECREF(item);
        SWIG_exception(SWIG_TypeError, "expected items of sequence to be of type "\
                     "\"double\" in argument $argnum");
      }
      Py_DECREF(item);
    }
    $1 = &tmp;
  } else {
    void* ptmp;
    int res = SWIG_ConvertPtr($input, &ptmp, SWIGTYPE_p_Quaternions__Quaternion, 0 | 0);
    if (!SWIG_IsOK(res)) {
      SWIG_exception_fail(SWIG_ArgError(res), "expected argument $argnum to be of type \"Quaternion\".");
    }
    Quaternions::Quaternion* ptmp2 = reinterpret_cast< Quaternions::Quaternion * >(ptmp);
    tmp[0] = (*ptmp2)[0];
    tmp[1] = (*ptmp2)[1];
    tmp[2] = (*ptmp2)[2];
    tmp[3] = (*ptmp2)[3];
    $1 = &tmp;
  }
}

%typemap (in,numinputs=0) Quaternions::Quaternion& Quaternion_argout (Quaternions::Quaternion quat_temp) {
  $1 = &quat_temp;
}
%typemap(argout) Quaternions::Quaternion& Quaternion_argout {
  PyObject* qobj = SWIG_NewPointerObj((new Quaternions::Quaternion(*$1)),
                                      SWIGTYPE_p_Quaternions__Quaternion, SWIG_POINTER_OWN);
  if(!qobj) {SWIG_fail;}
  Py_INCREF(qobj);
  %append_output(qobj);
}


// typecheck supports overloading
%typecheck(SWIG_TYPECHECK_QUATERNION_ARRAY) const std::vector<Quaternions::Quaternion>& {
  $1 = false;
  if(PySequence_Check($input)) { // If this is a python sequence...
    if(PySequence_Size($input)==0) { // and has zero length, accept
      $1 = true;
    } else { // otherwise...
      PyObject* item0 = PySequence_GetItem($input, 0);
      if(PySequence_Check(item0) && PySequence_Size(item0)==4) { // Accept if it's a sequence of sequences with length 4
        PyObject* item00 = PySequence_GetItem(item0, 0);
        $1 = (PyFloat_Check(item00) || PyInt_Check(item00));
      } else { // Accept if it's a sequence of SWIG-wrapped Quaternions
        void* p = 0;
        $1 = SWIG_IsOK(SWIG_ConvertPtr(item0, &p, SWIGTYPE_p_Quaternions__Quaternion, 0 | 0 ));
      }
    }
  // } else {
  //   // Accept if it's a SWIG-wrapped vector<Quaternion>
  //   void* p = 0;
  //   $1 = SWIG_IsOK(SWIG_ConvertPtr($input, &p, SWIGTYPE_p_std__vectorT_Quaternions__Quaternion_std__allocatorT_Quaternions__Quaternion_t_t, 0 | 0 ));
  }
}
// Allow input as either a Quaternion or a sequence of length 4
%typemap(in) const std::vector<Quaternions::Quaternion>&
(std::vector<Quaternions::Quaternion> tmp, PyObject* itemi, PyObject* itemij, void* p, Py_ssize_t size, Py_ssize_t i, Py_ssize_t j,  int res) {
  if(PySequence_Check($input)) { // If this is a python sequence...
    if(PySequence_Size($input)==0) { // and has zero length...
      tmp = std::vector<Quaternions::Quaternion>(0);
    } else { // otherwise...
      size = PySequence_Size($input);
      tmp = std::vector<Quaternions::Quaternion>(size);
      for(i=0; i<size; ++i) {
        itemi = PySequence_GetItem($input, i);
        if(PySequence_Check(itemi) && PySequence_Size(itemi)==4) { // Accept if it's a sequence of sequences with length 4
          for(j=0; j<4; ++j) {
            itemij = PySequence_GetItem(itemi, j);
            SWIG_AsVal(double)(itemij, &(tmp[i][j]));
          }
        } else { // Accept if it's a sequence of SWIG-wrapped Quaternions
          p = 0;
          res = SWIG_IsOK(SWIG_ConvertPtr(itemi, &p, SWIGTYPE_p_Quaternions__Quaternion, 0 | 0 ));
          if(!res) {
            SWIG_exception_fail(SWIG_ArgError(res), "expected argument $argnum to be a sequence of objects of type \"Quaternion\".");
          }
          tmp[i] = *((Quaternions::Quaternion*)p);
        }
      }
    }
  // } else {
  //   // Accept if it's a SWIG-wrapped vector<Quaternion>
  //   void* p = &tmp;
  //   res = SWIG_IsOK(SWIG_ConvertPtr($input, &p, SWIGTYPE_p_std__vectorT_Quaternions__Quaternion_std__allocatorT_Quaternions__Quaternion_t_t, 0 | 0 ));
  //   if(!res) {
  //     SWIG_exception_fail(SWIG_ArgError(res), "expected argument $argnum to be of type \"vector<Quaternion>\".");
  //   }
  }
  $1 = &tmp;
}

%typemap(out) std::vector<Quaternions::Quaternion> {
  npy_intp size = $1.size();
  $result = PyArray_SimpleNew(1, &size, NPY_OBJECT);
  PyObject** data = static_cast<PyObject**>(PyArray_DATA((PyArrayObject*)$result));
  for(npy_intp i=0; i<size; ++i) {
    PyObject* qobj = SWIG_NewPointerObj((new Quaternions::Quaternion((*(&$1))[i])),
                                        SWIGTYPE_p_Quaternions__Quaternion, SWIG_POINTER_OWN);
    if(!qobj) {SWIG_fail;}
    Py_INCREF(qobj);
    data[i] = qobj;
  }
}

%typemap(out) std::vector<Quaternions::Quaternion>& {
  npy_intp size = $1->size();
  $result = PyArray_SimpleNew(1, &size, NPY_OBJECT);
  PyObject** data = static_cast<PyObject**>(PyArray_DATA((PyArrayObject*)$result));
  for(npy_intp i=0; i<size; ++i) {
    PyObject* qobj = SWIG_NewPointerObj((new Quaternions::Quaternion((*$1)[i])),
                                        SWIGTYPE_p_Quaternions__Quaternion, SWIG_POINTER_OWN);
    if(!qobj) {SWIG_fail;}
    Py_INCREF(qobj);
    data[i] = qobj;
  }
}

%typemap (in,numinputs=0) std::vector<Quaternions::Quaternion>& Quaternions_argout (std::vector<Quaternions::Quaternion> vec_temp) {
  $1 = &vec_temp;
}
%typemap(argout) std::vector<Quaternions::Quaternion>& Quaternions_argout {
  npy_intp size = $1->size();
  PyArrayObject *npy_arr = reinterpret_cast<PyArrayObject*>(PyArray_SimpleNew(1, &size, NPY_OBJECT));
  PyObject** data = static_cast<PyObject**>(PyArray_DATA(npy_arr));
  for(npy_intp i=0; i<size; ++i) {
    PyObject* qobj = SWIG_NewPointerObj((new Quaternions::Quaternion((*$1)[i])),
                                        SWIGTYPE_p_Quaternions__Quaternion, SWIG_POINTER_OWN);
    if(!qobj) {SWIG_fail;}
    Py_INCREF(qobj);
    data[i] = qobj;
  }
  %append_output(PyArray_Return(npy_arr));
}



#ifndef SWIGIMPORTED

%include <std_vector.i>
%include "vector_typemaps.i"
namespace std {
  // %template(vectorq) vector<Quaternions::Quaternion>;
  // %template(vectord) vector<double>;
  // %template(vectorvectord) vector<vector<double> >;
};

#endif


==> anc/GWFrames/Code/Quaternions/README.md <==
Quaternions
===========

Quaternion library for C++, with python bindings via SWIG.

This code provides a simple class for calculating easily with
quaternions.  Operator overloads are provided for all the basic
operations such as addition, multiplication, etc.  The standard
functions like `exp` and `log` (which are what make quaternions so
uniquely powerful) are also available.

Additionally, support is included for time series of quaternions, as
well as operations such as differentiation, interpolation (linear and
quadratic).  Several algorithms also provide capabilities for finding
the minimal-rotation frame that tracks a certain vector, or finds the
frame that has a particular angular velocity.


Compiling with other code
=========================

This main library is fairly simple, and should be trivial to compile;
only the header `Quaternions.hpp` needs to be included, and only the
file `Quaternions.cpp` needs to be compiled.

The second pair of files, `IntegrateAngularVelocity.{c,h}pp` contain
just two functions, but depend on the GNU Scientific Library (GSL) for
interpolation and ODE integration.  So GSL must be installed
separately, compiled as a shared library, and the `-I` and `-L` flags
variables set appropriately on whatever compilation is done.

An example of how to use this code as a library in other code (and a
working Makefile) is given in the `tests` directory.

For python, compilation is done automatically, and assumes the
presence of GSL.  However, if desired, this dependency can be removed
by using the flag `--no-GSL` when compiling the python module.


Installing the python module
============================

Though this code can be included as a library in other code, it can
also be used on its own as a python module.  Just run

    python setup.py install --user

The `--user` flag installs the module to the user's home directory,
which means that no root permissions are necessary.

As mentioned above, GSL is assumed to be installed as a shared
library, and the `IncDirs` and `LibDirs` variables set appropriately
in `setup.py`.  Sensible defaults are given, so this may only need to
be done if the compilation fails.  If GSL is not installed, you can
still build most of this module by using

    python setup.py install --user --no-GSL



If the build succeeds, just open an python session and type

    import Quaternions

In ipython, you can then see your options using tab completion by typing

    Quaternions.

and then hitting tab.  Help is available on many functions in ipython
by typing a question mark after the function name.  For example:

    Quaternions.Squad?

In plain python, the same thing can be achieved by entering
`help(Quaternions.Squad)`.  But if you're using plain python
interactively, you should really give ipython a try.


==> anc/GWFrames/Code/Quaternions/docs/Doxyfile <==
# Doxyfile 1.8.3

# This file describes the settings to be used by the documentation system
# doxygen (www.doxygen.org) for a project.
#
# All text after a hash (#) is considered a comment and will be ignored.
# The format is:
#       TAG = value [value, ...]
# For lists items can also be appended using:
#       TAG += value [value, ...]
# Values that contain spaces should be placed between quotes (" ").

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------

# This tag specifies the encoding used for all characters in the config file
# that follow. The default is UTF-8 which is also the encoding used for all
# text before the first occurrence of this tag. Doxygen uses libiconv (or the
# iconv built into libc) for the transcoding. See
# http://www.gnu.org/software/libiconv for the list of possible encodings.

DOXYFILE_ENCODING      = UTF-8

# The PROJECT_NAME tag is a single word (or sequence of words) that should
# identify the project. Note that if you do not use Doxywizard you need
# to put quotes around the project name if it contains spaces.

PROJECT_NAME           = "Quaternions"

# The PROJECT_NUMBER tag can be used to enter a project or revision number.
# This could be handy for archiving the generated documentation or
# if some version control system is used.

PROJECT_NUMBER         =

# Using the PROJECT_BRIEF tag one can provide an optional one line description
# for a project that appears at the top of each page and should give viewer
# a quick idea about the purpose of the project. Keep the description short.

PROJECT_BRIEF          = "Quaternion library for C++, with python bindings via SWIG"

# With the PROJECT_LOGO tag one can specify an logo or icon that is
# included in the documentation. The maximum height of the logo should not
# exceed 55 pixels and the maximum width should not exceed 200 pixels.
# Doxygen will copy the logo to the output directory.

PROJECT_LOGO           =

# The OUTPUT_DIRECTORY tag is used to specify the (relative or absolute)
# base path where the generated documentation will be put.
# If a relative path is entered, it will be relative to the location
# where doxygen was started. If left blank the current directory will be used.

OUTPUT_DIRECTORY       =

# If the CREATE_SUBDIRS tag is set to YES, then doxygen will create
# 4096 sub-directories (in 2 levels) under the output directory of each output
# format and will distribute the generated files over these directories.
# Enabling this option can be useful when feeding doxygen a huge amount of
# source files, where putting all generated files in the same directory would
# otherwise cause performance problems for the file system.

CREATE_SUBDIRS         = NO

# The OUTPUT_LANGUAGE tag is used to specify the language in which all
# documentation generated by doxygen is written. Doxygen will use this
# information to generate all constant output in the proper language.
# The default language is English, other supported languages are:
# Afrikaans, Arabic, Brazilian, Catalan, Chinese, Chinese-Traditional,
# Croatian, Czech, Danish, Dutch, Esperanto, Farsi, Finnish, French, German,
# Greek, Hungarian, Italian, Japanese, Japanese-en (Japanese with English
# messages), Korean, Korean-en, Lithuanian, Norwegian, Macedonian, Persian,
# Polish, Portuguese, Romanian, Russian, Serbian, Serbian-Cyrillic, Slovak,
# Slovene, Spanish, Swedish, Ukrainian, and Vietnamese.

OUTPUT_LANGUAGE        = English

# If the BRIEF_MEMBER_DESC tag is set to YES (the default) Doxygen will
# include brief member descriptions after the members that are listed in
# the file and class documentation (similar to JavaDoc).
# Set to NO to disable this.

BRIEF_MEMBER_DESC      = YES

# If the REPEAT_BRIEF tag is set to YES (the default) Doxygen will prepend
# the brief description of a member or function before the detailed description.
# Note: if both HIDE_UNDOC_MEMBERS and BRIEF_MEMBER_DESC are set to NO, the
# brief descriptions will be completely suppressed.

REPEAT_BRIEF           = YES

# This tag implements a quasi-intelligent brief description abbreviator
# that is used to form the text in various listings. Each string
# in this list, if found as the leading text of the brief description, will be
# stripped from the text and the result after processing the whole list, is
# used as the annotated text. Otherwise, the brief description is used as-is.
# If left blank, the following values are used ("$name" is automatically
# replaced with the name of the entity): "The $name class" "The $name widget"
# "The $name file" "is" "provides" "specifies" "contains"
# "represents" "a" "an" "the"

ABBREVIATE_BRIEF       =

# If the ALWAYS_DETAILED_SEC and REPEAT_BRIEF tags are both set to YES then
# Doxygen will generate a detailed section even if there is only a brief
# description.

ALWAYS_DETAILED_SEC    = NO

# If the INLINE_INHERITED_MEMB tag is set to YES, doxygen will show all
# inherited members of a class in the documentation of that class as if those
# members were ordinary class members. Constructors, destructors and assignment
# operators of the base classes will not be shown.

INLINE_INHERITED_MEMB  = NO

# If the FULL_PATH_NAMES tag is set to YES then Doxygen will prepend the full
# path before files name in the file list and in the header files. If set
# to NO the shortest path that makes the file name unique will be used.

FULL_PATH_NAMES        = YES

# If the FULL_PATH_NAMES tag is set to YES then the STRIP_FROM_PATH tag
# can be used to strip a user-defined part of the path. Stripping is
# only done if one of the specified strings matches the left-hand part of
# the path. The tag can be used to show relative paths in the file list.
# If left blank the directory from which doxygen is run is used as the
# path to strip. Note that you specify absolute paths here, but also
# relative paths, which will be relative from the directory where doxygen is
# started.

STRIP_FROM_PATH        =

# The STRIP_FROM_INC_PATH tag can be used to strip a user-defined part of
# the path mentioned in the documentation of a class, which tells
# the reader which header file to include in order to use a class.
# If left blank only the name of the header file containing the class
# definition is used. Otherwise one should specify the include paths that
# are normally passed to the compiler using the -I flag.

STRIP_FROM_INC_PATH    =

# If the SHORT_NAMES tag is set to YES, doxygen will generate much shorter
# (but less readable) file names. This can be useful if your file system
# doesn't support long names like on DOS, Mac, or CD-ROM.

SHORT_NAMES            = NO

# If the JAVADOC_AUTOBRIEF tag is set to YES then Doxygen
# will interpret the first line (until the first dot) of a JavaDoc-style
# comment as the brief description. If set to NO, the JavaDoc
# comments will behave just like regular Qt-style comments
# (thus requiring an explicit @brief command for a brief description.)

JAVADOC_AUTOBRIEF      = NO

# If the QT_AUTOBRIEF tag is set to YES then Doxygen will
# interpret the first line (until the first dot) of a Qt-style
# comment as the brief description. If set to NO, the comments
# will behave just like regular Qt-style comments (thus requiring
# an explicit \brief command for a brief description.)

QT_AUTOBRIEF           = NO

# The MULTILINE_CPP_IS_BRIEF tag can be set to YES to make Doxygen
# treat a multi-line C++ special comment block (i.e. a block of //! or ///
# comments) as a brief description. This used to be the default behaviour.
# The new default is to treat a multi-line C++ comment block as a detailed
# description. Set this tag to YES if you prefer the old behaviour instead.

MULTILINE_CPP_IS_BRIEF = NO

# If the INHERIT_DOCS tag is set to YES (the default) then an undocumented
# member inherits the documentation from any documented member that it
# re-implements.

INHERIT_DOCS           = YES

# If the SEPARATE_MEMBER_PAGES tag is set to YES, then doxygen will produce
# a new page for each member. If set to NO, the documentation of a member will
# be part of the file/class/namespace that contains it.

SEPARATE_MEMBER_PAGES  = NO

# The TAB_SIZE tag can be used to set the number of spaces in a tab.
# Doxygen uses this value to replace tabs by spaces in code fragments.

TAB_SIZE               = 4

# This tag can be used to specify a number of aliases that acts
# as commands in the documentation. An alias has the form "name=value".
# For example adding "sideeffect=\par Side Effects:\n" will allow you to
# put the command \sideeffect (or @sideeffect) in the documentation, which
# will result in a user-defined paragraph with heading "Side Effects:".
# You can put \n's in the value part of an alias to insert newlines.

ALIASES                =

# This tag can be used to specify a number of word-keyword mappings (TCL only).
# A mapping has the form "name=value". For example adding
# "class=itcl::class" will allow you to use the command class in the
# itcl::class meaning.

TCL_SUBST              =

# Set the OPTIMIZE_OUTPUT_FOR_C tag to YES if your project consists of C
# sources only. Doxygen will then generate output that is more tailored for C.
# For instance, some of the names that are used will be different. The list
# of all members will be omitted, etc.

OPTIMIZE_OUTPUT_FOR_C  = NO

# Set the OPTIMIZE_OUTPUT_JAVA tag to YES if your project consists of Java
# sources only. Doxygen will then generate output that is more tailored for
# Java. For instance, namespaces will be presented as packages, qualified
# scopes will look different, etc.

OPTIMIZE_OUTPUT_JAVA   = NO

# Set the OPTIMIZE_FOR_FORTRAN tag to YES if your project consists of Fortran
# sources only. Doxygen will then generate output that is more tailored for
# Fortran.

OPTIMIZE_FOR_FORTRAN   = NO

# Set the OPTIMIZE_OUTPUT_VHDL tag to YES if your project consists of VHDL
# sources. Doxygen will then generate output that is tailored for
# VHDL.

OPTIMIZE_OUTPUT_VHDL   = NO

# Doxygen selects the parser to use depending on the extension of the files it
# parses. With this tag you can assign which parser to use for a given
# extension. Doxygen has a built-in mapping, but you can override or extend it
# using this tag. The format is ext=language, where ext is a file extension,
# and language is one of the parsers supported by doxygen: IDL, Java,
# Javascript, CSharp, C, C++, D, PHP, Objective-C, Python, Fortran, VHDL, C,
# C++. For instance to make doxygen treat .inc files as Fortran files (default
# is PHP), and .f files as C (default is Fortran), use: inc=Fortran f=C. Note
# that for custom extensions you also need to set FILE_PATTERNS otherwise the
# files are not read by doxygen.

EXTENSION_MAPPING      =

# If MARKDOWN_SUPPORT is enabled (the default) then doxygen pre-processes all
# comments according to the Markdown format, which allows for more readable
# documentation. See http://daringfireball.net/projects/markdown/ for details.
# The output of markdown processing is further processed by doxygen, so you
# can mix doxygen, HTML, and XML commands with Markdown formatting.
# Disable only in case of backward compatibilities issues.

MARKDOWN_SUPPORT       = YES

# When enabled doxygen tries to link words that correspond to documented classes,
# or namespaces to their corresponding documentation. Such a link can be
# prevented in individual cases by by putting a % sign in front of the word or
# globally by setting AUTOLINK_SUPPORT to NO.

AUTOLINK_SUPPORT       = YES

# If you use STL classes (i.e. std::string, std::vector, etc.) but do not want
# to include (a tag file for) the STL sources as input, then you should
# set this tag to YES in order to let doxygen match functions declarations and
# definitions whose arguments contain STL classes (e.g. func(std::string); v.s.
# func(std::string) {}). This also makes the inheritance and collaboration
# diagrams that involve STL classes more complete and accurate.

BUILTIN_STL_SUPPORT    = YES

# If you use Microsoft's C++/CLI language, you should set this option to YES to
# enable parsing support.

CPP_CLI_SUPPORT        = NO

# Set the SIP_SUPPORT tag to YES if your project consists of sip sources only.
# Doxygen will parse them like normal C++ but will assume all classes use public
# instead of private inheritance when no explicit protection keyword is present.

SIP_SUPPORT            = NO

# For Microsoft's IDL there are propget and propput attributes to indicate
# getter and setter methods for a property. Setting this option to YES (the
# default) will make doxygen replace the get and set methods by a property in
# the documentation. This will only work if the methods are indeed getting or
# setting a simple type. If this is not the case, or you want to show the
# methods anyway, you should set this option to NO.

IDL_PROPERTY_SUPPORT   = YES

# If member grouping is used in the documentation and the DISTRIBUTE_GROUP_DOC
# tag is set to YES, then doxygen will reuse the documentation of the first
# member in the group (if any) for the other members of the group. By default
# all members of a group must be documented explicitly.

DISTRIBUTE_GROUP_DOC   = NO

# Set the SUBGROUPING tag to YES (the default) to allow class member groups of
# the same type (for instance a group of public functions) to be put as a
# subgroup of that type (e.g. under the Public Functions section). Set it to
# NO to prevent subgrouping. Alternatively, this can be done per class using
# the \nosubgrouping command.

SUBGROUPING            = YES

# When the INLINE_GROUPED_CLASSES tag is set to YES, classes, structs and
# unions are shown inside the group in which they are included (e.g. using
# @ingroup) instead of on a separate page (for HTML and Man pages) or
# section (for LaTeX and RTF).

INLINE_GROUPED_CLASSES = NO

# When the INLINE_SIMPLE_STRUCTS tag is set to YES, structs, classes, and
# unions with only public data fields will be shown inline in the documentation
# of the scope in which they are defined (i.e. file, namespace, or group
# documentation), provided this scope is documented. If set to NO (the default),
# structs, classes, and unions are shown on a separate page (for HTML and Man
# pages) or section (for LaTeX and RTF).

INLINE_SIMPLE_STRUCTS  = NO

# When TYPEDEF_HIDES_STRUCT is enabled, a typedef of a struct, union, or enum
# is documented as struct, union, or enum with the name of the typedef. So
# typedef struct TypeS {} TypeT, will appear in the documentation as a struct
# with name TypeT. When disabled the typedef will appear as a member of a file,
# namespace, or class. And the struct will be named TypeS. This can typically
# be useful for C code in case the coding convention dictates that all compound
# types are typedef'ed and only the typedef is referenced, never the tag name.

TYPEDEF_HIDES_STRUCT   = NO

# The SYMBOL_CACHE_SIZE determines the size of the internal cache use to
# determine which symbols to keep in memory and which to flush to disk.
# When the cache is full, less often used symbols will be written to disk.
# For small to medium size projects (<1000 input files) the default value is
# probably good enough. For larger projects a too small cache size can cause
# doxygen to be busy swapping symbols to and from disk most of the time
# causing a significant performance penalty.
# If the system has enough physical memory increasing the cache will improve the
# performance by keeping more symbols in memory. Note that the value works on
# a logarithmic scale so increasing the size by one will roughly double the
# memory usage. The cache size is given by this formula:
# 2^(16+SYMBOL_CACHE_SIZE). The valid range is 0..9, the default is 0,
# corresponding to a cache size of 2^16 = 65536 symbols.

## SYMBOL_CACHE_SIZE      = 0

# Similar to the SYMBOL_CACHE_SIZE the size of the symbol lookup cache can be
# set using LOOKUP_CACHE_SIZE. This cache is used to resolve symbols given
# their name and scope. Since this can be an expensive process and often the
# same symbol appear multiple times in the code, doxygen keeps a cache of
# pre-resolved symbols. If the cache is too small doxygen will become slower.
# If the cache is too large, memory is wasted. The cache size is given by this
# formula: 2^(16+LOOKUP_CACHE_SIZE). The valid range is 0..9, the default is 0,
# corresponding to a cache size of 2^16 = 65536 symbols.

LOOKUP_CACHE_SIZE      = 0

#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------

# If the EXTRACT_ALL tag is set to YES doxygen will assume all entities in
# documentation are documented, even if no documentation was available.
# Private class members and static file members will be hidden unless
# the EXTRACT_PRIVATE and EXTRACT_STATIC tags are set to YES

EXTRACT_ALL            = NO

# If the EXTRACT_PRIVATE tag is set to YES all private members of a class
# will be included in the documentation.

EXTRACT_PRIVATE        = NO

# If the EXTRACT_PACKAGE tag is set to YES all members with package or internal
# scope will be included in the documentation.

EXTRACT_PACKAGE        = NO

# If the EXTRACT_STATIC tag is set to YES all static members of a file
# will be included in the documentation.

EXTRACT_STATIC         = NO

# If the EXTRACT_LOCAL_CLASSES tag is set to YES classes (and structs)
# defined locally in source files will be included in the documentation.
# If set to NO only classes defined in header files are included.

EXTRACT_LOCAL_CLASSES  = YES

# This flag is only useful for Objective-C code. When set to YES local
# methods, which are defined in the implementation section but not in
# the interface are included in the documentation.
# If set to NO (the default) only methods in the interface are included.

EXTRACT_LOCAL_METHODS  = NO

# If this flag is set to YES, the members of anonymous namespaces will be
# extracted and appear in the documentation as a namespace called
# 'anonymous_namespace{file}', where file will be replaced with the base
# name of the file that contains the anonymous namespace. By default
# anonymous namespaces are hidden.

EXTRACT_ANON_NSPACES   = NO

# If the HIDE_UNDOC_MEMBERS tag is set to YES, Doxygen will hide all
# undocumented members of documented classes, files or namespaces.
# If set to NO (the default) these members will be included in the
# various overviews, but no documentation section is generated.
# This option has no effect if EXTRACT_ALL is enabled.

HIDE_UNDOC_MEMBERS     = NO

# If the HIDE_UNDOC_CLASSES tag is set to YES, Doxygen will hide all
# undocumented classes that are normally visible in the class hierarchy.
# If set to NO (the default) these classes will be included in the various
# overviews. This option has no effect if EXTRACT_ALL is enabled.

HIDE_UNDOC_CLASSES     = NO

# If the HIDE_FRIEND_COMPOUNDS tag is set to YES, Doxygen will hide all
# friend (class|struct|union) declarations.
# If set to NO (the default) these declarations will be included in the
# documentation.

HIDE_FRIEND_COMPOUNDS  = NO

# If the HIDE_IN_BODY_DOCS tag is set to YES, Doxygen will hide any
# documentation blocks found inside the body of a function.
# If set to NO (the default) these blocks will be appended to the
# function's detailed documentation block.

HIDE_IN_BODY_DOCS      = NO

# The INTERNAL_DOCS tag determines if documentation
# that is typed after a \internal command is included. If the tag is set
# to NO (the default) then the documentation will be excluded.
# Set it to YES to include the internal documentation.

INTERNAL_DOCS          = NO

# If the CASE_SENSE_NAMES tag is set to NO then Doxygen will only generate
# file names in lower-case letters. If set to YES upper-case letters are also
# allowed. This is useful if you have classes or files whose names only differ
# in case and if your file system supports case sensitive file names. Windows
# and Mac users are advised to set this option to NO.

CASE_SENSE_NAMES       = NO

# If the HIDE_SCOPE_NAMES tag is set to NO (the default) then Doxygen
# will show members with their full class and namespace scopes in the
# documentation. If set to YES the scope will be hidden.

HIDE_SCOPE_NAMES       = NO

# If the SHOW_INCLUDE_FILES tag is set to YES (the default) then Doxygen
# will put a list of the files that are included by a file in the documentation
# of that file.

SHOW_INCLUDE_FILES     = YES

# If the FORCE_LOCAL_INCLUDES tag is set to YES then Doxygen
# will list include files with double quotes in the documentation
# rather than with sharp brackets.

FORCE_LOCAL_INCLUDES   = NO

# If the INLINE_INFO tag is set to YES (the default) then a tag [inline]
# is inserted in the documentation for inline members.

INLINE_INFO            = YES

# If the SORT_MEMBER_DOCS tag is set to YES (the default) then doxygen
# will sort the (detailed) documentation of file and class members
# alphabetically by member name. If set to NO the members will appear in
# declaration order.

SORT_MEMBER_DOCS       = YES

# If the SORT_BRIEF_DOCS tag is set to YES then doxygen will sort the
# brief documentation of file, namespace and class members alphabetically
# by member name. If set to NO (the default) the members will appear in
# declaration order.

SORT_BRIEF_DOCS        = NO

# If the SORT_MEMBERS_CTORS_1ST tag is set to YES then doxygen
# will sort the (brief and detailed) documentation of class members so that
# constructors and destructors are listed first. If set to NO (the default)
# the constructors will appear in the respective orders defined by
# SORT_MEMBER_DOCS and SORT_BRIEF_DOCS.
# This tag will be ignored for brief docs if SORT_BRIEF_DOCS is set to NO
# and ignored for detailed docs if SORT_MEMBER_DOCS is set to NO.

SORT_MEMBERS_CTORS_1ST = NO

# If the SORT_GROUP_NAMES tag is set to YES then doxygen will sort the
# hierarchy of group names into alphabetical order. If set to NO (the default)
# the group names will appear in their defined order.

SORT_GROUP_NAMES       = NO

# If the SORT_BY_SCOPE_NAME tag is set to YES, the class list will be
# sorted by fully-qualified names, including namespaces. If set to
# NO (the default), the class list will be sorted only by class name,
# not including the namespace part.
# Note: This option is not very useful if HIDE_SCOPE_NAMES is set to YES.
# Note: This option applies only to the class list, not to the
# alphabetical list.

SORT_BY_SCOPE_NAME     = NO

# If the STRICT_PROTO_MATCHING option is enabled and doxygen fails to
# do proper type resolution of all parameters of a function it will reject a
# match between the prototype and the implementation of a member function even
# if there is only one candidate or it is obvious which candidate to choose
# by doing a simple string match. By disabling STRICT_PROTO_MATCHING doxygen
# will still accept a match between prototype and implementation in such cases.

STRICT_PROTO_MATCHING  = NO

# The GENERATE_TODOLIST tag can be used to enable (YES) or
# disable (NO) the todo list. This list is created by putting \todo
# commands in the documentation.

GENERATE_TODOLIST      = YES

# The GENERATE_TESTLIST tag can be used to enable (YES) or
# disable (NO) the test list. This list is created by putting \test
# commands in the documentation.

GENERATE_TESTLIST      = YES

# The GENERATE_BUGLIST tag can be used to enable (YES) or
# disable (NO) the bug list. This list is created by putting \bug
# commands in the documentation.

GENERATE_BUGLIST       = YES

# The GENERATE_DEPRECATEDLIST tag can be used to enable (YES) or
# disable (NO) the deprecated list. This list is created by putting
# \deprecated commands in the documentation.

GENERATE_DEPRECATEDLIST= YES

# The ENABLED_SECTIONS tag can be used to enable conditional
# documentation sections, marked by \if section-label ... \endif
# and \cond section-label ... \endcond blocks.

ENABLED_SECTIONS       =

# The MAX_INITIALIZER_LINES tag determines the maximum number of lines
# the initial value of a variable or macro consists of for it to appear in
# the documentation. If the initializer consists of more lines than specified
# here it will be hidden. Use a value of 0 to hide initializers completely.
# The appearance of the initializer of individual variables and macros in the
# documentation can be controlled using \showinitializer or \hideinitializer
# command in the documentation regardless of this setting.

MAX_INITIALIZER_LINES  = 30

# Set the SHOW_USED_FILES tag to NO to disable the list of files generated
# at the bottom of the documentation of classes and structs. If set to YES the
# list will mention the files that were used to generate the documentation.

SHOW_USED_FILES        = YES

# Set the SHOW_FILES tag to NO to disable the generation of the Files page.
# This will remove the Files entry from the Quick Index and from the
# Folder Tree View (if specified). The default is YES.

SHOW_FILES             = YES

# Set the SHOW_NAMESPACES tag to NO to disable the generation of the
# Namespaces page.
# This will remove the Namespaces entry from the Quick Index
# and from the Folder Tree View (if specified). The default is YES.

SHOW_NAMESPACES        = YES

# The FILE_VERSION_FILTER tag can be used to specify a program or script that
# doxygen should invoke to get the current version for each file (typically from
# the version control system). Doxygen will invoke the program by executing (via
# popen()) the command <command> <input-file>, where <command> is the value of
# the FILE_VERSION_FILTER tag, and <input-file> is the name of an input file
# provided by doxygen. Whatever the program writes to standard output
# is used as the file version. See the manual for examples.

FILE_VERSION_FILTER    =

# The LAYOUT_FILE tag can be used to specify a layout file which will be parsed
# by doxygen. The layout file controls the global structure of the generated
# output files in an output format independent way. To create the layout file
# that represents doxygen's defaults, run doxygen with the -l option.
# You can optionally specify a file name after the option, if omitted
# DoxygenLayout.xml will be used as the name of the layout file.

LAYOUT_FILE            =

# The CITE_BIB_FILES tag can be used to specify one or more bib files
# containing the references data. This must be a list of .bib files. The
# .bib extension is automatically appended if omitted. Using this command
# requires the bibtex tool to be installed. See also
# http://en.wikipedia.org/wiki/BibTeX for more info. For LaTeX the style
# of the bibliography can be controlled using LATEX_BIB_STYLE. To use this
# feature you need bibtex and perl available in the search path. Do not use
# file names with spaces, bibtex cannot handle them.

CITE_BIB_FILES         =

#---------------------------------------------------------------------------
# configuration options related to warning and progress messages
#---------------------------------------------------------------------------

# The QUIET tag can be used to turn on/off the messages that are generated
# by doxygen. Possible values are YES and NO. If left blank NO is used.

##QUIET                  = NO
QUIET                  = YES

# The WARNINGS tag can be used to turn on/off the warning messages that are
# generated by doxygen. Possible values are YES and NO. If left blank
# NO is used.

WARNINGS               = YES

# If WARN_IF_UNDOCUMENTED is set to YES, then doxygen will generate warnings
# for undocumented members. If EXTRACT_ALL is set to YES then this flag will
# automatically be disabled.

##WARN_IF_UNDOCUMENTED   = YES
WARN_IF_UNDOCUMENTED   = NO

# If WARN_IF_DOC_ERROR is set to YES, doxygen will generate warnings for
# potential errors in the documentation, such as not documenting some
# parameters in a documented function, or documenting parameters that
# don't exist or using markup commands wrongly.

WARN_IF_DOC_ERROR      = YES

# The WARN_NO_PARAMDOC option can be enabled to get warnings for
# functions that are documented, but have no documentation for their parameters
# or return value. If set to NO (the default) doxygen will only warn about
# wrong or incomplete parameter documentation, but not about the absence of
# documentation.

WARN_NO_PARAMDOC       = NO

# The WARN_FORMAT tag determines the format of the warning messages that
# doxygen can produce. The string should contain the $file, $line, and $text
# tags, which will be replaced by the file and line number from which the
# warning originated and the warning text. Optionally the format may contain
# $version, which will be replaced by the version of the file (if it could
# be obtained via FILE_VERSION_FILTER)

WARN_FORMAT            = "$file:$line: $text"

# The WARN_LOGFILE tag can be used to specify a file to which warning
# and error messages should be written. If left blank the output is written
# to stderr.

WARN_LOGFILE           =

#---------------------------------------------------------------------------
# configuration options related to the input files
#---------------------------------------------------------------------------

# The INPUT tag can be used to specify the files and/or directories that contain
# documented source files. You may enter file names like "myfile.cpp" or
# directories like "/usr/src/myproject". Separate the files or directories
# with spaces.

##INPUT                  =
INPUT                  = ..

# This tag can be used to specify the character encoding of the source files
# that doxygen parses. Internally doxygen uses the UTF-8 encoding, which is
# also the default input encoding. Doxygen uses libiconv (or the iconv built
# into libc) for the transcoding. See http://www.gnu.org/software/libiconv for
# the list of possible encodings.

INPUT_ENCODING         = UTF-8

# If the value of the INPUT tag contains directories, you can use the
# FILE_PATTERNS tag to specify one or more wildcard pattern (like *.cpp
# and *.h) to filter out the source-files in the directories. If left
# blank the following patterns are tested:
# *.c *.cc *.cxx *.cpp *.c++ *.d *.java *.ii *.ixx *.ipp *.i++ *.inl *.h *.hh
# *.hxx *.hpp *.h++ *.idl *.odl *.cs *.php *.php3 *.inc *.m *.mm *.dox *.py
# *.f90 *.f *.for *.vhd *.vhdl

FILE_PATTERNS          =

# The RECURSIVE tag can be used to turn specify whether or not subdirectories
# should be searched for input files as well. Possible values are YES and NO.
# If left blank NO is used.

RECURSIVE              = NO

# The EXCLUDE tag can be used to specify files and/or directories that should be
# excluded from the INPUT source files. This way you can easily exclude a
# subdirectory from a directory tree whose root is specified with the INPUT tag.
# Note that relative paths are relative to the directory from which doxygen is
# run.

EXCLUDE                = ../Quaternions_wrap.cpp

# The EXCLUDE_SYMLINKS tag can be used to select whether or not files or
# directories that are symbolic links (a Unix file system feature) are excluded
# from the input.

EXCLUDE_SYMLINKS       = NO

# If the value of the INPUT tag contains directories, you can use the
# EXCLUDE_PATTERNS tag to specify one or more wildcard patterns to exclude
# certain files from those directories. Note that the wildcards are matched
# against the file with absolute path, so to exclude all test directories
# for example use the pattern */test/*

EXCLUDE_PATTERNS       = *.py

# The EXCLUDE_SYMBOLS tag can be used to specify one or more symbol names
# (namespaces, classes, functions, etc.) that should be excluded from the
# output. The symbol name can be a fully qualified name, a word, or if the
# wildcard * is used, a substring. Examples: ANamespace, AClass,
# AClass::ANamespace, ANamespace::*Test

EXCLUDE_SYMBOLS        =

# The EXAMPLE_PATH tag can be used to specify one or more files or
# directories that contain example code fragments that are included (see
# the \include command).

EXAMPLE_PATH           =

# If the value of the EXAMPLE_PATH tag contains directories, you can use the
# EXAMPLE_PATTERNS tag to specify one or more wildcard pattern (like *.cpp
# and *.h) to filter out the source-files in the directories. If left
# blank all files are included.

EXAMPLE_PATTERNS       =

# If the EXAMPLE_RECURSIVE tag is set to YES then subdirectories will be
# searched for input files to be used with the \include or \dontinclude
# commands irrespective of the value of the RECURSIVE tag.
# Possible values are YES and NO. If left blank NO is used.

EXAMPLE_RECURSIVE      = NO

# The IMAGE_PATH tag can be used to specify one or more files or
# directories that contain image that are included in the documentation (see
# the \image command).

IMAGE_PATH             =

# The INPUT_FILTER tag can be used to specify a program that doxygen should
# invoke to filter for each input file. Doxygen will invoke the filter program
# by executing (via popen()) the command <filter> <input-file>, where <filter>
# is the value of the INPUT_FILTER tag, and <input-file> is the name of an
# input file. Doxygen will then use the output that the filter program writes
# to standard output.
# If FILTER_PATTERNS is specified, this tag will be
# ignored.

INPUT_FILTER           =

# The FILTER_PATTERNS tag can be used to specify filters on a per file pattern
# basis.
# Doxygen will compare the file name with each pattern and apply the
# filter if there is a match.
# The filters are a list of the form:
# pattern=filter (like *.cpp=my_cpp_filter). See INPUT_FILTER for further
# info on how filters are used. If FILTER_PATTERNS is empty or if
# non of the patterns match the file name, INPUT_FILTER is applied.

FILTER_PATTERNS        =

# If the FILTER_SOURCE_FILES tag is set to YES, the input filter (if set using
# INPUT_FILTER) will be used to filter the input files when producing source
# files to browse (i.e. when SOURCE_BROWSER is set to YES).

FILTER_SOURCE_FILES    = NO

# The FILTER_SOURCE_PATTERNS tag can be used to specify source filters per file
# pattern. A pattern will override the setting for FILTER_PATTERN (if any)
# and it is also possible to disable source filtering for a specific pattern
# using *.ext= (so without naming a filter). This option only has effect when
# FILTER_SOURCE_FILES is enabled.

FILTER_SOURCE_PATTERNS =

# If the USE_MD_FILE_AS_MAINPAGE tag refers to the name of a markdown file that
# is part of the input, its contents will be placed on the main page (index.html).
# This can be useful if you have a project on for instance GitHub and want reuse
# the introduction page also for the doxygen output.

USE_MDFILE_AS_MAINPAGE =

#---------------------------------------------------------------------------
# configuration options related to source browsing
#---------------------------------------------------------------------------

# If the SOURCE_BROWSER tag is set to YES then a list of source files will
# be generated. Documented entities will be cross-referenced with these sources.
# Note: To get rid of all source code in the generated output, make sure also
# VERBATIM_HEADERS is set to NO.

SOURCE_BROWSER         = NO

# Setting the INLINE_SOURCES tag to YES will include the body
# of functions and classes directly in the documentation.

INLINE_SOURCES         = NO

# Setting the STRIP_CODE_COMMENTS tag to YES (the default) will instruct
# doxygen to hide any special comment blocks from generated source code
# fragments. Normal C, C++ and Fortran comments will always remain visible.

STRIP_CODE_COMMENTS    = YES

# If the REFERENCED_BY_RELATION tag is set to YES
# then for each documented function all documented
# functions referencing it will be listed.

REFERENCED_BY_RELATION = NO

# If the REFERENCES_RELATION tag is set to YES
# then for each documented function all documented entities
# called/used by that function will be listed.

REFERENCES_RELATION    = NO

# If the REFERENCES_LINK_SOURCE tag is set to YES (the default)
# and SOURCE_BROWSER tag is set to YES, then the hyperlinks from
# functions in REFERENCES_RELATION and REFERENCED_BY_RELATION lists will
# link to the source code.
# Otherwise they will link to the documentation.

REFERENCES_LINK_SOURCE = YES

# If the USE_HTAGS tag is set to YES then the references to source code
# will point to the HTML generated by the htags(1) tool instead of doxygen
# built-in source browser. The htags tool is part of GNU's global source
# tagging system (see http://www.gnu.org/software/global/global.html). You
# will need version 4.8.6 or higher.

USE_HTAGS              = NO

# If the VERBATIM_HEADERS tag is set to YES (the default) then Doxygen
# will generate a verbatim copy of the header file for each class for
# which an include is specified. Set to NO to disable this.

VERBATIM_HEADERS       = YES

#---------------------------------------------------------------------------
# configuration options related to the alphabetical class index
#---------------------------------------------------------------------------

# If the ALPHABETICAL_INDEX tag is set to YES, an alphabetical index
# of all compounds will be generated. Enable this if the project
# contains a lot of classes, structs, unions or interfaces.

ALPHABETICAL_INDEX     = YES

# If the alphabetical index is enabled (see ALPHABETICAL_INDEX) then
# the COLS_IN_ALPHA_INDEX tag can be used to specify the number of columns
# in which this list will be split (can be a number in the range [1..20])

COLS_IN_ALPHA_INDEX    = 5

# In case all classes in a project start with a common prefix, all
# classes will be put under the same header in the alphabetical index.
# The IGNORE_PREFIX tag can be used to specify one or more prefixes that
# should be ignored while generating the index headers.

IGNORE_PREFIX          =

#---------------------------------------------------------------------------
# configuration options related to the HTML output
#---------------------------------------------------------------------------

# If the GENERATE_HTML tag is set to YES (the default) Doxygen will
# generate HTML output.

GENERATE_HTML          = YES

# The HTML_OUTPUT tag is used to specify where the HTML docs will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `html' will be used as the default path.

HTML_OUTPUT            = html

# The HTML_FILE_EXTENSION tag can be used to specify the file extension for
# each generated HTML page (for example: .htm,.php,.asp). If it is left blank
# doxygen will generate files with .html extension.

HTML_FILE_EXTENSION    = .html

# The HTML_HEADER tag can be used to specify a personal HTML header for
# each generated HTML page. If it is left blank doxygen will generate a
# standard header. Note that when using a custom header you are responsible
#  for the proper inclusion of any scripts and style sheets that doxygen
# needs, which is dependent on the configuration options used.
# It is advised to generate a default header using "doxygen -w html
# header.html footer.html stylesheet.css YourConfigFile" and then modify
# that header. Note that the header is subject to change so you typically
# have to redo this when upgrading to a newer version of doxygen or when
# changing the value of configuration settings such as GENERATE_TREEVIEW!

HTML_HEADER            =

# The HTML_FOOTER tag can be used to specify a personal HTML footer for
# each generated HTML page. If it is left blank doxygen will generate a
# standard footer.

HTML_FOOTER            =

# The HTML_STYLESHEET tag can be used to specify a user-defined cascading
# style sheet that is used by each HTML page. It can be used to
# fine-tune the look of the HTML output. If left blank doxygen will
# generate a default style sheet. Note that it is recommended to use
# HTML_EXTRA_STYLESHEET instead of this one, as it is more robust and this
# tag will in the future become obsolete.

HTML_STYLESHEET        =

# The HTML_EXTRA_STYLESHEET tag can be used to specify an additional
# user-defined cascading style sheet that is included after the standard
# style sheets created by doxygen. Using this option one can overrule
# certain style aspects. This is preferred over using HTML_STYLESHEET
# since it does not replace the standard style sheet and is therefor more
# robust against future updates. Doxygen will copy the style sheet file to
# the output directory.

HTML_EXTRA_STYLESHEET  =

# The HTML_EXTRA_FILES tag can be used to specify one or more extra images or
# other source files which should be copied to the HTML output directory. Note
# that these files will be copied to the base HTML output directory. Use the
# $relpath$ marker in the HTML_HEADER and/or HTML_FOOTER files to load these
# files. In the HTML_STYLESHEET file, use the file name only. Also note that
# the files will be copied as-is; there are no commands or markers available.

HTML_EXTRA_FILES       =

# The HTML_COLORSTYLE_HUE tag controls the color of the HTML output.
# Doxygen will adjust the colors in the style sheet and background images
# according to this color. Hue is specified as an angle on a colorwheel,
# see http://en.wikipedia.org/wiki/Hue for more information.
# For instance the value 0 represents red, 60 is yellow, 120 is green,
# 180 is cyan, 240 is blue, 300 purple, and 360 is red again.
# The allowed range is 0 to 359.

HTML_COLORSTYLE_HUE    = 220

# The HTML_COLORSTYLE_SAT tag controls the purity (or saturation) of
# the colors in the HTML output. For a value of 0 the output will use
# grayscales only. A value of 255 will produce the most vivid colors.

HTML_COLORSTYLE_SAT    = 100

# The HTML_COLORSTYLE_GAMMA tag controls the gamma correction applied to
# the luminance component of the colors in the HTML output. Values below
# 100 gradually make the output lighter, whereas values above 100 make
# the output darker. The value divided by 100 is the actual gamma applied,
# so 80 represents a gamma of 0.8, The value 220 represents a gamma of 2.2,
# and 100 does not change the gamma.

HTML_COLORSTYLE_GAMMA  = 80

# If the HTML_TIMESTAMP tag is set to YES then the footer of each generated HTML
# page will contain the date and time when the page was generated. Setting
# this to NO can help when comparing the output of multiple runs.

HTML_TIMESTAMP         = YES

# If the HTML_DYNAMIC_SECTIONS tag is set to YES then the generated HTML
# documentation will contain sections that can be hidden and shown after the
# page has loaded.

HTML_DYNAMIC_SECTIONS  = NO

# With HTML_INDEX_NUM_ENTRIES one can control the preferred number of
# entries shown in the various tree structured indices initially; the user
# can expand and collapse entries dynamically later on. Doxygen will expand
# the tree to such a level that at most the specified number of entries are
# visible (unless a fully collapsed tree already exceeds this amount).
# So setting the number of entries 1 will produce a full collapsed tree by
# default. 0 is a special value representing an infinite number of entries
# and will result in a full expanded tree by default.

HTML_INDEX_NUM_ENTRIES = 100

# If the GENERATE_DOCSET tag is set to YES, additional index files
# will be generated that can be used as input for Apple's Xcode 3
# integrated development environment, introduced with OSX 10.5 (Leopard).
# To create a documentation set, doxygen will generate a Makefile in the
# HTML output directory. Running make will produce the docset in that
# directory and running "make install" will install the docset in
# ~/Library/Developer/Shared/Documentation/DocSets so that Xcode will find
# it at startup.
# See http://developer.apple.com/tools/creatingdocsetswithdoxygen.html
# for more information.

GENERATE_DOCSET        = NO

# When GENERATE_DOCSET tag is set to YES, this tag determines the name of the
# feed. A documentation feed provides an umbrella under which multiple
# documentation sets from a single provider (such as a company or product suite)
# can be grouped.

DOCSET_FEEDNAME        = "Doxygen generated docs"

# When GENERATE_DOCSET tag is set to YES, this tag specifies a string that
# should uniquely identify the documentation set bundle. This should be a
# reverse domain-name style string, e.g. com.mycompany.MyDocSet. Doxygen
# will append .docset to the name.

DOCSET_BUNDLE_ID       = org.doxygen.Project

# When GENERATE_PUBLISHER_ID tag specifies a string that should uniquely
# identify the documentation publisher. This should be a reverse domain-name
# style string, e.g. com.mycompany.MyDocSet.documentation.

DOCSET_PUBLISHER_ID    = org.doxygen.Publisher

# The GENERATE_PUBLISHER_NAME tag identifies the documentation publisher.

DOCSET_PUBLISHER_NAME  = Publisher

# If the GENERATE_HTMLHELP tag is set to YES, additional index files
# will be generated that can be used as input for tools like the
# Microsoft HTML help workshop to generate a compiled HTML help file (.chm)
# of the generated HTML documentation.

GENERATE_HTMLHELP      = NO

# If the GENERATE_HTMLHELP tag is set to YES, the CHM_FILE tag can
# be used to specify the file name of the resulting .chm file. You
# can add a path in front of the file if the result should not be
# written to the html output directory.

CHM_FILE               =

# If the GENERATE_HTMLHELP tag is set to YES, the HHC_LOCATION tag can
# be used to specify the location (absolute path including file name) of
# the HTML help compiler (hhc.exe). If non-empty doxygen will try to run
# the HTML help compiler on the generated index.hhp.

HHC_LOCATION           =

# If the GENERATE_HTMLHELP tag is set to YES, the GENERATE_CHI flag
# controls if a separate .chi index file is generated (YES) or that
# it should be included in the master .chm file (NO).

GENERATE_CHI           = NO

# If the GENERATE_HTMLHELP tag is set to YES, the CHM_INDEX_ENCODING
# is used to encode HtmlHelp index (hhk), content (hhc) and project file
# content.

CHM_INDEX_ENCODING     =

# If the GENERATE_HTMLHELP tag is set to YES, the BINARY_TOC flag
# controls whether a binary table of contents is generated (YES) or a
# normal table of contents (NO) in the .chm file.

BINARY_TOC             = NO

# The TOC_EXPAND flag can be set to YES to add extra items for group members
# to the contents of the HTML help documentation and to the tree view.

TOC_EXPAND             = NO

# If the GENERATE_QHP tag is set to YES and both QHP_NAMESPACE and
# QHP_VIRTUAL_FOLDER are set, an additional index file will be generated
# that can be used as input for Qt's qhelpgenerator to generate a
# Qt Compressed Help (.qch) of the generated HTML documentation.

GENERATE_QHP           = NO

# If the QHG_LOCATION tag is specified, the QCH_FILE tag can
# be used to specify the file name of the resulting .qch file.
# The path specified is relative to the HTML output folder.

QCH_FILE               =

# The QHP_NAMESPACE tag specifies the namespace to use when generating
# Qt Help Project output. For more information please see
# http://doc.trolltech.com/qthelpproject.html#namespace

QHP_NAMESPACE          = org.doxygen.Project

# The QHP_VIRTUAL_FOLDER tag specifies the namespace to use when generating
# Qt Help Project output. For more information please see
# http://doc.trolltech.com/qthelpproject.html#virtual-folders

QHP_VIRTUAL_FOLDER     = doc

# If QHP_CUST_FILTER_NAME is set, it specifies the name of a custom filter to
# add. For more information please see
# http://doc.trolltech.com/qthelpproject.html#custom-filters

QHP_CUST_FILTER_NAME   =

# The QHP_CUST_FILT_ATTRS tag specifies the list of the attributes of the
# custom filter to add. For more information please see
# <a href="http://doc.trolltech.com/qthelpproject.html#custom-filters">
# Qt Help Project / Custom Filters</a>.

QHP_CUST_FILTER_ATTRS  =

# The QHP_SECT_FILTER_ATTRS tag specifies the list of the attributes this
# project's
# filter section matches.
# <a href="http://doc.trolltech.com/qthelpproject.html#filter-attributes">
# Qt Help Project / Filter Attributes</a>.

QHP_SECT_FILTER_ATTRS  =

# If the GENERATE_QHP tag is set to YES, the QHG_LOCATION tag can
# be used to specify the location of Qt's qhelpgenerator.
# If non-empty doxygen will try to run qhelpgenerator on the generated
# .qhp file.

QHG_LOCATION           =

# If the GENERATE_ECLIPSEHELP tag is set to YES, additional index files
#  will be generated, which together with the HTML files, form an Eclipse help
# plugin. To install this plugin and make it available under the help contents
# menu in Eclipse, the contents of the directory containing the HTML and XML
# files needs to be copied into the plugins directory of eclipse. The name of
# the directory within the plugins directory should be the same as
# the ECLIPSE_DOC_ID value. After copying Eclipse needs to be restarted before
# the help appears.

GENERATE_ECLIPSEHELP   = NO

# A unique identifier for the eclipse help plugin. When installing the plugin
# the directory name containing the HTML and XML files should also have
# this name.

ECLIPSE_DOC_ID         = org.doxygen.Project

# The DISABLE_INDEX tag can be used to turn on/off the condensed index (tabs)
# at top of each HTML page. The value NO (the default) enables the index and
# the value YES disables it. Since the tabs have the same information as the
# navigation tree you can set this option to NO if you already set
# GENERATE_TREEVIEW to YES.

DISABLE_INDEX          = NO

# The GENERATE_TREEVIEW tag is used to specify whether a tree-like index
# structure should be generated to display hierarchical information.
# If the tag value is set to YES, a side panel will be generated
# containing a tree-like index structure (just like the one that
# is generated for HTML Help). For this to work a browser that supports
# JavaScript, DHTML, CSS and frames is required (i.e. any modern browser).
# Windows users are probably better off using the HTML help feature.
# Since the tree basically has the same information as the tab index you
# could consider to set DISABLE_INDEX to NO when enabling this option.

GENERATE_TREEVIEW      = NO

# The ENUM_VALUES_PER_LINE tag can be used to set the number of enum values
# (range [0,1..20]) that doxygen will group on one line in the generated HTML
# documentation. Note that a value of 0 will completely suppress the enum
# values from appearing in the overview section.

ENUM_VALUES_PER_LINE   = 4

# If the treeview is enabled (see GENERATE_TREEVIEW) then this tag can be
# used to set the initial width (in pixels) of the frame in which the tree
# is shown.

TREEVIEW_WIDTH         = 250

# When the EXT_LINKS_IN_WINDOW option is set to YES doxygen will open
# links to external symbols imported via tag files in a separate window.

EXT_LINKS_IN_WINDOW    = NO

# Use this tag to change the font size of Latex formulas included
# as images in the HTML documentation. The default is 10. Note that
# when you change the font size after a successful doxygen run you need
# to manually remove any form_*.png images from the HTML output directory
# to force them to be regenerated.

FORMULA_FONTSIZE       = 10

# Use the FORMULA_TRANPARENT tag to determine whether or not the images
# generated for formulas are transparent PNGs. Transparent PNGs are
# not supported properly for IE 6.0, but are supported on all modern browsers.
# Note that when changing this option you need to delete any form_*.png files
# in the HTML output before the changes have effect.

FORMULA_TRANSPARENT    = YES

# Enable the USE_MATHJAX option to render LaTeX formulas using MathJax
# (see http://www.mathjax.org) which uses client side Javascript for the
# rendering instead of using prerendered bitmaps. Use this if you do not
# have LaTeX installed or if you want to formulas look prettier in the HTML
# output. When enabled you may also need to install MathJax separately and
# configure the path to it using the MATHJAX_RELPATH option.

USE_MATHJAX            = NO

# When MathJax is enabled you can set the default output format to be used for
# thA MathJax output. Supported types are HTML-CSS, NativeMML (i.e. MathML) and
# SVG. The default value is HTML-CSS, which is slower, but has the best
# compatibility.

MATHJAX_FORMAT         = HTML-CSS

# When MathJax is enabled you need to specify the location relative to the
# HTML output directory using the MATHJAX_RELPATH option. The destination
# directory should contain the MathJax.js script. For instance, if the mathjax
# directory is located at the same level as the HTML output directory, then
# MATHJAX_RELPATH should be ../mathjax. The default value points to
# the MathJax Content Delivery Network so you can quickly see the result without
# installing MathJax.
# However, it is strongly recommended to install a local
# copy of MathJax from http://www.mathjax.org before deployment.

MATHJAX_RELPATH        = http://cdn.mathjax.org/mathjax/latest

# The MATHJAX_EXTENSIONS tag can be used to specify one or MathJax extension
# names that should be enabled during MathJax rendering.

MATHJAX_EXTENSIONS     =

# When the SEARCHENGINE tag is enabled doxygen will generate a search box
# for the HTML output. The underlying search engine uses javascript
# and DHTML and should work on any modern browser. Note that when using
# HTML help (GENERATE_HTMLHELP), Qt help (GENERATE_QHP), or docsets
# (GENERATE_DOCSET) there is already a search function so this one should
# typically be disabled. For large projects the javascript based search engine
# can be slow, then enabling SERVER_BASED_SEARCH may provide a better solution.

SEARCHENGINE           = YES

# When the SERVER_BASED_SEARCH tag is enabled the search engine will be
# implemented using a web server instead of a web client using Javascript.
# There are two flavours of web server based search depending on the
# EXTERNAL_SEARCH setting. When disabled, doxygen will generate a PHP script for
# searching and an index file used by the script. When EXTERNAL_SEARCH is
# enabled the indexing and searching needs to be provided by external tools.
# See the manual for details.

SERVER_BASED_SEARCH    = NO

# When EXTERNAL_SEARCH is enabled doxygen will no longer generate the PHP
# script for searching. Instead the search results are written to an XML file
# which needs to be processed by an external indexer. Doxygen will invoke an
# external search engine pointed to by the SEARCHENGINE_URL option to obtain
# the search results. Doxygen ships with an example indexer (doxyindexer) and
# search engine (doxysearch.cgi) which are based on the open source search engine
# library Xapian. See the manual for configuration details.

EXTERNAL_SEARCH        = NO

# The SEARCHENGINE_URL should point to a search engine hosted by a web server
# which will returned the search results when EXTERNAL_SEARCH is enabled.
# Doxygen ships with an example search engine (doxysearch) which is based on
# the open source search engine library Xapian. See the manual for configuration
# details.

SEARCHENGINE_URL       =

# When SERVER_BASED_SEARCH and EXTERNAL_SEARCH are both enabled the unindexed
# search data is written to a file for indexing by an external tool. With the
# SEARCHDATA_FILE tag the name of this file can be specified.

SEARCHDATA_FILE        = searchdata.xml

# The EXTRA_SEARCH_MAPPINGS tag can be used to enable searching through other
# doxygen projects that are not otherwise connected via tags files, but are
# all added to the same search index. Each project needs to have a tag file set
# via GENERATE_TAGFILE. The search mapping then maps the name of the tag file
# to a relative location where the documentation can be found,
# similar to the
# TAGFILES option but without actually processing the tag file.
# The format is: EXTRA_SEARCH_MAPPINGS = tagname1=loc1 tagname2=loc2 ...

EXTRA_SEARCH_MAPPINGS  =

#---------------------------------------------------------------------------
# configuration options related to the LaTeX output
#---------------------------------------------------------------------------

# If the GENERATE_LATEX tag is set to YES (the default) Doxygen will
# generate Latex output.

GENERATE_LATEX         = YES

# The LATEX_OUTPUT tag is used to specify where the LaTeX docs will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `latex' will be used as the default path.

LATEX_OUTPUT           = latex

# The LATEX_CMD_NAME tag can be used to specify the LaTeX command name to be
# invoked. If left blank `latex' will be used as the default command name.
# Note that when enabling USE_PDFLATEX this option is only used for
# generating bitmaps for formulas in the HTML output, but not in the
# Makefile that is written to the output directory.

LATEX_CMD_NAME         = latex

# The MAKEINDEX_CMD_NAME tag can be used to specify the command name to
# generate index for LaTeX. If left blank `makeindex' will be used as the
# default command name.

MAKEINDEX_CMD_NAME     = makeindex

# If the COMPACT_LATEX tag is set to YES Doxygen generates more compact
# LaTeX documents. This may be useful for small projects and may help to
# save some trees in general.

COMPACT_LATEX          = NO

# The PAPER_TYPE tag can be used to set the paper type that is used
# by the printer. Possible values are: a4, letter, legal and
# executive. If left blank a4wide will be used.

PAPER_TYPE             = a4

# The EXTRA_PACKAGES tag can be to specify one or more names of LaTeX
# packages that should be included in the LaTeX output.

EXTRA_PACKAGES         = amsmath amssymb amsfonts

# The LATEX_HEADER tag can be used to specify a personal LaTeX header for
# the generated latex document. The header should contain everything until
# the first chapter. If it is left blank doxygen will generate a
# standard header. Notice: only use this tag if you know what you are doing!

LATEX_HEADER           =

# The LATEX_FOOTER tag can be used to specify a personal LaTeX footer for
# the generated latex document. The footer should contain everything after
# the last chapter. If it is left blank doxygen will generate a
# standard footer. Notice: only use this tag if you know what you are doing!

LATEX_FOOTER           =

# If the PDF_HYPERLINKS tag is set to YES, the LaTeX that is generated
# is prepared for conversion to pdf (using ps2pdf). The pdf file will
# contain links (just like the HTML output) instead of page references
# This makes the output suitable for online browsing using a pdf viewer.

PDF_HYPERLINKS         = YES

# If the USE_PDFLATEX tag is set to YES, pdflatex will be used instead of
# plain latex in the generated Makefile. Set this option to YES to get a
# higher quality PDF documentation.

USE_PDFLATEX           = YES

# If the LATEX_BATCHMODE tag is set to YES, doxygen will add the \\batchmode.
# command to the generated LaTeX files. This will instruct LaTeX to keep
# running if errors occur, instead of asking the user for help.
# This option is also used when generating formulas in HTML.

LATEX_BATCHMODE        = NO

# If LATEX_HIDE_INDICES is set to YES then doxygen will not
# include the index chapters (such as File Index, Compound Index, etc.)
# in the output.

LATEX_HIDE_INDICES     = NO

# If LATEX_SOURCE_CODE is set to YES then doxygen will include
# source code with syntax highlighting in the LaTeX output.
# Note that which sources are shown also depends on other settings
# such as SOURCE_BROWSER.

LATEX_SOURCE_CODE      = NO

# The LATEX_BIB_STYLE tag can be used to specify the style to use for the
# bibliography, e.g. plainnat, or ieeetr. The default style is "plain". See
# http://en.wikipedia.org/wiki/BibTeX for more info.

LATEX_BIB_STYLE        = plain

#---------------------------------------------------------------------------
# configuration options related to the RTF output
#---------------------------------------------------------------------------

# If the GENERATE_RTF tag is set to YES Doxygen will generate RTF output
# The RTF output is optimized for Word 97 and may not look very pretty with
# other RTF readers or editors.

GENERATE_RTF           = NO

# The RTF_OUTPUT tag is used to specify where the RTF docs will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `rtf' will be used as the default path.

RTF_OUTPUT             = rtf

# If the COMPACT_RTF tag is set to YES Doxygen generates more compact
# RTF documents. This may be useful for small projects and may help to
# save some trees in general.

COMPACT_RTF            = NO

# If the RTF_HYPERLINKS tag is set to YES, the RTF that is generated
# will contain hyperlink fields. The RTF file will
# contain links (just like the HTML output) instead of page references.
# This makes the output suitable for online browsing using WORD or other
# programs which support those fields.
# Note: wordpad (write) and others do not support links.

RTF_HYPERLINKS         = NO

# Load style sheet definitions from file. Syntax is similar to doxygen's
# config file, i.e. a series of assignments. You only have to provide
# replacements, missing definitions are set to their default value.

RTF_STYLESHEET_FILE    =

# Set optional variables used in the generation of an rtf document.
# Syntax is similar to doxygen's config file.

RTF_EXTENSIONS_FILE    =

#---------------------------------------------------------------------------
# configuration options related to the man page output
#---------------------------------------------------------------------------

# If the GENERATE_MAN tag is set to YES (the default) Doxygen will
# generate man pages

GENERATE_MAN           = NO

# The MAN_OUTPUT tag is used to specify where the man pages will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `man' will be used as the default path.

MAN_OUTPUT             = man

# The MAN_EXTENSION tag determines the extension that is added to
# the generated man pages (default is the subroutine's section .3)

MAN_EXTENSION          = .3

# If the MAN_LINKS tag is set to YES and Doxygen generates man output,
# then it will generate one additional man file for each entity
# documented in the real man page(s). These additional files
# only source the real man page, but without them the man command
# would be unable to find the correct page. The default is NO.

MAN_LINKS              = NO

#---------------------------------------------------------------------------
# configuration options related to the XML output
#---------------------------------------------------------------------------

# If the GENERATE_XML tag is set to YES Doxygen will
# generate an XML file that captures the structure of
# the code including all documentation.

GENERATE_XML           = YES

# The XML_OUTPUT tag is used to specify where the XML pages will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `xml' will be used as the default path.

XML_OUTPUT             = xml

# The XML_SCHEMA tag can be used to specify an XML schema,
# which can be used by a validating XML parser to check the
# syntax of the XML files.

XML_SCHEMA             =

# The XML_DTD tag can be used to specify an XML DTD,
# which can be used by a validating XML parser to check the
# syntax of the XML files.

XML_DTD                =

# If the XML_PROGRAMLISTING tag is set to YES Doxygen will
# dump the program listings (including syntax highlighting
# and cross-referencing information) to the XML output. Note that
# enabling this will significantly increase the size of the XML output.

XML_PROGRAMLISTING     = YES

#---------------------------------------------------------------------------
# configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------

# If the GENERATE_AUTOGEN_DEF tag is set to YES Doxygen will
# generate an AutoGen Definitions (see autogen.sf.net) file
# that captures the structure of the code including all
# documentation. Note that this feature is still experimental
# and incomplete at the moment.

GENERATE_AUTOGEN_DEF   = NO

#---------------------------------------------------------------------------
# configuration options related to the Perl module output
#---------------------------------------------------------------------------

# If the GENERATE_PERLMOD tag is set to YES Doxygen will
# generate a Perl module file that captures the structure of
# the code including all documentation. Note that this
# feature is still experimental and incomplete at the
# moment.

GENERATE_PERLMOD       = NO

# If the PERLMOD_LATEX tag is set to YES Doxygen will generate
# the necessary Makefile rules, Perl scripts and LaTeX code to be able
# to generate PDF and DVI output from the Perl module output.

PERLMOD_LATEX          = NO

# If the PERLMOD_PRETTY tag is set to YES the Perl module output will be
# nicely formatted so it can be parsed by a human reader.
# This is useful
# if you want to understand what is going on.
# On the other hand, if this
# tag is set to NO the size of the Perl module output will be much smaller
# and Perl will parse it just the same.

PERLMOD_PRETTY         = YES

# The names of the make variables in the generated doxyrules.make file
# are prefixed with the string contained in PERLMOD_MAKEVAR_PREFIX.
# This is useful so different doxyrules.make files included by the same
# Makefile don't overwrite each other's variables.

PERLMOD_MAKEVAR_PREFIX =

#---------------------------------------------------------------------------
# Configuration options related to the preprocessor
#---------------------------------------------------------------------------

# If the ENABLE_PREPROCESSING tag is set to YES (the default) Doxygen will
# evaluate all C-preprocessor directives found in the sources and include
# files.

ENABLE_PREPROCESSING   = YES

# If the MACRO_EXPANSION tag is set to YES Doxygen will expand all macro
# names in the source code. If set to NO (the default) only conditional
# compilation will be performed. Macro expansion can be done in a controlled
# way by setting EXPAND_ONLY_PREDEF to YES.

MACRO_EXPANSION        = NO

# If the EXPAND_ONLY_PREDEF and MACRO_EXPANSION tags are both set to YES
# then the macro expansion is limited to the macros specified with the
# PREDEFINED and EXPAND_AS_DEFINED tags.

EXPAND_ONLY_PREDEF     = NO

# If the SEARCH_INCLUDES tag is set to YES (the default) the includes files
# pointed to by INCLUDE_PATH will be searched when a #include is found.

SEARCH_INCLUDES        = YES

# The INCLUDE_PATH tag can be used to specify one or more directories that
# contain include files that are not input files but should be processed by
# the preprocessor.

INCLUDE_PATH           =

# You can use the INCLUDE_FILE_PATTERNS tag to specify one or more wildcard
# patterns (like *.h and *.hpp) to filter out the header-files in the
# directories. If left blank, the patterns specified with FILE_PATTERNS will
# be used.

INCLUDE_FILE_PATTERNS  =

# The PREDEFINED tag can be used to specify one or more macro names that
# are defined before the preprocessor is started (similar to the -D option of
# gcc). The argument of the tag is a list of macros of the form: name
# or name=definition (no spaces). If the definition and the = are
# omitted =1 is assumed. To prevent a macro definition from being
# undefined via #undef or recursively expanded use the := operator
# instead of the = operator.

PREDEFINED             = DOXYGEN USE_GSL

# If the MACRO_EXPANSION and EXPAND_ONLY_PREDEF tags are set to YES then
# this tag can be used to specify a list of macro names that should be expanded.
# The macro definition that is found in the sources will be used.
# Use the PREDEFINED tag if you want to use a different macro definition that
# overrules the definition found in the source code.

EXPAND_AS_DEFINED      =

# If the SKIP_FUNCTION_MACROS tag is set to YES (the default) then
# doxygen's preprocessor will remove all references to function-like macros
# that are alone on a line, have an all uppercase name, and do not end with a
# semicolon, because these will confuse the parser if not removed.

SKIP_FUNCTION_MACROS   = YES

#---------------------------------------------------------------------------
# Configuration::additions related to external references
#---------------------------------------------------------------------------

# The TAGFILES option can be used to specify one or more tagfiles. For each
# tag file the location of the external documentation should be added. The
# format of a tag file without this location is as follows:
#
# TAGFILES = file1 file2 ...
# Adding location for the tag files is done as follows:
#
# TAGFILES = file1=loc1 "file2 = loc2" ...
# where "loc1" and "loc2" can be relative or absolute paths
# or URLs. Note that each tag file must have a unique name (where the name does
# NOT include the path). If a tag file is not located in the directory in which
# doxygen is run, you must also specify the path to the tagfile here.

TAGFILES               =

# When a file name is specified after GENERATE_TAGFILE, doxygen will create
# a tag file that is based on the input files it reads.

GENERATE_TAGFILE       =

# If the ALLEXTERNALS tag is set to YES all external classes will be listed
# in the class index. If set to NO only the inherited external classes
# will be listed.

ALLEXTERNALS           = NO

# If the EXTERNAL_GROUPS tag is set to YES all external groups will be listed
# in the modules index. If set to NO, only the current project's groups will
# be listed.

EXTERNAL_GROUPS        = YES

# The PERL_PATH should be the absolute path and name of the perl script
# interpreter (i.e. the result of `which perl').

PERL_PATH              = /usr/bin/perl

#---------------------------------------------------------------------------
# Configuration options related to the dot tool
#---------------------------------------------------------------------------

# If the CLASS_DIAGRAMS tag is set to YES (the default) Doxygen will
# generate a inheritance diagram (in HTML, RTF and LaTeX) for classes with base
# or super classes. Setting the tag to NO turns the diagrams off. Note that
# this option also works with HAVE_DOT disabled, but it is recommended to
# install and use dot, since it yields more powerful graphs.

CLASS_DIAGRAMS         = YES

# You can define message sequence charts within doxygen comments using the \msc
# command. Doxygen will then run the mscgen tool (see
# http://www.mcternan.me.uk/mscgen/) to produce the chart and insert it in the
# documentation. The MSCGEN_PATH tag allows you to specify the directory where
# the mscgen tool resides. If left empty the tool is assumed to be found in the
# default search path.

MSCGEN_PATH            =

# If set to YES, the inheritance and collaboration graphs will hide
# inheritance and usage relations if the target is undocumented
# or is not a class.

HIDE_UNDOC_RELATIONS   = YES

# If you set the HAVE_DOT tag to YES then doxygen will assume the dot tool is
# available from the path. This tool is part of Graphviz, a graph visualization
# toolkit from AT&T and Lucent Bell Labs. The other options in this section
# have no effect if this option is set to NO (the default)

HAVE_DOT               = NO

# The DOT_NUM_THREADS specifies the number of dot invocations doxygen is
# allowed to run in parallel. When set to 0 (the default) doxygen will
# base this on the number of processors available in the system. You can set it
# explicitly to a value larger than 0 to get control over the balance
# between CPU load and processing speed.

DOT_NUM_THREADS        = 0

# By default doxygen will use the Helvetica font for all dot files that
# doxygen generates. When you want a differently looking font you can specify
# the font name using DOT_FONTNAME. You need to make sure dot is able to find
# the font, which can be done by putting it in a standard location or by setting
# the DOTFONTPATH environment variable or by setting DOT_FONTPATH to the
# directory containing the font.

DOT_FONTNAME           = Helvetica

# The DOT_FONTSIZE tag can be used to set the size of the font of dot graphs.
# The default size is 10pt.

DOT_FONTSIZE           = 10

# By default doxygen will tell dot to use the Helvetica font.
# If you specify a different font using DOT_FONTNAME you can use DOT_FONTPATH to
# set the path where dot can find it.

DOT_FONTPATH           =

# If the CLASS_GRAPH and HAVE_DOT tags are set to YES then doxygen
# will generate a graph for each documented class showing the direct and
# indirect inheritance relations. Setting this tag to YES will force the
# CLASS_DIAGRAMS tag to NO.

CLASS_GRAPH            = YES

# If the COLLABORATION_GRAPH and HAVE_DOT tags are set to YES then doxygen
# will generate a graph for each documented class showing the direct and
# indirect implementation dependencies (inheritance, containment, and
# class references variables) of the class with other documented classes.

COLLABORATION_GRAPH    = YES

# If the GROUP_GRAPHS and HAVE_DOT tags are set to YES then doxygen
# will generate a graph for groups, showing the direct groups dependencies

GROUP_GRAPHS           = YES

# If the UML_LOOK tag is set to YES doxygen will generate inheritance and
# collaboration diagrams in a style similar to the OMG's Unified Modeling
# Language.

UML_LOOK               = NO

# If the UML_LOOK tag is enabled, the fields and methods are shown inside
# the class node. If there are many fields or methods and many nodes the
# graph may become too big to be useful. The UML_LIMIT_NUM_FIELDS
# threshold limits the number of items for each type to make the size more
# managable. Set this to 0 for no limit. Note that the threshold may be
# exceeded by 50% before the limit is enforced.

UML_LIMIT_NUM_FIELDS   = 10

# If set to YES, the inheritance and collaboration graphs will show the
# relations between templates and their instances.

TEMPLATE_RELATIONS     = NO

# If the ENABLE_PREPROCESSING, SEARCH_INCLUDES, INCLUDE_GRAPH, and HAVE_DOT
# tags are set to YES then doxygen will generate a graph for each documented
# file showing the direct and indirect include dependencies of the file with
# other documented files.

INCLUDE_GRAPH          = YES

# If the ENABLE_PREPROCESSING, SEARCH_INCLUDES, INCLUDED_BY_GRAPH, and
# HAVE_DOT tags are set to YES then doxygen will generate a graph for each
# documented header file showing the documented files that directly or
# indirectly include this file.

INCLUDED_BY_GRAPH      = YES

# If the CALL_GRAPH and HAVE_DOT options are set to YES then
# doxygen will generate a call dependency graph for every global function
# or class method. Note that enabling this option will significantly increase
# the time of a run. So in most cases it will be better to enable call graphs
# for selected functions only using the \callgraph command.

CALL_GRAPH             = NO

# If the CALLER_GRAPH and HAVE_DOT tags are set to YES then
# doxygen will generate a caller dependency graph for every global function
# or class method. Note that enabling this option will significantly increase
# the time of a run. So in most cases it will be better to enable caller
# graphs for selected functions only using the \callergraph command.

CALLER_GRAPH           = NO

# If the GRAPHICAL_HIERARCHY and HAVE_DOT tags are set to YES then doxygen
# will generate a graphical hierarchy of all classes instead of a textual one.

GRAPHICAL_HIERARCHY    = YES

# If the DIRECTORY_GRAPH and HAVE_DOT tags are set to YES
# then doxygen will show the dependencies a directory has on other directories
# in a graphical way. The dependency relations are determined by the #include
# relations between the files in the directories.

DIRECTORY_GRAPH        = YES

# The DOT_IMAGE_FORMAT tag can be used to set the image format of the images
# generated by dot. Possible values are svg, png, jpg, or gif.
# If left blank png will be used. If you choose svg you need to set
# HTML_FILE_EXTENSION to xhtml in order to make the SVG files
# visible in IE 9+ (other browsers do not have this requirement).

DOT_IMAGE_FORMAT       = png

# If DOT_IMAGE_FORMAT is set to svg, then this option can be set to YES to
# enable generation of interactive SVG images that allow zooming and panning.
# Note that this requires a modern browser other than Internet Explorer.
# Tested and working are Firefox, Chrome, Safari, and Opera. For IE 9+ you
# need to set HTML_FILE_EXTENSION to xhtml in order to make the SVG files
# visible. Older versions of IE do not have SVG support.

INTERACTIVE_SVG        = NO

# The tag DOT_PATH can be used to specify the path where the dot tool can be
# found. If left blank, it is assumed the dot tool can be found in the path.

DOT_PATH               =

# The DOTFILE_DIRS tag can be used to specify one or more directories that
# contain dot files that are included in the documentation (see the
# \dotfile command).

DOTFILE_DIRS           =

# The MSCFILE_DIRS tag can be used to specify one or more directories that
# contain msc files that are included in the documentation (see the
# \mscfile command).

MSCFILE_DIRS           =

# The DOT_GRAPH_MAX_NODES tag can be used to set the maximum number of
# nodes that will be shown in the graph. If the number of nodes in a graph
# becomes larger than this value, doxygen will truncate the graph, which is
# visualized by representing a node as a red box. Note that doxygen if the
# number of direct children of the root node in a graph is already larger than
# DOT_GRAPH_MAX_NODES then the graph will not be shown at all. Also note
# that the size of a graph can be further restricted by MAX_DOT_GRAPH_DEPTH.

DOT_GRAPH_MAX_NODES    = 50

# The MAX_DOT_GRAPH_DEPTH tag can be used to set the maximum depth of the
# graphs generated by dot. A depth value of 3 means that only nodes reachable
# from the root by following a path via at most 3 edges will be shown. Nodes
# that lay further from the root node will be omitted. Note that setting this
# option to 1 or 2 may greatly reduce the computation time needed for large
# code bases. Also note that the size of a graph can be further restricted by
# DOT_GRAPH_MAX_NODES. Using a depth of 0 means no depth restriction.

MAX_DOT_GRAPH_DEPTH    = 0

# Set the DOT_TRANSPARENT tag to YES to generate images with a transparent
# background. This is disabled by default, because dot on Windows does not
# seem to support this out of the box. Warning: Depending on the platform used,
# enabling this option may lead to badly anti-aliased labels on the edges of
# a graph (i.e. they become hard to read).

DOT_TRANSPARENT        = NO

# Set the DOT_MULTI_TARGETS tag to YES allow dot to generate multiple output
# files in one run (i.e. multiple -o and -T options on the command line). This
# makes dot run faster, but since only newer versions of dot (>1.8.10)
# support this, this feature is disabled by default.

DOT_MULTI_TARGETS      = NO

# If the GENERATE_LEGEND tag is set to YES (the default) Doxygen will
# generate a legend page explaining the meaning of the various boxes and
# arrows in the dot generated graphs.

GENERATE_LEGEND        = YES

# If the DOT_CLEANUP tag is set to YES (the default) Doxygen will
# remove the intermediate dot files that are used to generate
# the various graphs.

DOT_CLEANUP            = YES


==> anc/GWFrames/Code/Quaternions/docs/Makefile <==
# Tell 'make' not to look for files with the following names
.PHONY : all

# By default, just build the docs
all :
	doxygen
	doxygen2docstring.py xml/index.xml Quaternions_Doc.i
	perl -p -i -e 's/(%feature\("docstring"\) .*)((?:<(?:[^<>]++|(?1))*>))/$$1 . join("",split(" ",$$2))/ge; s/%feature\("docstring"\).* (\S+) """/%feature\("docstring"\) $$1 """/' Quaternions_Doc.i
	perl -p -i -e 's/Quaternions::Quaternions::/Quaternions::/g' Quaternions_Doc.i


==> anc/GWFrames/Code/Quaternions/docs/Quaternions_Doc.i <==
%feature("docstring") Quaternions::Quaternion::dot """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    double
  
"""

%feature("docstring") Quaternions::Quaternion::logRotor """
Return logarithm of a rotor.
============================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    This function is just like the standard log function, except that a
    negative scalar does not raise an exception; instead, the scalar pi is
    returned.
  
"""

%feature("docstring") Quaternions::Quaternion::angle """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    double
  
"""

%feature("docstring") Quaternions::Quaternion::commutator """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::UnflipRotors """
Remove sign-ambiguity of rotors.
================================
  Parameters
  ----------
    const vector<Quaternion>& R
      Vector of rotors
    const double discont = 1.4142135623730951
      Acceptable discontinuity [default: sqrt(2)]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    Because of the two-sided nature of quaternion rotations, the sign of a
    rotor may be undetermined in many cases. Discontinuous flips in that sign
    for rotor-valued functions of time can cause significant problems. This
    function removes those flips by ensuring that the output rotors at
    successive instants are within 'discont' of each other.
  
"""

%feature("docstring") Quaternions::Quaternion::inverse """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::Quaternion::conjugate """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::inverse """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::Quaternion::operator== """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    bool
  
"""

%feature("docstring") Quaternions::Quaternion::cross """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::RDelta """
Difference between frame rotors R1*R2.inverse()
===============================================
  Parameters
  ----------
    const vector<Quaternion>& R1
      Vector of rotors
    const vector<Quaternion>& R2
      Vector of rotors
    const int IndexOfFiducialTime = -1
      Integer index of time at which difference is set to zero [default: -1]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    If the optional IndexOfFiducialTime is given, the returned quantity is
    R1*Offset*R2.inverse(), where Offset is R1[I].inverse()*R2[I], thus
    ensuring that RDelta[I]=1.
  
"""

%feature("docstring") ScalarIntegral """
Integrate scalar function by simple trapezoidal rule.
=====================================================
  Parameters
  ----------
    const vector<double>& fdot
      Vector of scalars.
    const vector<double>& t
      Vector of corresponding time steps.
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::Quaternion::abs """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    double
  
"""

%feature("docstring") Quaternions::abs """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::hunt """
Find the largest index i with x[i]<=x_i.
========================================
  Parameters
  ----------
    const vector<double>& x
    const double x_i
    unsigned int i = 0
  
  Returns
  -------
    unsigned int
  
  Description
  -----------
    Based on the Numerical Recipes routine of the same name
  
"""

%feature("docstring") Quaternions::MinimalRotation """
Minimal-rotation version of the input frame.
============================================
  Parameters
  ----------
    const vector<Quaternion>& R
      Vector of rotors.
    const vector<double>& T
      Vector of corresponding time steps.
    const unsigned int NIterations = 5
      Number of refinements [default: 5]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    This function returns a copy of the input R, which takes the z axis to the
    same point as R, but adjusts the rotation about that new point by imposing
    the minimal-rotation condition.
  
"""

%feature("docstring") Quaternions::MeanRotor """
Mean rotor, minimizing integrated distance between R(t_i) and R_mean.
=====================================================================
  Parameters
  ----------
    const vector<Quaternion>& R
      Vector of rotors to be averaged.
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    This algorithm minimizes the integrated distance between the input data's
    R(t) and R_mean by varying R_mean and finding the minimum using the
    Nedler-Mead simplex algorithm(2) of GSL. This is the correct generalization
    of the similar ApproximateMeanRotor function, and is essentially described
    in my paper http://arxiv.org/abs/1302.2919/.
  

Mean rotor, minimizing integrated distance between R(t) and R_mean.
===================================================================
  Parameters
  ----------
    const vector<Quaternion>& R
      Vector of rotors to be averaged.
    const vector<double>& t
      Vector of corresponding time steps.
    double t1 = -1e300
      Optional early bound of time to average over
    double t2 = 1e300
      Optional late bound of time to average over
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    This algorithm minimizes the integrated distance between the input data's
    R(t) and R_mean by varying R_mean and finding the minimum using the
    Nedler-Mead simplex algorithm(2) of GSL. This is the correct generalization
    of the similar ApproximateMeanRotor function, and is essentially described
    in my paper http://arxiv.org/abs/1302.2919/.
  
"""

%feature("docstring") Quaternions::log """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::sqrt """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::OptimalAlignment """
Time and rotor offsets such that Rdelta*Rb(t+deltat) is as close to Ra(t) as possible.
======================================================================================
  Parameters
  ----------
    const double t1
      Initial bound of alignment range
    const double t2
      Final bound of alignment range
    const vector<Quaternion>& Ra
      Vector of fixed rotors.
    const vector<double>& ta
      Vector of corresponding time steps.
    const vector<Quaternion>& Rb
      Vector of rotors to be aligned to Ra.
    const vector<double>& tb
      Vector of corresponding time steps.
    double& deltat
      Output optimal time offset
    Quaternions::Quaternion& R_delta
      Output optimal rotor
  
  Returns
  -------
    void
  
  Description
  -----------
    This routine actively optimizes the time offset and all three rotational
    degrees of freedom for Rb, so that Rdelta*Rb(t+deltat) is as close to Ra(t)
    as possible over the range (t1, t2). The error measure is just the usual
    angle(UnflipRotors(RDelta(Ra,Rb))) integrated over (t1,t2).
    
    The times t1 and t2 are measured relative to ta, and all are left fixed; Rb
    and tb are shifted to achieve alignment.
  
"""

%feature("docstring") Quaternions::Component """


  Parameters
  ----------
    const vector<Quaternions::Quaternion>& Q
    const unsigned int i
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::DifferentiateRotorByLogarithm """
Calculate the derivative of a rotor by the logarithm formula.
=============================================================
  Parameters
  ----------
    const vector<Quaternion>& RIn
    const vector<double>& tIn
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    This is a much more complicated way of evaluating the derivative of a
    quaternion function of time, as compared to finite differencing by
    'QuaternionDerivative'. However, there may be accuracy advantages when the
    logarithm is smooth, and  at the least  this can serve as a good test of
    the correctness of the logarithm formula.
  
"""

%feature("docstring") Quaternions::Squad """
Squad interpolation of Quaternion time series.
==============================================
  Parameters
  ----------
    const vector<Quaternion>& RIn
      Vector of rotors
    const vector<double>& tIn
      Vector of corresponding times
    const vector<double>& tOut
      Vector of times to which RIn will be interpolated
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    This function implements a version of cubic-spline interpolation designed
    for unit quaternions, which delivers more accurate, smooth, and physical
    rotations than other forms of interpolation.
  
"""

%feature("docstring") Quaternions::angle """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::FrameFromAngularVelocity_Integrand """
Time-derivative of the quaternion logarithm for frame with given angular velocity.
==================================================================================
  Parameters
  ----------
    const vector<double>& r
      Quaternion logarithm corresponding to the current frame
    const vector<double>& Omega
      Quaternion vector giving instantaneous orbital velocity of frame
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    This function returns the time-derivative of the quaternion logarithm of
    the frame with angular velocity Omega. This can be integrated to give the
    quaternion logarithm of the frame, which can then be exponentiated to give
    the frame rotor.
  
"""

%feature("docstring") Quaternions::FrameFromAngularVelocity_2D """
Find the frame with the given angular velocity function.
========================================================
  Parameters
  ----------
    vector<double>(*)(const double t) Omega
      Function pointer returning angular velocity
    const double t0
      Initial time
    const double t1
      Final time
    vector<Quaternion>& Qs
      Output frame rotors
    vector<double>& Ts
      Output time steps
  
  Returns
  -------
    void
  
  Description
  -----------
    This function takes a function pointer Omega (which returns a 3-vector,
    given the time) and integrates to find the frame with that angular velocity.
    
    This function may not be very useful in general, because the angular
    velocity may not be known as a function of time. However, there are
    situations where the angular velocity is known at an instant of time, given
    other information. The code for this function should serve as a useful
    guide when implementing such integrations.
    
    In particular, the key piece in this integration is to reset the value of
    the quaternion logarithm (denoted below as r) between integration steps
    when the magnitude of r is too large. It gets reset to a value that is
    identical in terms of the resulting rotation, but has a smaller magnitude,
    so that the final result doesn't wander too much. This is equivalent to
    changing branches of a complex logarithm.
    
    There are two important things to note about this resetting procedure.
    First, the time stepper may want to take a very small step immediately
    after the reset, and should not be cause for alarm. Below, this is dealt
    with by also restting nSteps, and making sure that we take at least 10 more
    steps after that to let the time stepper adjust its step sizes accordingly.
    
    Second, the resulting rotor (which is the exponential of the logarithm)
    will flip signs when the logarithm is reset. This will have no effect on
    the physical frame deduced from the rotor, but could be bad news for
    interpolations. So we simply 'unflip' the signs when returning.
  
"""

%feature("docstring") Quaternions::Component1 """


  Parameters
  ----------
    const vector<Quaternions::Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::exp """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::QuaternionDerivative """
Five-point finite-differencing of vector of Quaternions.
========================================================
  Parameters
  ----------
    const vector<Quaternion>& f
      Vector of Quaternions.
    const vector<double>& t
      Vector of corresponding time steps.
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    The formula for this finite difference comes from Eq. (A 5b) of 'Derivative
    formulas and errors for non-uniformly spaced points' by M. K. Bowen and
    Ronald Smith. As explained in their Eqs. (B 9b) and (B 10b), this is a
    fourth-order formula.
    
    If there are fewer than five points, the function reverts to simpler
    formulas. If there are fewer than two points, or there are different
    numbers of points in the two input vectors, an exception is thrown.
    
    Sundqvist and Veronis, Tellus XXII (1970), 1
  
"""

%feature("docstring") Quaternions::Quaternion::normsquared """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    double
  
"""

%feature("docstring") Quaternions::Quaternion::sqrtOfRotor """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::PrescribedRotation """
Input frame with prescribed rate of rotation about Z axis.
==========================================================
  Parameters
  ----------
    const vector<double>& RotationRateAboutZ
      Vector of rotation rates about the new frame's Z axis.
    const vector<Quaternion>& R
      Vector of rotors.
    const vector<double>& T
      Vector of corresponding time steps.
    const unsigned int NIterations = 5
      Number of refinements [default: 5]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    This function returns a copy of the input R, which takes the z axis to the
    same point as R, but adjusts the rotation about that new point by imposing
    the minimal-rotation condition, and then including an additional rotation
    about the new Z axis to agree with the given rotation rate.
  
"""

%feature("docstring") Quaternions::Component3 """


  Parameters
  ----------
    const vector<Quaternions::Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::Component2 """


  Parameters
  ----------
    const vector<Quaternions::Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::QuaternionArray """


  Parameters
  ----------
    const vector<double>& vartheta
    const vector<double>& varphi
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& alpha
    const vector<double>& beta
    const vector<double>& gamma
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& w0
    const vector<double>& x0
    const vector<double>& y0
    const vector<double>& z0
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<vector<double>>& q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& angle
    const vector<vector<double>>& axis
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::ApproximateMeanRotor """
'Mean' rotor, minimizing 'distance' between R(t) and R_mean
===========================================================
  Parameters
  ----------
    const vector<Quaternion>& R
      Vector of rotors to be averaged.
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    The true mean of a rotor function of time can only be calculated by an
    optimization algorithm because the metric is too complicated to solve
    analytically. Instead, this algorithm uses a simple approximation that is
    true in the limit of R(t) being constant. In particular, the ideal mean
    would be calculated using the angle between R(t) and R_mean; this function
    minimizes the squared sin of half that angle. Another way of thinking of
    this is that this function isn't approximate; it just uses a different
    metric, which is approximately equal to what we would like to use.
    
    This algorithm calculates the averaging formula found in 'Means
and
    averaging in the group of rotations'
    http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.16.5040.
  

'Mean' rotor, approximately minimizing integrated 'distance' between R(t) and R_mean
====================================================================================
  Parameters
  ----------
    const vector<Quaternion>& R
      Vector of rotors to be averaged.
    const vector<double>& t
      Vector of corresponding time steps.
    const double t1 = -1e300
      Optional early bound of time to average over
    const double t2 = 1e300
      Optional late bound of time to average over
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    The true mean of a rotor function of time can only be calculated by an
    optimization algorithm because the metric is too complicated to solve
    analytically. Instead, this algorithm uses a simple approximation that is
    true in the limit of R(t) being constant. In particular, the ideal mean
    would be calculated using the angle between R(t) and R_mean; this function
    minimizes the squared sin of half that angle. Another way of thinking of
    this is that this function isn't approximate; it just uses a different
    metric, which is approximately equal to what we would like to use.
    
    This algorithm calculates the continuous limit of the averaging formula
    found in 'Means and averaging in the group of rotations'
    http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.16.5040.
  
"""

%feature("docstring") Quaternions::FrameFromAngularVelocity_2D_Integrand """
Time-derivative of 2-D quaternion logarithm for vector with given angular velocity.
===================================================================================
  Parameters
  ----------
    const double r_x
    const double r_y
    vector<double> Omega
    double& rdot_x
    double& rdot_y
  
  Returns
  -------
    void
  
"""

%feature("docstring") Quaternions::commutator """


  Parameters
  ----------
    const Quaternion& Q
    const Quaternion& P
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::Quaternion::operator+= """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion&
  
"""

%feature("docstring") Quaternions::operator/ """


  Parameters
  ----------
    const double a
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const double a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const Quaternion& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& P
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::sqrtOfRotor """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::FrameFromZ """
Construct minimal-rotation frame from Z basis vector of that frame.
===================================================================
  Parameters
  ----------
    const vector<Quaternion>& Z
      Vector of Quaternions
    const vector<double>& T
      Vector of corresponding times
    const unsigned int NIterations = 5
      Number of refinements [default: 5]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    The input vector of Quaternions, assumed to be pure unit vectors, represent
    the Z basis vectors of the frame at each instant of time. The returned
    vector of rotors will rotate the stationary frame's (x,y,z) vectors into
    the new frame's (X,Y,Z) vectors. The X and Y vectors are deduced by
    imposing the minimal-rotation condition. Note that this leaves an unfixed
    initial rotation about z.
  
"""

%feature("docstring") Quaternions::operator<< """
Print the quaternion nicely to stream.
======================================
  Parameters
  ----------
    ostream& out
    const Quaternions::Quaternion& q
  
  Returns
  -------
    ostream&
  
"""

%feature("docstring") Quaternions::FrameFromAngularVelocity_2D """


  Parameters
  ----------
    const vector<Quaternion>& Omega
      Vector of Quaternions.
    const vector<double>& T
      Vector of corresponding times.
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    Note that each element of Omega should be a pure-vector Quaternion,
    corresponding to the angular-velocity vector at the instant of time.
  
"""

%feature("docstring") Quaternions::Quaternion::normalized """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::Quaternion::log """
Return logarithm of Quaternion.
===============================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::Quaternion::operator[] """
Get component of Quaternion.
============================
  Parameters
  ----------
    const unsigned int i
  
  Returns
  -------
    double
  
  Description
  -----------
    The 0 component is the scalar part, and the 13 components are the vector
    components.
  

Get reference to component of Quaternion.
=========================================
  Parameters
  ----------
    const unsigned int i
  
  Returns
  -------
    double&
  
  Description
  -----------
    Note: This is unavailable from python.
  
"""

%feature("docstring") Quaternions::FrameAngularVelocity """


  Parameters
  ----------
    const vector<Quaternion>& f
    const vector<double>& t
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") std """
namespace std
=============
  STL namespace.
  
"""

%feature("docstring") Quaternions::vec """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    const vector<Quaternions::Quaternion>& Q
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") Quaternions::Quaternion::sqrt """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::FrameFromXY """
Construct frame given the X and Y basis vectors of that frame.
==============================================================
  Parameters
  ----------
    const vector<Quaternion>& X
      Vector of Quaternions
    const vector<Quaternion>& Y
      Vector of Quaternions
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    The input parameters are Quaternions, assumed to be pure unit vectors,
    representing the X and Y basis vectors of the frame at each instant of
    time. The returned vector of rotors will rotate the stationary frame's
    (x,y,z) vectors into the new frame's (X,Y,Z) vectors.
  
"""

%feature("docstring") Quaternions::FrameFromPrescribedRotation """
Construct minimal-rotation frame from Z basis vector of that frame.
===================================================================
  Parameters
  ----------
    const vector<Quaternion>& omega
      Vector of Quaternions
    const vector<double>& T
      Vector of corresponding times
    const unsigned int NIterations = 5
      Number of refinements [default: 5]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    The input vector of Quaternions represent the angular-velocity vector
    (omega) of the frame at each instant of time. The returned vector of rotors
    will rotate the stationary frame's (x,y,z) vectors into the new frame's
    (X,Y,Z) vectors, where Z is parallel to omega, and the X and Y vectors are
    deduced by enforcing the condition that the instantaneous rotation of the
    frame about Z is |omega|. Note that this leaves an unfixed initial rotation
    in the XY plane.
  
"""

%feature("docstring") Quaternions::operator+ """


  Parameters
  ----------
    const double a
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const double a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const Quaternion& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& P
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const double b
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::normalized """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::logRotor """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::Component0 """


  Parameters
  ----------
    const vector<Quaternions::Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::Quaternion::operator!= """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    bool
  
"""

%feature("docstring") Quaternions::ApproximateOptimalAlignment """
Time and rotor offsets such that Rdelta*Rb(t+deltat) is as close to Ra(t) as possible.
======================================================================================
  Parameters
  ----------
    const double t1
      Early bound of time to average over
    const double t2
      Late bound of time to average over
    const vector<Quaternion>& Ra
      Vector of fixed rotors.
    const vector<double>& ta
      Vector of corresponding time steps.
    const vector<Quaternion>& Rb
      Vector of rotors to be aligned to Ra.
    const vector<double>& tb
      Vector of corresponding time steps.
    double& deltat
      Output optimal time offset
    Quaternions::Quaternion& R_delta
      Output optimal rotor
  
  Returns
  -------
    void
  
  Description
  -----------
    This routine actively optimizes over the time offset of Rb and
    approximately optimizes over the rotational degrees of freedom in Rb such
    that Rdelta*Rb(t+deltat) is as close to Ra(t) as possible. The rotational
    optimization for any given time offset is performed analytically by the
    routine ApproximateOptimalAlignmentRotor.
    
    The times t1 and t2 are measured relative to ta, and all are left fixed; Rb
    and tb are shifted to achieve alignment.
  
"""

%feature("docstring") Quaternions::FrameFromAngularVelocity """
Find the frame with the given angular velocity data.
====================================================
  Parameters
  ----------
    const vector<Quaternion>& Omega
      Vector of Quaternions.
    const vector<double>& T
      Vector of corresponding times.
  
  Returns
  -------
    vector<Quaternions::Quaternion>
  
  Description
  -----------
    Note that each element of Omega should be a pure-vector Quaternion,
    corresponding to the angular-velocity vector at the instant of time.
    
    This function is not as accurate as might be hoped, because the time step
    of the input data is not adjustable, so you can't do anything like
    'adaptive' integration. If you have a function that returns Omega given
    time, you should use the other version of this (overloaded) function that
    uses such a function. Alternatively, if you are doing an integration as
    part of a larger system, you can use the code for the other version of this
    function as a guide on how to do so.
    
    FrameFromAngularVelocity(std::vector<double> (* Omega)(const double t),
    const double t0, const double t1, std::vector<Quaternion>& Qs,
    std::vector<double>& Ts)
  

Find the frame with the given angular velocity function.
========================================================
  Parameters
  ----------
    vector<double>(*)(const double t) Omega
      Function pointer returning angular velocity
    const double t0
      Initial time
    const double t1
      Final time
    vector<Quaternion>& Qs
      Output frame rotors
    vector<double>& Ts
      Output time steps
  
  Returns
  -------
    void
  
  Description
  -----------
    This function takes a function pointer Omega (which returns a 3-vector,
    given the time) and integrates to find the frame with that angular velocity.
    
    This function may not be very useful in general, because the angular
    velocity may not be known as a function of time. However, there are
    situations where the angular velocity is known at an instant of time, given
    other information. The code for this function should serve as a useful
    guide when implementing such integrations.
    
    In particular, the key piece in this integration is to reset the value of
    the quaternion logarithm (denoted below as r) between integration steps
    when the magnitude of r is too large. It gets reset to a value that is
    identical in terms of the resulting rotation, but has a smaller magnitude,
    so that the final result doesn't wander too much. This is equivalent to
    changing branches of a complex logarithm.
    
    There are two important things to note about this resetting procedure.
    First, the time stepper may want to take a very small step immediately
    after the reset, and should not be cause for alarm. Below, this is dealt
    with by also restting nSteps, and making sure that we take at least 10 more
    steps after that to let the time stepper adjust its step sizes accordingly.
    
    Second, the resulting rotor (which is the exponential of the logarithm)
    will flip signs when the logarithm is reset. This will have no effect on
    the physical frame deduced from the rotor, but could be bad news for
    interpolations. So we simply 'unflip' the signs when returning.
  
"""

%feature("docstring") Quaternions """
namespace Quaternions
=====================
"""

%feature("docstring") Quaternions::operator- """


  Parameters
  ----------
    const double a
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const double a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const Quaternion& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& P
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::pow """


  Parameters
  ----------
    const Quaternion& Q
    const double x
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const Quaternion& Q
    const Quaternion& P
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double x
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& P
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& x
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<Quaternion>& P
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& x
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<Quaternion>& P
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::Quaternion """
class Quaternions::Quaternion
=============================
  Object representing an individual quaternion.
  
  Member variables
  ----------------
    double w
    double x
    double y
    double z
  
"""

%feature("docstring") Quaternions::operator* """


  Parameters
  ----------
    const double a
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const double a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const Quaternion& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& P
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::Quaternion::vec """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::Quaternion::Quaternion """
Empty constructor  initialized to 0s.
=====================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  

Copy constructor.
=================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  

Constructor from spherical coordinates.
=======================================
  Parameters
  ----------
    const double vartheta
      Float representing the polar angle
    const double varphi
      Float representing the azimuthal angle
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    The unit Quaternion constructed in this way rotates the z axis onto the
    point given by the coordinates (vartheta, varphi).
  

Constructor from Euler angles.
==============================
  Parameters
  ----------
    const double alpha
      First Euler angle
    const double beta
      Second Euler angle
    const double gamma
      Third Euler angle
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    The unit Quaternion constructed in this way corresponds to a rotation by
    the given Euler angles. The convention used here is the z-y-z convention.
    That is, the rotations occur about the fixed axes: first a rotation by
    gamma about the z axis, then a rotation by beta about the y axis, and
    finally a rotation by alpha about the z axis.
  

Constructor by components.
==========================
  Parameters
  ----------
    const double w0
      Scalar component of Quaternion
    const double x0
      First vector component of Quaternion
    const double y0
      Second vector component of Quaternion
    const double z0
      Third vector component of Quaternion
  
  Returns
  -------
    Quaternion
  

Constructor from vector.
========================
  Parameters
  ----------
    const vector<double>& q
      Vector containing three or four components
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    If the input vector has three components, they are assumed to represent the
    vector components of the Quaternion, and the scalar component is set to
    zero. If the input vector has four components, they are assumed to
    represent the four components of the Quaternion, with the 0 component being
    the scalar part.
  

Constructor from axis-angle.
============================
  Parameters
  ----------
    const double angle
      Single number giving the rotation angle
    const vector<double>& axis
      Three-component vector (assumed to be normalized) giving the axis
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    This constructs a rotor (assuming 'axis' is normalized) corresponding to
    rotation about the given axis through the given angle.
  
"""

%feature("docstring") Quaternions::Quaternion::operator* """


  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  

Quaternion multiplication.
==========================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::Slerp """


  Parameters
  ----------
    const double tau
    const Quaternion& Qa
    const Quaternion& Qb
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::Quaternion::operator/ """


  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::Quaternion::operator- """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::cross """


  Parameters
  ----------
    const Quaternion& Q
    const Quaternion& P
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::Quaternion::exp """
Return exponent of Quaternion.
==============================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") myGSLErrorHandler """


  Parameters
  ----------
    const char * reason
    const char * file
    int line
    int gsl_errno
  
  Returns
  -------
    void
  
"""

%feature("docstring") Quaternions::Quaternion::pow """


  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::normsquared """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Quaternions::dot """


  Parameters
  ----------
    const Quaternion& Q
    const Quaternion& P
  
  Returns
  -------
    double
  
"""

%feature("docstring") Quaternions::ApproximateOptimalAlignmentRotor """
Approximate Rdelta such that Rdelta*Rb is as nearly equal to Ra as possible.
============================================================================
  Parameters
  ----------
    const vector<Quaternion>& Ra
      Vector of fixed rotors.
    const vector<Quaternion>& Rb
      Vector of rotors to be aligned to Ra.
    const vector<double>& t
      Vector of corresponding time steps.
    const double t1 = -1e300
      Optional early bound of time to average over
    const double t2 = 1e300
      Optional late bound of time to average over
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    This routine essentially just returns the MeanRotor of the difference
    between Ra and Rb. The result is an Rdelta which can be applied to Rb, by
    multiplication on the left, to give a new time-series for Rb that is
    approximately as close to Ra as possible.
  
"""

%feature("docstring") Quaternions::Quaternion::operator+ """


  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Quaternions::conjugate """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") Quaternions::Quaternion::operator= """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion&
  
"""

%feature("docstring") Quaternions::BoostRotor """
Return a rotor taking the given vector into its boosted version.
================================================================
  Parameters
  ----------
    vector<double> ThreeVelocity
      Three-vector velocity of the new frame WRT this frame
    vector<double> ThreeVectorToBeBoosted
      Three-vector direction to be boosted by the rotor
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    This function returns a rotor $R_b$ that takes the input vector $\\hat{w}$
    (which will be normalized)  considered as a direction on the future null
    sphere  into its boosted version. Note that this rotor is a function of
    both the vector being boosted and the boost itself.
  
"""



==> anc/GWFrames/Code/Quaternions/docs/doxygen2docstring.py <==
#!/usr/bin/env python

"""
Convert doxygen XML to docstring.

The class defined in this file may be used externally.  However, when
called as a script, the docstrings are output in SWIG format.

Usage:

  doxygen2docstring.py ../xml/index.xml GWFrames_Doc.i

index.xml is your doxygen-generated XML file which comes from running
doxygen on the C++ code, and GWFrames_Doc.i is where the output will
be written (the file will be clobbered).

Also, doxygen seems to be failing for my particular versions by
occasionally including the return argument in the docstrings for
certain template types.  The following (regex) replacement in
GWFrames_Doc.i may also be necessary:

  %feature("docstring").*>\**  ->  %feature("docstring")

There are a few specializations to the GWFrames module in this file.
For example, deletion of 'GWFrames::' in certain strings.  Otherwise,
this should be fairly general.

"""


# This code is adapted from doxy2swig.py, which had the following
# license information:
## This code is implemented using Mark Pilgrim's code as a guideline:
##   http://www.faqs.org/docs/diveintopython/kgp_divein.html
##
## Author: Prabhu Ramachandran
## License: BSD style



# Construct dictionary containing function names and docstrings and
# print out docstring features for SWIG.
#
# Each individual version of the function should have the following
# format, so that overloaded functions may be fully documented.
# Different versions of the function should be separated by a couple
# newlines.  If parameters are not documented, that's okay; they
# should still be listed.  Empty parameter lists should just have a
# parenthetical statement like "(no parameters)".  If no description
# is given, that section should be omitted.
#
## Short description as imperative statement.
## ==========================================
##   Parameters
##   ----------
##     const Thingie& Param1
##       Text describing this parameter in some level of detail, which
##       I won't go into here, but should be sufficient to understand
##       this parameter and its function.
##     const Mabob Param2 = Doohicky
##       More info, about Param2 that goes on and on, giving us some
##       useful information about it.
##   Returns
##   -------
##     Doodad& ReturnValue
##   Description
##   -----------
##     Some lengthy description of the workings of this function that
##     provides significant detail.
##     
##     Note that multiple paragraphs are possible -- and likely.  The
##     indentation should be here because this is the only section
##     with line breaks, so the indentation should help the reader
##     scan for function overloads.
# 
# Finally, when all the docstrings are generated for
#   * classes
#   * namespaces
#   * class member functions, free functions in files
# they should be output as `%feature("docstring")` statements



def word_wrap(strings, width=80, ind1=0, ind2=0, prefix=''):
    """ word wrapping function.
        string: the string to wrap
        width: the column number to wrap at
        prefix: prefix each line with this string (goes before any indentation)
        ind1: number of characters to indent the first line
        ind2: number of characters to indent the rest of the lines
        
    """
    stringlist = re.split('\n\s*\n', strings)
    returnstring = ''
    for i,string in enumerate(stringlist):
        string = prefix + ind1 * " " + string.strip()
        newstring = ""
        while len(string) > width:
            # find position of nearest whitespace char to the left of "width"
            marker = width - 1
            while not string[marker].isspace():
                marker = marker - 1
            
            # remove line from original string and add it to the new string
            newline = string[0:marker] + "\n"
            newstring = newstring + newline
            string = prefix + ind2 * " " + string[marker + 1:]
        
        returnstring += newstring + string
        if i<len(stringlist)-1: returnstring += '\n' + prefix + ind1*' ' + '\n'
    
    return returnstring


from xml.dom import minidom
import re
import textwrap
import sys
import types
import os.path
import warnings


class doxy2docstring :
    """
    Convert doxygen XML output to docstring.
    
    Input is the index.xml file doxygen creates.  The file is then
    read, recursively, and the various namespaces, classes, and
    functions are documented.  The result is held in a dictionary,
    where each key is the name of the object and the value is its
    docstring.
    
    This can be output to SWIG format using the class method
    `output_swig("OutputFileName.i")`.
    
    """
    
    def __init__(self, src) :
        """
        Initialize an instance given a source object (file or
        filename).
        
        """
        f = self.open_read(src)
        self.my_dir = os.path.dirname(f.name)
        self.xmldoc = minidom.parse(f).documentElement
        f.close()
        self.documented_objects = {}
        self.tags_re = re.compile(r'<[^>]*>')
        
        # i = 0
        # for memberdef in self.xmldoc.getElementsByTagName('name'):
        #     #print getText(memberdef.childNodes)
        #     self.documented_objects[self.getText(memberdef.childNodes)] = i
        #     i = i+1
        comps = self.xmldoc.getElementsByTagName('compound')
        for c in comps :
            refid = c.attributes['refid'].value
            fname = refid + '.xml'
            if not os.path.exists(fname) :
                fname = os.path.join(self.my_dir,  fname)
            #print("parsing file: {0}".format(fname))
            ## Read file into variable cdoc
            f = self.open_read(fname)
            cdoc = minidom.parse(f).documentElement
            f.close()
            ## Look for classes and namespaces (<compounddef>[kind=="class" || kind=="namespace"])
            for compounddef in cdoc.getElementsByTagName('compounddef') :
                kind = compounddef.attributes['kind'].value
                if kind == 'class' :
                    documented_object = self.human_readable(compounddef.getElementsByTagName('compoundname')[0])
                    docstring = 'class {0}\n{1}\n'.format(documented_object, "="*(6+len(documented_object)))
                    #print(docstring)
                    ## Document class description
                    for child in compounddef.childNodes : # only loop over direct children
                        if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                            string = self.human_readable(child)
                            if len(string)>0 :
                                docstring += word_wrap(string, ind1=2, ind2=2) + '\n  \n'
                    ## Document variables (children with <memberdef>[kind=="variable"])
                    MemberVariables = False
                    memberdefs = compounddef.getElementsByTagName('memberdef')
                    for memberdef in memberdefs :
                        if (memberdef.attributes['kind'].value=='variable') :
                            if (MemberVariables != True) :
                                docstring += '  Member variables\n  ' + '-'*16 + '\n'
                                MemberVariables = True
                            declaration = self.human_readable(memberdef.getElementsByTagName('type')[0]).replace('GWFrames::','').replace('std::','') + ' ' \
                                + self.human_readable(memberdef.getElementsByTagName('name')[0]) + '\n'
                            docstring += '    ' + declaration
                            ## Add description
                            for child in memberdef.childNodes :
                                if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                                    string = self.human_readable(child)
                                    if len(string)>0 :
                                        docstring += '\n      ' + word_wrap(string, ind1=6, ind2=6)
                    if(MemberVariables == True) : docstring += '  \n'
                    ## Document non-public functions (children with <memberdef>[kind=="function" && prot!="public"])
                    MemberFunctions = False
                    memberdefs = compounddef.getElementsByTagName('memberdef')
                    for memberdef in memberdefs :
                        if ((memberdef.attributes['kind'].value=='function') and (memberdef.attributes['prot'].value!='public')) :
                            if (MemberFunctions != True) :
                                docstring += '  Non-public member functions\n  ' + '-'*27 + '\n'
                                MemberFunctions = True
                            declaration = self.human_readable(memberdef.getElementsByTagName('type')[0]).replace('GWFrames::','').replace('std::','') + ' ' \
                                + self.human_readable(memberdef.getElementsByTagName('name')[0]) + '\n'
                            docstring += '    ' + declaration
                            for child in memberdef.childNodes :
                                if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                                    string = self.human_readable(child)
                                    if len(string)>0 :
                                        docstring += word_wrap(string, ind1=6, ind2=6)
                    if(MemberFunctions == True) : docstring += '  \n'
                    ## Add to self.documented_objects
                    self.documented_objects[documented_object] = docstring
                elif kind == 'namespace' :
                    documented_object = self.human_readable(compounddef.getElementsByTagName('compoundname')[0])
                    docstring = 'namespace {0}\n{1}\n'.format(documented_object, "="*(10+len(documented_object)))
                    #print(docstring)
                    ## Document namespace description
                    for child in compounddef.childNodes : # only loop over direct children
                        if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                            string = self.human_readable(child)
                            if len(string)>0 :
                                docstring += word_wrap(string, ind1=2, ind2=2) + '\n  \n'
                    ## Add to self.documented_objects
                    self.documented_objects[documented_object] = docstring
                    
            ## Look for <memberdef>[kind="function" prot="public"]
            for memberdef in cdoc.getElementsByTagName('memberdef') :
                if ((memberdef.attributes['kind'].value=='function') and (memberdef.attributes['prot'].value=='public')) :
                    definition = self.human_readable(memberdef.getElementsByTagName('definition')[0])
                    typestring = self.human_readable(memberdef.getElementsByTagName('type')[0])
                    documented_object = definition.replace(typestring+' ', '')
                    ## Make header with brief description
                    brief = self.human_readable(memberdef.getElementsByTagName('briefdescription')[0])
                    #print(documented_object)
                    docstring = ''
                    if documented_object in self.documented_objects :
                        docstring = self.documented_objects[documented_object] + '\n'
                    ## Document parameters
                    docstring += brief + '\n' + len(brief)*'=' + '\n  Parameters\n  ----------\n'
                    params = memberdef.getElementsByTagName('param')
                    if len(params)==0 :
                        docstring += '    (none)\n  \n'
                    else :
                        for param in params :
                            type = self.human_readable(param.getElementsByTagName('type')[0])
                            try:
                                declname = self.human_readable(param.getElementsByTagName('declname')[0])
                            except IndexError:
                                declname = ''
                            docstring += '    ' + (type + ' ' + declname).replace('GWFrames::','').replace('std::','')
                            default = param.getElementsByTagName('defval')
                            if len(default)>0 : docstring += ' = ' + self.human_readable(default[0]).replace('GWFrames::','').replace('std::','')
                            docstring += '\n'
                            for parametername in memberdef.getElementsByTagName('parametername') :
                                if self.getText(parametername.childNodes)==declname :
                                    #print(parametername.parentNode.nextSibling.nextSibling.toprettyxml())
                                    parameterdescription = self.human_readable(parametername.parentNode.nextSibling.nextSibling).strip()
                                    if len(parameterdescription)>0 : docstring += word_wrap(parameterdescription, ind1=6, ind2=6) + '\n'
                        docstring += '  \n'
                    ## Document return quantity
                    docstring += '  Returns\n  -------\n    '
                    returnType = self.human_readable(memberdef.getElementsByTagName('type')[0]).replace('GWFrames::','').replace('std::','')
                    if len(returnType.strip())==0 :
                        returnType = self.human_readable(memberdef.getElementsByTagName('name')[0])
                    docstring += returnType + '\n  \n'
                    ## Document other desciptions
                    Descriptions=False
                    for child in memberdef.childNodes :
                        if ((child.nodeName == 'detaileddescription') or (child.nodeName == 'inbodydescription')) :
                            parameterlist = child.getElementsByTagName('parameterlist')
                            if len(parameterlist)>0 : parameterlist[0].parentNode.removeChild(parameterlist[0])
                            string = self.human_readable(child)
                            if len(string)>0 :
                                if (Descriptions == False) :
                                    docstring += '  Description\n  -----------\n'
                                    Descriptions = True
                                docstring += word_wrap(string, ind1=4, ind2=4) + '\n  \n'
                    #if(Descriptions == True) : docstring += '  \n'
                    ##   Add to self.documented_objects
                    self.documented_objects[documented_object] = docstring
    
    def open_read(self, source):
        if hasattr(source, "read"):
            return source
        else:
            return open(source)
    
    def open_write(self, dest):
        if hasattr(dest, "write"):
            return dest
        else:
            return open(dest, 'w')
    
    def human_readable(self, node) :
        return re.sub(self.tags_re, '',
                      node.toxml()
                      .replace('</para>','\n\n')) \
                      .replace('&lt; ','<') \
                      .replace('&lt;','<') \
                      .replace(' &gt;','>') \
                      .replace('&gt;','>') \
                      .replace(' &amp;','&') \
                      .replace('&amp;','&') \
                      .replace('&quot;',"'") \
                      .replace('&apos;',"'") \
                      .replace('\\','\\\\') \
                      .strip()
    
    def getText(self, nodelist):
        rc = []
        for node in nodelist:
            if node.nodeType == node.TEXT_NODE:
                rc.append(node.data)
        return ''.join(rc)
    
    def output_swig(self, OutputFileName):
        o = self.open_write(OutputFileName)
        for key, value in self.documented_objects.items():
            o.write('%feature("docstring") {0} """\n{1}"""\n\n'.format(key, value))
        o.close()




def main(input, output):
    p = doxy2docstring(input)
    p.output_swig(output)


if __name__ == '__main__':
    if len(sys.argv) != 3:
        print(__doc__)
        sys.exit(1)
    main(sys.argv[1], sys.argv[2])


==> anc/GWFrames/Code/Quaternions/numpy.i <==
/* -*- C -*-  (not really, but good for syntax highlighting) */
#ifdef SWIGPYTHON

%{
#ifndef SWIG_FILE_WITH_INIT
#define NO_IMPORT_ARRAY
#endif
#include "stdio.h"
#define NPY_NO_DEPRECATED_API NPY_1_7_API_VERSION
#include <numpy/arrayobject.h>
%}

/**********************************************************************/

%fragment("NumPy_Backward_Compatibility", "header")
{
%#if NPY_API_VERSION < 0x00000007
%#define NPY_ARRAY_DEFAULT NPY_DEFAULT
%#define NPY_ARRAY_FARRAY  NPY_FARRAY
%#define NPY_FORTRANORDER  NPY_FORTRAN
%#endif
}

/**********************************************************************/

/* The following code originally appeared in
 * enthought/kiva/agg/src/numeric.i written by Eric Jones.  It was
 * translated from C++ to C by John Hunter.  Bill Spotz has modified
 * it to fix some minor bugs, upgrade from Numeric to numpy (all
 * versions), add some comments and functionality, and convert from
 * direct code insertion to SWIG fragments.
 */

%fragment("NumPy_Macros", "header")
{
/* Macros to extract array attributes.
 */
%#if NPY_API_VERSION < 0x00000007
%#define is_array(a)            ((a) && PyArray_Check((PyArrayObject*)a))
%#define array_type(a)          (int)(PyArray_TYPE((PyArrayObject*)a))
%#define array_numdims(a)       (((PyArrayObject*)a)->nd)
%#define array_dimensions(a)    (((PyArrayObject*)a)->dimensions)
%#define array_size(a,i)        (((PyArrayObject*)a)->dimensions[i])
%#define array_strides(a)       (((PyArrayObject*)a)->strides)
%#define array_stride(a,i)      (((PyArrayObject*)a)->strides[i])
%#define array_data(a)          (((PyArrayObject*)a)->data)
%#define array_descr(a)         (((PyArrayObject*)a)->descr)
%#define array_flags(a)         (((PyArrayObject*)a)->flags)
%#define array_enableflags(a,f) (((PyArrayObject*)a)->flags) = f
%#else
%#define is_array(a)            ((a) && PyArray_Check(a))
%#define array_type(a)          PyArray_TYPE((PyArrayObject*)a)
%#define array_numdims(a)       PyArray_NDIM((PyArrayObject*)a)
%#define array_dimensions(a)    PyArray_DIMS((PyArrayObject*)a)
%#define array_strides(a)       PyArray_STRIDES((PyArrayObject*)a)
%#define array_stride(a,i)      PyArray_STRIDE((PyArrayObject*)a,i)
%#define array_size(a,i)        PyArray_DIM((PyArrayObject*)a,i)
%#define array_data(a)          PyArray_DATA((PyArrayObject*)a)
%#define array_descr(a)         PyArray_DESCR((PyArrayObject*)a)
%#define array_flags(a)         PyArray_FLAGS((PyArrayObject*)a)
%#define array_enableflags(a,f) PyArray_ENABLEFLAGS((PyArrayObject*)a,f)
%#endif
%#define array_is_contiguous(a) (PyArray_ISCONTIGUOUS((PyArrayObject*)a))
%#define array_is_native(a)     (PyArray_ISNOTSWAPPED((PyArrayObject*)a))
%#define array_is_fortran(a)    (PyArray_ISFORTRAN((PyArrayObject*)a))
}

/**********************************************************************/

%fragment("NumPy_Utilities",
          "header")
{
  /* Given a PyObject, return a string describing its type.
   */
  const char* pytype_string(PyObject* py_obj)
  {
    if (py_obj == NULL          ) return "C NULL value";
    if (py_obj == Py_None       ) return "Python None" ;
    if (PyCallable_Check(py_obj)) return "callable"    ;
    if (PyString_Check(  py_obj)) return "string"      ;
    if (PyInt_Check(     py_obj)) return "int"         ;
    if (PyFloat_Check(   py_obj)) return "float"       ;
    if (PyDict_Check(    py_obj)) return "dict"        ;
    if (PyList_Check(    py_obj)) return "list"        ;
    if (PyTuple_Check(   py_obj)) return "tuple"       ;
%#if PY_MAJOR_VERSION < 3
    if (PyFile_Check(    py_obj)) return "file"        ;
    if (PyModule_Check(  py_obj)) return "module"      ;
    if (PyInstance_Check(py_obj)) return "instance"    ;
%#endif

    return "unkown type";
  }

  /* Given a NumPy typecode, return a string describing the type.
   */
  const char* typecode_string(int typecode)
  {
    static const char* type_names[25] = {"bool",
                                         "byte",
                                         "unsigned byte",
                                         "short",
                                         "unsigned short",
                                         "int",
                                         "unsigned int",
                                         "long",
                                         "unsigned long",
                                         "long long",
                                         "unsigned long long",
                                         "float",
                                         "double",
                                         "long double",
                                         "complex float",
                                         "complex double",
                                         "complex long double",
                                         "object",
                                         "string",
                                         "unicode",
                                         "void",
                                         "ntypes",
                                         "notype",
                                         "char",
                                         "unknown"};
    return typecode < 24 ? type_names[typecode] : type_names[24];
  }

  /* Make sure input has correct numpy type.  This now just calls
     PyArray_EquivTypenums().
   */
  int type_match(int actual_type,
                 int desired_type)
  {
    return PyArray_EquivTypenums(actual_type, desired_type);
  }

%#ifdef SWIGPY_USE_CAPSULE
  void free_cap(PyObject * cap)
  {
    void* array = (void*) PyCapsule_GetPointer(cap,SWIGPY_CAPSULE_NAME);
    if (array != NULL) free(array);
  }
%#endif


}

/**********************************************************************/

%fragment("NumPy_Object_to_Array",
          "header",
          fragment="NumPy_Backward_Compatibility",
          fragment="NumPy_Macros",
          fragment="NumPy_Utilities")
{
  /* Given a PyObject pointer, cast it to a PyArrayObject pointer if
   * legal.  If not, set the python error string appropriately and
   * return NULL.
   */
  PyArrayObject* obj_to_array_no_conversion(PyObject* input,
                                            int        typecode)
  {
    PyArrayObject* ary = NULL;
    if (is_array(input) && (typecode == NPY_NOTYPE ||
                            PyArray_EquivTypenums(array_type(input), typecode)))
    {
      ary = (PyArrayObject*) input;
    }
    else if is_array(input)
    {
      const char* desired_type = typecode_string(typecode);
      const char* actual_type  = typecode_string(array_type(input));
      PyErr_Format(PyExc_TypeError,
                   "Array of type '%s' required.  Array of type '%s' given",
                   desired_type, actual_type);
      ary = NULL;
    }
    else
    {
      const char* desired_type = typecode_string(typecode);
      const char* actual_type  = pytype_string(input);
      PyErr_Format(PyExc_TypeError,
                   "Array of type '%s' required.  A '%s' was given",
                   desired_type,
                   actual_type);
      ary = NULL;
    }
    return ary;
  }

  /* Convert the given PyObject to a NumPy array with the given
   * typecode.  On success, return a valid PyArrayObject* with the
   * correct type.  On failure, the python error string will be set and
   * the routine returns NULL.
   */
  PyArrayObject* obj_to_array_allow_conversion(PyObject* input,
                                               int       typecode,
                                               int*      is_new_object)
  {
    PyArrayObject* ary = NULL;
    PyObject*      py_obj;
    if (is_array(input) && (typecode == NPY_NOTYPE ||
                            PyArray_EquivTypenums(array_type(input),typecode)))
    {
      ary = (PyArrayObject*) input;
      *is_new_object = 0;
    }
    else
    {
      py_obj = PyArray_FROMANY(input, typecode, 0, 0, NPY_ARRAY_DEFAULT);
      /* If NULL, PyArray_FromObject will have set python error value.*/
      ary = (PyArrayObject*) py_obj;
      *is_new_object = 1;
    }
    return ary;
  }

  /* Given a PyArrayObject, check to see if it is contiguous.  If so,
   * return the input pointer and flag it as not a new object.  If it is
   * not contiguous, create a new PyArrayObject using the original data,
   * flag it as a new object and return the pointer.
   */
  PyArrayObject* make_contiguous(PyArrayObject* ary,
                                 int*           is_new_object,
                                 int            min_dims,
                                 int            max_dims)
  {
    PyArrayObject* result;
    if (array_is_contiguous(ary))
    {
      result = ary;
      *is_new_object = 0;
    }
    else
    {
      result = (PyArrayObject*) PyArray_ContiguousFromObject((PyObject*)ary,
                                                              array_type(ary),
                                                              min_dims,
                                                              max_dims);
      *is_new_object = 1;
    }
    return result;
  }

  /* Given a PyArrayObject, check to see if it is Fortran-contiguous.
   * If so, return the input pointer, but do not flag it as not a new
   * object.  If it is not Fortran-contiguous, create a new
   * PyArrayObject using the original data, flag it as a new object
   * and return the pointer.
   */
  PyArrayObject* make_fortran(PyArrayObject* ary,
                              int*           is_new_object)
  {
    PyArrayObject* result;
    if (array_is_fortran(ary))
    {
      result = ary;
      *is_new_object = 0;
    }
    else
    {
      Py_INCREF(array_descr(ary));
      result = (PyArrayObject*) PyArray_FromArray(ary,
                                                  array_descr(ary),
                                                  NPY_FORTRANORDER);
      *is_new_object = 1;
    }
    return result;
  }

  /* Convert a given PyObject to a contiguous PyArrayObject of the
   * specified type.  If the input object is not a contiguous
   * PyArrayObject, a new one will be created and the new object flag
   * will be set.
   */
  PyArrayObject* obj_to_array_contiguous_allow_conversion(PyObject* input,
                                                          int       typecode,
                                                          int*      is_new_object)
  {
    int is_new1 = 0;
    int is_new2 = 0;
    PyArrayObject* ary2;
    PyArrayObject* ary1 = obj_to_array_allow_conversion(input,
                                                        typecode,
                                                        &is_new1);
    if (ary1)
    {
      ary2 = make_contiguous(ary1, &is_new2, 0, 0);
      if ( is_new1 && is_new2)
      {
        Py_DECREF(ary1);
      }
      ary1 = ary2;
    }
    *is_new_object = is_new1 || is_new2;
    return ary1;
  }

  /* Convert a given PyObject to a Fortran-ordered PyArrayObject of the
   * specified type.  If the input object is not a Fortran-ordered
   * PyArrayObject, a new one will be created and the new object flag
   * will be set.
   */
  PyArrayObject* obj_to_array_fortran_allow_conversion(PyObject* input,
                                                       int       typecode,
                                                       int*      is_new_object)
  {
    int is_new1 = 0;
    int is_new2 = 0;
    PyArrayObject* ary2;
    PyArrayObject* ary1 = obj_to_array_allow_conversion(input,
                                                        typecode,
                                                        &is_new1);
    if (ary1)
    {
      ary2 = make_fortran(ary1, &is_new2);
      if (is_new1 && is_new2)
      {
        Py_DECREF(ary1);
      }
      ary1 = ary2;
    }
    *is_new_object = is_new1 || is_new2;
    return ary1;
  }
} /* end fragment */

/**********************************************************************/

%fragment("NumPy_Array_Requirements",
          "header",
          fragment="NumPy_Backward_Compatibility",
          fragment="NumPy_Macros")
{
  /* Test whether a python object is contiguous.  If array is
   * contiguous, return 1.  Otherwise, set the python error string and
   * return 0.
   */
  int require_contiguous(PyArrayObject* ary)
  {
    int contiguous = 1;
    if (!array_is_contiguous(ary))
    {
      PyErr_SetString(PyExc_TypeError,
                      "Array must be contiguous.  A non-contiguous array was given");
      contiguous = 0;
    }
    return contiguous;
  }

  /* Require that a numpy array is not byte-swapped.  If the array is
   * not byte-swapped, return 1.  Otherwise, set the python error string
   * and return 0.
   */
  int require_native(PyArrayObject* ary)
  {
    int native = 1;
    if (!array_is_native(ary))
    {
      PyErr_SetString(PyExc_TypeError,
                      "Array must have native byteorder.  "
                      "A byte-swapped array was given");
      native = 0;
    }
    return native;
  }

  /* Require the given PyArrayObject to have a specified number of
   * dimensions.  If the array has the specified number of dimensions,
   * return 1.  Otherwise, set the python error string and return 0.
   */
  int require_dimensions(PyArrayObject* ary,
                         int            exact_dimensions)
  {
    int success = 1;
    if (array_numdims(ary) != exact_dimensions)
    {
      PyErr_Format(PyExc_TypeError,
                   "Array must have %d dimensions.  Given array has %d dimensions",
                   exact_dimensions,
                   array_numdims(ary));
      success = 0;
    }
    return success;
  }

  /* Require the given PyArrayObject to have one of a list of specified
   * number of dimensions.  If the array has one of the specified number
   * of dimensions, return 1.  Otherwise, set the python error string
   * and return 0.
   */
  int require_dimensions_n(PyArrayObject* ary,
                           int*           exact_dimensions,
                           int            n)
  {
    int success = 0;
    int i;
    char dims_str[255] = "";
    char s[255];
    for (i = 0; i < n && !success; i++)
    {
      if (array_numdims(ary) == exact_dimensions[i])
      {
        success = 1;
      }
    }
    if (!success)
    {
      for (i = 0; i < n-1; i++)
      {
        sprintf(s, "%d, ", exact_dimensions[i]);
        strcat(dims_str,s);
      }
      sprintf(s, " or %d", exact_dimensions[n-1]);
      strcat(dims_str,s);
      PyErr_Format(PyExc_TypeError,
                   "Array must have %s dimensions.  Given array has %d dimensions",
                   dims_str,
                   array_numdims(ary));
    }
    return success;
  }

  /* Require the given PyArrayObject to have a specified shape.  If the
   * array has the specified shape, return 1.  Otherwise, set the python
   * error string and return 0.
   */
  int require_size(PyArrayObject* ary,
                   npy_intp*      size,
                   int            n)
  {
    int i;
    int success = 1;
    int len;
    char desired_dims[255] = "[";
    char s[255];
    char actual_dims[255] = "[";
    for(i=0; i < n;i++)
    {
      if (size[i] != -1 &&  size[i] != array_size(ary,i))
      {
        success = 0;
      }
    }
    if (!success)
    {
      for (i = 0; i < n; i++)
      {
        if (size[i] == -1)
        {
          sprintf(s, "*,");
        }
        else
        {
          sprintf(s, "%ld,", (long int)size[i]);
        }
        strcat(desired_dims,s);
      }
      len = strlen(desired_dims);
      desired_dims[len-1] = ']';
      for (i = 0; i < n; i++)
      {
        sprintf(s, "%ld,", (long int)array_size(ary,i));
        strcat(actual_dims,s);
      }
      len = strlen(actual_dims);
      actual_dims[len-1] = ']';
      PyErr_Format(PyExc_TypeError,
                   "Array must have shape of %s.  Given array has shape of %s",
                   desired_dims,
                   actual_dims);
    }
    return success;
  }

  /* Require the given PyArrayObject to to be Fortran ordered.  If the
   * the PyArrayObject is already Fortran ordered, do nothing.  Else,
   * set the Fortran ordering flag and recompute the strides.
   */
  int require_fortran(PyArrayObject* ary)
  {
    int success = 1;
    int nd = array_numdims(ary);
    int i;
    npy_intp * strides = array_strides(ary);
    if (array_is_fortran(ary)) return success;
    /* Set the Fortran ordered flag */
    array_enableflags(ary,NPY_ARRAY_FARRAY);
    /* Recompute the strides */
    strides[0] = strides[nd-1];
    for (i=1; i < nd; ++i)
      strides[i] = strides[i-1] * array_size(ary,i-1);
    return success;
  }
}

/* Combine all NumPy fragments into one for convenience */
%fragment("NumPy_Fragments",
          "header",
          fragment="NumPy_Backward_Compatibility",
          fragment="NumPy_Macros",
          fragment="NumPy_Utilities",
          fragment="NumPy_Object_to_Array",
          fragment="NumPy_Array_Requirements")
{
}

/* End John Hunter translation (with modifications by Bill Spotz)
 */

/* %numpy_typemaps() macro
 *
 * This macro defines a family of 74 typemaps that allow C arguments
 * of the form
 *
 *    1. (DATA_TYPE IN_ARRAY1[ANY])
 *    2. (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
 *    3. (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
 *
 *    4. (DATA_TYPE IN_ARRAY2[ANY][ANY])
 *    5. (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 *    6. (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
 *    7. (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 *    8. (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
 *
 *    9. (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
 *   10. (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   11. (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   12. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_ARRAY3)
 *   13. (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   14. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_FARRAY3)
 *
 *   15. (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
 *   16. (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   17. (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   18. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, , DIM_TYPE DIM4, DATA_TYPE* IN_ARRAY4)
 *   19. (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   20. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_FARRAY4)
 *
 *   21. (DATA_TYPE INPLACE_ARRAY1[ANY])
 *   22. (DATA_TYPE* INPLACE_ARRAY1, DIM_TYPE DIM1)
 *   23. (DIM_TYPE DIM1, DATA_TYPE* INPLACE_ARRAY1)
 *
 *   24. (DATA_TYPE INPLACE_ARRAY2[ANY][ANY])
 *   25. (DATA_TYPE* INPLACE_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 *   26. (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_ARRAY2)
 *   27. (DATA_TYPE* INPLACE_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 *   28. (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_FARRAY2)
 *
 *   29. (DATA_TYPE INPLACE_ARRAY3[ANY][ANY][ANY])
 *   30. (DATA_TYPE* INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   31. (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   32. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_ARRAY3)
 *   33. (DATA_TYPE* INPLACE_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   34. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_FARRAY3)
 *
 *   35. (DATA_TYPE INPLACE_ARRAY4[ANY][ANY][ANY][ANY])
 *   36. (DATA_TYPE* INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   37. (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   38. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_ARRAY4)
 *   39. (DATA_TYPE* INPLACE_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   40. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_FARRAY4)
 *
 *   41. (DATA_TYPE ARGOUT_ARRAY1[ANY])
 *   42. (DATA_TYPE* ARGOUT_ARRAY1, DIM_TYPE DIM1)
 *   43. (DIM_TYPE DIM1, DATA_TYPE* ARGOUT_ARRAY1)
 *
 *   44. (DATA_TYPE ARGOUT_ARRAY2[ANY][ANY])
 *
 *   45. (DATA_TYPE ARGOUT_ARRAY3[ANY][ANY][ANY])
 *
 *   46. (DATA_TYPE ARGOUT_ARRAY4[ANY][ANY][ANY][ANY])
 *
 *   47. (DATA_TYPE** ARGOUTVIEW_ARRAY1, DIM_TYPE* DIM1)
 *   48. (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEW_ARRAY1)
 *
 *   49. (DATA_TYPE** ARGOUTVIEW_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 *   50. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_ARRAY2)
 *   51. (DATA_TYPE** ARGOUTVIEW_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 *   52. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_FARRAY2)
 *
 *   53. (DATA_TYPE** ARGOUTVIEW_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
 *   54. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_ARRAY3)
 *   55. (DATA_TYPE** ARGOUTVIEW_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
 *   56. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_FARRAY3)
 *
 *   57. (DATA_TYPE** ARGOUTVIEW_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 *   58. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEW_ARRAY4)
 *   59. (DATA_TYPE** ARGOUTVIEW_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 *   60. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEW_FARRAY4)
 *
 *   61. (DATA_TYPE** ARGOUTVIEWM_ARRAY1, DIM_TYPE* DIM1)
 *   62. (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEWM_ARRAY1)
 *
 *   63. (DATA_TYPE** ARGOUTVIEWM_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 *   64. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_ARRAY2)
 *   65. (DATA_TYPE** ARGOUTVIEWM_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 *   66. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_FARRAY2)
 *
 *   67. (DATA_TYPE** ARGOUTVIEWM_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
 *   68. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEWM_ARRAY3)
 *   69. (DATA_TYPE** ARGOUTVIEWM_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
 *   70. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEWM_FARRAY3)
 *
 *   71. (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 *   72. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_ARRAY4)
 *   73. (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 *   74. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_FARRAY4)
 *
 * where "DATA_TYPE" is any type supported by the NumPy module, and
 * "DIM_TYPE" is any int-like type suitable for specifying dimensions.
 * The difference between "ARRAY" typemaps and "FARRAY" typemaps is
 * that the "FARRAY" typemaps expect Fortran ordering of
 * multidimensional arrays.  In python, the dimensions will not need
 * to be specified (except for the "DATA_TYPE* ARGOUT_ARRAY1"
 * typemaps).  The IN_ARRAYs can be a numpy array or any sequence that
 * can be converted to a numpy array of the specified type.  The
 * INPLACE_ARRAYs must be numpy arrays of the appropriate type.  The
 * ARGOUT_ARRAYs will be returned as new numpy arrays of the
 * appropriate type.
 *
 * These typemaps can be applied to existing functions using the
 * %apply directive.  For example:
 *
 *     %apply (double* IN_ARRAY1, int DIM1) {(double* series, int length)};
 *     double prod(double* series, int length);
 *
 *     %apply (int DIM1, int DIM2, double* INPLACE_ARRAY2)
 *           {(int rows, int cols, double* matrix        )};
 *     void floor(int rows, int cols, double* matrix, double f);
 *
 *     %apply (double IN_ARRAY3[ANY][ANY][ANY])
 *           {(double tensor[2][2][2]         )};
 *     %apply (double ARGOUT_ARRAY3[ANY][ANY][ANY])
 *           {(double low[2][2][2]                )};
 *     %apply (double ARGOUT_ARRAY3[ANY][ANY][ANY])
 *           {(double upp[2][2][2]                )};
 *     void luSplit(double tensor[2][2][2],
 *                  double low[2][2][2],
 *                  double upp[2][2][2]    );
 *
 * or directly with
 *
 *     double prod(double* IN_ARRAY1, int DIM1);
 *
 *     void floor(int DIM1, int DIM2, double* INPLACE_ARRAY2, double f);
 *
 *     void luSplit(double IN_ARRAY3[ANY][ANY][ANY],
 *                  double ARGOUT_ARRAY3[ANY][ANY][ANY],
 *                  double ARGOUT_ARRAY3[ANY][ANY][ANY]);
 */

%define %numpy_typemaps(DATA_TYPE, DATA_TYPECODE, DIM_TYPE)

/************************/
/* Input Array Typemaps */
/************************/

/* Typemap suite for (DATA_TYPE IN_ARRAY1[ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE IN_ARRAY1[ANY])
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE IN_ARRAY1[ANY])
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[1] = { $1_dim0 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 1) ||
      !require_size(array, size, 1)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(freearg)
  (DATA_TYPE IN_ARRAY1[ANY])
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[1] = { -1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 1) ||
      !require_size(array, size, 1)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
}
%typemap(freearg)
  (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[1] = {-1};
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 1) ||
      !require_size(array, size, 1)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE IN_ARRAY2[ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE IN_ARRAY2[ANY][ANY])
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE IN_ARRAY2[ANY][ANY])
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { $1_dim0, $1_dim1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(freearg)
  (DATA_TYPE IN_ARRAY2[ANY][ANY])
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
}
%typemap(freearg)
  (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { -1, -1 };
  array = obj_to_array_fortran_allow_conversion($input,
                                                DATA_TYPECODE,
                                                &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2) || !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
}
%typemap(freearg)
  (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { $1_dim0, $1_dim1, $1_dim2 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(freearg)
  (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { -1, -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
}
%typemap(freearg)
  (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  /* for now, only concerned with lists */
  $1 = PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (DATA_TYPE** array=NULL, PyArrayObject** object_array=NULL, int* is_new_object_array=NULL)
{
  npy_intp size[2] = { -1, -1 };
  PyArrayObject* temp_array;
  Py_ssize_t i;
  int is_new_object;

  /* length of the list */
  $2 = PyList_Size($input);

  /* the arrays */
  array = (DATA_TYPE **)malloc($2*sizeof(DATA_TYPE *));
  object_array = (PyArrayObject **)calloc($2,sizeof(PyArrayObject *));
  is_new_object_array = (int *)calloc($2,sizeof(int));

  if (array == NULL || object_array == NULL || is_new_object_array == NULL)
  {
    SWIG_fail;
  }

  for (i=0; i<$2; i++)
  {
    temp_array = obj_to_array_contiguous_allow_conversion(PySequence_GetItem($input,i), DATA_TYPECODE, &is_new_object);

    /* the new array must be stored so that it can be destroyed in freearg */
    object_array[i] = temp_array;
    is_new_object_array[i] = is_new_object;

    if (!temp_array || !require_dimensions(temp_array, 2)) SWIG_fail;

    /* store the size of the first array in the list, then use that for comparison. */
    if (i == 0)
    {
      size[0] = array_size(temp_array,0);
      size[1] = array_size(temp_array,1);
    }
    
    if (!require_size(temp_array, size, 2)) SWIG_fail;

    array[i] = (DATA_TYPE*) array_data(temp_array);
  }

  $1 = (DATA_TYPE**) array;
  $3 = (DIM_TYPE) size[0];
  $4 = (DIM_TYPE) size[1];
}
%typemap(freearg)
  (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  Py_ssize_t i;

  if (array$argnum!=NULL) free(array$argnum);

  /*freeing the individual arrays if needed */
  if (object_array$argnum!=NULL)
  {
    if (is_new_object_array$argnum!=NULL)
    {
      for (i=0; i<$2; i++)
      {
        if (object_array$argnum[i] != NULL && is_new_object_array$argnum[i])
        { Py_DECREF(object_array$argnum[i]); }
      }
      free(is_new_object_array$argnum);
    }
    free(object_array$argnum);
  }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* IN_ARRAY3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_ARRAY3)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_ARRAY3)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { -1, -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_ARRAY3)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { -1, -1, -1 };
  array = obj_to_array_fortran_allow_conversion($input, DATA_TYPECODE,
                                                &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3) | !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
}
%typemap(freearg)
  (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* IN_FARRAY3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_FARRAY3)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_FARRAY3)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { -1, -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_FARRAY3)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { $1_dim0, $1_dim1, $1_dim2 , $1_dim3};
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(freearg)
  (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { -1, -1, -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
  $5 = (DIM_TYPE) array_size(array,3);
}
%typemap(freearg)
  (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  /* for now, only concerned with lists */
  $1 = PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (DATA_TYPE** array=NULL, PyArrayObject** object_array=NULL, int* is_new_object_array=NULL)
{
  npy_intp size[3] = { -1, -1, -1 };
  PyArrayObject* temp_array;
  Py_ssize_t i;
  int is_new_object;

  /* length of the list */
  $2 = PyList_Size($input);

  /* the arrays */
  array = (DATA_TYPE **)malloc($2*sizeof(DATA_TYPE *));
  object_array = (PyArrayObject **)calloc($2,sizeof(PyArrayObject *));
  is_new_object_array = (int *)calloc($2,sizeof(int));

  if (array == NULL || object_array == NULL || is_new_object_array == NULL)
  {
    SWIG_fail;
  }

  for (i=0; i<$2; i++)
  {
    temp_array = obj_to_array_contiguous_allow_conversion(PySequence_GetItem($input,i), DATA_TYPECODE, &is_new_object);

    /* the new array must be stored so that it can be destroyed in freearg */
    object_array[i] = temp_array;
    is_new_object_array[i] = is_new_object;

    if (!temp_array || !require_dimensions(temp_array, 3)) SWIG_fail;

    /* store the size of the first array in the list, then use that for comparison. */
    if (i == 0)
    {
      size[0] = array_size(temp_array,0);
      size[1] = array_size(temp_array,1);
      size[2] = array_size(temp_array,2);
    }
    
    if (!require_size(temp_array, size, 3)) SWIG_fail;

    array[i] = (DATA_TYPE*) array_data(temp_array);
  }

  $1 = (DATA_TYPE**) array;
  $3 = (DIM_TYPE) size[0];
  $4 = (DIM_TYPE) size[1];
  $5 = (DIM_TYPE) size[2];
}
%typemap(freearg)
  (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  Py_ssize_t i;

  if (array$argnum!=NULL) free(array$argnum);

  /*freeing the individual arrays if needed */
  if (object_array$argnum!=NULL)
  {
    if (is_new_object_array$argnum!=NULL)
    {
      for (i=0; i<$2; i++)
      {
        if (object_array$argnum[i] != NULL && is_new_object_array$argnum[i])
        { Py_DECREF(object_array$argnum[i]); }
      }
      free(is_new_object_array$argnum);
    }
    free(object_array$argnum);
  }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4,
 *                    DATA_TYPE* IN_ARRAY4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_ARRAY4)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_ARRAY4)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { -1, -1, -1 , -1};
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DIM_TYPE) array_size(array,3);
  $5 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_ARRAY4)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { -1, -1, -1, -1 };
  array = obj_to_array_fortran_allow_conversion($input, DATA_TYPECODE,
                                                &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4) | !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
  $5 = (DIM_TYPE) array_size(array,3);
}
%typemap(freearg)
  (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4,
 *                    DATA_TYPE* IN_FARRAY4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_FARRAY4)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_FARRAY4)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { -1, -1, -1 , -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DIM_TYPE) array_size(array,3);
  $5 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_FARRAY4)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/***************************/
/* In-Place Array Typemaps */
/***************************/

/* Typemap suite for (DATA_TYPE INPLACE_ARRAY1[ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE INPLACE_ARRAY1[ANY])
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE INPLACE_ARRAY1[ANY])
  (PyArrayObject* array=NULL)
{
  npy_intp size[1] = { $1_dim0 };
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,1) || !require_size(array, size, 1) ||
      !require_contiguous(array) || !require_native(array)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_ARRAY1, DIM_TYPE DIM1)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_ARRAY1, DIM_TYPE DIM1)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_ARRAY1, DIM_TYPE DIM1)
  (PyArrayObject* array=NULL, int i=1)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,1) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = 1;
  for (i=0; i < array_numdims(array); ++i) $2 *= array_size(array,i);
}

/* Typemap suite for (DIM_TYPE DIM1, DATA_TYPE* INPLACE_ARRAY1)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DATA_TYPE* INPLACE_ARRAY1)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DATA_TYPE* INPLACE_ARRAY1)
  (PyArrayObject* array=NULL, int i=0)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,1) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = 1;
  for (i=0; i < array_numdims(array); ++i) $1 *= array_size(array,i);
  $2 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE INPLACE_ARRAY2[ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE INPLACE_ARRAY2[ANY][ANY])
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE INPLACE_ARRAY2[ANY][ANY])
  (PyArrayObject* array=NULL)
{
  npy_intp size[2] = { $1_dim0, $1_dim1 };
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_size(array, size, 2) ||
      !require_contiguous(array) || !require_native(array)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_ARRAY2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_ARRAY2)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_ARRAY2)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_contiguous(array) ||
      !require_native(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_contiguous(array)
      || !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_FARRAY2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_FARRAY2)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_FARRAY2)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_contiguous(array) ||
      !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE INPLACE_ARRAY3[ANY][ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE INPLACE_ARRAY3[ANY][ANY][ANY])
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE INPLACE_ARRAY3[ANY][ANY][ANY])
  (PyArrayObject* array=NULL)
{
  npy_intp size[3] = { $1_dim0, $1_dim1, $1_dim2 };
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_size(array, size, 3) ||
      !require_contiguous(array) || !require_native(array)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_contiguous(array) ||
      !require_native(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
}

/* Typemap suite for (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (DATA_TYPE** array=NULL, PyArrayObject** object_array=NULL)
{
  npy_intp size[2] = { -1, -1 };
  PyArrayObject* temp_array;
  Py_ssize_t i;

  /* length of the list */
  $2 = PyList_Size($input);

  /* the arrays */
  array = (DATA_TYPE **)malloc($2*sizeof(DATA_TYPE *));
  object_array = (PyArrayObject **)calloc($2,sizeof(PyArrayObject *));

  if (array == NULL || object_array == NULL)
  {
    SWIG_fail;
  }

  for (i=0; i<$2; i++)
  {
    temp_array = obj_to_array_no_conversion(PySequence_GetItem($input,i), DATA_TYPECODE);

    /* the new array must be stored so that it can be destroyed in freearg */
    object_array[i] = temp_array;

    if ( !temp_array || !require_dimensions(temp_array, 2) ||
      !require_contiguous(temp_array) ||
      !require_native(temp_array) ||
      !PyArray_EquivTypenums(array_type(temp_array), DATA_TYPECODE)
    ) SWIG_fail;

    /* store the size of the first array in the list, then use that for comparison. */
    if (i == 0)
    {
      size[0] = array_size(temp_array,0);
      size[1] = array_size(temp_array,1);
    }
    
    if (!require_size(temp_array, size, 2)) SWIG_fail;

    array[i] = (DATA_TYPE*) array_data(temp_array);
  }

  $1 = (DATA_TYPE**) array;
  $3 = (DIM_TYPE) size[0];
  $4 = (DIM_TYPE) size[1];
}
%typemap(freearg)
  (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  if (array$argnum!=NULL) free(array$argnum);
  if (object_array$argnum!=NULL) free(object_array$argnum);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* INPLACE_ARRAY3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_ARRAY3)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_ARRAY3)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_contiguous(array) ||
      !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* INPLACE_FARRAY3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_FARRAY3)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_FARRAY3)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_contiguous(array)
      || !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE INPLACE_ARRAY4[ANY][ANY][ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE INPLACE_ARRAY4[ANY][ANY][ANY][ANY])
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE INPLACE_ARRAY4[ANY][ANY][ANY][ANY])
  (PyArrayObject* array=NULL)
{
  npy_intp size[4] = { $1_dim0, $1_dim1, $1_dim2 , $1_dim3 };
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_size(array, size, 4) ||
      !require_contiguous(array) || !require_native(array)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_contiguous(array) ||
      !require_native(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
  $5 = (DIM_TYPE) array_size(array,3);
}

/* Typemap suite for (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (DATA_TYPE** array=NULL, PyArrayObject** object_array=NULL)
{
  npy_intp size[3] = { -1, -1, -1 };
  PyArrayObject* temp_array;
  Py_ssize_t i;

  /* length of the list */
  $2 = PyList_Size($input);

  /* the arrays */
  array = (DATA_TYPE **)malloc($2*sizeof(DATA_TYPE *));
  object_array = (PyArrayObject **)calloc($2,sizeof(PyArrayObject *));

  if (array == NULL || object_array == NULL)
  {
    SWIG_fail;
  }

  for (i=0; i<$2; i++)
  {
    temp_array = obj_to_array_no_conversion(PySequence_GetItem($input,i), DATA_TYPECODE);

    /* the new array must be stored so that it can be destroyed in freearg */
    object_array[i] = temp_array;

    if ( !temp_array || !require_dimensions(temp_array, 3) ||
      !require_contiguous(temp_array) ||
      !require_native(temp_array) ||
      !PyArray_EquivTypenums(array_type(temp_array), DATA_TYPECODE)
    ) SWIG_fail;

    /* store the size of the first array in the list, then use that for comparison. */
    if (i == 0)
    {
      size[0] = array_size(temp_array,0);
      size[1] = array_size(temp_array,1);
      size[2] = array_size(temp_array,2);
    }
    
    if (!require_size(temp_array, size, 3)) SWIG_fail;

    array[i] = (DATA_TYPE*) array_data(temp_array);
  }

  $1 = (DATA_TYPE**) array;
  $3 = (DIM_TYPE) size[0];
  $4 = (DIM_TYPE) size[1];
  $5 = (DIM_TYPE) size[2];
}
%typemap(freearg)
  (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  if (array$argnum!=NULL) free(array$argnum);
  if (object_array$argnum!=NULL) free(object_array$argnum);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4,
 *                    DATA_TYPE* INPLACE_ARRAY4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_ARRAY4)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_ARRAY4)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DIM_TYPE) array_size(array,3);
  $5 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_contiguous(array) ||
      !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
  $5 = (DIM_TYPE) array_size(array,3);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* INPLACE_FARRAY4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_FARRAY4)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_FARRAY4)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_contiguous(array)
      || !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DIM_TYPE) array_size(array,3);
  $5 = (DATA_TYPE*) array_data(array);
}

/*************************/
/* Argout Array Typemaps */
/*************************/

/* Typemap suite for (DATA_TYPE ARGOUT_ARRAY1[ANY])
 */
%typemap(in,numinputs=0,
         fragment="NumPy_Backward_Compatibility,NumPy_Macros")
  (DATA_TYPE ARGOUT_ARRAY1[ANY])
  (PyObject* array = NULL)
{
  npy_intp dims[1] = { $1_dim0 };
  array = PyArray_SimpleNew(1, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(argout)
  (DATA_TYPE ARGOUT_ARRAY1[ANY])
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DATA_TYPE* ARGOUT_ARRAY1, DIM_TYPE DIM1)
 */
%typemap(in,numinputs=1,
         fragment="NumPy_Fragments")
  (DATA_TYPE* ARGOUT_ARRAY1, DIM_TYPE DIM1)
  (PyObject* array = NULL)
{
  npy_intp dims[1];
  if (!PyInt_Check($input))
  {
    const char* typestring = pytype_string($input);
    PyErr_Format(PyExc_TypeError,
                 "Int dimension expected.  '%s' given.",
                 typestring);
    SWIG_fail;
  }
  $2 = (DIM_TYPE) PyInt_AsLong($input);
  dims[0] = (npy_intp) $2;
  array = PyArray_SimpleNew(1, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
}
%typemap(argout)
  (DATA_TYPE* ARGOUT_ARRAY1, DIM_TYPE DIM1)
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DIM_TYPE DIM1, DATA_TYPE* ARGOUT_ARRAY1)
 */
%typemap(in,numinputs=1,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DATA_TYPE* ARGOUT_ARRAY1)
  (PyObject* array = NULL)
{
  npy_intp dims[1];
  if (!PyInt_Check($input))
  {
    const char* typestring = pytype_string($input);
    PyErr_Format(PyExc_TypeError,
                 "Int dimension expected.  '%s' given.",
                 typestring);
    SWIG_fail;
  }
  $1 = (DIM_TYPE) PyInt_AsLong($input);
  dims[0] = (npy_intp) $1;
  array = PyArray_SimpleNew(1, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $2 = (DATA_TYPE*) array_data(array);
}
%typemap(argout)
  (DIM_TYPE DIM1, DATA_TYPE* ARGOUT_ARRAY1)
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DATA_TYPE ARGOUT_ARRAY2[ANY][ANY])
 */
%typemap(in,numinputs=0,
         fragment="NumPy_Backward_Compatibility,NumPy_Macros")
  (DATA_TYPE ARGOUT_ARRAY2[ANY][ANY])
  (PyObject* array = NULL)
{
  npy_intp dims[2] = { $1_dim0, $1_dim1 };
  array = PyArray_SimpleNew(2, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(argout)
  (DATA_TYPE ARGOUT_ARRAY2[ANY][ANY])
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DATA_TYPE ARGOUT_ARRAY3[ANY][ANY][ANY])
 */
%typemap(in,numinputs=0,
         fragment="NumPy_Backward_Compatibility,NumPy_Macros")
  (DATA_TYPE ARGOUT_ARRAY3[ANY][ANY][ANY])
  (PyObject* array = NULL)
{
  npy_intp dims[3] = { $1_dim0, $1_dim1, $1_dim2 };
  array = PyArray_SimpleNew(3, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(argout)
  (DATA_TYPE ARGOUT_ARRAY3[ANY][ANY][ANY])
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DATA_TYPE ARGOUT_ARRAY4[ANY][ANY][ANY][ANY])
 */
%typemap(in,numinputs=0,
         fragment="NumPy_Backward_Compatibility,NumPy_Macros")
  (DATA_TYPE ARGOUT_ARRAY4[ANY][ANY][ANY][ANY])
  (PyObject* array = NULL)
{
  npy_intp dims[4] = { $1_dim0, $1_dim1, $1_dim2, $1_dim3 };
  array = PyArray_SimpleNew(4, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(argout)
  (DATA_TYPE ARGOUT_ARRAY4[ANY][ANY][ANY][ANY])
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/*****************************/
/* Argoutview Array Typemaps */
/*****************************/

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_ARRAY1, DIM_TYPE* DIM1)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_ARRAY1, DIM_TYPE* DIM1    )
  (DATA_TYPE*  data_temp = NULL , DIM_TYPE  dim_temp)
{
  $1 = &data_temp;
  $2 = &dim_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEW_ARRAY1, DIM_TYPE* DIM1)
{
  npy_intp dims[1] = { *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(1, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEW_ARRAY1)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DATA_TYPE** ARGOUTVIEW_ARRAY1)
  (DIM_TYPE  dim_temp, DATA_TYPE*  data_temp = NULL )
{
  $1 = &dim_temp;
  $2 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEW_ARRAY1)
{
  npy_intp dims[1] = { *$1 };
  PyObject* obj = PyArray_SimpleNewFromData(1, dims, DATA_TYPECODE, (void*)(*$2));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_ARRAY2, DIM_TYPE* DIM1     , DIM_TYPE* DIM2     )
  (DATA_TYPE*  data_temp = NULL , DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEW_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
{
  npy_intp dims[2] = { *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_ARRAY2)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1     , DIM_TYPE* DIM2     , DATA_TYPE** ARGOUTVIEW_ARRAY2)
  (DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp, DATA_TYPE*  data_temp = NULL )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_ARRAY2)
{
  npy_intp dims[2] = { *$1, *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$3));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_FARRAY2, DIM_TYPE* DIM1     , DIM_TYPE* DIM2     )
  (DATA_TYPE*  data_temp = NULL  , DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEW_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
{
  npy_intp dims[2] = { *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || !require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_FARRAY2)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1     , DIM_TYPE* DIM2     , DATA_TYPE** ARGOUTVIEW_FARRAY2)
  (DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp, DATA_TYPE*  data_temp = NULL  )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_FARRAY2)
{
  npy_intp dims[2] = { *$1, *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$3));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || !require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_ARRAY3, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    )
  (DATA_TYPE* data_temp = NULL  , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEW_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[3] = { *$2, *$3, *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3,
                      DATA_TYPE** ARGOUTVIEW_ARRAY3)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_ARRAY3)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DATA_TYPE* data_temp = NULL)
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_ARRAY3)
{
  npy_intp dims[3] = { *$1, *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$4));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_FARRAY3, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEW_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[3] = { *$2, *$3, *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3,
                      DATA_TYPE** ARGOUTVIEW_FARRAY3)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DATA_TYPE** ARGOUTVIEW_FARRAY3)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_FARRAY3)
{
  npy_intp dims[3] = { *$1, *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$4));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_ARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL  , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEW_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEW_ARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEW_ARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL  )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEW_ARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_FARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEW_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEW_FARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEW_FARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEW_FARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/*************************************/
/* Managed Argoutview Array Typemaps */
/*************************************/

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY1, DIM_TYPE* DIM1)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY1, DIM_TYPE* DIM1    )
  (DATA_TYPE*  data_temp = NULL  , DIM_TYPE  dim_temp)
{
  $1 = &data_temp;
  $2 = &dim_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY1, DIM_TYPE* DIM1)
{
  npy_intp dims[1] = { *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(1, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif
  
%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEWM_ARRAY1)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DATA_TYPE** ARGOUTVIEWM_ARRAY1)
  (DIM_TYPE  dim_temp, DATA_TYPE*  data_temp = NULL  )
{
  $1 = &dim_temp;
  $2 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEWM_ARRAY1)
{
  npy_intp dims[1] = { *$1 };
  PyObject* obj = PyArray_SimpleNewFromData(1, dims, DATA_TYPECODE, (void*)(*$2));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif
  
%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY2, DIM_TYPE* DIM1     , DIM_TYPE* DIM2     )
  (DATA_TYPE*  data_temp = NULL  , DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
{
  npy_intp dims[2] = { *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_ARRAY2)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1     , DIM_TYPE* DIM2     , DATA_TYPE** ARGOUTVIEWM_ARRAY2)
  (DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp, DATA_TYPE*  data_temp = NULL  )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_ARRAY2)
{
  npy_intp dims[2] = { *$1, *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$3));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_FARRAY2, DIM_TYPE* DIM1     , DIM_TYPE* DIM2     )
  (DATA_TYPE*  data_temp = NULL   , DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEWM_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
{
  npy_intp dims[2] = { *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || !require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_FARRAY2)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1     , DIM_TYPE* DIM2     , DATA_TYPE** ARGOUTVIEWM_FARRAY2)
  (DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp, DATA_TYPE*  data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_FARRAY2)
{
  npy_intp dims[2] = { *$1, *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$3));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || !require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY3, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[3] = { *$2, *$3, *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3,
                      DATA_TYPE** ARGOUTVIEWM_ARRAY3)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DATA_TYPE** ARGOUTVIEWM_ARRAY3)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEWM_ARRAY3)
{
  npy_intp dims[3] = { *$1, *$2, *$3 };
  PyObject* obj= PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$4));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_FARRAY3, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    )
  (DATA_TYPE* data_temp = NULL    , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEWM_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[3] = { *$2, *$3, *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3,
                      DATA_TYPE** ARGOUTVIEWM_FARRAY3)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DATA_TYPE** ARGOUTVIEWM_FARRAY3)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DATA_TYPE* data_temp = NULL    )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEWM_FARRAY3)
{
  npy_intp dims[3] = { *$1, *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$4));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEWM_ARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEWM_ARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_ARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL    , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEWM_FARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEWM_FARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL    )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_FARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEWM_ARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEWM_ARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_ARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL    , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEWM_FARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEWM_FARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL    )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_FARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

%enddef    /* %numpy_typemaps() macro */
/* *************************************************************** */

/* Concrete instances of the %numpy_typemaps() macro: Each invocation
 * below applies all of the typemaps above to the specified data type.
 */
%numpy_typemaps(signed char       , NPY_BYTE     , int)
%numpy_typemaps(unsigned char     , NPY_UBYTE    , int)
%numpy_typemaps(short             , NPY_SHORT    , int)
%numpy_typemaps(unsigned short    , NPY_USHORT   , int)
%numpy_typemaps(int               , NPY_INT      , int)
%numpy_typemaps(unsigned int      , NPY_UINT     , int)
%numpy_typemaps(long              , NPY_LONG     , int)
%numpy_typemaps(unsigned long     , NPY_ULONG    , int)
%numpy_typemaps(long long         , NPY_LONGLONG , int)
%numpy_typemaps(unsigned long long, NPY_ULONGLONG, int)
%numpy_typemaps(float             , NPY_FLOAT    , int)
%numpy_typemaps(double            , NPY_DOUBLE   , int)

/* ***************************************************************
 * The follow macro expansion does not work, because C++ bool is 4
 * bytes and NPY_BOOL is 1 byte
 *
 *    %numpy_typemaps(bool, NPY_BOOL, int)
 */

/* ***************************************************************
 * On my Mac, I get the following warning for this macro expansion:
 * 'swig/python detected a memory leak of type 'long double *', no destructor found.'
 *
 *    %numpy_typemaps(long double, NPY_LONGDOUBLE, int)
 */

/* ***************************************************************
 * Swig complains about a syntax error for the following macro
 * expansions:
 *
 *    %numpy_typemaps(complex float,  NPY_CFLOAT , int)
 *
 *    %numpy_typemaps(complex double, NPY_CDOUBLE, int)
 *
 *    %numpy_typemaps(complex long double, NPY_CLONGDOUBLE, int)
 */

#endif /* SWIGPYTHON */


==> anc/GWFrames/Code/Quaternions/setup.py <==
#! /usr/bin/env python

"""
Installation file for python code associated with the paper "Angular
velocity of gravitational radiation from precessing binaries and the
corotating frame".

To build this code and run it in place, run
    python setup.py build_ext --inplace
then open python and type 'import Quaternions' in
the current directory.

To install in the user's directory, run
    python setup.py install --user
Now, 'import Quaternions' may be run from a python
instance started in any directory on the system.
"""

from sys import argv

## Check for `--no-GSL` option
if '--no-GSL' in argv:
    GSL=False
    GSLDef = ''
    argv.remove('--no-GSL')
else:
    GSL=True
    GSLDef = '-DUSE_GSL'

## If PRD won't let me keep a subdirectory, make one
from os.path import exists
from os import makedirs
if not exists('Quaternions') :
    makedirs('Quaternions')
# from shutil import copyfile
# if not exists('Quaternions/plot.py') :
#     copyfile('plot.py', 'Quaternions/plot.py')

## distutils doesn't build swig modules in the correct order by
## default -- the python module is installed first.  This will pop
## 'build_ext' to the beginning of the command list.
from distutils.command.build import build
build.sub_commands = sorted(build.sub_commands, key=lambda sub_command: int(sub_command[0]!='build_ext'))

## We also need to copy the SWIG-generated python script Quaternions.py
## to Quaternions/__init__.py so that it gets installed correctly.
from distutils.command.build_ext import build_ext as _build_ext
from distutils.file_util import copy_file
class build_ext(_build_ext):
    """Specialized Python source builder for moving SWIG module."""
    def run(self):
        _build_ext.run(self)
        copy_file('Quaternions.py', 'Quaternions/__init__.py')

## Now import the basics
from distutils.core import setup, Extension
from subprocess import check_output, CalledProcessError
from os import devnull, environ

# If /opt/local directories exist, use them
from os.path import isdir
if isdir('/opt/local/include'):
    IncDirs = ['/opt/local/include']
else:
    IncDirs = []
if isdir('/opt/local/lib'):
    LibDirs = ['/opt/local/lib']
else:
    LibDirs = []

# Add directories for numpy inclusion
from numpy import get_include
IncDirs += [get_include()]

# Add directories for GSL, if needed
if GSL :
    SourceFiles = ['Quaternions.cpp',
                   'QuaternionUtilities.cpp',
                   'IntegrateAngularVelocity.cpp',
                   'Quaternions.i']
    Dependencies = ['Quaternions.hpp',
                    'QuaternionUtilities.hpp',
                    'IntegrateAngularVelocity.hpp',
                    'Quaternions_typemap.i']
    Libraries = ['gsl', 'gslcblas']
    ## See if GSL_HOME is set; if so, use it
    if "GSL_HOME" in environ :
        IncDirs = [environ["GSL_HOME"]+'/include'] + IncDirs
        LibDirs = [environ["GSL_HOME"]+'/lib'] + IncDirs
else :
    SourceFiles = ['Quaternions.cpp',
                   'Quaternions.i']
    Dependencies = ['Quaternions.hpp',
                    'Quaternions_typemap.i']
    Libraries = []

try:
    import getpass
    if getpass.getuser()=='boyle':
        Libraries += ['stdc++',]
except:
    pass

## Remove a compiler flag that doesn't belong there for C++
import distutils.sysconfig as ds
cfs=ds.get_config_vars()
for key, value in cfs.items() :
    if(type(cfs[key])==str) :
        cfs[key] = value.replace('-Wstrict-prototypes', '')

## Read in the license
try :
    with open('LICENSE', 'r') as myfile :
        License=myfile.read()
except IOError :
    License = 'See LICENSE file in the source code for details.'

swig_opts=['-globals', 'constants', '-c++', '-builtin', GSLDef]
try:
    import sys
    python_major = sys.version_info.major
    if(python_major==3) :
        swig_opts += ['-py3']
except AttributeError:
    print("Your version of python is SO old.  'How old is it?'  So old I can't even tell how old it is.")
    print("No, seriously.  You should think about upgrading your python because I don't support this version.")
    print("You can try to make this run by removing the assertion error you're about to get, but don't")
    print("come crying to me when print statements fail or when division gives the wrong answer.")
    raise AssertionError("Wake up grandpa!  You were dreaming of ancient pythons again.")

## This does the actual work
setup(name="Quaternions",
      # version=PackageVersion,
      description='Quaternion library for C++, with python bindings via SWIG.',
      #long_description=""" """,
      author='Michael Boyle',
      author_email='boyle@astro.cornell.edu',
      url='https://github.com/MOBle/Quaternions',
      license=License,
      packages = ['Quaternions'],
      ext_modules = [
        Extension('_Quaternions',
                  sources=SourceFiles,
                  depends=Dependencies,
                  include_dirs=IncDirs,
                  library_dirs=LibDirs,
                  libraries=Libraries,
                  #define_macros = [('CodeRevision', CodeRevision)],
                  language='c++',
                  swig_opts=swig_opts,
                  extra_link_args=['-fPIC'],
                  extra_compile_args=['-Wno-deprecated', # Numpy compilations always seem to involve deprecated things
                                      '-ffast-math', # NB: fast-math makes it impossible to detect NANs
                                      '-O3', # Because some python builds use '-O1' or less!
                                      GSLDef]
                  )
        ],
      # classifiers = ,
      # distclass = ,
      # script_name = ,
      # script_args = ,
      # options = ,
      # license = ,
      # keywords = ,
      # platforms = ,
      # cmdclass = ,
      cmdclass={'build_ext': build_ext},
      # data_files = ,
      # package_dir =
      )


==> anc/GWFrames/Code/Quaternions/tests/Makefile <==
INCFLAGS = -I.. -I/opt/local/include -I/usr/local/include
LIBFLAGS = -L/opt/local/lib -L/usr/local/lib
ifdef GSL_HOME
	INCFLAGS = -I${GSL_HOME}/include ${INCFLAGS}
	LIBFLAGS = -L${GSL_HOME}/lib ${LIBFLAGS}
endif
# Set compiler name and optimization flags here, if desired
C++ = g++
OPT = -O3 -fopenmp -Wall -Wno-deprecated -lgsl
## DON'T USE -ffast-math in OPT


#############################################################################
## The following are pretty standard and probably won't need to be changed ##
#############################################################################

# Tell 'make' not to look for files with the following names
.PHONY : all

all : TestAngularVelocityIntegration TestAngularVelocityIntegration_2D

# This is how to build those object files
TestAngularVelocityIntegration : TestAngularVelocityIntegration.cpp
	$(C++) $(OPT) $(INCFLAGS) ../Quaternions.o ../IntegrateAngularVelocity.o $< -o $@
TestAngularVelocityIntegration_2D : TestAngularVelocityIntegration_2D.cpp
	$(C++) $(OPT) $(INCFLAGS) ../Quaternions.o ../IntegrateAngularVelocity.o $< -o $@


==> anc/GWFrames/Code/Quaternions/tests/TestAlignments.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:36f036443c0fd1e5bfd79c364ea44989bb71a1fa72dcc5335312f654f1d9a9a3"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Mean values"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The two examples noted below are taken from [Moakher (2002) \"Means and averaging in the group of rotations\"](http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.16.5040), and correspond to cases where the approximate and exact means can be solved for analytically.  We will test that the results found by the `Quaternions` module"
     ]
    },
    {
     "cell_type": "heading",
     "level": 2,
     "metadata": {},
     "source": [
      "Average of constant function"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import random\n",
      "import Quaternions\n",
      "\n",
      "random.seed(14)\n",
      "\n",
      "theta_average = 0.\n",
      "theta_sigma = pi/2.\n",
      "N = 100\n",
      "theta = array([random.gauss(theta_average, theta_sigma)]*N)\n",
      "\n",
      "v = Quaternions.Quaternion(0., random.random()-1, random.random()-1, random.random()-1).normalized()\n",
      "R = array([Quaternions.exp(-v*(theta_n/2.)) for theta_n in theta])\n",
      "\n",
      "sumcostheta = sum([cos(theta_n) for theta_n in theta])\n",
      "sumsintheta = sum([sin(theta_n) for theta_n in theta])\n",
      "r = sqrt( sumcostheta**2 + sumsintheta**2 )\n",
      "\n",
      "Theta_a = arctan2(sumsintheta, sumcostheta)\n",
      "R_a_analytical = Quaternions.exp(-v*(Theta_a/2.))\n",
      "\n",
      "Theta_g = sum([theta_n for theta_n in theta])/float(N)\n",
      "R_g_analytical = Quaternions.exp(-v*(Theta_g/2.))\n",
      "\n",
      "R_a_numerical1 = Quaternions.ApproximateMeanRotor(R)\n",
      "R_a_numerical2 = Quaternions.ApproximateMeanRotor(R, range(N))\n",
      "R_g_numerical1 = Quaternions.MeanRotor(R)\n",
      "R_g_numerical2 = Quaternions.MeanRotor(R, range(N))\n",
      "\n",
      "R_a_analytical, R_a_numerical1, R_a_numerical2, \\\n",
      "    R_g_analytical, R_g_numerical1, R_g_numerical2"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 15,
       "text": [
        "(Quaternion(0.575339383223685, 0.351410057865493, 0.0602393721593643, 0.73611601217784),\n",
        " Quaternion(0.575339383223685, 0.351410057865493, 0.0602393721593642, 0.73611601217784),\n",
        " Quaternion(0.575339383223685, 0.351410057865493, 0.0602393721593642, 0.73611601217784),\n",
        " Quaternion(0.575339383223686, 0.351410057865493, 0.0602393721593643, 0.73611601217784),\n",
        " Quaternion(0.575339383223685, 0.351410057865493, 0.0602393721593642, 0.73611601217784),\n",
        " Quaternion(0.575339383223685, 0.351410057865493, 0.0602393721593642, 0.73611601217784))"
       ]
      }
     ],
     "prompt_number": 15
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The fact that these are all the same is good: All methods give identical results for the average value of a constant."
     ]
    },
    {
     "cell_type": "heading",
     "level": 2,
     "metadata": {},
     "source": [
      "Example 1 from Moakher (2002)"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The first example uses an arbitrary series of rotations in a one-parameter subgroup of $SO(3)$.  Let $\\hat{v}$ be an arbitrary unit vector in $\\mathbb{R}^3$, and let $\\{\\theta_n\\}$ be a collection of angles we will be rotating by.  We will choose them randomly distributed by a Gaussian around 0, with standard deviation small compared to $\\pi$.  Moakher shows that the solution for the \"projected arithmetic mean\" (`Quaternions.ApproximateMeanRotor`) is given by a rotation about $\\hat{v}$ by an angle $\\Theta_a$, where\n",
      "\\begin{gather}\n",
      "r = \\sqrt{\\left( \\sum_n \\cos\\theta_n \\right)^2 + \\left( \\sum_n \\sin\\theta_n \\right)^2}~, \\\\\n",
      "\\cos\\Theta_a = \\frac{1}{r} \\sum_n \\cos\\theta_n~, \\\\\n",
      "\\sin\\Theta_a = \\frac{1}{r} \\sum_n \\sin\\theta_n~.\n",
      "\\end{gather}"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import random\n",
      "import Quaternions\n",
      "\n",
      "random.seed(14)\n",
      "\n",
      "theta_average = 0.\n",
      "theta_sigma = pi/2.\n",
      "N = 10\n",
      "theta = array([random.gauss(theta_average, theta_sigma) for n in range(N)])\n",
      "\n",
      "v = Quaternions.Quaternion(0., random.random()-1, random.random()-1, random.random()-1).normalized()\n",
      "R = array([Quaternions.exp(-v*(theta_n/2.)) for theta_n in theta])\n",
      "\n",
      "sumcostheta = sum([cos(theta_n) for theta_n in theta])\n",
      "sumsintheta = sum([sin(theta_n) for theta_n in theta])\n",
      "r = sqrt( sumcostheta**2 + sumsintheta**2 )\n",
      "\n",
      "Theta_a = arctan2(sumsintheta, sumcostheta)\n",
      "R_a_analytical = Quaternions.exp(-v*(Theta_a/2.))\n",
      "\n",
      "Theta_g = sum([theta_n for theta_n in theta])/float(N)\n",
      "R_g_analytical = Quaternions.exp(-v*(Theta_g/2.))\n",
      "\n",
      "R_a_numerical1 = Quaternions.ApproximateMeanRotor(R)\n",
      "R_a_numerical2 = Quaternions.ApproximateMeanRotor(R, range(N))\n",
      "R_g_numerical1 = Quaternions.MeanRotor(R)\n",
      "R_g_numerical2 = Quaternions.MeanRotor(R, range(N))\n",
      "\n",
      "R_a_analytical, R_a_numerical1, R_a_numerical2, \\\n",
      "    R_g_analytical, R_g_numerical1, R_g_numerical2"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 1,
       "text": [
        "(Quaternion(0.670889621455291, 0.410007671240754, 0.151194962623278, 0.599116773780084),\n",
        " Quaternion(0.998142688092219, -0.0336823964510889, -0.0124207643653927, -0.0492178320319982),\n",
        " Quaternion(0.960547804929253, -0.153770000855322, -0.0567044257039037, -0.224693812527487),\n",
        " Quaternion(0.996079897196627, -0.0489085740873778, -0.018035589453049, -0.0714668265321507),\n",
        " Quaternion(0.996079897080697, -0.0489085808108435, -0.0180355913363401, -0.0714668230714535),\n",
        " Quaternion(0.975095814786421, -0.12262458877002, -0.0452192107271683, -0.179183105219774))"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Note that the third and sixth rotors represent the numerical algorithm using the time-step sizes, and thus should not agree with the other results.\n",
      "\n",
      "The numerical and analytical results for the geometric mean agree quite nicely.  Unfortunately, the results for the arithmetic mean do not agree.  I suspect there is an error in Moakher's formula, though I don't see where."
     ]
    },
    {
     "cell_type": "heading",
     "level": 2,
     "metadata": {},
     "source": [
      "Example 2 from Moakher (2002)"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This example seems to work quite nicely.  I suspect that there is just something wrong in Moakher's example 1."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import random\n",
      "import Quaternions\n",
      "\n",
      "N = 10\n",
      "theta = random.random()*pi/2.\n",
      "alpha = random.random()*pi/2.\n",
      "beta = array([2*(n-1)*pi/N for n in range(N)])\n",
      "\n",
      "R = array([Quaternions.exp(Quaternions.Quaternion(0,sin(alpha)*cos(beta_n),sin(alpha)*sin(beta_n),cos(alpha))*(theta/2))\n",
      "           for beta_n in beta])\n",
      "\n",
      "Theta_a = 2*arctan(cos(alpha)*tan(theta/2))\n",
      "\n",
      "R_a_analytical = Quaternions.exp(Quaternions.zHat*(Theta_a/2.))\n",
      "R_a_numerical1 = Quaternions.ApproximateMeanRotor(R)\n",
      "R_a_numerical2 = Quaternions.ApproximateMeanRotor(R, range(N))\n",
      "\n",
      "R_g_analytical = R_a_analytical\n",
      "R_g_numerical1 = Quaternions.MeanRotor(R)\n",
      "R_g_numerical2 = Quaternions.MeanRotor(R, range(N))\n",
      "\n",
      "R_a_analytical, R_a_numerical1, R_a_numerical2, \\\n",
      "    R_g_analytical, R_g_numerical1, R_g_numerical2"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 4,
       "text": [
        "(Quaternion(0.999627191102123, 0, 0, 0.0273034578264333),\n",
        " Quaternion(0.999627191102123, 0, 8.45319776956282e-18, 0.0273034578264333),\n",
        " Quaternion(0.99884551649956, -0.012218177067289, 0.0376036824142877, 0.0272821074472769),\n",
        " Quaternion(0.999627191102123, 0, 0, 0.0273034578264333),\n",
        " Quaternion(0.999627191102123, 0, 8.45319776956283e-18, 0.0273034578264333),\n",
        " Quaternion(0.999439936727261, -0.00598100565349732, 0.0184076302326812, 0.0272983441841984))"
       ]
      }
     ],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "for R in [R_g_numerical1, R_g_numerical2] :\n",
      "    print((R-R_g_analytical).normsquared())\n",
      "for R in [R_a_numerical1, R_a_numerical2] :\n",
      "    print((R-R_a_analytical).normsquared())"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "8.34936146838e-35\n",
        "0.000374648369761\n",
        "7.14565525313e-35\n",
        "0.00156393225299\n"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The basic numerical means agree with the analytical results to within $10^{-32}$.  The means that use the time-step information disagree at a level consistent with the fact that integration is done using midpoints rather than abscissas."
     ]
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Alignments"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "We can construct two copies of a funky rotation, and then shift one copy in time and/or rotation, then test to see if the alignment routines can undo the shifts.  The funky rotation can be constructed by composing two simple rotations about different axes."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import random\n",
      "import Quaternions\n",
      "\n",
      "random.seed(14)\n",
      "\n",
      "N = 100\n",
      "v1 = Quaternions.Quaternion(0., random.random()-1, random.random()-1, random.random()-1).normalized()\n",
      "v2 = Quaternions.Quaternion(0., random.random()-1, random.random()-1, random.random()-1).normalized()\n",
      "alphadot = 0.084\n",
      "betadot = alphadot/3.9\n",
      "Ti = 0.\n",
      "Tf = 10.\n",
      "T = linspace(Ti, Tf, num=N)\n",
      "R = array([Quaternions.exp(v1*(alphadot*t/2.))*Quaternions.exp(v2*(betadot*t/2.))\n",
      "           for t in T])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "heading",
     "level": 2,
     "metadata": {},
     "source": [
      "Input is shifted in time only"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "deltat_input = 0.123\n",
      "Ra = R\n",
      "Rb = array([Quaternions.exp(v1*(alphadot*t/2.))*Quaternions.exp(v2*(betadot*t/2.))\n",
      "            for t in T+deltat_input])\n",
      "T_common = T[(T>=T[0]+deltat_input)&(T<=T[-1]-deltat_input)]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Corrected by rotation only"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Obviously, this won't be able to eliminate the difference, but we would like to see it improve."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "R1 = Quaternions.ApproximateOptimalAlignmentRotor(Ra, Rb, T, Ti+deltat_input, Tf-deltat_input)\n",
      "\n",
      "print([R1[i] for i in range(4)])\n",
      "semilogy(T, Quaternions.angle(Quaternions.RDelta(R1*Rb, Ra)), label='With rotation')\n",
      "semilogy(T, Quaternions.angle(Quaternions.RDelta(Rb, Ra)), label='Without rotation')\n",
      "xlabel('Time')\n",
      "ylabel(r'$\\Phi_\\Delta$')\n",
      "legend();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "[0.9999823574614009, 0.004747703834191283, 0.002698237052138282, 0.002337432577127874]\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"728pt\" version=\"1.1\" viewBox=\"0 0 1202 728\" width=\"1202pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 728.49\n",
        "L1202.54 728.49\n",
        "L1202.54 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M72.005 681.32\n",
        "L1186.57 681.32\n",
        "L1186.57 15.68\n",
        "L72.005 15.68\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p7af8f06d1b)\" d=\"\n",
        "M72.005 353.527\n",
        "L83.2632 354.989\n",
        "L94.5214 356.483\n",
        "L105.78 358.009\n",
        "L117.038 359.57\n",
        "L128.296 361.166\n",
        "L139.554 362.799\n",
        "L150.812 364.471\n",
        "L162.07 366.184\n",
        "L173.329 367.939\n",
        "L184.587 369.739\n",
        "L195.845 371.586\n",
        "L207.103 373.482\n",
        "L218.361 375.431\n",
        "L229.62 377.434\n",
        "L240.878 379.495\n",
        "L252.136 381.618\n",
        "L263.394 383.805\n",
        "L274.652 386.062\n",
        "L285.91 388.391\n",
        "L297.169 390.798\n",
        "L308.427 393.289\n",
        "L319.685 395.869\n",
        "L330.943 398.544\n",
        "L342.201 401.321\n",
        "L353.46 404.209\n",
        "L364.718 407.216\n",
        "L375.976 410.352\n",
        "L387.234 413.628\n",
        "L398.492 417.057\n",
        "L409.75 420.654\n",
        "L421.009 424.434\n",
        "L432.267 428.417\n",
        "L443.525 432.625\n",
        "L454.783 437.083\n",
        "L466.041 441.82\n",
        "L477.3 446.871\n",
        "L488.558 452.278\n",
        "L499.816 458.088\n",
        "L511.074 464.358\n",
        "L522.332 471.155\n",
        "L533.59 478.557\n",
        "L544.849 486.649\n",
        "L556.107 495.514\n",
        "L567.365 505.208\n",
        "L578.623 515.69\n",
        "L589.881 526.656\n",
        "L601.14 537.21\n",
        "L612.398 545.433\n",
        "L623.656 548.65\n",
        "L634.914 545.433\n",
        "L646.172 537.21\n",
        "L657.43 526.656\n",
        "L668.689 515.69\n",
        "L679.947 505.208\n",
        "L691.205 495.514\n",
        "L702.463 486.649\n",
        "L713.721 478.557\n",
        "L724.98 471.155\n",
        "L736.238 464.358\n",
        "L747.496 458.088\n",
        "L758.754 452.278\n",
        "L770.012 446.871\n",
        "L781.27 441.82\n",
        "L792.529 437.083\n",
        "L803.787 432.625\n",
        "L815.045 428.417\n",
        "L826.303 424.434\n",
        "L837.561 420.654\n",
        "L848.82 417.057\n",
        "L860.078 413.628\n",
        "L871.336 410.352\n",
        "L882.594 407.216\n",
        "L893.852 404.209\n",
        "L905.11 401.321\n",
        "L916.369 398.544\n",
        "L927.627 395.869\n",
        "L938.885 393.289\n",
        "L950.143 390.798\n",
        "L961.401 388.391\n",
        "L972.66 386.062\n",
        "L983.918 383.805\n",
        "L995.176 381.618\n",
        "L1006.43 379.495\n",
        "L1017.69 377.434\n",
        "L1028.95 375.431\n",
        "L1040.21 373.482\n",
        "L1051.47 371.586\n",
        "L1062.73 369.739\n",
        "L1073.98 367.939\n",
        "L1085.24 366.184\n",
        "L1096.5 364.471\n",
        "L1107.76 362.799\n",
        "L1119.02 361.166\n",
        "L1130.27 359.57\n",
        "L1141.53 358.009\n",
        "L1152.79 356.483\n",
        "L1164.05 354.989\n",
        "L1175.31 353.527\n",
        "L1186.57 352.094\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_2\">\n",
        "    <path clip-path=\"url(#p7af8f06d1b)\" d=\"\n",
        "M72.005 169.566\n",
        "L83.2632 169.566\n",
        "L94.5214 169.566\n",
        "L105.78 169.566\n",
        "L117.038 169.566\n",
        "L128.296 169.566\n",
        "L139.554 169.566\n",
        "L150.812 169.566\n",
        "L162.07 169.566\n",
        "L173.329 169.566\n",
        "L184.587 169.566\n",
        "L195.845 169.566\n",
        "L207.103 169.566\n",
        "L218.361 169.566\n",
        "L229.62 169.566\n",
        "L240.878 169.566\n",
        "L252.136 169.566\n",
        "L263.394 169.566\n",
        "L274.652 169.566\n",
        "L285.91 169.566\n",
        "L297.169 169.566\n",
        "L308.427 169.566\n",
        "L319.685 169.566\n",
        "L330.943 169.566\n",
        "L342.201 169.566\n",
        "L353.46 169.566\n",
        "L364.718 169.566\n",
        "L375.976 169.566\n",
        "L387.234 169.566\n",
        "L398.492 169.566\n",
        "L409.75 169.566\n",
        "L421.009 169.566\n",
        "L432.267 169.566\n",
        "L443.525 169.566\n",
        "L454.783 169.566\n",
        "L466.041 169.566\n",
        "L477.3 169.566\n",
        "L488.558 169.566\n",
        "L499.816 169.566\n",
        "L511.074 169.566\n",
        "L522.332 169.566\n",
        "L533.59 169.566\n",
        "L544.849 169.566\n",
        "L556.107 169.566\n",
        "L567.365 169.566\n",
        "L578.623 169.566\n",
        "L589.881 169.566\n",
        "L601.14 169.566\n",
        "L612.398 169.566\n",
        "L623.656 169.566\n",
        "L634.914 169.566\n",
        "L646.172 169.566\n",
        "L657.43 169.566\n",
        "L668.689 169.566\n",
        "L679.947 169.566\n",
        "L691.205 169.566\n",
        "L702.463 169.566\n",
        "L713.721 169.566\n",
        "L724.98 169.566\n",
        "L736.238 169.566\n",
        "L747.496 169.566\n",
        "L758.754 169.566\n",
        "L770.012 169.566\n",
        "L781.27 169.566\n",
        "L792.529 169.566\n",
        "L803.787 169.566\n",
        "L815.045 169.566\n",
        "L826.303 169.566\n",
        "L837.561 169.566\n",
        "L848.82 169.566\n",
        "L860.078 169.566\n",
        "L871.336 169.566\n",
        "L882.594 169.566\n",
        "L893.852 169.566\n",
        "L905.11 169.566\n",
        "L916.369 169.566\n",
        "L927.627 169.566\n",
        "L938.885 169.566\n",
        "L950.143 169.566\n",
        "L961.401 169.566\n",
        "L972.66 169.566\n",
        "L983.918 169.566\n",
        "L995.176 169.566\n",
        "L1006.43 169.566\n",
        "L1017.69 169.566\n",
        "L1028.95 169.566\n",
        "L1040.21 169.566\n",
        "L1051.47 169.566\n",
        "L1062.73 169.566\n",
        "L1073.98 169.566\n",
        "L1085.24 169.566\n",
        "L1096.5 169.566\n",
        "L1107.76 169.566\n",
        "L1119.02 169.566\n",
        "L1130.27 169.566\n",
        "L1141.53 169.566\n",
        "L1152.79 169.566\n",
        "L1164.05 169.566\n",
        "L1175.31 169.566\n",
        "L1186.57 169.566\" style=\"fill:none;stroke:#cc79a7;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_4\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(67.97375 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"294.917\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"294.917\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 2 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(291.2145 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"517.829\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"517.829\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 4 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(513.579 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"740.741\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"740.741\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(736.7135 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"963.653\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"963.653\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(959.653 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_14\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 10 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1177.795 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_7\">\n",
        "     <!-- Time -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M-0.296875 72.9062\n",
        "L61.375 72.9062\n",
        "L61.375 64.5938\n",
        "L35.5 64.5938\n",
        "L35.5 0\n",
        "L25.5938 0\n",
        "L25.5938 64.5938\n",
        "L-0.296875 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-54\"/>\n",
        "      <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(610.11375 717.9625)scale(0.16 -0.16)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-54\"/>\n",
        "      <use x=\"57.958984375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"85.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "      <use x=\"183.154296875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_15\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_16\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-5}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 686.4725)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"514.91\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"514.91\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-4}}$ -->\n",
        "      <g transform=\"translate(27.685 520.0625)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"348.5\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"348.5\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-3}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 353.7325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"182.09\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"182.09\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-2}}$ -->\n",
        "      <g transform=\"translate(27.685 187.3225)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-1}}$ -->\n",
        "      <g transform=\"translate(27.685 20.8325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_25\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"631.225598422\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_26\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"631.225598422\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"601.922252002\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"601.922252002\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"581.131196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"581.131196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"565.004401578\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"565.004401578\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"551.827850424\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"551.827850424\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"540.687235161\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_36\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"540.687235161\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_37\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"531.036795265\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"531.036795265\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"522.524504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"522.524504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"464.815598422\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"464.815598422\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"435.512252002\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"435.512252002\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"414.721196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"414.721196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"398.594401578\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"398.594401578\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"385.417850424\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"385.417850424\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"374.277235161\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"374.277235161\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"364.626795265\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"364.626795265\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"356.114504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"356.114504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"298.405598422\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"298.405598422\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"269.102252002\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"269.102252002\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"248.311196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"248.311196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"232.184401578\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"232.184401578\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"219.007850424\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"219.007850424\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"207.867235161\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"207.867235161\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_69\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"198.216795265\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_70\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"198.216795265\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_29\">\n",
        "     <g id=\"line2d_71\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"189.704504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_72\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"189.704504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_30\">\n",
        "     <g id=\"line2d_73\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"131.995598422\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_74\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"131.995598422\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_31\">\n",
        "     <g id=\"line2d_75\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"102.692252002\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_76\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"102.692252002\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_32\">\n",
        "     <g id=\"line2d_77\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"81.9011968431\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_78\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"81.9011968431\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_33\">\n",
        "     <g id=\"line2d_79\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"65.7744015784\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_80\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"65.7744015784\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_34\">\n",
        "     <g id=\"line2d_81\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"52.5978504237\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_82\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"52.5978504237\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_35\">\n",
        "     <g id=\"line2d_83\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"41.4572351612\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_84\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"41.4572351612\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_36\">\n",
        "     <g id=\"line2d_85\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"31.8067952647\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_86\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"31.8067952647\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_37\">\n",
        "     <g id=\"line2d_87\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"23.2945040042\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_88\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"23.2945040042\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_13\">\n",
        "     <!-- $\\Phi_\\Delta$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(19.3575 359.62)rotate(-90.0)scale(0.16 -0.16)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.7921875)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M72.005 15.68\n",
        "L1186.57 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1186.57 681.32\n",
        "L1186.57 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M72.005 681.32\n",
        "L1186.57 681.32\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M72.005 681.32\n",
        "L72.005 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M1045.8 54.806\n",
        "L1179.9 54.806\n",
        "L1179.9 22.344\n",
        "L1045.8 22.344\n",
        "L1045.8 54.806\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_89\">\n",
        "     <path d=\"\n",
        "M1052.47 30.472\n",
        "L1064.46 30.472\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_90\"/>\n",
        "    <g id=\"text_14\">\n",
        "     <!-- With rotation -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "      <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1069.79506 35.1367975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"258.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"297.6484375\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"358.830078125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"398.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"459.318359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"498.52734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"526.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"587.4921875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"line2d_91\">\n",
        "     <path d=\"\n",
        "M1052.47 44.7038\n",
        "L1064.46 44.7038\" style=\"fill:none;stroke:#cc79a7;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_92\"/>\n",
        "    <g id=\"text_15\">\n",
        "     <!-- Without rotation -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M8.5 21.5781\n",
        "L8.5 54.6875\n",
        "L17.4844 54.6875\n",
        "L17.4844 21.9219\n",
        "Q17.4844 14.1562 20.5 10.2656\n",
        "Q23.5312 6.39062 29.5938 6.39062\n",
        "Q36.8594 6.39062 41.0781 11.0312\n",
        "Q45.3125 15.6719 45.3125 23.6875\n",
        "L45.3125 54.6875\n",
        "L54.2969 54.6875\n",
        "L54.2969 0\n",
        "L45.3125 0\n",
        "L45.3125 8.40625\n",
        "Q42.0469 3.42188 37.7188 1\n",
        "Q33.4062 -1.42188 27.6875 -1.42188\n",
        "Q18.2656 -1.42188 13.375 4.4375\n",
        "Q8.5 10.2969 8.5 21.5781\" id=\"BitstreamVeraSans-Roman-75\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1069.79506 49.3686025)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"288.1796875\" xlink:href=\"#BitstreamVeraSans-Roman-75\"/>\n",
        "      <use x=\"351.55859375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"390.767578125\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"422.5546875\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"461.41796875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"522.599609375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"561.80859375\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"623.087890625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"662.296875\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"690.080078125\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"751.26171875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p7af8f06d1b\">\n",
        "   <rect height=\"665.64\" width=\"1114.56\" x=\"72.005\" y=\"15.68\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10d8f4cd0>"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "That is indeed a huge improvement over no correction, and it approaches zero right in the middle of the alignment region."
     ]
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Corrected by optimizing time shift, while using `ApproximateOptimalAlignmentRotor`"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This should actually be able to eliminate all the difference (up to numerics), since the required rotation is just the identity, and `ApproximateOptimalAlignmentRotor` can find that exactly."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "deltat2,R2 = Quaternions.ApproximateOptimalAlignment(4., 6., Ra, T, Rb, T)\n",
      "\n",
      "print(deltat2, [R2[i] for i in range(4)])\n",
      "Rb2 = Quaternions.Squad(R2*Rb, T+deltat2, T_common)\n",
      "Ra2 = Quaternions.Squad(Ra, T, T_common)\n",
      "semilogy(T_common, Quaternions.angle(Quaternions.RDelta(Rb2, Ra2)), label='With rotation')\n",
      "xlabel('Time')\n",
      "ylabel(r'$\\Phi_\\Delta$')\n",
      "legend();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(0.12300005072243984, [1.0, -2.0347655048829533e-09, -6.775161566884586e-10, -7.928035585051429e-10])\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"728pt\" version=\"1.1\" viewBox=\"0 0 1209 728\" width=\"1209pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 728.57\n",
        "L1209.58 728.57\n",
        "L1209.58 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L1193.61 681.4\n",
        "L1193.61 15.76\n",
        "L79.045 15.76\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p4385446a8a)\" d=\"\n",
        "M101.561 51.0184\n",
        "L112.82 486.555\n",
        "L124.078 487.187\n",
        "L135.336 487.833\n",
        "L146.594 488.503\n",
        "L157.852 489.184\n",
        "L169.11 489.884\n",
        "L180.369 490.598\n",
        "L191.627 491.322\n",
        "L202.885 492.082\n",
        "L214.143 492.86\n",
        "L225.401 493.66\n",
        "L236.66 494.471\n",
        "L247.918 495.318\n",
        "L259.176 496.184\n",
        "L270.434 497.066\n",
        "L281.692 498.022\n",
        "L292.95 498.995\n",
        "L304.209 499.964\n",
        "L315.467 500.98\n",
        "L326.725 502.052\n",
        "L337.983 503.17\n",
        "L349.241 504.304\n",
        "L360.5 505.525\n",
        "L371.758 506.753\n",
        "L383.016 508.04\n",
        "L394.274 509.419\n",
        "L405.532 510.881\n",
        "L416.79 512.419\n",
        "L428.049 514.037\n",
        "L439.307 515.717\n",
        "L450.565 517.456\n",
        "L461.823 519.473\n",
        "L473.081 521.445\n",
        "L484.34 523.717\n",
        "L495.598 526.086\n",
        "L506.856 638.302\n",
        "M529.372 638.302\n",
        "M551.889 658.34\n",
        "L563.147 638.302\n",
        "M596.921 606.543\n",
        "M619.438 638.302\n",
        "L630.696 638.302\n",
        "M653.212 626.58\n",
        "L664.47 638.302\n",
        "L675.729 638.302\n",
        "L686.987 638.302\n",
        "L698.245 658.34\n",
        "L709.503 638.302\n",
        "M732.02 638.302\n",
        "M754.536 526.156\n",
        "L765.794 523.673\n",
        "L777.052 521.505\n",
        "L788.31 519.449\n",
        "L799.569 517.545\n",
        "L810.827 515.698\n",
        "L822.085 514.121\n",
        "L833.343 512.528\n",
        "L844.601 510.979\n",
        "L855.86 509.493\n",
        "L867.118 508.043\n",
        "L878.376 506.75\n",
        "L889.634 505.515\n",
        "L900.892 504.314\n",
        "L912.15 503.247\n",
        "L923.409 502.081\n",
        "L934.667 500.969\n",
        "L945.925 499.972\n",
        "L957.183 498.92\n",
        "L968.441 498.046\n",
        "L979.7 497.026\n",
        "L990.958 496.214\n",
        "L1002.22 495.302\n",
        "L1013.47 494.491\n",
        "L1024.73 493.573\n",
        "L1035.99 492.863\n",
        "L1047.25 492.129\n",
        "L1058.51 491.313\n",
        "L1069.77 490.638\n",
        "L1081.02 489.887\n",
        "L1092.28 489.077\n",
        "L1103.54 488.574\n",
        "L1114.8 487.883\n",
        "L1126.06 487.191\n",
        "L1137.31 486.534\n",
        "L1148.57 485.924\n",
        "L1159.83 485.358\n",
        "L1171.09 484.709\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_2\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(75.01375 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_4\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 2 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(298.2545 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 4 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(520.619 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(743.7535 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(966.693 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 10 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1184.835 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_7\">\n",
        "     <!-- Time -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M-0.296875 72.9062\n",
        "L61.375 72.9062\n",
        "L61.375 64.5938\n",
        "L35.5 64.5938\n",
        "L35.5 0\n",
        "L25.5938 0\n",
        "L25.5938 64.5938\n",
        "L-0.296875 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-54\"/>\n",
        "      <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(617.15375 718.0425)scale(0.16 -0.16)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-54\"/>\n",
        "      <use x=\"57.958984375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"85.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "      <use x=\"183.154296875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_14\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_15\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-16}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 686.6325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_16\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"614.836\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"614.836\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-15}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 619.9885)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"548.272\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"548.272\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-14}}$ -->\n",
        "      <g transform=\"translate(27.685 553.4245)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"481.708\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"481.708\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-13}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 486.9405)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"415.144\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"415.144\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-12}}$ -->\n",
        "      <g transform=\"translate(27.685 420.3765)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"348.58\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"348.58\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{-11}}$ -->\n",
        "      <g transform=\"translate(27.685 353.7325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"282.016\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"282.016\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{-10}}$ -->\n",
        "      <g transform=\"translate(27.685 287.2485)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"215.452\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"215.452\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- $\\mathdefault{10^{-9}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.9844 1.51562\n",
        "L10.9844 10.5\n",
        "Q14.7031 8.73438 18.5 7.8125\n",
        "Q22.3125 6.89062 25.9844 6.89062\n",
        "Q35.75 6.89062 40.8906 13.4531\n",
        "Q46.0469 20.0156 46.7812 33.4062\n",
        "Q43.9531 29.2031 39.5938 26.9531\n",
        "Q35.25 24.7031 29.9844 24.7031\n",
        "Q19.0469 24.7031 12.6719 31.3125\n",
        "Q6.29688 37.9375 6.29688 49.4219\n",
        "Q6.29688 60.6406 12.9375 67.4219\n",
        "Q19.5781 74.2188 30.6094 74.2188\n",
        "Q43.2656 74.2188 49.9219 64.5156\n",
        "Q56.5938 54.8281 56.5938 36.375\n",
        "Q56.5938 19.1406 48.4062 8.85938\n",
        "Q40.2344 -1.42188 26.4219 -1.42188\n",
        "Q22.7031 -1.42188 18.8906 -0.6875\n",
        "Q15.0938 0.046875 10.9844 1.51562\n",
        "M30.6094 32.4219\n",
        "Q37.25 32.4219 41.125 36.9531\n",
        "Q45.0156 41.5 45.0156 49.4219\n",
        "Q45.0156 57.2812 41.125 61.8438\n",
        "Q37.25 66.4062 30.6094 66.4062\n",
        "Q23.9688 66.4062 20.0938 61.8438\n",
        "Q16.2188 57.2812 16.2188 49.4219\n",
        "Q16.2188 41.5 20.0938 36.9531\n",
        "Q23.9688 32.4219 30.6094 32.4219\" id=\"BitstreamVeraSans-Roman-39\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(34.725 220.6845)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-39\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"148.888\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"148.888\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_16\">\n",
        "      <!-- $\\mathdefault{10^{-8}}$ -->\n",
        "      <g transform=\"translate(34.725 154.1205)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"82.324\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"82.324\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_17\">\n",
        "      <!-- $\\mathdefault{10^{-7}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M8.20312 72.9062\n",
        "L55.0781 72.9062\n",
        "L55.0781 68.7031\n",
        "L28.6094 0\n",
        "L18.3125 0\n",
        "L43.2188 64.5938\n",
        "L8.20312 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-37\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(34.725 87.4765)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-37\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_18\">\n",
        "      <!-- $\\mathdefault{10^{-6}}$ -->\n",
        "      <g transform=\"translate(34.725 20.9925)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_36\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"661.362239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_37\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"661.362239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"641.324478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"641.324478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"629.603140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"629.603140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"621.286718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"621.286718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"594.798239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"594.798239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"574.760478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"574.760478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"563.039140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"563.039140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"554.722718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"554.722718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"528.234239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"528.234239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"508.196478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"508.196478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"496.475140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"496.475140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"488.158718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"488.158718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"461.670239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"461.670239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"441.632478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"441.632478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"429.911140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"429.911140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"421.594718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"421.594718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"395.106239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_69\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"395.106239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_29\">\n",
        "     <g id=\"line2d_70\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"375.068478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_71\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"375.068478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_30\">\n",
        "     <g id=\"line2d_72\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"363.347140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_73\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"363.347140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_31\">\n",
        "     <g id=\"line2d_74\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"355.030718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_75\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"355.030718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_32\">\n",
        "     <g id=\"line2d_76\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"328.542239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_77\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"328.542239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_33\">\n",
        "     <g id=\"line2d_78\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"308.504478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_79\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"308.504478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_34\">\n",
        "     <g id=\"line2d_80\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"296.783140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_81\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"296.783140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_35\">\n",
        "     <g id=\"line2d_82\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"288.466718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_83\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"288.466718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_36\">\n",
        "     <g id=\"line2d_84\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"261.978239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_85\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"261.978239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_37\">\n",
        "     <g id=\"line2d_86\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"241.940478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_87\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"241.940478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_38\">\n",
        "     <g id=\"line2d_88\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"230.219140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_89\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"230.219140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_39\">\n",
        "     <g id=\"line2d_90\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"221.902718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_91\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"221.902718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_40\">\n",
        "     <g id=\"line2d_92\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"195.414239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_93\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"195.414239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_41\">\n",
        "     <g id=\"line2d_94\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"175.376478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_95\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"175.376478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_42\">\n",
        "     <g id=\"line2d_96\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"163.655140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_97\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"163.655140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_43\">\n",
        "     <g id=\"line2d_98\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"155.338718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_99\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"155.338718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_44\">\n",
        "     <g id=\"line2d_100\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"128.850239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_101\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"128.850239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_45\">\n",
        "     <g id=\"line2d_102\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"108.812478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_103\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"108.812478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_46\">\n",
        "     <g id=\"line2d_104\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"97.0911401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_105\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"97.0911401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_47\">\n",
        "     <g id=\"line2d_106\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"88.7747181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_107\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"88.7747181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_48\">\n",
        "     <g id=\"line2d_108\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"62.2862393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_109\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"62.2862393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_49\">\n",
        "     <g id=\"line2d_110\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"42.2484787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_111\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"42.2484787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_50\">\n",
        "     <g id=\"line2d_112\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"30.5271401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_113\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"30.5271401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_51\">\n",
        "     <g id=\"line2d_114\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"22.2107181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_115\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"22.2107181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_19\">\n",
        "     <!-- $\\Phi_\\Delta$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(19.3575 359.7)rotate(-90.0)scale(0.16 -0.16)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.7921875)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M79.045 15.76\n",
        "L1193.61 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1193.61 681.4\n",
        "L1193.61 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L1193.61 681.4\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L79.045 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M1074.67 40.6542\n",
        "L1186.94 40.6542\n",
        "L1186.94 22.424\n",
        "L1074.67 22.424\n",
        "L1074.67 40.6542\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_116\">\n",
        "     <path d=\"\n",
        "M1081.34 30.552\n",
        "L1093.33 30.552\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_117\"/>\n",
        "    <g id=\"text_20\">\n",
        "     <!-- With rotation -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "      <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1098.6617425 35.2167975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"258.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"297.6484375\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"358.830078125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"398.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"459.318359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"498.52734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"526.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"587.4921875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p4385446a8a\">\n",
        "   <rect height=\"665.64\" width=\"1114.56\" x=\"79.045\" y=\"15.76\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10d9bd1d0>"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This is indeed successful at eliminating the difference, finding the correct time offset to within $\\sqrt{\\epsilon}$, and the correction rotation to roughly the same level.  I think that blip at the beginning must come from either a bad `Squad` or just be an unavoidable issue in the initial value of the `Squad`."
     ]
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Corrected by optimizing time and rotation shifts"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "deltat4,R4 = Quaternions.OptimalAlignment(4., 6., Ra, T, Rb, T)\n",
      "\n",
      "print(deltat4, [R4[i] for i in range(4)])\n",
      "Rb4 = Quaternions.Squad(R4*Rb, T+deltat4, T_common)\n",
      "Ra4 = Quaternions.Squad(Ra, T, T_common)\n",
      "semilogy(T_common, Quaternions.angle(Quaternions.RDelta(Rb4, Ra4)), label='With rotation')\n",
      "xlabel('Time')\n",
      "ylabel(r'$\\Phi_\\Delta$')\n",
      "legend();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(0.12300005071984751, [1.0, -2.0346654575370147e-09, -6.774587202030604e-10, -7.927541815576947e-10])\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"728pt\" version=\"1.1\" viewBox=\"0 0 1209 728\" width=\"1209pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 728.57\n",
        "L1209.58 728.57\n",
        "L1209.58 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L1193.61 681.4\n",
        "L1193.61 15.76\n",
        "L79.045 15.76\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p4385446a8a)\" d=\"\n",
        "M101.561 51.0184\n",
        "L112.82 485.819\n",
        "L124.078 486.451\n",
        "L135.336 487.095\n",
        "L146.594 487.76\n",
        "L157.852 488.436\n",
        "L169.11 489.132\n",
        "L180.369 489.841\n",
        "L191.627 490.571\n",
        "L202.885 491.317\n",
        "L214.143 492.108\n",
        "L225.401 492.889\n",
        "L236.66 493.691\n",
        "L247.918 494.55\n",
        "L259.176 495.411\n",
        "L270.434 496.291\n",
        "L281.692 497.236\n",
        "L292.95 498.176\n",
        "L304.209 499.157\n",
        "L315.467 500.179\n",
        "L326.725 501.245\n",
        "L337.983 502.36\n",
        "L349.241 503.497\n",
        "L360.5 504.682\n",
        "L371.758 505.913\n",
        "L383.016 507.178\n",
        "L394.274 508.55\n",
        "L405.532 510.02\n",
        "L416.79 511.477\n",
        "L428.049 513.115\n",
        "L439.307 514.837\n",
        "L450.565 516.482\n",
        "L461.823 518.548\n",
        "L473.081 520.498\n",
        "L484.34 522.635\n",
        "L495.598 525.066\n",
        "L506.856 527.533\n",
        "L518.114 638.302\n",
        "L529.372 638.302\n",
        "M563.147 638.302\n",
        "L574.405 658.34\n",
        "L585.663 658.34\n",
        "L596.921 618.264\n",
        "L608.18 658.34\n",
        "L619.438 638.302\n",
        "M653.212 658.34\n",
        "L664.47 638.302\n",
        "M686.987 638.302\n",
        "L698.245 626.58\n",
        "L709.503 638.302\n",
        "L720.761 638.302\n",
        "L732.02 618.264\n",
        "L743.278 638.302\n",
        "L754.536 526.042\n",
        "L765.794 523.692\n",
        "L777.052 521.325\n",
        "L788.31 519.298\n",
        "L799.569 517.247\n",
        "L810.827 515.463\n",
        "L822.085 513.805\n",
        "L833.343 512.134\n",
        "L844.601 510.512\n",
        "L855.86 509.087\n",
        "L867.118 507.728\n",
        "L878.376 506.242\n",
        "L889.634 505.123\n",
        "L900.892 503.878\n",
        "L912.15 502.859\n",
        "L923.409 501.655\n",
        "L934.667 500.611\n",
        "L945.925 499.495\n",
        "L957.183 498.506\n",
        "L968.441 497.626\n",
        "L979.7 496.62\n",
        "L990.958 495.739\n",
        "L1002.22 494.827\n",
        "L1013.47 493.952\n",
        "L1024.73 493.171\n",
        "L1035.99 492.404\n",
        "L1047.25 491.601\n",
        "L1058.51 490.828\n",
        "L1069.77 490.21\n",
        "L1081.02 489.416\n",
        "L1092.28 488.642\n",
        "L1103.54 488.048\n",
        "L1114.8 487.399\n",
        "L1126.06 486.765\n",
        "L1137.31 486.029\n",
        "L1148.57 485.427\n",
        "L1159.83 484.861\n",
        "L1171.09 484.261\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_2\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(75.01375 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_4\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 2 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(298.2545 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 4 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(520.619 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(743.7535 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(966.693 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 10 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1184.835 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_7\">\n",
        "     <!-- Time -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M-0.296875 72.9062\n",
        "L61.375 72.9062\n",
        "L61.375 64.5938\n",
        "L35.5 64.5938\n",
        "L35.5 0\n",
        "L25.5938 0\n",
        "L25.5938 64.5938\n",
        "L-0.296875 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-54\"/>\n",
        "      <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(617.15375 718.0425)scale(0.16 -0.16)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-54\"/>\n",
        "      <use x=\"57.958984375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"85.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "      <use x=\"183.154296875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_14\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_15\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-16}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 686.6325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_16\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"614.836\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"614.836\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-15}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 619.9885)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"548.272\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"548.272\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-14}}$ -->\n",
        "      <g transform=\"translate(27.685 553.4245)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"481.708\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"481.708\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-13}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 486.9405)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"415.144\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"415.144\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-12}}$ -->\n",
        "      <g transform=\"translate(27.685 420.3765)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"348.58\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"348.58\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{-11}}$ -->\n",
        "      <g transform=\"translate(27.685 353.7325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"282.016\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"282.016\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{-10}}$ -->\n",
        "      <g transform=\"translate(27.685 287.2485)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"215.452\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"215.452\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- $\\mathdefault{10^{-9}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.9844 1.51562\n",
        "L10.9844 10.5\n",
        "Q14.7031 8.73438 18.5 7.8125\n",
        "Q22.3125 6.89062 25.9844 6.89062\n",
        "Q35.75 6.89062 40.8906 13.4531\n",
        "Q46.0469 20.0156 46.7812 33.4062\n",
        "Q43.9531 29.2031 39.5938 26.9531\n",
        "Q35.25 24.7031 29.9844 24.7031\n",
        "Q19.0469 24.7031 12.6719 31.3125\n",
        "Q6.29688 37.9375 6.29688 49.4219\n",
        "Q6.29688 60.6406 12.9375 67.4219\n",
        "Q19.5781 74.2188 30.6094 74.2188\n",
        "Q43.2656 74.2188 49.9219 64.5156\n",
        "Q56.5938 54.8281 56.5938 36.375\n",
        "Q56.5938 19.1406 48.4062 8.85938\n",
        "Q40.2344 -1.42188 26.4219 -1.42188\n",
        "Q22.7031 -1.42188 18.8906 -0.6875\n",
        "Q15.0938 0.046875 10.9844 1.51562\n",
        "M30.6094 32.4219\n",
        "Q37.25 32.4219 41.125 36.9531\n",
        "Q45.0156 41.5 45.0156 49.4219\n",
        "Q45.0156 57.2812 41.125 61.8438\n",
        "Q37.25 66.4062 30.6094 66.4062\n",
        "Q23.9688 66.4062 20.0938 61.8438\n",
        "Q16.2188 57.2812 16.2188 49.4219\n",
        "Q16.2188 41.5 20.0938 36.9531\n",
        "Q23.9688 32.4219 30.6094 32.4219\" id=\"BitstreamVeraSans-Roman-39\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(34.725 220.6845)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-39\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"148.888\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"148.888\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_16\">\n",
        "      <!-- $\\mathdefault{10^{-8}}$ -->\n",
        "      <g transform=\"translate(34.725 154.1205)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"82.324\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"82.324\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_17\">\n",
        "      <!-- $\\mathdefault{10^{-7}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M8.20312 72.9062\n",
        "L55.0781 72.9062\n",
        "L55.0781 68.7031\n",
        "L28.6094 0\n",
        "L18.3125 0\n",
        "L43.2188 64.5938\n",
        "L8.20312 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-37\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(34.725 87.4765)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-37\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_18\">\n",
        "      <!-- $\\mathdefault{10^{-6}}$ -->\n",
        "      <g transform=\"translate(34.725 20.9925)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_36\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"661.362239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_37\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"661.362239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"641.324478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"641.324478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"629.603140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"629.603140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"621.286718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"621.286718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"594.798239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"594.798239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"574.760478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"574.760478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"563.039140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"563.039140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"554.722718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"554.722718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"528.234239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"528.234239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"508.196478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"508.196478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"496.475140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"496.475140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"488.158718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"488.158718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"461.670239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"461.670239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"441.632478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"441.632478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"429.911140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"429.911140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"421.594718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"421.594718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"395.106239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_69\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"395.106239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_29\">\n",
        "     <g id=\"line2d_70\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"375.068478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_71\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"375.068478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_30\">\n",
        "     <g id=\"line2d_72\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"363.347140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_73\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"363.347140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_31\">\n",
        "     <g id=\"line2d_74\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"355.030718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_75\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"355.030718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_32\">\n",
        "     <g id=\"line2d_76\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"328.542239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_77\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"328.542239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_33\">\n",
        "     <g id=\"line2d_78\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"308.504478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_79\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"308.504478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_34\">\n",
        "     <g id=\"line2d_80\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"296.783140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_81\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"296.783140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_35\">\n",
        "     <g id=\"line2d_82\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"288.466718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_83\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"288.466718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_36\">\n",
        "     <g id=\"line2d_84\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"261.978239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_85\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"261.978239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_37\">\n",
        "     <g id=\"line2d_86\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"241.940478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_87\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"241.940478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_38\">\n",
        "     <g id=\"line2d_88\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"230.219140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_89\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"230.219140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_39\">\n",
        "     <g id=\"line2d_90\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"221.902718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_91\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"221.902718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_40\">\n",
        "     <g id=\"line2d_92\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"195.414239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_93\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"195.414239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_41\">\n",
        "     <g id=\"line2d_94\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"175.376478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_95\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"175.376478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_42\">\n",
        "     <g id=\"line2d_96\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"163.655140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_97\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"163.655140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_43\">\n",
        "     <g id=\"line2d_98\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"155.338718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_99\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"155.338718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_44\">\n",
        "     <g id=\"line2d_100\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"128.850239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_101\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"128.850239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_45\">\n",
        "     <g id=\"line2d_102\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"108.812478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_103\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"108.812478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_46\">\n",
        "     <g id=\"line2d_104\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"97.0911401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_105\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"97.0911401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_47\">\n",
        "     <g id=\"line2d_106\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"88.7747181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_107\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"88.7747181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_48\">\n",
        "     <g id=\"line2d_108\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"62.2862393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_109\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"62.2862393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_49\">\n",
        "     <g id=\"line2d_110\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"42.2484787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_111\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"42.2484787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_50\">\n",
        "     <g id=\"line2d_112\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"30.5271401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_113\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"30.5271401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_51\">\n",
        "     <g id=\"line2d_114\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"22.2107181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_115\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"22.2107181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_19\">\n",
        "     <!-- $\\Phi_\\Delta$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(19.3575 359.7)rotate(-90.0)scale(0.16 -0.16)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.7921875)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M79.045 15.76\n",
        "L1193.61 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1193.61 681.4\n",
        "L1193.61 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L1193.61 681.4\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L79.045 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M1074.67 40.6542\n",
        "L1186.94 40.6542\n",
        "L1186.94 22.424\n",
        "L1074.67 22.424\n",
        "L1074.67 40.6542\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_116\">\n",
        "     <path d=\"\n",
        "M1081.34 30.552\n",
        "L1093.33 30.552\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_117\"/>\n",
        "    <g id=\"text_20\">\n",
        "     <!-- With rotation -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "      <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1098.6617425 35.2167975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"258.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"297.6484375\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"358.830078125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"398.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"459.318359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"498.52734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"526.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"587.4921875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p4385446a8a\">\n",
        "   <rect height=\"665.64\" width=\"1114.56\" x=\"79.045\" y=\"15.76\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10e9d5710>"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This gives us the same result as [`ApproximateOptimalAlignment`](#Corrected-by-optimizing-time-shift,-while-using-ApproximateOptimalAlignmentRotor), up to numerics."
     ]
    },
    {
     "cell_type": "heading",
     "level": 2,
     "metadata": {},
     "source": [
      "Input is shifted in rotation only"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Rd = Quaternions.exp(Quaternions.Quaternion(0.0,0.1,2.3,4.5))\n",
      "Ra = R\n",
      "Rb = Rd*R\n",
      "print([Rd[i] for i in range(4)])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "[0.33566566122434527, -0.01863574584080239, -0.428622154338455, -0.8386085628361076]\n"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Corrected by rotation only"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Hopefully, this will be able to completely eliminate the rotation."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "R1 = Quaternions.ApproximateOptimalAlignmentRotor(Ra, Rb, T, Ti, Tf)\n",
      "\n",
      "print([R1[i] for i in range(4)])\n",
      "semilogy(T, Quaternions.angle(Quaternions.RDelta(R1*Rb, Ra)), label='With rotation')\n",
      "semilogy(T, Quaternions.angle(Quaternions.RDelta(Rb, Ra)), label='Without rotation')\n",
      "xlabel('Time')\n",
      "ylabel(r'$\\Phi_\\Delta$')\n",
      "legend();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "[0.33566566122434527, 0.018635745840802406, 0.42862215433845474, 0.8386085628361076]\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"720pt\" version=\"1.1\" viewBox=\"0 0 1209 720\" width=\"1209pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 720.01\n",
        "L1209.58 720.01\n",
        "L1209.58 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M79.045 672.84\n",
        "L1193.61 672.84\n",
        "L1193.61 7.2\n",
        "L79.045 7.2\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p77e6ca15e6)\" d=\"\n",
        "M169.11 647.488\n",
        "M214.143 647.488\n",
        "L225.401 647.488\n",
        "L236.66 647.488\n",
        "M304.209 647.488\n",
        "L315.467 647.488\n",
        "L326.725 659.275\n",
        "M349.241 647.488\n",
        "L360.5 659.275\n",
        "L371.758 647.488\n",
        "M416.79 647.488\n",
        "L428.049 659.275\n",
        "M461.823 647.488\n",
        "M506.856 659.275\n",
        "M529.372 647.488\n",
        "M563.147 659.275\n",
        "L574.405 647.488\n",
        "L585.663 659.275\n",
        "M653.212 659.275\n",
        "L664.47 647.488\n",
        "M732.02 659.275\n",
        "M754.536 647.488\n",
        "M777.052 659.275\n",
        "L788.31 647.488\n",
        "M833.343 647.488\n",
        "M855.86 647.488\n",
        "M900.892 647.488\n",
        "M934.667 659.275\n",
        "L945.925 647.488\n",
        "M979.7 647.488\n",
        "L990.958 647.488\n",
        "L1002.22 659.275\n",
        "M1035.99 659.275\n",
        "M1069.77 647.488\n",
        "L1081.02 659.275\n",
        "M1103.54 659.275\n",
        "L1114.8 647.488\n",
        "M1159.83 647.488\n",
        "M1182.35 647.488\n",
        "L1193.61 659.275\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_2\">\n",
        "    <path clip-path=\"url(#p77e6ca15e6)\" d=\"\n",
        "M79.045 31.0691\n",
        "L90.3032 31.0691\n",
        "L101.561 31.0691\n",
        "L112.82 31.0691\n",
        "L124.078 31.0691\n",
        "L135.336 31.0691\n",
        "L146.594 31.0691\n",
        "L157.852 31.0691\n",
        "L169.11 31.0691\n",
        "L180.369 31.0691\n",
        "L191.627 31.0691\n",
        "L202.885 31.0691\n",
        "L214.143 31.0691\n",
        "L225.401 31.0691\n",
        "L236.66 31.0691\n",
        "L247.918 31.0691\n",
        "L259.176 31.0691\n",
        "L270.434 31.0691\n",
        "L281.692 31.0691\n",
        "L292.95 31.0691\n",
        "L304.209 31.0691\n",
        "L315.467 31.0691\n",
        "L326.725 31.0691\n",
        "L337.983 31.0691\n",
        "L349.241 31.0691\n",
        "L360.5 31.0691\n",
        "L371.758 31.0691\n",
        "L383.016 31.0691\n",
        "L394.274 31.0691\n",
        "L405.532 31.0691\n",
        "L416.79 31.0691\n",
        "L428.049 31.0691\n",
        "L439.307 31.0691\n",
        "L450.565 31.0691\n",
        "L461.823 31.0691\n",
        "L473.081 31.0691\n",
        "L484.34 31.0691\n",
        "L495.598 31.0691\n",
        "L506.856 31.0691\n",
        "L518.114 31.0691\n",
        "L529.372 31.0691\n",
        "L540.63 31.0691\n",
        "L551.889 31.0691\n",
        "L563.147 31.0691\n",
        "L574.405 31.0691\n",
        "L585.663 31.0691\n",
        "L596.921 31.0691\n",
        "L608.18 31.0691\n",
        "L619.438 31.0691\n",
        "L630.696 31.0691\n",
        "L641.954 31.0691\n",
        "L653.212 31.0691\n",
        "L664.47 31.0691\n",
        "L675.729 31.0691\n",
        "L686.987 31.0691\n",
        "L698.245 31.0691\n",
        "L709.503 31.0691\n",
        "L720.761 31.0691\n",
        "L732.02 31.0691\n",
        "L743.278 31.0691\n",
        "L754.536 31.0691\n",
        "L765.794 31.0691\n",
        "L777.052 31.0691\n",
        "L788.31 31.0691\n",
        "L799.569 31.0691\n",
        "L810.827 31.0691\n",
        "L822.085 31.0691\n",
        "L833.343 31.0691\n",
        "L844.601 31.0691\n",
        "L855.86 31.0691\n",
        "L867.118 31.0691\n",
        "L878.376 31.0691\n",
        "L889.634 31.0691\n",
        "L900.892 31.0691\n",
        "L912.15 31.0691\n",
        "L923.409 31.0691\n",
        "L934.667 31.0691\n",
        "L945.925 31.0691\n",
        "L957.183 31.0691\n",
        "L968.441 31.0691\n",
        "L979.7 31.0691\n",
        "L990.958 31.0691\n",
        "L1002.22 31.0691\n",
        "L1013.47 31.0691\n",
        "L1024.73 31.0691\n",
        "L1035.99 31.0691\n",
        "L1047.25 31.0691\n",
        "L1058.51 31.0691\n",
        "L1069.77 31.0691\n",
        "L1081.02 31.0691\n",
        "L1092.28 31.0691\n",
        "L1103.54 31.0691\n",
        "L1114.8 31.0691\n",
        "L1126.06 31.0691\n",
        "L1137.31 31.0691\n",
        "L1148.57 31.0691\n",
        "L1159.83 31.0691\n",
        "L1171.09 31.0691\n",
        "L1182.35 31.0691\n",
        "L1193.61 31.0691\" style=\"fill:none;stroke:#cc79a7;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m60a2479dd8\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_4\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m7c04ecc457\" y=\"7.2\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(75.01375 688.9975)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m60a2479dd8\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m7c04ecc457\" y=\"7.2\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 2 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(298.2545 688.9975)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m60a2479dd8\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m7c04ecc457\" y=\"7.2\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 4 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(520.619 688.9975)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m60a2479dd8\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m7c04ecc457\" y=\"7.2\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(743.7535 688.9975)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m60a2479dd8\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m7c04ecc457\" y=\"7.2\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(966.693 688.9975)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m60a2479dd8\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_14\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m7c04ecc457\" y=\"7.2\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 10 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1184.835 688.9975)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_7\">\n",
        "     <!-- Time -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M-0.296875 72.9062\n",
        "L61.375 72.9062\n",
        "L61.375 64.5938\n",
        "L35.5 64.5938\n",
        "L35.5 0\n",
        "L25.5938 0\n",
        "L25.5938 64.5938\n",
        "L-0.296875 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-54\"/>\n",
        "      <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(617.15375 709.4825)scale(0.16 -0.16)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-54\"/>\n",
        "      <use x=\"57.958984375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"85.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "      <use x=\"183.154296875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_15\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_16\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-16}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 678.0725)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"594.529411765\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"594.529411765\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-14}}$ -->\n",
        "      <g transform=\"translate(27.685 599.681911765)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"516.218823529\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"516.218823529\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-12}}$ -->\n",
        "      <g transform=\"translate(27.685 521.451323529)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"437.908235294\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"437.908235294\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-10}}$ -->\n",
        "      <g transform=\"translate(27.685 443.140735294)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"359.597647059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"359.597647059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-8}}$ -->\n",
        "      <g transform=\"translate(34.725 364.830147059)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"281.287058824\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"281.287058824\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{-6}}$ -->\n",
        "      <g transform=\"translate(34.725 286.519558824)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"202.976470588\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"202.976470588\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{-4}}$ -->\n",
        "      <g transform=\"translate(34.725 208.128970588)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"124.665882353\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"124.665882353\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- $\\mathdefault{10^{-2}}$ -->\n",
        "      <g transform=\"translate(34.725 129.898382353)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"46.3552941176\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"46.3552941176\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_16\">\n",
        "      <!-- $\\mathdefault{10^{0}}$ -->\n",
        "      <g transform=\"translate(44.165 51.5877941176)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_33\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_34\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"672.84\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"594.529411765\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_36\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"594.529411765\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_37\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"516.218823529\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"516.218823529\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"437.908235294\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"437.908235294\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"359.597647059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"359.597647059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"281.287058824\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"281.287058824\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"202.976470588\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"202.976470588\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"124.665882353\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"124.665882353\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"46.3552941176\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"46.3552941176\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_17\">\n",
        "     <!-- $\\Phi_\\Delta$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(19.3575 351.14)rotate(-90.0)scale(0.16 -0.16)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.7921875)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M79.045 7.2\n",
        "L1193.61 7.2\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1193.61 672.84\n",
        "L1193.61 7.2\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M79.045 672.84\n",
        "L1193.61 672.84\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M79.045 672.84\n",
        "L79.045 7.2\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M1052.84 46.326\n",
        "L1186.94 46.326\n",
        "L1186.94 13.864\n",
        "L1052.84 13.864\n",
        "L1052.84 46.326\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_51\">\n",
        "     <path d=\"\n",
        "M1059.51 21.992\n",
        "L1071.5 21.992\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_52\"/>\n",
        "    <g id=\"text_18\">\n",
        "     <!-- With rotation -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "      <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1076.83506 26.6567975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"258.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"297.6484375\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"358.830078125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"398.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"459.318359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"498.52734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"526.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"587.4921875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"line2d_53\">\n",
        "     <path d=\"\n",
        "M1059.51 36.2238\n",
        "L1071.5 36.2238\" style=\"fill:none;stroke:#cc79a7;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_54\"/>\n",
        "    <g id=\"text_19\">\n",
        "     <!-- Without rotation -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M8.5 21.5781\n",
        "L8.5 54.6875\n",
        "L17.4844 54.6875\n",
        "L17.4844 21.9219\n",
        "Q17.4844 14.1562 20.5 10.2656\n",
        "Q23.5312 6.39062 29.5938 6.39062\n",
        "Q36.8594 6.39062 41.0781 11.0312\n",
        "Q45.3125 15.6719 45.3125 23.6875\n",
        "L45.3125 54.6875\n",
        "L54.2969 54.6875\n",
        "L54.2969 0\n",
        "L45.3125 0\n",
        "L45.3125 8.40625\n",
        "Q42.0469 3.42188 37.7188 1\n",
        "Q33.4062 -1.42188 27.6875 -1.42188\n",
        "Q18.2656 -1.42188 13.375 4.4375\n",
        "Q8.5 10.2969 8.5 21.5781\" id=\"BitstreamVeraSans-Roman-75\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1076.83506 40.8886025)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"288.1796875\" xlink:href=\"#BitstreamVeraSans-Roman-75\"/>\n",
        "      <use x=\"351.55859375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"390.767578125\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"422.5546875\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"461.41796875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"522.599609375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"561.80859375\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"623.087890625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"662.296875\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"690.080078125\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"751.26171875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p77e6ca15e6\">\n",
        "   <rect height=\"665.64\" width=\"1114.56\" x=\"79.045\" y=\"7.2\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10e1f7ed0>"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The printed result is almost exactly the input quantity, and the plot clearly shows that the numerical difference is flirting with zero."
     ]
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Corrected by optimizing time shift, while using `ApproximateOptimalAlignmentRotor`"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This can only do worse than the above, since we are giving it a certain amount of freedom that isn't necessary.  But hopefully it won't do too badly."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "deltat2,R2 = Quaternions.ApproximateOptimalAlignment(4., 6., Ra, T, Rb, T)\n",
      "\n",
      "print(deltat2, [R2[i] for i in range(4)])\n",
      "Rb2 = Quaternions.Squad(R2*Rb, T+deltat2, T_common)\n",
      "Ra2 = Quaternions.Squad(Ra, T, T_common)\n",
      "semilogy(T_common, Quaternions.angle(Quaternions.RDelta(Rb2, Ra2)), label='With rotation')\n",
      "xlabel('Time')\n",
      "ylabel(r'$\\Phi_\\Delta$')\n",
      "legend();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(0.0, [0.3356656612243452, 0.018635745840802367, 0.4286221543384549, 0.8386085628361075])\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"728pt\" version=\"1.1\" viewBox=\"0 0 1209 728\" width=\"1209pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 728.49\n",
        "L1209.58 728.49\n",
        "L1209.58 1.13687e-13\n",
        "L0 1.13687e-13\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M79.045 681.32\n",
        "L1193.61 681.32\n",
        "L1193.61 15.68\n",
        "L79.045 15.68\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#pb8fdc7ede5)\" d=\"\n",
        "M112.82 450.716\n",
        "L124.078 250.338\n",
        "L135.336 450.716\n",
        "L146.594 250.338\n",
        "L157.852 250.338\n",
        "M180.369 450.716\n",
        "M202.885 450.716\n",
        "M225.401 250.338\n",
        "M270.434 450.716\n",
        "M326.725 450.716\n",
        "M360.5 450.716\n",
        "L371.758 250.338\n",
        "L383.016 450.716\n",
        "M428.049 450.716\n",
        "L439.307 450.716\n",
        "L450.565 450.716\n",
        "M473.081 250.338\n",
        "M506.856 250.338\n",
        "M540.63 250.338\n",
        "M563.147 250.338\n",
        "M585.663 450.716\n",
        "M619.438 450.716\n",
        "L630.696 133.125\n",
        "L641.954 250.338\n",
        "L653.212 450.716\n",
        "L664.47 450.716\n",
        "M698.245 250.338\n",
        "M743.278 250.338\n",
        "M777.052 450.716\n",
        "L788.31 450.716\n",
        "L799.569 450.716\n",
        "L810.827 450.716\n",
        "L822.085 450.716\n",
        "L833.343 450.716\n",
        "L844.601 250.338\n",
        "L855.86 450.716\n",
        "M912.15 133.125\n",
        "M957.183 250.338\n",
        "M979.7 250.338\n",
        "M1002.22 450.716\n",
        "M1058.51 250.338\n",
        "M1081.02 250.338\n",
        "L1092.28 250.338\n",
        "L1103.54 133.125\n",
        "L1114.8 450.716\n",
        "M1137.31 450.716\n",
        "L1148.57 250.338\n",
        "L1159.83 450.716\n",
        "L1171.09 250.338\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_2\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(75.01375 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_4\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 2 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(298.2545 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 4 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(520.619 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(743.7535 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(966.693 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 10 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1184.835 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_7\">\n",
        "     <!-- Time -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M-0.296875 72.9062\n",
        "L61.375 72.9062\n",
        "L61.375 64.5938\n",
        "L35.5 64.5938\n",
        "L35.5 0\n",
        "L25.5938 0\n",
        "L25.5938 64.5938\n",
        "L-0.296875 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-54\"/>\n",
        "      <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(617.15375 717.9625)scale(0.16 -0.16)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-54\"/>\n",
        "      <use x=\"57.958984375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"85.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "      <use x=\"183.154296875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_14\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_15\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-16}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 686.5525)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_16\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-15}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 20.8325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_18\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"480.942393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_19\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"480.942393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"363.729008008\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"363.729008008\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"280.564787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"280.564787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"216.057606314\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"216.057606314\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"163.351401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"163.351401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"118.788940645\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"118.788940645\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"80.1871810587\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"80.1871810587\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"46.1380160168\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"46.1380160168\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_10\">\n",
        "     <!-- $\\Phi_\\Delta$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(19.3575 359.62)rotate(-90.0)scale(0.16 -0.16)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.7921875)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M79.045 15.68\n",
        "L1193.61 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1193.61 681.32\n",
        "L1193.61 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M79.045 681.32\n",
        "L1193.61 681.32\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M79.045 681.32\n",
        "L79.045 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M1074.67 40.5742\n",
        "L1186.94 40.5742\n",
        "L1186.94 22.344\n",
        "L1074.67 22.344\n",
        "L1074.67 40.5742\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_34\">\n",
        "     <path d=\"\n",
        "M1081.34 30.472\n",
        "L1093.33 30.472\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_35\"/>\n",
        "    <g id=\"text_11\">\n",
        "     <!-- With rotation -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "      <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1098.6617425 35.1367975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"258.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"297.6484375\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"358.830078125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"398.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"459.318359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"498.52734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"526.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"587.4921875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"pb8fdc7ede5\">\n",
        "   <rect height=\"665.64\" width=\"1114.56\" x=\"79.045\" y=\"15.68\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10e941f90>"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Pretty good."
     ]
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Corrected by optimizing time and rotation shifts"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Again, this can only do worse than optimizing over rotation alone.  But hopefully not much worse."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "deltat4,R4 = Quaternions.OptimalAlignment(2., 6., Ra, T, Rb, T)\n",
      "Rb4 = Quaternions.Squad(R4*Rb, T+deltat4, T_common)\n",
      "Ra4 = Quaternions.Squad(Ra, T, T_common)\n",
      "print(deltat4, [R4[i] for i in range(4)])\n",
      "semilogy(T_common, Quaternions.angle(Quaternions.RDelta(Rb4, Ra4)), label='With rotation')\n",
      "xlabel('Time')\n",
      "ylabel(r'$\\Phi_\\Delta$')\n",
      "legend();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(-7.667812759582698e-13, [0.3356656612243212, 0.01863574584082182, 0.4286221543384386, 0.8386085628361252])\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"728pt\" version=\"1.1\" viewBox=\"0 0 1209 728\" width=\"1209pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 728.49\n",
        "L1209.58 728.49\n",
        "L1209.58 1.13687e-13\n",
        "L0 1.13687e-13\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M79.045 681.32\n",
        "L1193.61 681.32\n",
        "L1193.61 15.68\n",
        "L79.045 15.68\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#pb8fdc7ede5)\" d=\"\n",
        "M124.078 465.829\n",
        "M146.594 465.829\n",
        "M169.11 465.829\n",
        "L180.369 566.018\n",
        "L191.627 465.829\n",
        "M214.143 465.829\n",
        "M236.66 465.829\n",
        "L247.918 465.829\n",
        "L259.176 465.829\n",
        "L270.434 566.018\n",
        "L281.692 465.829\n",
        "M304.209 465.829\n",
        "L315.467 465.829\n",
        "L326.725 465.829\n",
        "L337.983 465.829\n",
        "L349.241 465.829\n",
        "L360.5 407.222\n",
        "L371.758 365.64\n",
        "L383.016 465.829\n",
        "L394.274 465.829\n",
        "M439.307 465.829\n",
        "M461.823 365.64\n",
        "L473.081 566.018\n",
        "M495.598 465.829\n",
        "M518.114 307.033\n",
        "L529.372 566.018\n",
        "L540.63 365.64\n",
        "M563.147 465.829\n",
        "M596.921 365.64\n",
        "L608.18 465.829\n",
        "M630.696 566.018\n",
        "M653.212 465.829\n",
        "L664.47 465.829\n",
        "M686.987 465.829\n",
        "M709.503 465.829\n",
        "L720.761 465.829\n",
        "L732.02 566.018\n",
        "L743.278 465.829\n",
        "L754.536 465.829\n",
        "L765.794 465.829\n",
        "M788.31 465.829\n",
        "L799.569 465.829\n",
        "L810.827 465.829\n",
        "M833.343 566.018\n",
        "L844.601 566.018\n",
        "M878.376 465.829\n",
        "L889.634 465.829\n",
        "L900.892 365.64\n",
        "L912.15 566.018\n",
        "M934.667 566.018\n",
        "L945.925 465.829\n",
        "M968.441 365.64\n",
        "L979.7 465.829\n",
        "L990.958 365.64\n",
        "L1002.22 465.829\n",
        "L1013.47 465.829\n",
        "L1024.73 465.829\n",
        "L1035.99 465.829\n",
        "M1058.51 365.64\n",
        "L1069.77 365.64\n",
        "L1081.02 465.829\n",
        "L1092.28 465.829\n",
        "M1126.06 465.829\n",
        "L1137.31 465.829\n",
        "L1148.57 465.829\n",
        "L1159.83 465.829\n",
        "L1171.09 566.018\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_2\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(75.01375 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_4\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 2 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(298.2545 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 4 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(520.619 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(743.7535 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(966.693 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 10 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1184.835 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_7\">\n",
        "     <!-- Time -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M-0.296875 72.9062\n",
        "L61.375 72.9062\n",
        "L61.375 64.5938\n",
        "L35.5 64.5938\n",
        "L35.5 0\n",
        "L25.5938 0\n",
        "L25.5938 64.5938\n",
        "L-0.296875 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-54\"/>\n",
        "      <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(617.15375 717.9625)scale(0.16 -0.16)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-54\"/>\n",
        "      <use x=\"57.958984375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"85.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "      <use x=\"183.154296875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_14\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_15\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-16}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 686.5525)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_16\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"348.5\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"348.5\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-15}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 353.6525)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-14}}$ -->\n",
        "      <g transform=\"translate(27.685 20.8325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_20\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"581.131196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_21\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"581.131196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"522.524504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"522.524504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"480.942393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"480.942393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"448.688803157\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"448.688803157\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"422.335700847\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"422.335700847\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"400.054470322\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"400.054470322\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"380.753590529\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"380.753590529\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"363.729008008\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"363.729008008\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_36\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"248.311196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_37\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"248.311196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"189.704504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"189.704504004\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"148.122393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"148.122393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"115.868803157\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"115.868803157\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"89.5157008473\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"89.5157008473\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"67.2344703225\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"67.2344703225\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"47.9335905293\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"47.9335905293\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"30.9090080084\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"30.9090080084\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_11\">\n",
        "     <!-- $\\Phi_\\Delta$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(19.3575 359.62)rotate(-90.0)scale(0.16 -0.16)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.7921875)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M79.045 15.68\n",
        "L1193.61 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1193.61 681.32\n",
        "L1193.61 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M79.045 681.32\n",
        "L1193.61 681.32\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M79.045 681.32\n",
        "L79.045 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M1074.67 40.5742\n",
        "L1186.94 40.5742\n",
        "L1186.94 22.344\n",
        "L1074.67 22.344\n",
        "L1074.67 40.5742\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_52\">\n",
        "     <path d=\"\n",
        "M1081.34 30.472\n",
        "L1093.33 30.472\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_53\"/>\n",
        "    <g id=\"text_12\">\n",
        "     <!-- With rotation -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "      <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1098.6617425 35.1367975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"258.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"297.6484375\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"358.830078125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"398.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"459.318359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"498.52734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"526.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"587.4921875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"pb8fdc7ede5\">\n",
        "   <rect height=\"665.64\" width=\"1114.56\" x=\"79.045\" y=\"15.68\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10e9d4650>"
       ]
      }
     ],
     "prompt_number": 10
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Again, pretty darn good."
     ]
    },
    {
     "cell_type": "heading",
     "level": 2,
     "metadata": {},
     "source": [
      "Input is shifted in time and rotation"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "deltat_input = 0.123\n",
      "Rd = Quaternions.exp(Quaternions.Quaternion(0.0,0.1,2.3,4.5))\n",
      "Ra = R\n",
      "Rb = Rd*array([Quaternions.exp(v1*(alphadot*t/2.))*Quaternions.exp(v2*(betadot*t/2.))\n",
      "               for t in T+deltat_input])\n",
      "T_common = T[(T>=T[0]+deltat_input)&(T<=T[-1]-deltat_input)]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 11
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Corrected by rotation only"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The results here should be almost identical to what we see in the first case."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "R1 = Quaternions.ApproximateOptimalAlignmentRotor(Ra, Rb, T, Ti, Tf)\n",
      "\n",
      "print([R1[i] for i in range(4)])\n",
      "semilogy(T, Quaternions.angle(Quaternions.RDelta(R1*Rb, Ra)), label='With rotation')\n",
      "semilogy(T, Quaternions.angle(Quaternions.RDelta(Rb, Ra)), label='Without rotation')\n",
      "xlabel('Time')\n",
      "ylabel(r'$\\Phi_\\Delta$')\n",
      "legend();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "[0.332455336714335, 0.021489325765444184, 0.42558156436335787, 0.8413631736903759]\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"728pt\" version=\"1.1\" viewBox=\"0 0 1202 728\" width=\"1202pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 728.49\n",
        "L1202.54 728.49\n",
        "L1202.54 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M72.005 681.32\n",
        "L1186.57 681.32\n",
        "L1186.57 15.68\n",
        "L72.005 15.68\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p7af8f06d1b)\" d=\"\n",
        "M72.005 462.81\n",
        "L83.2632 463.785\n",
        "L94.5214 464.78\n",
        "L105.78 465.797\n",
        "L117.038 466.837\n",
        "L128.296 467.9\n",
        "L139.554 468.989\n",
        "L150.812 470.103\n",
        "L162.07 471.244\n",
        "L173.329 472.414\n",
        "L184.587 473.613\n",
        "L195.845 474.844\n",
        "L207.103 476.107\n",
        "L218.361 477.405\n",
        "L229.62 478.74\n",
        "L240.878 480.113\n",
        "L252.136 481.527\n",
        "L263.394 482.984\n",
        "L274.652 484.486\n",
        "L285.91 486.038\n",
        "L297.169 487.641\n",
        "L308.427 489.299\n",
        "L319.685 491.017\n",
        "L330.943 492.798\n",
        "L342.201 494.647\n",
        "L353.46 496.569\n",
        "L364.718 498.571\n",
        "L375.976 500.657\n",
        "L387.234 502.837\n",
        "L398.492 505.119\n",
        "L409.75 507.511\n",
        "L421.009 510.024\n",
        "L432.267 512.672\n",
        "L443.525 515.468\n",
        "L454.783 518.429\n",
        "L466.041 521.574\n",
        "L477.3 524.925\n",
        "L488.558 528.509\n",
        "L499.816 532.357\n",
        "L511.074 536.506\n",
        "L522.332 540.996\n",
        "L533.59 545.876\n",
        "L544.849 551.196\n",
        "L556.107 557.004\n",
        "L567.365 563.322\n",
        "L578.623 570.106\n",
        "L589.881 577.131\n",
        "L601.14 583.803\n",
        "L612.398 588.923\n",
        "L623.656 590.904\n",
        "L634.914 588.923\n",
        "L646.172 583.803\n",
        "L657.43 577.131\n",
        "L668.689 570.106\n",
        "L679.947 563.322\n",
        "L691.205 557.004\n",
        "L702.463 551.196\n",
        "L713.721 545.876\n",
        "L724.98 540.996\n",
        "L736.238 536.506\n",
        "L747.496 532.357\n",
        "L758.754 528.509\n",
        "L770.012 524.925\n",
        "L781.27 521.574\n",
        "L792.529 518.429\n",
        "L803.787 515.468\n",
        "L815.045 512.672\n",
        "L826.303 510.024\n",
        "L837.561 507.511\n",
        "L848.82 505.119\n",
        "L860.078 502.837\n",
        "L871.336 500.657\n",
        "L882.594 498.571\n",
        "L893.852 496.569\n",
        "L905.11 494.647\n",
        "L916.369 492.798\n",
        "L927.627 491.017\n",
        "L938.885 489.299\n",
        "L950.143 487.641\n",
        "L961.401 486.038\n",
        "L972.66 484.486\n",
        "L983.918 482.984\n",
        "L995.176 481.527\n",
        "L1006.43 480.113\n",
        "L1017.69 478.74\n",
        "L1028.95 477.405\n",
        "L1040.21 476.107\n",
        "L1051.47 474.844\n",
        "L1062.73 473.613\n",
        "L1073.98 472.414\n",
        "L1085.24 471.244\n",
        "L1096.5 470.103\n",
        "L1107.76 468.989\n",
        "L1119.02 467.9\n",
        "L1130.27 466.837\n",
        "L1141.53 465.797\n",
        "L1152.79 464.78\n",
        "L1164.05 463.785\n",
        "L1175.31 462.81\n",
        "L1186.57 461.856\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_2\">\n",
        "    <path clip-path=\"url(#p7af8f06d1b)\" d=\"\n",
        "M72.005 83.1662\n",
        "L83.2632 83.1663\n",
        "L94.5214 83.1664\n",
        "L105.78 83.1666\n",
        "L117.038 83.1667\n",
        "L128.296 83.1668\n",
        "L139.554 83.1669\n",
        "L150.812 83.1671\n",
        "L162.07 83.1672\n",
        "L173.329 83.1673\n",
        "L184.587 83.1675\n",
        "L195.845 83.1676\n",
        "L207.103 83.1678\n",
        "L218.361 83.1679\n",
        "L229.62 83.1681\n",
        "L240.878 83.1682\n",
        "L252.136 83.1684\n",
        "L263.394 83.1685\n",
        "L274.652 83.1687\n",
        "L285.91 83.1689\n",
        "L297.169 83.169\n",
        "L308.427 83.1692\n",
        "L319.685 83.1694\n",
        "L330.943 83.1695\n",
        "L342.201 83.1697\n",
        "L353.46 83.1699\n",
        "L364.718 83.1701\n",
        "L375.976 83.1703\n",
        "L387.234 83.1704\n",
        "L398.492 83.1706\n",
        "L409.75 83.1708\n",
        "L421.009 83.171\n",
        "L432.267 83.1712\n",
        "L443.525 83.1714\n",
        "L454.783 83.1716\n",
        "L466.041 83.1718\n",
        "L477.3 83.172\n",
        "L488.558 83.1722\n",
        "L499.816 83.1724\n",
        "L511.074 83.1726\n",
        "L522.332 83.1728\n",
        "L533.59 83.1731\n",
        "L544.849 83.1733\n",
        "L556.107 83.1735\n",
        "L567.365 83.1737\n",
        "L578.623 83.1739\n",
        "L589.881 83.1742\n",
        "L601.14 83.1744\n",
        "L612.398 83.1746\n",
        "L623.656 83.1748\n",
        "L634.914 83.1751\n",
        "L646.172 83.1753\n",
        "L657.43 83.1756\n",
        "L668.689 83.1758\n",
        "L679.947 83.176\n",
        "L691.205 83.1763\n",
        "L702.463 83.1765\n",
        "L713.721 83.1768\n",
        "L724.98 83.177\n",
        "L736.238 83.1773\n",
        "L747.496 83.1775\n",
        "L758.754 83.1778\n",
        "L770.012 83.178\n",
        "L781.27 83.1783\n",
        "L792.529 83.1786\n",
        "L803.787 83.1788\n",
        "L815.045 83.1791\n",
        "L826.303 83.1794\n",
        "L837.561 83.1796\n",
        "L848.82 83.1799\n",
        "L860.078 83.1802\n",
        "L871.336 83.1804\n",
        "L882.594 83.1807\n",
        "L893.852 83.181\n",
        "L905.11 83.1813\n",
        "L916.369 83.1815\n",
        "L927.627 83.1818\n",
        "L938.885 83.1821\n",
        "L950.143 83.1824\n",
        "L961.401 83.1827\n",
        "L972.66 83.183\n",
        "L983.918 83.1832\n",
        "L995.176 83.1835\n",
        "L1006.43 83.1838\n",
        "L1017.69 83.1841\n",
        "L1028.95 83.1844\n",
        "L1040.21 83.1847\n",
        "L1051.47 83.185\n",
        "L1062.73 83.1853\n",
        "L1073.98 83.1856\n",
        "L1085.24 83.1859\n",
        "L1096.5 83.1862\n",
        "L1107.76 83.1865\n",
        "L1119.02 83.1868\n",
        "L1130.27 83.1871\n",
        "L1141.53 83.1874\n",
        "L1152.79 83.1877\n",
        "L1164.05 83.1881\n",
        "L1175.31 83.1884\n",
        "L1186.57 83.1887\" style=\"fill:none;stroke:#cc79a7;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_4\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(67.97375 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"294.917\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"294.917\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 2 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(291.2145 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"517.829\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"517.829\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 4 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(513.579 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"740.741\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"740.741\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(736.7135 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"963.653\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"963.653\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(959.653 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m60a2479dd8\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_14\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m7c04ecc457\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 10 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1177.795 697.4775)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_7\">\n",
        "     <!-- Time -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M-0.296875 72.9062\n",
        "L61.375 72.9062\n",
        "L61.375 64.5938\n",
        "L35.5 64.5938\n",
        "L35.5 0\n",
        "L25.5938 0\n",
        "L25.5938 64.5938\n",
        "L-0.296875 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-54\"/>\n",
        "      <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(610.11375 717.9625)scale(0.16 -0.16)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-54\"/>\n",
        "      <use x=\"57.958984375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"85.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "      <use x=\"183.154296875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_15\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_16\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"681.32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-5}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 686.4725)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"570.38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"570.38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-4}}$ -->\n",
        "      <g transform=\"translate(27.685 575.5325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"459.44\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"459.44\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-3}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 464.6725)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"348.5\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"348.5\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-2}}$ -->\n",
        "      <g transform=\"translate(27.685 353.7325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"237.56\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"237.56\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-1}}$ -->\n",
        "      <g transform=\"translate(27.685 242.7125)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"126.62\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"126.62\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{0}}$ -->\n",
        "      <g transform=\"translate(37.125 131.8525)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#m67681a3443\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#m27118c4d4e\" y=\"15.68\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{1}}$ -->\n",
        "      <g transform=\"translate(37.125 20.8325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_29\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"647.923732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_30\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"647.923732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"628.388168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"628.388168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"614.527464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"614.527464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"603.776267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_36\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"603.776267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_37\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"594.991900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"594.991900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"587.564823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"587.564823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"581.131196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"581.131196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"575.456336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"575.456336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"536.983732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"536.983732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"517.448168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"517.448168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"503.587464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"503.587464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"492.836267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"492.836267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"484.051900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"484.051900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"476.624823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"476.624823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"470.191196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"470.191196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"464.516336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"464.516336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"426.043732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"426.043732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"406.508168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"406.508168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"392.647464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"392.647464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"381.896267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"381.896267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_69\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"373.111900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_70\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"373.111900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_29\">\n",
        "     <g id=\"line2d_71\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"365.684823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_72\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"365.684823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_30\">\n",
        "     <g id=\"line2d_73\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"359.251196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_74\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"359.251196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_31\">\n",
        "     <g id=\"line2d_75\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"353.576336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_76\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"353.576336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_32\">\n",
        "     <g id=\"line2d_77\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"315.103732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_78\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"315.103732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_33\">\n",
        "     <g id=\"line2d_79\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"295.568168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_80\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"295.568168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_34\">\n",
        "     <g id=\"line2d_81\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"281.707464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_82\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"281.707464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_35\">\n",
        "     <g id=\"line2d_83\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"270.956267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_84\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"270.956267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_36\">\n",
        "     <g id=\"line2d_85\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"262.171900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_86\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"262.171900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_37\">\n",
        "     <g id=\"line2d_87\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"254.744823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_88\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"254.744823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_38\">\n",
        "     <g id=\"line2d_89\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"248.311196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_90\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"248.311196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_39\">\n",
        "     <g id=\"line2d_91\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"242.636336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_92\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"242.636336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_40\">\n",
        "     <g id=\"line2d_93\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"204.163732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_94\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"204.163732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_41\">\n",
        "     <g id=\"line2d_95\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"184.628168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_96\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"184.628168001\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_42\">\n",
        "     <g id=\"line2d_97\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"170.767464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_98\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"170.767464562\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_43\">\n",
        "     <g id=\"line2d_99\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"160.016267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_100\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"160.016267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_44\">\n",
        "     <g id=\"line2d_101\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"151.231900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_102\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"151.231900282\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_45\">\n",
        "     <g id=\"line2d_103\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"143.804823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_104\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"143.804823441\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_46\">\n",
        "     <g id=\"line2d_105\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"137.371196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_106\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"137.371196843\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_47\">\n",
        "     <g id=\"line2d_107\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"131.696336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_108\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"131.696336003\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_48\">\n",
        "     <g id=\"line2d_109\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"93.223732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_110\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"93.223732281\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_49\">\n",
        "     <g id=\"line2d_111\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"73.6881680014\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_112\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"73.6881680014\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_50\">\n",
        "     <g id=\"line2d_113\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"59.8274645621\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_114\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"59.8274645621\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_51\">\n",
        "     <g id=\"line2d_115\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"49.076267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_116\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"49.076267719\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_52\">\n",
        "     <g id=\"line2d_117\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"40.2919002824\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_118\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"40.2919002824\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_53\">\n",
        "     <g id=\"line2d_119\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"32.8648234408\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_120\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"32.8648234408\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_54\">\n",
        "     <g id=\"line2d_121\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"26.4311968431\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_122\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"26.4311968431\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_55\">\n",
        "     <g id=\"line2d_123\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"72.005\" xlink:href=\"#mf0c55a9a47\" y=\"20.7563360028\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_124\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1186.565\" xlink:href=\"#ma4f294b3af\" y=\"20.7563360028\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_15\">\n",
        "     <!-- $\\Phi_\\Delta$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(19.3575 359.62)rotate(-90.0)scale(0.16 -0.16)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.7921875)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M72.005 15.68\n",
        "L1186.57 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1186.57 681.32\n",
        "L1186.57 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M72.005 681.32\n",
        "L1186.57 681.32\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M72.005 681.32\n",
        "L72.005 15.68\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M1045.8 54.806\n",
        "L1179.9 54.806\n",
        "L1179.9 22.344\n",
        "L1045.8 22.344\n",
        "L1045.8 54.806\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_125\">\n",
        "     <path d=\"\n",
        "M1052.47 30.472\n",
        "L1064.46 30.472\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_126\"/>\n",
        "    <g id=\"text_16\">\n",
        "     <!-- With rotation -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "      <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1069.79506 35.1367975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"258.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"297.6484375\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"358.830078125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"398.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"459.318359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"498.52734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"526.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"587.4921875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"line2d_127\">\n",
        "     <path d=\"\n",
        "M1052.47 44.7038\n",
        "L1064.46 44.7038\" style=\"fill:none;stroke:#cc79a7;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_128\"/>\n",
        "    <g id=\"text_17\">\n",
        "     <!-- Without rotation -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M8.5 21.5781\n",
        "L8.5 54.6875\n",
        "L17.4844 54.6875\n",
        "L17.4844 21.9219\n",
        "Q17.4844 14.1562 20.5 10.2656\n",
        "Q23.5312 6.39062 29.5938 6.39062\n",
        "Q36.8594 6.39062 41.0781 11.0312\n",
        "Q45.3125 15.6719 45.3125 23.6875\n",
        "L45.3125 54.6875\n",
        "L54.2969 54.6875\n",
        "L54.2969 0\n",
        "L45.3125 0\n",
        "L45.3125 8.40625\n",
        "Q42.0469 3.42188 37.7188 1\n",
        "Q33.4062 -1.42188 27.6875 -1.42188\n",
        "Q18.2656 -1.42188 13.375 4.4375\n",
        "Q8.5 10.2969 8.5 21.5781\" id=\"BitstreamVeraSans-Roman-75\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1069.79506 49.3686025)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"288.1796875\" xlink:href=\"#BitstreamVeraSans-Roman-75\"/>\n",
        "      <use x=\"351.55859375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"390.767578125\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"422.5546875\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"461.41796875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"522.599609375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"561.80859375\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"623.087890625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"662.296875\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"690.080078125\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"751.26171875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p7af8f06d1b\">\n",
        "   <rect height=\"665.64\" width=\"1114.56\" x=\"72.005\" y=\"15.68\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10bbee450>"
       ]
      }
     ],
     "prompt_number": 12
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Indeed, they are almost identical."
     ]
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Corrected by optimizing time shift, while using `ApproximateOptimalAlignmentRotor`"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The results here should be much like they were in the time-shifted case."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "deltat2,R2 = Quaternions.ApproximateOptimalAlignment(4., 6., Ra, T, Rb, T)\n",
      "\n",
      "print(deltat2, [R2[i] for i in range(4)])\n",
      "Rb2 = Quaternions.Squad(R2*Rb, T+deltat2, T_common)\n",
      "Ra2 = Quaternions.Squad(Ra, T, T_common)\n",
      "semilogy(T_common, Quaternions.angle(Quaternions.RDelta(Rb2, Ra2)), label='With rotation')\n",
      "xlabel('Time')\n",
      "ylabel(r'$\\Phi_\\Delta$')\n",
      "legend();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(0.12300005072232557, [0.3356656622175119, 0.018635744929446446, 0.4286221558026306, 0.8386085617104737])\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"728pt\" version=\"1.1\" viewBox=\"0 0 1209 728\" width=\"1209pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 728.57\n",
        "L1209.58 728.57\n",
        "L1209.58 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L1193.61 681.4\n",
        "L1193.61 15.76\n",
        "L79.045 15.76\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p4385446a8a)\" d=\"\n",
        "M101.561 51.0184\n",
        "L112.82 486.543\n",
        "L124.078 487.177\n",
        "L135.336 487.863\n",
        "L146.594 488.529\n",
        "L157.852 489.221\n",
        "L169.11 489.919\n",
        "L180.369 490.613\n",
        "L191.627 491.352\n",
        "L202.885 492.089\n",
        "L214.143 492.867\n",
        "L225.401 493.728\n",
        "L236.66 494.513\n",
        "L247.918 495.335\n",
        "L259.176 496.188\n",
        "L270.434 497.112\n",
        "L281.692 497.987\n",
        "L292.95 499.024\n",
        "L304.209 499.995\n",
        "L315.467 501.021\n",
        "L326.725 502.028\n",
        "L337.983 503.226\n",
        "L349.241 504.298\n",
        "L360.5 505.562\n",
        "L371.758 506.852\n",
        "L383.016 508.123\n",
        "L394.274 509.47\n",
        "L405.532 510.893\n",
        "L416.79 512.509\n",
        "L428.049 514.065\n",
        "L439.307 515.686\n",
        "L450.565 517.536\n",
        "L461.823 519.509\n",
        "L473.081 521.449\n",
        "L484.34 523.938\n",
        "L495.598 526.281\n",
        "M529.372 626.58\n",
        "L540.63 658.34\n",
        "L551.889 658.34\n",
        "L563.147 618.264\n",
        "L574.405 658.34\n",
        "M596.921 606.543\n",
        "L608.18 658.34\n",
        "M630.696 638.302\n",
        "L641.954 638.302\n",
        "M664.47 638.302\n",
        "L675.729 638.302\n",
        "L686.987 658.34\n",
        "L698.245 658.34\n",
        "L709.503 638.302\n",
        "M732.02 626.58\n",
        "L743.278 638.302\n",
        "L754.536 526.081\n",
        "L765.794 523.803\n",
        "L777.052 521.553\n",
        "L788.31 519.332\n",
        "L799.569 517.397\n",
        "L810.827 515.769\n",
        "L822.085 514.033\n",
        "L833.343 512.371\n",
        "L844.601 511.014\n",
        "L855.86 509.49\n",
        "L867.118 508.033\n",
        "L878.376 506.674\n",
        "L889.634 505.508\n",
        "L900.892 504.316\n",
        "L912.15 503.271\n",
        "L923.409 502.086\n",
        "L934.667 500.99\n",
        "L945.925 500.006\n",
        "L957.183 498.966\n",
        "L968.441 497.95\n",
        "L979.7 497.01\n",
        "L990.958 496.172\n",
        "L1002.22 495.264\n",
        "L1013.47 494.525\n",
        "L1024.73 493.627\n",
        "L1035.99 492.907\n",
        "L1047.25 492.08\n",
        "L1058.51 491.357\n",
        "L1069.77 490.558\n",
        "L1081.02 489.934\n",
        "L1092.28 489.138\n",
        "L1103.54 488.541\n",
        "L1114.8 487.891\n",
        "L1126.06 487.217\n",
        "L1137.31 486.54\n",
        "L1148.57 485.944\n",
        "L1159.83 485.392\n",
        "L1171.09 484.714\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_2\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(75.01375 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_4\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 2 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(298.2545 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 4 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(520.619 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(743.7535 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(966.693 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 10 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1184.835 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_7\">\n",
        "     <!-- Time -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M-0.296875 72.9062\n",
        "L61.375 72.9062\n",
        "L61.375 64.5938\n",
        "L35.5 64.5938\n",
        "L35.5 0\n",
        "L25.5938 0\n",
        "L25.5938 64.5938\n",
        "L-0.296875 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-54\"/>\n",
        "      <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(617.15375 718.0425)scale(0.16 -0.16)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-54\"/>\n",
        "      <use x=\"57.958984375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"85.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "      <use x=\"183.154296875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_14\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_15\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-16}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 686.6325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_16\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"614.836\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"614.836\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-15}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 619.9885)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"548.272\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"548.272\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-14}}$ -->\n",
        "      <g transform=\"translate(27.685 553.4245)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"481.708\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"481.708\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-13}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 486.9405)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"415.144\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"415.144\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-12}}$ -->\n",
        "      <g transform=\"translate(27.685 420.3765)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"348.58\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"348.58\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{-11}}$ -->\n",
        "      <g transform=\"translate(27.685 353.7325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"282.016\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"282.016\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{-10}}$ -->\n",
        "      <g transform=\"translate(27.685 287.2485)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"215.452\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"215.452\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- $\\mathdefault{10^{-9}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.9844 1.51562\n",
        "L10.9844 10.5\n",
        "Q14.7031 8.73438 18.5 7.8125\n",
        "Q22.3125 6.89062 25.9844 6.89062\n",
        "Q35.75 6.89062 40.8906 13.4531\n",
        "Q46.0469 20.0156 46.7812 33.4062\n",
        "Q43.9531 29.2031 39.5938 26.9531\n",
        "Q35.25 24.7031 29.9844 24.7031\n",
        "Q19.0469 24.7031 12.6719 31.3125\n",
        "Q6.29688 37.9375 6.29688 49.4219\n",
        "Q6.29688 60.6406 12.9375 67.4219\n",
        "Q19.5781 74.2188 30.6094 74.2188\n",
        "Q43.2656 74.2188 49.9219 64.5156\n",
        "Q56.5938 54.8281 56.5938 36.375\n",
        "Q56.5938 19.1406 48.4062 8.85938\n",
        "Q40.2344 -1.42188 26.4219 -1.42188\n",
        "Q22.7031 -1.42188 18.8906 -0.6875\n",
        "Q15.0938 0.046875 10.9844 1.51562\n",
        "M30.6094 32.4219\n",
        "Q37.25 32.4219 41.125 36.9531\n",
        "Q45.0156 41.5 45.0156 49.4219\n",
        "Q45.0156 57.2812 41.125 61.8438\n",
        "Q37.25 66.4062 30.6094 66.4062\n",
        "Q23.9688 66.4062 20.0938 61.8438\n",
        "Q16.2188 57.2812 16.2188 49.4219\n",
        "Q16.2188 41.5 20.0938 36.9531\n",
        "Q23.9688 32.4219 30.6094 32.4219\" id=\"BitstreamVeraSans-Roman-39\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(34.725 220.6845)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-39\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"148.888\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"148.888\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_16\">\n",
        "      <!-- $\\mathdefault{10^{-8}}$ -->\n",
        "      <g transform=\"translate(34.725 154.1205)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"82.324\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"82.324\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_17\">\n",
        "      <!-- $\\mathdefault{10^{-7}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M8.20312 72.9062\n",
        "L55.0781 72.9062\n",
        "L55.0781 68.7031\n",
        "L28.6094 0\n",
        "L18.3125 0\n",
        "L43.2188 64.5938\n",
        "L8.20312 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-37\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(34.725 87.4765)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-37\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_18\">\n",
        "      <!-- $\\mathdefault{10^{-6}}$ -->\n",
        "      <g transform=\"translate(34.725 20.9925)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_36\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"661.362239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_37\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"661.362239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"641.324478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"641.324478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"629.603140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"629.603140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"621.286718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"621.286718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"594.798239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"594.798239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"574.760478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"574.760478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"563.039140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"563.039140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"554.722718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"554.722718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"528.234239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"528.234239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"508.196478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"508.196478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"496.475140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"496.475140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"488.158718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"488.158718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"461.670239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"461.670239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"441.632478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"441.632478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"429.911140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"429.911140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"421.594718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"421.594718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"395.106239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_69\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"395.106239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_29\">\n",
        "     <g id=\"line2d_70\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"375.068478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_71\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"375.068478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_30\">\n",
        "     <g id=\"line2d_72\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"363.347140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_73\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"363.347140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_31\">\n",
        "     <g id=\"line2d_74\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"355.030718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_75\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"355.030718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_32\">\n",
        "     <g id=\"line2d_76\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"328.542239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_77\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"328.542239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_33\">\n",
        "     <g id=\"line2d_78\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"308.504478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_79\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"308.504478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_34\">\n",
        "     <g id=\"line2d_80\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"296.783140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_81\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"296.783140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_35\">\n",
        "     <g id=\"line2d_82\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"288.466718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_83\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"288.466718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_36\">\n",
        "     <g id=\"line2d_84\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"261.978239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_85\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"261.978239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_37\">\n",
        "     <g id=\"line2d_86\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"241.940478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_87\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"241.940478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_38\">\n",
        "     <g id=\"line2d_88\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"230.219140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_89\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"230.219140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_39\">\n",
        "     <g id=\"line2d_90\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"221.902718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_91\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"221.902718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_40\">\n",
        "     <g id=\"line2d_92\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"195.414239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_93\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"195.414239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_41\">\n",
        "     <g id=\"line2d_94\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"175.376478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_95\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"175.376478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_42\">\n",
        "     <g id=\"line2d_96\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"163.655140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_97\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"163.655140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_43\">\n",
        "     <g id=\"line2d_98\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"155.338718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_99\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"155.338718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_44\">\n",
        "     <g id=\"line2d_100\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"128.850239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_101\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"128.850239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_45\">\n",
        "     <g id=\"line2d_102\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"108.812478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_103\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"108.812478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_46\">\n",
        "     <g id=\"line2d_104\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"97.0911401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_105\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"97.0911401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_47\">\n",
        "     <g id=\"line2d_106\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"88.7747181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_107\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"88.7747181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_48\">\n",
        "     <g id=\"line2d_108\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"62.2862393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_109\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"62.2862393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_49\">\n",
        "     <g id=\"line2d_110\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"42.2484787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_111\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"42.2484787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_50\">\n",
        "     <g id=\"line2d_112\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"30.5271401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_113\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"30.5271401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_51\">\n",
        "     <g id=\"line2d_114\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"22.2107181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_115\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"22.2107181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_19\">\n",
        "     <!-- $\\Phi_\\Delta$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(19.3575 359.7)rotate(-90.0)scale(0.16 -0.16)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.7921875)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M79.045 15.76\n",
        "L1193.61 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1193.61 681.4\n",
        "L1193.61 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L1193.61 681.4\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L79.045 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M1074.67 40.6542\n",
        "L1186.94 40.6542\n",
        "L1186.94 22.424\n",
        "L1074.67 22.424\n",
        "L1074.67 40.6542\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_116\">\n",
        "     <path d=\"\n",
        "M1081.34 30.552\n",
        "L1093.33 30.552\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_117\"/>\n",
        "    <g id=\"text_20\">\n",
        "     <!-- With rotation -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "      <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1098.6617425 35.2167975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"258.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"297.6484375\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"358.830078125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"398.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"459.318359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"498.52734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"526.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"587.4921875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p4385446a8a\">\n",
        "   <rect height=\"665.64\" width=\"1114.56\" x=\"79.045\" y=\"15.76\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10e1ce210>"
       ]
      }
     ],
     "prompt_number": 13
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "As expected, these are much like the results from the time-shifted case."
     ]
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Corrected by optimizing time and rotation shifts"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "As above, these results should be much like the results from the time-shifted case."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "deltat4,R4 = Quaternions.OptimalAlignment(4., 6., Ra, T, Rb, T)\n",
      "Rb4 = Quaternions.Squad(R4*Rb, T+deltat4, T_common)\n",
      "Ra4 = Quaternions.Squad(Ra, T, T_common)\n",
      "print(deltat4, [R4[i] for i in range(4)])\n",
      "semilogy(T_common, Quaternions.angle(Quaternions.RDelta(Rb4, Ra4)), label='With rotation')\n",
      "xlabel('Time')\n",
      "ylabel(r'$\\Phi_\\Delta$')\n",
      "legend();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(0.12300005072232557, [0.33566566221751154, 0.018635744929446443, 0.4286221558026305, 0.8386085617104737])\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"728pt\" version=\"1.1\" viewBox=\"0 0 1209 728\" width=\"1209pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 728.57\n",
        "L1209.58 728.57\n",
        "L1209.58 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L1193.61 681.4\n",
        "L1193.61 15.76\n",
        "L79.045 15.76\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p4385446a8a)\" d=\"\n",
        "M101.561 51.0184\n",
        "L112.82 486.704\n",
        "L124.078 487.314\n",
        "L135.336 487.999\n",
        "L146.594 488.67\n",
        "L157.852 489.363\n",
        "L169.11 490.029\n",
        "L180.369 490.767\n",
        "L191.627 491.509\n",
        "L202.885 492.239\n",
        "L214.143 493.058\n",
        "L225.401 493.893\n",
        "L236.66 494.688\n",
        "L247.918 495.492\n",
        "L259.176 496.389\n",
        "L270.434 497.298\n",
        "L281.692 498.188\n",
        "L292.95 499.202\n",
        "L304.209 500.168\n",
        "L315.467 501.258\n",
        "L326.725 502.285\n",
        "L337.983 503.452\n",
        "L349.241 504.507\n",
        "L360.5 505.777\n",
        "L371.758 507.095\n",
        "L383.016 508.407\n",
        "L394.274 509.686\n",
        "L405.532 511.21\n",
        "L416.79 512.754\n",
        "L428.049 514.315\n",
        "L439.307 516.069\n",
        "L450.565 517.898\n",
        "L461.823 519.874\n",
        "L473.081 521.873\n",
        "L484.34 524.223\n",
        "L495.598 526.765\n",
        "L506.856 638.302\n",
        "M529.372 638.302\n",
        "L540.63 658.34\n",
        "L551.889 638.302\n",
        "M574.405 626.58\n",
        "L585.663 658.34\n",
        "L596.921 618.264\n",
        "L608.18 658.34\n",
        "L619.438 638.302\n",
        "L630.696 638.302\n",
        "L641.954 638.302\n",
        "M664.47 638.302\n",
        "M698.245 658.34\n",
        "M720.761 638.302\n",
        "L732.02 658.34\n",
        "L743.278 638.302\n",
        "L754.536 525.665\n",
        "L765.794 523.443\n",
        "L777.052 521.089\n",
        "L788.31 518.948\n",
        "L799.569 517.097\n",
        "L810.827 515.513\n",
        "L822.085 513.895\n",
        "L833.343 512.107\n",
        "L844.601 510.716\n",
        "L855.86 509.241\n",
        "L867.118 507.741\n",
        "L878.376 506.51\n",
        "L889.634 505.341\n",
        "L900.892 504.14\n",
        "L912.15 503.055\n",
        "L923.409 501.831\n",
        "L934.667 500.808\n",
        "L945.925 499.865\n",
        "L957.183 498.788\n",
        "L968.441 497.864\n",
        "L979.7 496.882\n",
        "L990.958 496.052\n",
        "L1002.22 495.119\n",
        "L1013.47 494.367\n",
        "L1024.73 493.552\n",
        "L1035.99 492.765\n",
        "L1047.25 491.943\n",
        "L1058.51 491.245\n",
        "L1069.77 490.501\n",
        "L1081.02 489.796\n",
        "L1092.28 489.048\n",
        "L1103.54 488.454\n",
        "L1114.8 487.799\n",
        "L1126.06 487.085\n",
        "L1137.31 486.462\n",
        "L1148.57 485.821\n",
        "L1159.83 485.264\n",
        "L1171.09 484.598\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_2\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(75.01375 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_4\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"301.957\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 2 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(298.2545 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"524.869\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 4 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(520.619 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"747.781\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(743.7535 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"970.693\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(966.693 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m60a2479dd8\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 10 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1184.835 697.5575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_7\">\n",
        "     <!-- Time -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M-0.296875 72.9062\n",
        "L61.375 72.9062\n",
        "L61.375 64.5938\n",
        "L35.5 64.5938\n",
        "L35.5 0\n",
        "L25.5938 0\n",
        "L25.5938 64.5938\n",
        "L-0.296875 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-54\"/>\n",
        "      <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(617.15375 718.0425)scale(0.16 -0.16)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-54\"/>\n",
        "      <use x=\"57.958984375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"85.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "      <use x=\"183.154296875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_14\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_15\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"681.4\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-16}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 686.6325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_16\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"614.836\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"614.836\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-15}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 619.9885)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"548.272\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"548.272\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-14}}$ -->\n",
        "      <g transform=\"translate(27.685 553.4245)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"481.708\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"481.708\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-13}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(27.685 486.9405)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"415.144\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"415.144\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-12}}$ -->\n",
        "      <g transform=\"translate(27.685 420.3765)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"348.58\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"348.58\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{-11}}$ -->\n",
        "      <g transform=\"translate(27.685 353.7325)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"282.016\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"282.016\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{-10}}$ -->\n",
        "      <g transform=\"translate(27.685 287.2485)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"215.452\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"215.452\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- $\\mathdefault{10^{-9}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.9844 1.51562\n",
        "L10.9844 10.5\n",
        "Q14.7031 8.73438 18.5 7.8125\n",
        "Q22.3125 6.89062 25.9844 6.89062\n",
        "Q35.75 6.89062 40.8906 13.4531\n",
        "Q46.0469 20.0156 46.7812 33.4062\n",
        "Q43.9531 29.2031 39.5938 26.9531\n",
        "Q35.25 24.7031 29.9844 24.7031\n",
        "Q19.0469 24.7031 12.6719 31.3125\n",
        "Q6.29688 37.9375 6.29688 49.4219\n",
        "Q6.29688 60.6406 12.9375 67.4219\n",
        "Q19.5781 74.2188 30.6094 74.2188\n",
        "Q43.2656 74.2188 49.9219 64.5156\n",
        "Q56.5938 54.8281 56.5938 36.375\n",
        "Q56.5938 19.1406 48.4062 8.85938\n",
        "Q40.2344 -1.42188 26.4219 -1.42188\n",
        "Q22.7031 -1.42188 18.8906 -0.6875\n",
        "Q15.0938 0.046875 10.9844 1.51562\n",
        "M30.6094 32.4219\n",
        "Q37.25 32.4219 41.125 36.9531\n",
        "Q45.0156 41.5 45.0156 49.4219\n",
        "Q45.0156 57.2812 41.125 61.8438\n",
        "Q37.25 66.4062 30.6094 66.4062\n",
        "Q23.9688 66.4062 20.0938 61.8438\n",
        "Q16.2188 57.2812 16.2188 49.4219\n",
        "Q16.2188 41.5 20.0938 36.9531\n",
        "Q23.9688 32.4219 30.6094 32.4219\" id=\"BitstreamVeraSans-Roman-39\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(34.725 220.6845)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-39\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"148.888\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"148.888\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_16\">\n",
        "      <!-- $\\mathdefault{10^{-8}}$ -->\n",
        "      <g transform=\"translate(34.725 154.1205)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"82.324\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"82.324\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_17\">\n",
        "      <!-- $\\mathdefault{10^{-7}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M8.20312 72.9062\n",
        "L55.0781 72.9062\n",
        "L55.0781 68.7031\n",
        "L28.6094 0\n",
        "L18.3125 0\n",
        "L43.2188 64.5938\n",
        "L8.20312 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-37\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(34.725 87.4765)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-37\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#m67681a3443\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#m27118c4d4e\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_18\">\n",
        "      <!-- $\\mathdefault{10^{-6}}$ -->\n",
        "      <g transform=\"translate(34.725 20.9925)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_36\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"661.362239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_37\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"661.362239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"641.324478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"641.324478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"629.603140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"629.603140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"621.286718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"621.286718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"594.798239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"594.798239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"574.760478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"574.760478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"563.039140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"563.039140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"554.722718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"554.722718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"528.234239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"528.234239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"508.196478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"508.196478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"496.475140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"496.475140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"488.158718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"488.158718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"461.670239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"461.670239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"441.632478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"441.632478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"429.911140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"429.911140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"421.594718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"421.594718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"395.106239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_69\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"395.106239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_29\">\n",
        "     <g id=\"line2d_70\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"375.068478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_71\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"375.068478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_30\">\n",
        "     <g id=\"line2d_72\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"363.347140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_73\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"363.347140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_31\">\n",
        "     <g id=\"line2d_74\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"355.030718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_75\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"355.030718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_32\">\n",
        "     <g id=\"line2d_76\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"328.542239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_77\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"328.542239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_33\">\n",
        "     <g id=\"line2d_78\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"308.504478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_79\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"308.504478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_34\">\n",
        "     <g id=\"line2d_80\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"296.783140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_81\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"296.783140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_35\">\n",
        "     <g id=\"line2d_82\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"288.466718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_83\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"288.466718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_36\">\n",
        "     <g id=\"line2d_84\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"261.978239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_85\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"261.978239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_37\">\n",
        "     <g id=\"line2d_86\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"241.940478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_87\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"241.940478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_38\">\n",
        "     <g id=\"line2d_88\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"230.219140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_89\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"230.219140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_39\">\n",
        "     <g id=\"line2d_90\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"221.902718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_91\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"221.902718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_40\">\n",
        "     <g id=\"line2d_92\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"195.414239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_93\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"195.414239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_41\">\n",
        "     <g id=\"line2d_94\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"175.376478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_95\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"175.376478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_42\">\n",
        "     <g id=\"line2d_96\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"163.655140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_97\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"163.655140169\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_43\">\n",
        "     <g id=\"line2d_98\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"155.338718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_99\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"155.338718106\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_44\">\n",
        "     <g id=\"line2d_100\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"128.850239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_101\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"128.850239369\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_45\">\n",
        "     <g id=\"line2d_102\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"108.812478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_103\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"108.812478737\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_46\">\n",
        "     <g id=\"line2d_104\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"97.0911401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_105\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"97.0911401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_47\">\n",
        "     <g id=\"line2d_106\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"88.7747181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_107\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"88.7747181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_48\">\n",
        "     <g id=\"line2d_108\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"62.2862393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_109\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"62.2862393686\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_49\">\n",
        "     <g id=\"line2d_110\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"42.2484787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_111\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"42.2484787372\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_50\">\n",
        "     <g id=\"line2d_112\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"30.5271401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_113\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"30.5271401695\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_51\">\n",
        "     <g id=\"line2d_114\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"79.045\" xlink:href=\"#mf0c55a9a47\" y=\"22.2107181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_115\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1193.605\" xlink:href=\"#ma4f294b3af\" y=\"22.2107181059\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_19\">\n",
        "     <!-- $\\Phi_\\Delta$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(19.3575 359.7)rotate(-90.0)scale(0.16 -0.16)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.7921875)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M79.045 15.76\n",
        "L1193.61 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1193.61 681.4\n",
        "L1193.61 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L1193.61 681.4\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M79.045 681.4\n",
        "L79.045 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M1074.67 40.6542\n",
        "L1186.94 40.6542\n",
        "L1186.94 22.424\n",
        "L1074.67 22.424\n",
        "L1074.67 40.6542\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_116\">\n",
        "     <path d=\"\n",
        "M1081.34 30.552\n",
        "L1093.33 30.552\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_117\"/>\n",
        "    <g id=\"text_20\">\n",
        "     <!-- With rotation -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "      <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(1098.6617425 35.2167975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "      <use x=\"96.626953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"124.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"163.619140625\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "      <use x=\"226.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"258.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"297.6484375\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"358.830078125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"398.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"459.318359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"498.52734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"526.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"587.4921875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p4385446a8a\">\n",
        "   <rect height=\"665.64\" width=\"1114.56\" x=\"79.045\" y=\"15.76\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10ea22450>"
       ]
      }
     ],
     "prompt_number": 14
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "And again, these are basically the same results."
     ]
    },
    {
     "cell_type": "heading",
     "level": 2,
     "metadata": {},
     "source": [
      "Conclusions on alignments"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The alignment routines all behave exactly as I expected.  I have every reason, then, to call these \"passed tests\"."
     ]
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/Quaternions/tests/TestAngularVelocityIntegration.cpp <==
#include <vector>
#include <iostream>
#include <iomanip>
#include "Quaternions.hpp"
#include "IntegrateAngularVelocity.hpp"
using namespace std;
using namespace Quaternions;

const double alpha = 0.05;
const double T_i = 0.0;
const double T_f = 20000.0;

Quaternion R_1func(const double t) {
  return Quaternions::exp(alpha*t*Quaternions::xHat/2.)
    *Quaternions::exp((alpha*pow(t,1.2))*Quaternions::yHat/2.)
    *Quaternions::exp((alpha*pow(t,1.3))*Quaternions::zHat/2.);
}

vector<double> Omega(const double t) {
  const Quaternion R_1 = R_1func(t);
  const Quaternion Rdot_1 = (alpha/2.0) *
    (
     Quaternions::xHat*
     Quaternions::exp(alpha*t*Quaternions::xHat/2.)
     *Quaternions::exp((alpha*pow(t,1.2))*Quaternions::yHat/2.)
     *Quaternions::exp((alpha*pow(t,1.3))*Quaternions::zHat/2.)
     +
     Quaternions::exp(alpha*t*Quaternions::xHat/2.)
     *1.2*pow(t,0.2)*Quaternions::yHat
     *Quaternions::exp((alpha*pow(t,1.2))*Quaternions::yHat/2.)
     *Quaternions::exp((alpha*pow(t,1.3))*Quaternions::zHat/2.)
     +
     Quaternions::exp(alpha*t*Quaternions::xHat/2.)
     *Quaternions::exp((alpha*pow(t,1.2))*Quaternions::yHat/2.)
     *1.3*pow(t,0.3)*Quaternions::zHat
     *Quaternions::exp((alpha*pow(t,1.3))*Quaternions::zHat/2.)
     );
  return (2*Rdot_1*Quaternions::conjugate(R_1)).vec();
}

int main() {
  vector<Quaternion> Qs;
  vector<double> Ts;
  cout << setprecision(16);
  FrameFromAngularVelocity(&Omega, T_i, T_f, Qs, Ts);
  for(unsigned int i=0; i<Ts.size(); ++i) {
    cout << Ts[i]
  	 // << "\n\t" << Qs[i]
  	 // << "\t" << Qs[i].angle()
  	 // << "\n\t" << R_1func(Ts[i])
  	 // << "\n\t" << Qs[i]-R_1func(Ts[i])
  	 << "\t" << (Qs[i]-R_1func(Ts[i])).abs()
  	 // << "\t" << 1.e-14*std::sqrt(i)
  	 << endl;
  }
  cout << "Took " << Ts.size() << " steps." << endl;

  return 0;
}


==> anc/GWFrames/Code/Quaternions/tests/TestAngularVelocityIntegration.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:02683c94730436e690ad967a7d882f99ce11478d58b71dca79367d10b7ca714a"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "***Note***: These tests are primarily to ensure that I understand what is going on, and things are working reasonably.  I have checked that the results converge appropriately.  However, this is not the preferred method for finding a frame from an angular velocity.  Because the data are fixed at specified intervals, the accuracy is not great.  If possible, it would be better to integrate the system as an ODE.  Such a procedure is demonstrated in the `C++` code `TestAngularVelocityIntegration.cpp` in this directory.\n",
      "\n",
      "Because of the discrete nature of the data used to do the integration -- and in particular, because interpolation and differentiation near the beginning and end of such data is not very accurate -- the beginning and ends of the integrated frame data are not very accurate.  We remove these errors by forcing the analytical solution and the numerical solution to be identical ~20 steps into the data.  If they are the same later, we have a good solution."
     ]
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Test 3-D angular velocity integration"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "This test corresponds to a rotation frequency of roughly $\\alpha$ from $T_i$ to $T_f$ with time steps of $dt$ (each set below)."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "alpha = 0.05\n",
      "T_i = 0.0\n",
      "T_f = 2000.0\n",
      "dT = 0.1\n",
      "\n",
      "cushion = 20 # Number of indices to avoid at the beginning and end\n",
      "\n",
      "import Quaternions\n",
      "\n",
      "# Construct a frame R_1\n",
      "T = arange(T_i, T_f, dT)\n",
      "R_1 = array([ Quaternions.exp(Quaternions.xHat*(alpha*t/2.))\n",
      "             *Quaternions.exp(Quaternions.yHat*((alpha*t**1.2)/2.))\n",
      "             *Quaternions.exp(Quaternions.zHat*((alpha*t**1.3)/2.))\n",
      "             for t in T])\n",
      "\n",
      "# Get the angular velocity Omega of that frame\n",
      "Rdot_1 = array([ Quaternions.xHat*R_1[i]*(alpha/2.)\n",
      "                +(Quaternions.exp(Quaternions.xHat*(alpha*t/2.))\n",
      "                  *(1.2*alpha*t**0.2/2.))*Quaternions.yHat\n",
      "                *Quaternions.exp(Quaternions.yHat*((alpha*t**1.2)/2.))\n",
      "                *Quaternions.exp(Quaternions.zHat*((alpha*t**1.3)/2.))\n",
      "                +R_1[i]*Quaternions.zHat*((1.3*alpha*t**0.3)/2)\n",
      "                for i,t in enumerate(T)])\n",
      "Omega = array([Rdot*Quaternions.conjugate(R)*2 for Rdot,R in zip(Rdot_1, R_1)])\n",
      "\n",
      "# Integrate a new frame R_2 from Omega\n",
      "%time R_2 = array(Quaternions.FrameFromAngularVelocity(Omega, T))\n",
      "\n",
      "# Check to make sure that R_1 and R_2 are the same\n",
      "R_Delta = Quaternions.RDelta(R_1, R_2, cushion)\n",
      "theta_Delta = array(Quaternions.angle(R_Delta))\n",
      "semilogy(T, theta_Delta);\n",
      "print(theta_Delta[-cushion])\n",
      "\n",
      "# Error goes approximately as t**2\n",
      "def f(t):\n",
      "    return t**2\n",
      "semilogy(T, theta_Delta[-cushion]*f(T)/f(T[-cushion]));"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "CPU times: user 904 ms, sys: 8.88 ms, total: 913 ms\n",
        "Wall time: 988 ms\n",
        "6.12860200934e-07"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"704pt\" version=\"1.1\" viewBox=\"0 0 1199 704\" width=\"1199pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 704.215\n",
        "L1199.56 704.215\n",
        "L1199.56 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:none;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M58.56 677.53\n",
        "L1173.12 677.53\n",
        "L1173.12 15.76\n",
        "L58.56 15.76\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#pe5d556453a)\" d=\"\n",
        "M58.56 63.9606\n",
        "L58.8944 257.562\n",
        "L59.2287 360.269\n",
        "L59.5074 396.649\n",
        "L59.6188 425.66\n",
        "M59.7303 429.798\n",
        "L59.9532 401.165\n",
        "L60.2318 392.768\n",
        "L60.5662 388.976\n",
        "L60.9563 387.096\n",
        "L61.3464 386.237\n",
        "L61.7922 385.791\n",
        "L62.2938 385.614\n",
        "L62.9625 385.63\n",
        "L63.9656 385.896\n",
        "L65.6375 386.592\n",
        "L67.8108 387.737\n",
        "L68.7582 388.323\n",
        "L68.814 377.313\n",
        "L68.8697 377.328\n",
        "L70.8759 378.005\n",
        "L75.1669 379.585\n",
        "L76.1143 379.6\n",
        "L77.1174 379.381\n",
        "L78.5106 378.81\n",
        "L79.8481 378.295\n",
        "L79.9596 367.823\n",
        "L81.4642 367.696\n",
        "L82.523 367.833\n",
        "L83.5819 368.196\n",
        "L85.1423 369.007\n",
        "L86.8141 369.807\n",
        "L87.9844 370.112\n",
        "L89.712 370.286\n",
        "L89.8791 370.301\n",
        "L89.9906 367.669\n",
        "L91.7182 367.557\n",
        "L93.7244 367.695\n",
        "L95.3962 367.725\n",
        "L96.5108 367.528\n",
        "L97.1238 367.322\n",
        "L97.2352 361.434\n",
        "L98.4612 361.081\n",
        "L99.9659 360.389\n",
        "L102.362 359.276\n",
        "L103.811 358.888\n",
        "L106.207 358.293\n",
        "L107.433 357.705\n",
        "L110.721 355.979\n",
        "L112.338 355.532\n",
        "L114.288 354.946\n",
        "L118.913 353.258\n",
        "L120.418 353.144\n",
        "L120.53 348.795\n",
        "L122.982 348.7\n",
        "L124.263 348.395\n",
        "L125.879 347.751\n",
        "L126.047 344.245\n",
        "L127.997 343.612\n",
        "L129.725 343.32\n",
        "L131.731 342.951\n",
        "L132.065 342.853\n",
        "L132.232 341.614\n",
        "L137.081 339.788\n",
        "L141.762 338.096\n",
        "L141.929 335.872\n",
        "L144.715 335.321\n",
        "L146.945 334.784\n",
        "L149.007 334.101\n",
        "L149.174 332.217\n",
        "L150.901 331.854\n",
        "L155.248 331.142\n",
        "L157.031 330.568\n",
        "L157.199 328.312\n",
        "L161.657 327.123\n",
        "L161.824 325.818\n",
        "L173.527 323.131\n",
        "L174.809 322.982\n",
        "L174.976 321.922\n",
        "L177.093 321.495\n",
        "L181.663 320.492\n",
        "L185.954 319.6\n",
        "L193.255 317.958\n",
        "L197.323 317.24\n",
        "L198.66 316.925\n",
        "L198.827 316.618\n",
        "L201.67 316.127\n",
        "L205.013 315.516\n",
        "L205.905 315.308\n",
        "L206.072 313.513\n",
        "L211.143 312.458\n",
        "L211.31 311.417\n",
        "L214.543 310.979\n",
        "L217.329 310.478\n",
        "L218.054 310.34\n",
        "L218.221 309.631\n",
        "L221.286 309.214\n",
        "L224.184 308.776\n",
        "L224.351 308.459\n",
        "L232.32 307.07\n",
        "L233.212 306.946\n",
        "L233.379 306.484\n",
        "L234.995 306.224\n",
        "L235.162 305.267\n",
        "L239.62 304.6\n",
        "L242.351 304.265\n",
        "L242.518 303.759\n",
        "L258.233 301.396\n",
        "L258.401 301.067\n",
        "L262.134 300.573\n",
        "L267.484 299.794\n",
        "L274.729 298.719\n",
        "L274.896 298.439\n",
        "L280.079 297.805\n",
        "L280.246 297.362\n",
        "L285.15 296.698\n",
        "L285.875 296.605\n",
        "L286.042 296.276\n",
        "L291.392 295.511\n",
        "L291.559 294.878\n",
        "L301.478 293.693\n",
        "L307.107 292.972\n",
        "L311.732 292.411\n",
        "L314.407 292.1\n",
        "L314.574 291.878\n",
        "L320.927 291.114\n",
        "L328.897 290.127\n",
        "L329.064 289.841\n",
        "L333.355 289.318\n",
        "L333.522 288.709\n",
        "L334.971 288.546\n",
        "L335.138 288.288\n",
        "L342.55 287.433\n",
        "L343.72 287.302\n",
        "L343.887 287.148\n",
        "L348.68 286.657\n",
        "L348.847 286.381\n",
        "L359.38 285.062\n",
        "L359.547 284.674\n",
        "L372.197 283.361\n",
        "L372.364 283.116\n",
        "L373.869 282.946\n",
        "L374.036 282.59\n",
        "L379.888 282.028\n",
        "L380.445 281.974\n",
        "L380.612 281.805\n",
        "L413.77 278.43\n",
        "L413.937 278.094\n",
        "L417.504 277.746\n",
        "L417.671 277.562\n",
        "L423.523 277.02\n",
        "L423.69 276.825\n",
        "L434.39 275.723\n",
        "L434.557 275.622\n",
        "L438.681 275.257\n",
        "L438.848 275.071\n",
        "L454.452 273.651\n",
        "L454.842 273.614\n",
        "L455.009 273.433\n",
        "L466.935 272.448\n",
        "L470.669 272.066\n",
        "L483.207 271.056\n",
        "L489.895 270.525\n",
        "L490.062 270.4\n",
        "L494.297 270.039\n",
        "L494.464 269.906\n",
        "L503.715 269.052\n",
        "L503.882 268.922\n",
        "L524 267.391\n",
        "L524.223 267.324\n",
        "L535.815 266.46\n",
        "L536.595 266.407\n",
        "L536.762 266.258\n",
        "L553.369 264.993\n",
        "L553.536 264.827\n",
        "L562.453 264.091\n",
        "L562.62 263.978\n",
        "L572.261 263.194\n",
        "L572.484 263.129\n",
        "L576.719 262.75\n",
        "L601.908 260.938\n",
        "L606.478 260.566\n",
        "L650.168 257.341\n",
        "L650.336 257.209\n",
        "L686.503 254.859\n",
        "L721.723 252.497\n",
        "L721.89 252.359\n",
        "L754.547 250.456\n",
        "L775.166 249.268\n",
        "L775.389 249.211\n",
        "L789.154 248.407\n",
        "L789.377 248.347\n",
        "L797.067 247.841\n",
        "L905.96 242.061\n",
        "L918.777 241.376\n",
        "L919.056 241.335\n",
        "L973.056 238.841\n",
        "L973.279 238.786\n",
        "L995.794 237.669\n",
        "L996.016 237.609\n",
        "L1068.69 234.48\n",
        "L1069.3 234.447\n",
        "L1080.44 233.953\n",
        "L1081.11 233.917\n",
        "L1122.96 232.242\n",
        "L1123.3 232.209\n",
        "L1151.44 231.031\n",
        "L1151.66 230.981\n",
        "L1172.79 230.238\n",
        "L1172.84 229.966\n",
        "L1172.9 230.991\n",
        "L1172.95 227.347\n",
        "L1173.01 244.392\n",
        "L1173.06 206.141\n",
        "L1173.06 206.141\" style=\"fill:none;stroke:#e41a1c;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_2\">\n",
        "    <path clip-path=\"url(#pe5d556453a)\" d=\"\n",
        "M58.6157 668.053\n",
        "L58.8386 596.89\n",
        "L59.173 562.028\n",
        "L59.6188 537.862\n",
        "L60.1761 519.165\n",
        "L60.8448 503.854\n",
        "L61.625 490.865\n",
        "L62.5167 479.575\n",
        "L63.5198 469.584\n",
        "L64.6344 460.621\n",
        "L65.8604 452.492\n",
        "L67.1978 445.054\n",
        "L68.7025 437.953\n",
        "L70.3186 431.416\n",
        "L72.0462 425.355\n",
        "L73.8852 419.703\n",
        "L75.8914 414.263\n",
        "L78.0091 409.166\n",
        "L80.2382 404.368\n",
        "L82.6345 399.732\n",
        "L85.198 395.258\n",
        "L87.9287 390.943\n",
        "L90.8265 386.782\n",
        "L93.8916 382.77\n",
        "L97.1795 378.836\n",
        "L100.635 375.047\n",
        "L104.313 371.341\n",
        "L108.269 367.674\n",
        "L112.449 364.104\n",
        "L116.907 360.59\n",
        "L121.644 357.138\n",
        "L126.715 353.72\n",
        "L132.121 350.345\n",
        "L137.917 346.992\n",
        "L144.102 343.673\n",
        "L150.678 340.398\n",
        "L157.756 337.125\n",
        "L165.279 333.893\n",
        "L173.36 330.666\n",
        "L181.998 327.458\n",
        "L191.248 324.262\n",
        "L201.168 321.075\n",
        "L211.756 317.908\n",
        "L223.125 314.743\n",
        "L235.273 311.593\n",
        "L248.314 308.445\n",
        "L262.302 305.301\n",
        "L277.292 302.161\n",
        "L293.342 299.03\n",
        "L310.562 295.901\n",
        "L329.008 292.777\n",
        "L348.791 289.656\n",
        "L369.968 286.542\n",
        "L392.705 283.426\n",
        "L417.058 280.315\n",
        "L443.195 277.204\n",
        "L471.226 274.094\n",
        "L501.263 270.987\n",
        "L533.474 267.881\n",
        "L568.025 264.776\n",
        "L605.084 261.672\n",
        "L644.819 258.568\n",
        "L687.45 255.465\n",
        "L733.147 252.363\n",
        "L782.188 249.26\n",
        "L834.74 246.16\n",
        "L891.136 243.059\n",
        "L951.601 239.959\n",
        "L1016.47 236.859\n",
        "L1086.02 233.76\n",
        "L1160.64 230.66\n",
        "L1173.06 230.164\n",
        "L1173.06 230.164\" style=\"fill:none;stroke:#377eb8;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_4\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(54.52875 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"337.2\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"337.2\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 500 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(323.07875 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"615.84\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"615.84\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 1000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(596.89 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"894.48\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"894.48\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 1500 -->\n",
        "      <g transform=\"translate(875.53 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 2000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1153.8775 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_13\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_14\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- $\\mathdefault{10^{-15}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(7.2 682.6825)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_15\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"626.624615385\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_16\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"626.624615385\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_7\">\n",
        "      <!-- $\\mathdefault{10^{-14}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(7.2 631.777115385)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"575.719230769\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"575.719230769\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-13}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(7.2 580.951730769)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"524.813846154\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"524.813846154\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-12}}$ -->\n",
        "      <g transform=\"translate(7.2 530.046346154)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"473.908461538\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"473.908461538\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-11}}$ -->\n",
        "      <g transform=\"translate(7.2 479.060961538)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"423.003076923\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"423.003076923\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-10}}$ -->\n",
        "      <g transform=\"translate(7.2 428.235576923)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"372.097692308\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"372.097692308\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-9}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.9844 1.51562\n",
        "L10.9844 10.5\n",
        "Q14.7031 8.73438 18.5 7.8125\n",
        "Q22.3125 6.89062 25.9844 6.89062\n",
        "Q35.75 6.89062 40.8906 13.4531\n",
        "Q46.0469 20.0156 46.7812 33.4062\n",
        "Q43.9531 29.2031 39.5938 26.9531\n",
        "Q35.25 24.7031 29.9844 24.7031\n",
        "Q19.0469 24.7031 12.6719 31.3125\n",
        "Q6.29688 37.9375 6.29688 49.4219\n",
        "Q6.29688 60.6406 12.9375 67.4219\n",
        "Q19.5781 74.2188 30.6094 74.2188\n",
        "Q43.2656 74.2188 49.9219 64.5156\n",
        "Q56.5938 54.8281 56.5938 36.375\n",
        "Q56.5938 19.1406 48.4062 8.85938\n",
        "Q40.2344 -1.42188 26.4219 -1.42188\n",
        "Q22.7031 -1.42188 18.8906 -0.6875\n",
        "Q15.0938 0.046875 10.9844 1.51562\n",
        "M30.6094 32.4219\n",
        "Q37.25 32.4219 41.125 36.9531\n",
        "Q45.0156 41.5 45.0156 49.4219\n",
        "Q45.0156 57.2812 41.125 61.8438\n",
        "Q37.25 66.4062 30.6094 66.4062\n",
        "Q23.9688 66.4062 20.0938 61.8438\n",
        "Q16.2188 57.2812 16.2188 49.4219\n",
        "Q16.2188 41.5 20.0938 36.9531\n",
        "Q23.9688 32.4219 30.6094 32.4219\" id=\"BitstreamVeraSans-Roman-39\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(14.24 377.330192308)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-39\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"321.192307692\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"321.192307692\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{-8}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(14.24 326.424807692)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"270.286923077\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"270.286923077\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{-7}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M8.20312 72.9062\n",
        "L55.0781 72.9062\n",
        "L55.0781 68.7031\n",
        "L28.6094 0\n",
        "L18.3125 0\n",
        "L43.2188 64.5938\n",
        "L8.20312 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-37\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(14.24 275.439423077)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-37\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"219.381538462\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"219.381538462\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- $\\mathdefault{10^{-6}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(14.24 224.614038462)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"168.476153846\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"168.476153846\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_16\">\n",
        "      <!-- $\\mathdefault{10^{-5}}$ -->\n",
        "      <g transform=\"translate(14.24 173.628653846)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"117.570769231\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_36\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"117.570769231\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_17\">\n",
        "      <!-- $\\mathdefault{10^{-4}}$ -->\n",
        "      <g transform=\"translate(14.24 122.723269231)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_37\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"66.6653846154\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"66.6653846154\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_18\">\n",
        "      <!-- $\\mathdefault{10^{-3}}$ -->\n",
        "      <g transform=\"translate(14.24 71.8978846154)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_19\">\n",
        "      <!-- $\\mathdefault{10^{-2}}$ -->\n",
        "      <g transform=\"translate(14.24 20.9925)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_41\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_42\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"626.624615385\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"626.624615385\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"575.719230769\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"575.719230769\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"524.813846154\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"524.813846154\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"473.908461538\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"473.908461538\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"423.003076923\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"423.003076923\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"372.097692308\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"372.097692308\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"321.192307692\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"321.192307692\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"270.286923077\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"270.286923077\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"219.381538462\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"219.381538462\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"168.476153846\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"168.476153846\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"117.570769231\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"117.570769231\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"66.6653846154\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"66.6653846154\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M58.56 15.76\n",
        "L1173.12 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1173.12 677.53\n",
        "L1173.12 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M58.56 677.53\n",
        "L1173.12 677.53\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M58.56 677.53\n",
        "L58.56 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"pe5d556453a\">\n",
        "   <rect height=\"661.77\" width=\"1114.56\" x=\"58.56\" y=\"15.76\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x103605790>"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Test 2-D angular velocity integration"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "For certain cases, we want to restrict the quaternion logarithm to a 2-D subspace.  For example, if we have a unit vector $\\hat{v}$ and have an angular velocity vector $\\vec{\\Omega}$, we may want to construct a rotor $R$ such that its frame has angular velocity $\\vec{\\Omega}$, and it gives the unit vector as $\\hat{v} = R\\, \\hat{z}\\, \\bar{R}$, for example.  This is almost the same situation as above, but not quite.\n",
      "\n",
      "If all we care about is the direction of that one vector, we only need two degrees of freedom, so integrating the three degrees of freedom in the logarithm of $R$ is too much.  Instead, we can restrict $\\log R$ to a 2-D subspace, and integrate to find it.\n",
      "\n",
      "Here again, the solution will be inaccurate near the beginning and end of the integrated data because the errors interpolating and differentiating discrete data are largest near the beginning and end.  But this time, it's significantly harder to get rid of these errors.  Above, we relied on the fact that the angular velocities of the two frames had to be the same, so there was only one way to adjust the numerical frame while preserving that condition.  Here, there is no such simplification.  Instead, we simply subtract the magnitude of the error after several steps from the magnitude of the error at other times.  There may be additional error in the direction of the vector."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "alpha = 0.05\n",
      "T_i = 0.0\n",
      "T_f = 2000.0\n",
      "dT = 0.1\n",
      "\n",
      "import Quaternions\n",
      "\n",
      "# Construct a frame R_1\n",
      "T = arange(T_i, T_f, dT)\n",
      "R_1 = array([ Quaternions.exp(Quaternions.xHat*(alpha*t/2.))\n",
      "             *Quaternions.exp(Quaternions.yHat*((alpha*t**1.2)/2.))\n",
      "             *Quaternions.exp(Quaternions.zHat*((alpha*t**1.3)/2.))\n",
      "             for t in T])\n",
      "\n",
      "# Get the angular velocity Omega of that frame\n",
      "Rdot_1 = array([ Quaternions.xHat*R_1[i]*(alpha/2.)\n",
      "                +(Quaternions.exp(Quaternions.xHat*(alpha*t/2.))\n",
      "                  *(1.2*alpha*t**0.2/2.))*Quaternions.yHat\n",
      "                *Quaternions.exp(Quaternions.yHat*((alpha*t**1.2)/2.))\n",
      "                *Quaternions.exp(Quaternions.zHat*((alpha*t**1.3)/2.))\n",
      "                +R_1[i]*Quaternions.zHat*((1.3*alpha*t**0.3)/2.)\n",
      "                for i,t in enumerate(T)])\n",
      "Omega = array([Rdot*Quaternions.conjugate(R)*2 for Rdot,R in zip(Rdot_1, R_1)])\n",
      "\n",
      "# Integrate a new frame R_2 from Omega\n",
      "%time R_2 = array(Quaternions.FrameFromAngularVelocity_2D(Omega, T))\n",
      "#R_2 = R_2 * (R_2[cushion].inverse()*R_1[cushion])\n",
      "#R_2 = R_2 * Quaternions.exp(Quaternions.zHat*())\n",
      "\n",
      "# Integrate a new frame R_3 from Omega\n",
      "%time R_3 = array(Quaternions.FrameFromAngularVelocity(Omega, T))\n",
      "R_3 = R_3 * (R_3[cushion].inverse()*R_1[cushion])\n",
      "\n",
      "# Test whether or not R_1 and R_2 give rise to the same z vector\n",
      "z_1 = array([R*Quaternions.zHat*R.conjugate() for R in R_1])\n",
      "z_2 = array([R*Quaternions.zHat*R.conjugate() for R in R_2])\n",
      "z_3 = array([R*Quaternions.zHat*R.conjugate() for R in R_3])\n",
      "z_Delta12 = z_1 - z_2\n",
      "zDelta12Mag = array([abs(d.abs()-z_Delta12[cushion].abs()) for d in z_Delta12])\n",
      "semilogy(T, zDelta12Mag, label='Using 2-D integration');\n",
      "z_Delta13 = z_1 - z_3\n",
      "zDelta13Mag = array([d.abs() for d in z_Delta13])\n",
      "semilogy(T, zDelta13Mag, label='Using 3-D integration');\n",
      "#xlim((0, 2*cushion));\n",
      "legend(loc='upper left');\n",
      "\n",
      "print(zDelta12Mag[-cushion],zDelta13Mag[-cushion])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "CPU times: user 189 ms, sys: 6.07 ms, total: 195 ms\n",
        "Wall time: 271 ms\n",
        "CPU times: user 900 ms, sys: 6.74 ms, total: 907 ms"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n",
        "Wall time: 915 ms\n",
        "(5.5760555320218813e-10, 1.4880080594279703e-08)"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "\n"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"704pt\" version=\"1.1\" viewBox=\"0 0 1199 704\" width=\"1199pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 704.215\n",
        "L1199.56 704.215\n",
        "L1199.56 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:none;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M58.56 677.53\n",
        "L1173.12 677.53\n",
        "L1173.12 15.76\n",
        "L58.56 15.76\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p1936252f6a)\" d=\"\n",
        "M58.56 17.0616\n",
        "L58.8944 196.706\n",
        "L59.2287 296.378\n",
        "L59.4516 321.268\n",
        "L59.6188 356.297\n",
        "M59.7303 360.004\n",
        "L59.9532 333.178\n",
        "L60.2318 325.138\n",
        "L60.5662 321.387\n",
        "L60.9563 319.433\n",
        "L61.3464 318.474\n",
        "L61.7922 317.915\n",
        "L62.2938 317.62\n",
        "L62.9625 317.501\n",
        "L63.8542 317.582\n",
        "L65.0802 317.929\n",
        "L66.5291 318.574\n",
        "L67.978 319.46\n",
        "L69.4827 320.648\n",
        "L71.1545 322.27\n",
        "L73.718 324.795\n",
        "L74.6097 325.335\n",
        "L75.3341 325.518\n",
        "L76.0029 325.465\n",
        "L76.7831 325.168\n",
        "L79.4023 323.92\n",
        "L80.0153 324\n",
        "L80.5726 324.3\n",
        "L81.1856 324.899\n",
        "L81.91 325.957\n",
        "L82.9131 327.894\n",
        "L84.4735 330.914\n",
        "L85.0865 331.653\n",
        "L85.5881 331.946\n",
        "L86.0339 331.963\n",
        "L86.5355 331.734\n",
        "L87.2042 331.131\n",
        "L89.489 328.802\n",
        "L90.2692 328.447\n",
        "L91.1609 328.304\n",
        "L92.5541 328.101\n",
        "L93.2228 327.753\n",
        "L93.8916 327.137\n",
        "L94.616 326.15\n",
        "L95.5634 324.442\n",
        "L99.13 317.525\n",
        "L99.9102 316.66\n",
        "L100.579 316.231\n",
        "L101.192 316.084\n",
        "L101.916 316.157\n",
        "L103.867 316.54\n",
        "L104.424 316.331\n",
        "L104.981 315.882\n",
        "L105.706 314.98\n",
        "L107.879 312.018\n",
        "L108.437 311.692\n",
        "L108.938 311.65\n",
        "L109.44 311.851\n",
        "L109.997 312.334\n",
        "L110.777 313.358\n",
        "L112.783 316.161\n",
        "L113.508 316.722\n",
        "L114.399 317.096\n",
        "L115.514 317.575\n",
        "L116.127 318.091\n",
        "L116.74 318.899\n",
        "L117.409 320.161\n",
        "L118.189 322.129\n",
        "L119.304 325.646\n",
        "L120.864 330.565\n",
        "L121.477 331.832\n",
        "L121.923 332.326\n",
        "L122.257 332.433\n",
        "L122.591 332.318\n",
        "L122.982 331.934\n",
        "L123.539 331.039\n",
        "L125.155 328.233\n",
        "L125.601 327.9\n",
        "L125.991 327.876\n",
        "L126.381 328.113\n",
        "L126.827 328.694\n",
        "L127.44 329.936\n",
        "L128.722 332.687\n",
        "L129.056 332.959\n",
        "L129.335 332.918\n",
        "L129.613 332.607\n",
        "L129.948 331.879\n",
        "L130.449 330.166\n",
        "L131.452 325.651\n",
        "L132.4 321.818\n",
        "L133.068 319.996\n",
        "L133.57 319.186\n",
        "L134.016 318.842\n",
        "L134.406 318.79\n",
        "L134.852 318.949\n",
        "L135.632 319.517\n",
        "L136.412 319.997\n",
        "L136.914 320.06\n",
        "L137.415 319.882\n",
        "L138.028 319.389\n",
        "L139.644 317.925\n",
        "L140.146 317.817\n",
        "L140.592 317.966\n",
        "L141.037 318.381\n",
        "L141.539 319.19\n",
        "L142.096 320.54\n",
        "L142.765 322.796\n",
        "L143.545 326.258\n",
        "L145.942 337.697\n",
        "L146.387 338.528\n",
        "L146.722 338.736\n",
        "L147.056 338.665\n",
        "L147.669 338.202\n",
        "L148.115 337.992\n",
        "L148.394 338.073\n",
        "L148.672 338.402\n",
        "L149.007 339.217\n",
        "L149.397 340.897\n",
        "L149.842 344.041\n",
        "L150.288 348.922\n",
        "L150.734 356.326\n",
        "L151.124 366.247\n",
        "L151.459 380.101\n",
        "L151.681 397.095\n",
        "L151.793 414.558\n",
        "L151.904 446.16\n",
        "L152.072 402.78\n",
        "L152.35 388.221\n",
        "L152.629 384.177\n",
        "L152.685 384.055\n",
        "L152.74 384.138\n",
        "L152.852 384.939\n",
        "L153.019 387.969\n",
        "L153.242 397.631\n",
        "L153.409 418.383\n",
        "L153.465 441.423\n",
        "L153.521 437.583\n",
        "L153.743 391.703\n",
        "L154.078 371.939\n",
        "L154.524 358.185\n",
        "L155.025 348.876\n",
        "L155.582 342.451\n",
        "L156.084 338.896\n",
        "L156.586 336.797\n",
        "L157.031 335.785\n",
        "L157.477 335.274\n",
        "L158.592 334.282\n",
        "L159.038 333.36\n",
        "L159.539 331.76\n",
        "L160.264 328.618\n",
        "L161.991 320.878\n",
        "L162.716 318.727\n",
        "L163.273 317.703\n",
        "L163.719 317.294\n",
        "L164.109 317.236\n",
        "L164.443 317.402\n",
        "L164.889 317.919\n",
        "L165.446 318.982\n",
        "L166.338 321.289\n",
        "L167.23 323.434\n",
        "L167.731 324.111\n",
        "L168.066 324.26\n",
        "L168.4 324.172\n",
        "L168.846 323.771\n",
        "L170.016 322.532\n",
        "L170.35 322.525\n",
        "L170.629 322.745\n",
        "L170.963 323.335\n",
        "L171.353 324.537\n",
        "L171.799 326.673\n",
        "L172.357 330.583\n",
        "L173.025 337.056\n",
        "L174.363 350.588\n",
        "L174.641 351.523\n",
        "L174.809 351.525\n",
        "L174.976 351.126\n",
        "L175.254 349.715\n",
        "L175.812 345.328\n",
        "L176.759 338.131\n",
        "L177.316 335.473\n",
        "L177.762 334.261\n",
        "L178.152 333.765\n",
        "L178.487 333.658\n",
        "L178.932 333.778\n",
        "L179.545 333.911\n",
        "L179.824 333.76\n",
        "L180.158 333.282\n",
        "L180.549 332.242\n",
        "L181.05 330.164\n",
        "L181.886 325.489\n",
        "L183.335 317.388\n",
        "L184.115 314.25\n",
        "L184.728 312.581\n",
        "L185.23 311.743\n",
        "L185.676 311.373\n",
        "L186.066 311.306\n",
        "L186.511 311.465\n",
        "L187.292 312.065\n",
        "L187.96 312.476\n",
        "L188.351 312.498\n",
        "L188.741 312.298\n",
        "L189.186 311.803\n",
        "L189.967 310.513\n",
        "L190.747 309.355\n",
        "L191.193 309.056\n",
        "L191.527 309.092\n",
        "L191.861 309.384\n",
        "L192.251 310.067\n",
        "L192.753 311.477\n",
        "L193.422 314.126\n",
        "L194.871 320.083\n",
        "L195.317 320.984\n",
        "L195.651 321.223\n",
        "L195.93 321.17\n",
        "L196.32 320.816\n",
        "L197.657 319.34\n",
        "L197.991 319.316\n",
        "L198.326 319.499\n",
        "L198.772 320.044\n",
        "L199.44 321.298\n",
        "L200.276 322.776\n",
        "L200.666 323.055\n",
        "L200.945 322.994\n",
        "L201.224 322.689\n",
        "L201.614 321.852\n",
        "L202.115 320.169\n",
        "L203.007 316.219\n",
        "L204.233 310.987\n",
        "L204.957 308.82\n",
        "L205.515 307.764\n",
        "L206.016 307.253\n",
        "L206.462 307.092\n",
        "L207.019 307.141\n",
        "L207.911 307.238\n",
        "L208.357 307.031\n",
        "L208.803 306.551\n",
        "L209.36 305.596\n",
        "L210.976 302.611\n",
        "L211.366 302.347\n",
        "L211.701 302.361\n",
        "L212.035 302.609\n",
        "L212.425 303.188\n",
        "L212.982 304.485\n",
        "L215.1 310.035\n",
        "L215.546 310.413\n",
        "L215.992 310.495\n",
        "L217.273 310.5\n",
        "L217.663 310.807\n",
        "L218.109 311.448\n",
        "L218.667 312.674\n",
        "L219.725 315.723\n",
        "L220.394 317.319\n",
        "L220.784 317.809\n",
        "L221.063 317.888\n",
        "L221.341 317.723\n",
        "L221.676 317.21\n",
        "L222.122 316.061\n",
        "L222.902 313.262\n",
        "L224.128 308.912\n",
        "L224.741 307.461\n",
        "L225.242 306.754\n",
        "L225.688 306.462\n",
        "L226.19 306.415\n",
        "L227.304 306.445\n",
        "L227.694 306.171\n",
        "L228.14 305.549\n",
        "L228.753 304.209\n",
        "L230.258 300.695\n",
        "L230.704 300.22\n",
        "L231.038 300.136\n",
        "L231.373 300.293\n",
        "L231.763 300.767\n",
        "L232.264 301.761\n",
        "L234.326 306.343\n",
        "L234.828 306.711\n",
        "L235.273 306.81\n",
        "L235.496 306.778\n",
        "L236.388 307.226\n",
        "L236.834 307.791\n",
        "L237.335 308.84\n",
        "L237.948 310.709\n",
        "L239.063 315.071\n",
        "L239.787 317.474\n",
        "L240.233 318.268\n",
        "L240.512 318.405\n",
        "L240.735 318.304\n",
        "L241.013 317.925\n",
        "L241.404 316.99\n",
        "L242.072 314.7\n",
        "L243.243 310.752\n",
        "L243.8 309.606\n",
        "L244.246 309.136\n",
        "L244.636 309.018\n",
        "L245.137 309.141\n",
        "L245.918 309.37\n",
        "L246.252 309.241\n",
        "L246.586 308.87\n",
        "L247.032 307.965\n",
        "L247.645 306.104\n",
        "L248.927 302.097\n",
        "L249.428 301.251\n",
        "L249.763 301.027\n",
        "L250.041 301.054\n",
        "L250.376 301.332\n",
        "L250.822 302.065\n",
        "L251.546 303.819\n",
        "L252.549 306.147\n",
        "L253.051 306.807\n",
        "L253.552 307.101\n",
        "L254.834 307.554\n",
        "L255.224 308.049\n",
        "L255.67 309.001\n",
        "L256.171 310.621\n",
        "L256.84 313.672\n",
        "L258.958 324.313\n",
        "L259.237 324.661\n",
        "L259.459 324.624\n",
        "L259.682 324.316\n",
        "L260.017 323.424\n",
        "L260.63 320.949\n",
        "L261.633 316.914\n",
        "L262.134 315.688\n",
        "L262.524 315.224\n",
        "L262.859 315.15\n",
        "L263.193 315.318\n",
        "L264.419 316.223\n",
        "L264.698 316.005\n",
        "L265.032 315.353\n",
        "L265.478 313.835\n",
        "L266.258 310.106\n",
        "L267.15 306.2\n",
        "L267.651 304.873\n",
        "L268.042 304.395\n",
        "L268.32 304.355\n",
        "L268.599 304.551\n",
        "L268.989 305.175\n",
        "L269.546 306.579\n",
        "L270.772 309.82\n",
        "L271.274 310.491\n",
        "L271.72 310.714\n",
        "L272.89 311.045\n",
        "L273.28 311.59\n",
        "L273.67 312.555\n",
        "L274.116 314.276\n",
        "L274.673 317.472\n",
        "L275.286 322.419\n",
        "L276.122 331.303\n",
        "L277.069 341.034\n",
        "L277.404 342.63\n",
        "L277.571 342.829\n",
        "L277.682 342.734\n",
        "L277.905 342.042\n",
        "L278.24 340.017\n",
        "L279.856 328.636\n",
        "L280.246 327.545\n",
        "L280.525 327.275\n",
        "L280.748 327.343\n",
        "L281.026 327.739\n",
        "L281.472 328.877\n",
        "L282.141 330.527\n",
        "L282.364 330.647\n",
        "L282.531 330.491\n",
        "L282.754 329.91\n",
        "L283.088 328.244\n",
        "L283.645 323.899\n",
        "L284.871 314.019\n",
        "L285.429 311.379\n",
        "L285.819 310.427\n",
        "L286.097 310.19\n",
        "L286.32 310.251\n",
        "L286.599 310.613\n",
        "L286.989 311.576\n",
        "L287.658 314.011\n",
        "L288.494 316.949\n",
        "L288.94 317.836\n",
        "L289.33 318.146\n",
        "L289.72 318.164\n",
        "L290.333 318.164\n",
        "L290.611 318.378\n",
        "L290.946 318.971\n",
        "L291.28 320.05\n",
        "L291.67 322.091\n",
        "L292.116 325.736\n",
        "L292.562 331.281\n",
        "L293.008 339.777\n",
        "L293.398 351.94\n",
        "L293.676 367.942\n",
        "L293.844 389.789\n",
        "L293.955 424.176\n",
        "L294.122 377.351\n",
        "L294.401 360.5\n",
        "L294.735 352.314\n",
        "L295.07 348.821\n",
        "L295.293 348.077\n",
        "L295.404 348.095\n",
        "L295.571 348.581\n",
        "L295.794 350.083\n",
        "L296.128 354.331\n",
        "L296.463 361.721\n",
        "L296.797 374.808\n",
        "L297.02 392.136\n",
        "L297.132 411.735\n",
        "L297.187 440.645\n",
        "L297.243 426.941\n",
        "L297.466 389.22\n",
        "L297.745 378.176\n",
        "L297.967 375.197\n",
        "L298.079 374.893\n",
        "L298.19 375.294\n",
        "L298.358 377.26\n",
        "L298.58 383.046\n",
        "L298.803 395.526\n",
        "L298.971 421.994\n",
        "L299.026 471.444\n",
        "L299.082 426.028\n",
        "L299.305 391.731\n",
        "L299.584 379.338\n",
        "L299.862 375.075\n",
        "L299.918 374.912\n",
        "L299.974 374.976\n",
        "L300.085 375.867\n",
        "L300.252 379.636\n",
        "L300.42 388.758\n",
        "L300.531 403.643\n",
        "L300.642 428.114\n",
        "L300.865 377.211\n",
        "L301.2 355.858\n",
        "L301.646 340.703\n",
        "L302.147 330.463\n",
        "L302.649 324.265\n",
        "L303.094 321.167\n",
        "L303.429 320.062\n",
        "L303.652 319.837\n",
        "L303.819 319.916\n",
        "L304.042 320.327\n",
        "L304.376 321.537\n",
        "L304.878 324.42\n",
        "L306.215 332.876\n",
        "L306.55 333.731\n",
        "L306.828 333.942\n",
        "L307.107 333.845\n",
        "L307.664 333.592\n",
        "L307.887 333.775\n",
        "L308.11 334.28\n",
        "L308.389 335.532\n",
        "L308.723 338.305\n",
        "L309.057 343.194\n",
        "L309.392 352.042\n",
        "L309.615 363.2\n",
        "L309.782 381.3\n",
        "L309.838 395.086\n",
        "L309.893 467.224\n",
        "L309.949 396.033\n",
        "L310.172 362.088\n",
        "L310.506 345.546\n",
        "L310.952 334.51\n",
        "L311.454 327.59\n",
        "L311.899 324.091\n",
        "L312.29 322.471\n",
        "L312.568 321.991\n",
        "L312.791 321.966\n",
        "L313.014 322.23\n",
        "L313.348 323.104\n",
        "L313.85 325.25\n",
        "L314.909 330.123\n",
        "L315.187 330.629\n",
        "L315.41 330.642\n",
        "L315.633 330.322\n",
        "L315.968 329.358\n",
        "L316.971 326.173\n",
        "L317.194 326.034\n",
        "L317.361 326.179\n",
        "L317.584 326.766\n",
        "L317.862 328.253\n",
        "L318.197 331.441\n",
        "L318.531 336.779\n",
        "L318.865 345.748\n",
        "L319.144 359.539\n",
        "L319.311 377.07\n",
        "L319.423 420.311\n",
        "L319.478 401.292\n",
        "L319.701 363.559\n",
        "L320.036 348.755\n",
        "L320.37 342.519\n",
        "L320.649 340.287\n",
        "L320.872 339.873\n",
        "L320.983 340.068\n",
        "L321.206 341.231\n",
        "L321.485 344.186\n",
        "L321.819 350.352\n",
        "L322.153 360.929\n",
        "L322.432 377.624\n",
        "L322.599 402.143\n",
        "L322.655 428.351\n",
        "L322.711 420.074\n",
        "L322.934 380.285\n",
        "L323.212 368.106\n",
        "L323.547 362.418\n",
        "L323.825 360.85\n",
        "L323.992 360.723\n",
        "L324.16 360.98\n",
        "L324.717 362.262\n",
        "L324.773 362.23\n",
        "L324.94 361.75\n",
        "L325.163 360.068\n",
        "L325.497 355.37\n",
        "L327.559 320.77\n",
        "L328.172 315.358\n",
        "L328.729 312.254\n",
        "L329.175 310.868\n",
        "L329.51 310.404\n",
        "L329.788 310.36\n",
        "L330.067 310.594\n",
        "L330.457 311.311\n",
        "L331.126 313.17\n",
        "L331.794 314.853\n",
        "L332.129 315.264\n",
        "L332.407 315.306\n",
        "L332.686 315.088\n",
        "L333.132 314.367\n",
        "L333.856 313.212\n",
        "L334.135 313.117\n",
        "L334.358 313.283\n",
        "L334.637 313.86\n",
        "L334.971 315.187\n",
        "L335.361 317.745\n",
        "L335.807 322.186\n",
        "L336.364 330.223\n",
        "L337.59 349.516\n",
        "L337.702 349.747\n",
        "L337.757 349.686\n",
        "L337.924 348.847\n",
        "L338.203 345.765\n",
        "L339.485 329.156\n",
        "L339.931 326.251\n",
        "L340.321 324.913\n",
        "L340.655 324.455\n",
        "L340.934 324.399\n",
        "L341.714 324.454\n",
        "L341.993 324.061\n",
        "L342.327 323.042\n",
        "L342.773 320.732\n",
        "L343.553 315.074\n",
        "L344.612 307.794\n",
        "L345.225 304.96\n",
        "L345.726 303.565\n",
        "L346.116 303.05\n",
        "L346.395 302.971\n",
        "L346.674 303.112\n",
        "L347.064 303.625\n",
        "L347.677 304.922\n",
        "L348.513 306.653\n",
        "L348.903 307.035\n",
        "L349.237 307.06\n",
        "L349.572 306.843\n",
        "L350.742 305.856\n",
        "L351.021 306.017\n",
        "L351.299 306.472\n",
        "L351.634 307.47\n",
        "L352.079 309.638\n",
        "L352.637 313.654\n",
        "L353.974 323.998\n",
        "L354.253 324.527\n",
        "L354.42 324.393\n",
        "L354.643 323.736\n",
        "L355.033 321.639\n",
        "L356.259 314.319\n",
        "L356.705 312.916\n",
        "L357.095 312.309\n",
        "L357.485 312.12\n",
        "L358.377 311.956\n",
        "L358.711 311.515\n",
        "L359.101 310.528\n",
        "L359.603 308.549\n",
        "L361.72 299.173\n",
        "L362.222 298.195\n",
        "L362.612 297.897\n",
        "L362.891 297.923\n",
        "L363.225 298.193\n",
        "L363.671 298.887\n",
        "L365.343 301.93\n",
        "L365.677 302.052\n",
        "L366.067 301.936\n",
        "L367.126 301.405\n",
        "L367.405 301.553\n",
        "L367.739 302.045\n",
        "L368.129 303.127\n",
        "L368.631 305.361\n",
        "L369.411 310.211\n",
        "L370.08 313.954\n",
        "L370.414 314.86\n",
        "L370.637 314.955\n",
        "L370.804 314.758\n",
        "L371.083 313.983\n",
        "L371.584 311.678\n",
        "L372.587 307.032\n",
        "L373.089 305.726\n",
        "L373.479 305.225\n",
        "L373.813 305.091\n",
        "L373.925 305.161\n",
        "L374.092 304.954\n",
        "L374.705 304.78\n",
        "L375.039 304.433\n",
        "L375.429 303.681\n",
        "L375.931 302.178\n",
        "L377.993 295.214\n",
        "L378.439 294.602\n",
        "L378.773 294.452\n",
        "L379.107 294.562\n",
        "L379.498 294.99\n",
        "L379.999 295.917\n",
        "L381.504 298.954\n",
        "L381.894 299.229\n",
        "L382.284 299.239\n",
        "L383.399 299.024\n",
        "L383.733 299.322\n",
        "L384.067 299.946\n",
        "L384.513 301.347\n",
        "L385.07 303.944\n",
        "L386.241 309.645\n",
        "L386.519 310.167\n",
        "L386.742 310.188\n",
        "L386.965 309.859\n",
        "L387.299 308.817\n",
        "L388.024 305.461\n",
        "L388.748 302.528\n",
        "L389.25 301.337\n",
        "L389.696 300.841\n",
        "L390.142 300.688\n",
        "L390.866 300.503\n",
        "L391.256 300.118\n",
        "L391.702 299.289\n",
        "L392.315 297.572\n",
        "L393.652 293.663\n",
        "L394.154 292.857\n",
        "L394.544 292.613\n",
        "L394.878 292.681\n",
        "L395.213 292.998\n",
        "L395.659 293.766\n",
        "L396.383 295.584\n",
        "L397.331 297.891\n",
        "L397.776 298.494\n",
        "L398.166 298.699\n",
        "L398.668 298.667\n",
        "L399.225 298.64\n",
        "L399.56 298.84\n",
        "L399.894 299.32\n",
        "L400.284 300.308\n",
        "L400.786 302.266\n",
        "L402.235 308.606\n",
        "L402.457 308.834\n",
        "L402.625 308.771\n",
        "L402.848 308.383\n",
        "L403.182 307.248\n",
        "L403.906 303.683\n",
        "L404.631 300.565\n",
        "L405.132 299.283\n",
        "L405.523 298.785\n",
        "L405.913 298.609\n",
        "L407.027 298.362\n",
        "L407.417 297.891\n",
        "L407.919 296.87\n",
        "L409.702 292.732\n",
        "L410.092 292.445\n",
        "L410.427 292.483\n",
        "L410.761 292.791\n",
        "L411.151 293.477\n",
        "L411.708 294.976\n",
        "L413.492 300.245\n",
        "L413.882 300.662\n",
        "L414.272 300.775\n",
        "L415.219 300.872\n",
        "L415.554 301.254\n",
        "L415.944 302.13\n",
        "L416.389 303.752\n",
        "L417.17 307.7\n",
        "L417.783 310.291\n",
        "L418.061 310.748\n",
        "L418.229 310.725\n",
        "L418.451 310.337\n",
        "L418.786 309.082\n",
        "L419.399 305.581\n",
        "L420.235 301.107\n",
        "L420.736 299.489\n",
        "L421.126 298.841\n",
        "L421.461 298.633\n",
        "L421.851 298.653\n",
        "L422.631 298.781\n",
        "L422.965 298.599\n",
        "L423.355 298.107\n",
        "L423.913 296.973\n",
        "L424.972 294.744\n",
        "L425.362 294.342\n",
        "L425.696 294.292\n",
        "L425.975 294.48\n",
        "L426.309 294.992\n",
        "L426.755 296.156\n",
        "L427.312 298.294\n",
        "L429.151 305.983\n",
        "L429.541 306.545\n",
        "L429.876 306.665\n",
        "L430.934 306.674\n",
        "L431.213 307.058\n",
        "L431.548 307.917\n",
        "L431.993 309.791\n",
        "L432.718 314.101\n",
        "L433.275 316.874\n",
        "L433.554 317.351\n",
        "L433.721 317.227\n",
        "L433.944 316.568\n",
        "L434.278 314.673\n",
        "L435.17 307.537\n",
        "L435.783 303.616\n",
        "L436.284 301.731\n",
        "L436.674 301.068\n",
        "L436.953 300.951\n",
        "L437.287 301.093\n",
        "L438.458 301.934\n",
        "L438.736 301.806\n",
        "L439.127 301.326\n",
        "L439.851 299.936\n",
        "L440.408 299.074\n",
        "L440.743 298.883\n",
        "L441.021 298.98\n",
        "L441.3 299.344\n",
        "L441.634 300.163\n",
        "L442.08 301.933\n",
        "L442.637 305.227\n",
        "L443.418 311.429\n",
        "L444.365 318.669\n",
        "L444.755 320.24\n",
        "L445.034 320.651\n",
        "L445.257 320.614\n",
        "L445.535 320.26\n",
        "L446.26 319.239\n",
        "L446.483 319.28\n",
        "L446.706 319.613\n",
        "L446.984 320.508\n",
        "L447.374 322.737\n",
        "L447.876 327.124\n",
        "L448.6 333.528\n",
        "L448.823 334.132\n",
        "L448.935 334\n",
        "L449.102 333.231\n",
        "L449.38 330.599\n",
        "L450.049 321.07\n",
        "L450.774 312.133\n",
        "L451.275 308.294\n",
        "L451.665 306.641\n",
        "L452 306.05\n",
        "L452.223 306.018\n",
        "L452.446 306.229\n",
        "L452.836 307.021\n",
        "L453.894 309.445\n",
        "L454.173 309.606\n",
        "L454.452 309.493\n",
        "L454.842 308.994\n",
        "L455.622 307.928\n",
        "L455.901 307.899\n",
        "L456.124 308.114\n",
        "L456.402 308.744\n",
        "L456.737 310.12\n",
        "L457.127 312.736\n",
        "L457.572 317.359\n",
        "L458.018 324.284\n",
        "L458.464 334.718\n",
        "L458.854 349.36\n",
        "L459.133 368.456\n",
        "L459.3 396.812\n",
        "L459.356 438.925\n",
        "L459.412 404.74\n",
        "L459.634 372.478\n",
        "L459.913 363.432\n",
        "L460.136 361.977\n",
        "L460.247 362.494\n",
        "L460.415 364.739\n",
        "L460.638 371.073\n",
        "L460.86 384.412\n",
        "L461.028 413.484\n",
        "L461.083 473.685\n",
        "L461.251 390.111\n",
        "L461.529 372.122\n",
        "L461.808 365.729\n",
        "L462.031 364.516\n",
        "L462.142 365.022\n",
        "L462.309 367.316\n",
        "L462.532 374.299\n",
        "L462.699 385.506\n",
        "L462.811 402.18\n",
        "L462.867 424.483\n",
        "L462.922 424.054\n",
        "L463.145 378.766\n",
        "L463.424 364.316\n",
        "L463.703 358.226\n",
        "L463.925 356.941\n",
        "L464.037 357.467\n",
        "L464.204 360.067\n",
        "L464.371 366.018\n",
        "L464.538 380.09\n",
        "L464.65 416.663\n",
        "L464.706 404.916\n",
        "L464.929 361.44\n",
        "L465.263 341.549\n",
        "L465.709 327.907\n",
        "L466.155 320.14\n",
        "L466.6 315.868\n",
        "L466.935 314.387\n",
        "L467.158 314.093\n",
        "L467.325 314.199\n",
        "L467.548 314.737\n",
        "L467.882 316.284\n",
        "L468.439 320.252\n",
        "L469.275 326.078\n",
        "L469.61 327.14\n",
        "L469.833 327.352\n",
        "L470.056 327.27\n",
        "L470.724 326.799\n",
        "L470.891 326.984\n",
        "L471.114 327.631\n",
        "L471.393 329.312\n",
        "L471.672 332.363\n",
        "L472.006 338.946\n",
        "L472.285 349.434\n",
        "L472.508 368.622\n",
        "L472.619 403.931\n",
        "L472.675 397.979\n",
        "L472.898 354.878\n",
        "L473.232 337.567\n",
        "L473.622 327.708\n",
        "L474.068 321.569\n",
        "L474.458 318.788\n",
        "L474.792 317.823\n",
        "L474.96 317.763\n",
        "L475.127 317.962\n",
        "L475.405 318.831\n",
        "L475.796 321.063\n",
        "L476.409 326.312\n",
        "L477.133 332.236\n",
        "L477.523 333.674\n",
        "L477.635 333.594\n",
        "L478.749 330.118\n",
        "L478.916 330.156\n",
        "L479.083 330.586\n",
        "L479.306 331.936\n",
        "L479.585 335.337\n",
        "L479.864 341.797\n",
        "L480.087 351.448\n",
        "L480.254 366.049\n",
        "L480.421 411.658\n",
        "L480.588 361.352\n",
        "L480.867 342.413\n",
        "L481.257 330.96\n",
        "L481.647 325.65\n",
        "L481.926 324.105\n",
        "L482.093 323.915\n",
        "L482.204 324.077\n",
        "L482.427 325.082\n",
        "L482.706 327.657\n",
        "L483.04 332.941\n",
        "L483.43 343.301\n",
        "L483.765 359.292\n",
        "L483.988 382.722\n",
        "L484.043 396.095\n",
        "L484.099 437.832\n",
        "L484.155 403.772\n",
        "L484.378 370.604\n",
        "L484.656 359.99\n",
        "L484.935 355.985\n",
        "L485.214 354.619\n",
        "L485.771 353.299\n",
        "L485.994 351.587\n",
        "L486.328 346.953\n",
        "L488.223 315.422\n",
        "L488.724 311.521\n",
        "L489.115 309.835\n",
        "L489.393 309.314\n",
        "L489.616 309.295\n",
        "L489.839 309.622\n",
        "L490.118 310.51\n",
        "L490.508 312.623\n",
        "L491.009 316.709\n",
        "L492.57 330.878\n",
        "L492.848 331.505\n",
        "L493.071 331.527\n",
        "L493.684 331.196\n",
        "L493.851 331.471\n",
        "L494.074 332.396\n",
        "L494.353 334.849\n",
        "L494.632 339.538\n",
        "L494.91 348.406\n",
        "L495.133 363.452\n",
        "L495.245 381.438\n",
        "L495.3 407.487\n",
        "L495.356 397.896\n",
        "L495.579 356.321\n",
        "L495.913 339.77\n",
        "L496.303 331.353\n",
        "L496.638 328.354\n",
        "L496.805 327.943\n",
        "L496.916 328.048\n",
        "L497.084 328.783\n",
        "L497.307 330.929\n",
        "L497.585 335.949\n",
        "L497.864 345.163\n",
        "L498.087 359.79\n",
        "L498.198 375.523\n",
        "L498.31 414.372\n",
        "L498.477 363.001\n",
        "L498.755 344.972\n",
        "L499.09 335.754\n",
        "L499.48 330.771\n",
        "L499.814 329.026\n",
        "L500.093 328.605\n",
        "L500.316 328.636\n",
        "L500.762 328.781\n",
        "L500.929 328.606\n",
        "L501.152 328.015\n",
        "L501.486 326.251\n",
        "L501.988 322.068\n",
        "L503.047 313.095\n",
        "L503.492 310.955\n",
        "L503.827 310.236\n",
        "L503.994 310.181\n",
        "L504.161 310.337\n",
        "L504.384 310.885\n",
        "L504.718 312.48\n",
        "L505.108 315.632\n",
        "L505.554 321.252\n",
        "L506 329.682\n",
        "L506.446 342.378\n",
        "L506.836 360.304\n",
        "L507.115 385.053\n",
        "L507.226 409.468\n",
        "L507.282 488.64\n",
        "L507.338 412.815\n",
        "L507.56 384.673\n",
        "L507.783 378.704\n",
        "L507.951 377.87\n",
        "L508.062 378.233\n",
        "L508.508 380.958\n",
        "L508.564 380.775\n",
        "L508.731 378.619\n",
        "L509.009 370.357\n",
        "L510.013 336.773\n",
        "L510.514 327.098\n",
        "L510.96 322.152\n",
        "L511.294 320.518\n",
        "L511.461 320.37\n",
        "L511.573 320.529\n",
        "L511.74 321.174\n",
        "L512.019 323.451\n",
        "L512.353 328.674\n",
        "L512.687 338.254\n",
        "L512.966 354.219\n",
        "L513.133 379.003\n",
        "L513.189 408.391\n",
        "L513.245 392.842\n",
        "L513.468 354.426\n",
        "L513.746 341.42\n",
        "L514.081 334.604\n",
        "L514.415 331.879\n",
        "L514.638 331.444\n",
        "L514.749 331.534\n",
        "L514.972 332.188\n",
        "L515.418 334.6\n",
        "L516.031 337.7\n",
        "L516.143 337.617\n",
        "L516.366 336.783\n",
        "L516.7 334.274\n",
        "L517.87 324.401\n",
        "L518.149 323.567\n",
        "L518.316 323.505\n",
        "L518.483 323.81\n",
        "L518.706 324.863\n",
        "L518.985 327.439\n",
        "L519.319 333.158\n",
        "L519.598 341.881\n",
        "L519.821 355.457\n",
        "L519.988 383.899\n",
        "L520.044 459.45\n",
        "L520.211 360.424\n",
        "L520.489 340.396\n",
        "L520.879 328.165\n",
        "L521.325 321.048\n",
        "L521.715 317.807\n",
        "L522.05 316.49\n",
        "L522.328 316.156\n",
        "L522.551 316.265\n",
        "L522.886 316.835\n",
        "L523.554 318.045\n",
        "L523.777 318.045\n",
        "L524 317.709\n",
        "L524.335 316.583\n",
        "L525.003 313.097\n",
        "L525.561 310.772\n",
        "L525.839 310.322\n",
        "L526.006 310.36\n",
        "L526.174 310.66\n",
        "L526.452 311.813\n",
        "L526.787 314.426\n",
        "L527.177 319.53\n",
        "L527.567 327.564\n",
        "L527.957 340.102\n",
        "L528.291 357.946\n",
        "L528.514 380.573\n",
        "L528.626 408.56\n",
        "L528.681 442.906\n",
        "L528.849 388.164\n",
        "L529.016 381.851\n",
        "L529.072 381.849\n",
        "L529.183 384.572\n",
        "L529.294 392.373\n",
        "L529.406 416.317\n",
        "L529.462 438.128\n",
        "L529.629 382.539\n",
        "L529.907 360.692\n",
        "L530.298 346.873\n",
        "L530.688 340.195\n",
        "L531.022 337.7\n",
        "L531.245 337.238\n",
        "L531.356 337.303\n",
        "L531.524 337.703\n",
        "L531.858 339.269\n",
        "L532.359 341.583\n",
        "L532.471 341.693\n",
        "L532.527 341.654\n",
        "L532.694 341.108\n",
        "L532.917 339.329\n",
        "L533.307 333.841\n",
        "L534.756 311.116\n",
        "L535.313 305.964\n",
        "L535.815 303.151\n",
        "L536.205 302.039\n",
        "L536.483 301.76\n",
        "L536.706 301.814\n",
        "L536.985 302.178\n",
        "L537.431 303.271\n",
        "L538.434 305.917\n",
        "L538.712 306.16\n",
        "L538.935 306.13\n",
        "L539.214 305.853\n",
        "L540.217 304.575\n",
        "L540.44 304.703\n",
        "L540.663 305.128\n",
        "L540.942 306.154\n",
        "L541.332 308.661\n",
        "L541.777 313.241\n",
        "L542.39 322.393\n",
        "L543.115 332.808\n",
        "L543.338 333.725\n",
        "L543.449 333.555\n",
        "L543.617 332.574\n",
        "L543.951 328.784\n",
        "L544.954 316.437\n",
        "L545.4 313.443\n",
        "L545.79 312.102\n",
        "L546.124 311.648\n",
        "L546.514 311.545\n",
        "L546.904 311.408\n",
        "L547.183 311.013\n",
        "L547.517 310.024\n",
        "L547.963 307.81\n",
        "L549.858 297.032\n",
        "L550.248 296.191\n",
        "L550.527 295.998\n",
        "L550.75 296.084\n",
        "L551.028 296.481\n",
        "L551.418 297.526\n",
        "L552.031 300.008\n",
        "L552.979 303.875\n",
        "L553.369 304.7\n",
        "L553.703 304.944\n",
        "L554.093 304.888\n",
        "L554.539 304.839\n",
        "L554.818 305.078\n",
        "L555.096 305.687\n",
        "L555.431 307.057\n",
        "L555.821 309.698\n",
        "L556.322 314.815\n",
        "L557.381 326.466\n",
        "L557.549 326.826\n",
        "L557.66 326.655\n",
        "L557.827 325.81\n",
        "L558.162 322.492\n",
        "L559.443 308.045\n",
        "L559.889 305.577\n",
        "L560.279 304.51\n",
        "L560.614 304.193\n",
        "L560.948 304.193\n",
        "L561.449 304.232\n",
        "L561.728 304.023\n",
        "L562.062 303.412\n",
        "L562.508 301.997\n",
        "L563.957 296.84\n",
        "L564.292 296.436\n",
        "L564.515 296.432\n",
        "L564.737 296.653\n",
        "L565.016 297.255\n",
        "L565.406 298.707\n",
        "L565.908 301.558\n",
        "L566.744 307.944\n",
        "L567.468 312.837\n",
        "L567.858 314.203\n",
        "L568.137 314.563\n",
        "L568.415 314.562\n",
        "L568.973 314.399\n",
        "L569.196 314.605\n",
        "L569.474 315.312\n",
        "L569.809 317.024\n",
        "L570.199 320.46\n",
        "L570.7 327.314\n",
        "L571.481 338.654\n",
        "L571.648 339.142\n",
        "L571.759 338.758\n",
        "L571.982 336.388\n",
        "L572.428 327.975\n",
        "L573.208 314.026\n",
        "L573.71 308.527\n",
        "L574.155 305.827\n",
        "L574.49 304.934\n",
        "L574.713 304.776\n",
        "L574.936 304.897\n",
        "L575.27 305.433\n",
        "L576.106 306.9\n",
        "L576.329 306.947\n",
        "L576.552 306.782\n",
        "L576.886 306.182\n",
        "L578.056 303.676\n",
        "L578.279 303.671\n",
        "L578.502 303.943\n",
        "L578.781 304.73\n",
        "L579.115 306.419\n",
        "L579.505 309.58\n",
        "L579.951 315.089\n",
        "L580.453 324.496\n",
        "L580.899 337.186\n",
        "L581.289 354.461\n",
        "L581.567 375.154\n",
        "L581.734 398.952\n",
        "L581.79 414.972\n",
        "L581.846 499.549\n",
        "L581.902 420.287\n",
        "L582.069 400.47\n",
        "L582.125 399.776\n",
        "L582.236 403.309\n",
        "L582.347 417.876\n",
        "L582.403 444.787\n",
        "L582.459 428.793\n",
        "L582.682 384.839\n",
        "L583.016 365.343\n",
        "L583.351 356.784\n",
        "L583.629 354.133\n",
        "L583.685 354.03\n",
        "L583.741 354.062\n",
        "L583.852 354.57\n",
        "L584.019 356.545\n",
        "L584.242 362.172\n",
        "L584.465 374.294\n",
        "L584.632 399.472\n",
        "L584.688 437.062\n",
        "L584.744 407.304\n",
        "L584.967 371.109\n",
        "L585.245 358.507\n",
        "L585.524 354.271\n",
        "L585.58 354.13\n",
        "L585.635 354.227\n",
        "L585.747 355.194\n",
        "L585.914 359.131\n",
        "L586.081 368.482\n",
        "L586.193 383.652\n",
        "L586.304 407.272\n",
        "L586.527 357.515\n",
        "L586.861 336.989\n",
        "L587.307 323.211\n",
        "L587.753 315.622\n",
        "L588.143 312.07\n",
        "L588.478 310.77\n",
        "L588.645 310.637\n",
        "L588.812 310.813\n",
        "L589.035 311.485\n",
        "L589.369 313.291\n",
        "L590.038 318.565\n",
        "L590.595 322.351\n",
        "L590.93 323.402\n",
        "L591.152 323.563\n",
        "L591.375 323.428\n",
        "L591.877 323.01\n",
        "L592.044 323.123\n",
        "L592.267 323.684\n",
        "L592.546 325.308\n",
        "L592.824 328.404\n",
        "L593.103 333.815\n",
        "L593.382 343.707\n",
        "L593.605 361.036\n",
        "L593.716 386.122\n",
        "L593.772 416.953\n",
        "L593.939 357.889\n",
        "L594.218 338.43\n",
        "L594.608 326.395\n",
        "L594.998 320.163\n",
        "L595.388 317.022\n",
        "L595.666 316.16\n",
        "L595.834 316.12\n",
        "L596.001 316.413\n",
        "L596.279 317.609\n",
        "L596.67 320.687\n",
        "L597.171 326.75\n",
        "L598.174 339.342\n",
        "L598.397 340.155\n",
        "L598.509 340.172\n",
        "L598.676 339.811\n",
        "L599.4 337.289\n",
        "L599.456 337.308\n",
        "L599.567 337.541\n",
        "L599.735 338.49\n",
        "L599.958 341.292\n",
        "L600.18 346.954\n",
        "L600.403 359.025\n",
        "L600.515 372.488\n",
        "L600.571 386.67\n",
        "L600.626 452.882\n",
        "L600.793 361.652\n",
        "L601.072 340.498\n",
        "L601.462 327.207\n",
        "L601.852 320.377\n",
        "L602.187 317.513\n",
        "L602.41 316.826\n",
        "L602.521 316.822\n",
        "L602.688 317.232\n",
        "L602.911 318.562\n",
        "L603.245 322.347\n",
        "L603.636 330.048\n",
        "L603.97 340.852\n",
        "L604.249 355.938\n",
        "L604.471 382.255\n",
        "L604.583 431.678\n",
        "L604.75 374.678\n",
        "L605.029 359.882\n",
        "L605.307 355.29\n",
        "L605.53 354.181\n",
        "L605.753 353.939\n",
        "L605.92 353.735\n",
        "L606.088 353.088\n",
        "L606.311 351.085\n",
        "L606.645 345.509\n",
        "L608.038 318.659\n",
        "L608.54 313.58\n",
        "L608.93 311.471\n",
        "L609.208 310.919\n",
        "L609.376 310.969\n",
        "L609.543 311.31\n",
        "L609.821 312.55\n",
        "L610.156 315.237\n",
        "L610.546 320.312\n",
        "L610.992 329.562\n",
        "L611.382 342.749\n",
        "L611.66 358.912\n",
        "L611.828 377.537\n",
        "L611.939 415.659\n",
        "L611.995 408.328\n",
        "L612.162 374.071\n",
        "L612.441 361.11\n",
        "L612.719 357.331\n",
        "L612.886 356.819\n",
        "L612.998 356.858\n",
        "L613.332 357.3\n",
        "L613.444 357.072\n",
        "L613.611 355.963\n",
        "L613.834 352.788\n",
        "L614.335 340.917\n",
        "L615.06 324.702\n",
        "L615.561 317.802\n",
        "L615.951 315.069\n",
        "L616.174 314.552\n",
        "L616.286 314.587\n",
        "L616.453 315.023\n",
        "L616.676 316.366\n",
        "L616.955 319.436\n",
        "L617.289 325.748\n",
        "L617.623 336.74\n",
        "L617.902 354.878\n",
        "L618.069 386.535\n",
        "L618.125 425.913\n",
        "L618.292 362.018\n",
        "L618.571 345.309\n",
        "L618.905 338.433\n",
        "L619.184 336.766\n",
        "L619.295 336.743\n",
        "L619.462 337.23\n",
        "L619.741 339.064\n",
        "L620.41 344.065\n",
        "L620.521 344.227\n",
        "L620.577 344.186\n",
        "L620.744 343.52\n",
        "L621.023 340.849\n",
        "L622.36 325.27\n",
        "L622.639 324.525\n",
        "L622.75 324.585\n",
        "L622.917 325.105\n",
        "L623.14 326.721\n",
        "L623.419 330.675\n",
        "L623.698 338.122\n",
        "L623.921 349.692\n",
        "L624.088 370.278\n",
        "L624.199 401.754\n",
        "L624.366 355.002\n",
        "L624.645 335.95\n",
        "L625.035 323.766\n",
        "L625.481 316.541\n",
        "L625.871 313.233\n",
        "L626.205 311.9\n",
        "L626.428 311.598\n",
        "L626.596 311.618\n",
        "L626.818 311.897\n",
        "L627.32 313.049\n",
        "L627.71 313.723\n",
        "L627.933 313.752\n",
        "L628.156 313.44\n",
        "L628.435 312.586\n",
        "L629.048 309.711\n",
        "L629.549 307.815\n",
        "L629.828 307.451\n",
        "L629.995 307.56\n",
        "L630.218 308.15\n",
        "L630.496 309.707\n",
        "L630.831 312.986\n",
        "L631.221 319.231\n",
        "L631.611 329.074\n",
        "L632.001 344.9\n",
        "L632.28 364.034\n",
        "L632.503 396.262\n",
        "L632.614 434.699\n",
        "L632.781 397.163\n",
        "L632.837 396.559\n",
        "L632.948 403.469\n",
        "L633.004 414.976\n",
        "L633.06 537.726\n",
        "L633.227 384.71\n",
        "L633.506 359.138\n",
        "L633.896 342.647\n",
        "L634.286 334.149\n",
        "L634.676 329.943\n",
        "L634.955 328.711\n",
        "L635.178 328.497\n",
        "L635.345 328.657\n",
        "L636.069 329.844\n",
        "L636.236 329.543\n",
        "L636.459 328.464\n",
        "L636.794 325.378\n",
        "L637.462 316.256\n",
        "L638.298 305.896\n",
        "L638.856 301.443\n",
        "L639.301 299.397\n",
        "L639.636 298.703\n",
        "L639.859 298.612\n",
        "L640.082 298.796\n",
        "L640.36 299.37\n",
        "L640.806 300.908\n",
        "L641.921 305.083\n",
        "L642.255 305.512\n",
        "L642.478 305.519\n",
        "L642.812 305.253\n",
        "L643.314 304.851\n",
        "L643.537 304.931\n",
        "L643.76 305.3\n",
        "L644.038 306.291\n",
        "L644.373 308.43\n",
        "L644.763 312.502\n",
        "L645.264 320.56\n",
        "L646.267 338.712\n",
        "L646.323 338.869\n",
        "L646.379 338.848\n",
        "L646.49 338.286\n",
        "L646.713 335.423\n",
        "L648.162 311.949\n",
        "L648.608 309.171\n",
        "L648.942 308.204\n",
        "L649.277 307.871\n",
        "L650.057 307.555\n",
        "L650.336 306.988\n",
        "L650.726 305.514\n",
        "L651.339 302.066\n",
        "L652.175 297.59\n",
        "L652.62 296.237\n",
        "L652.899 295.895\n",
        "L653.122 295.921\n",
        "L653.345 296.218\n",
        "L653.679 297.173\n",
        "L654.125 299.353\n",
        "L654.738 303.715\n",
        "L655.741 311.012\n",
        "L656.131 312.432\n",
        "L656.41 312.81\n",
        "L656.689 312.842\n",
        "L657.134 312.833\n",
        "L657.357 313.103\n",
        "L657.636 313.947\n",
        "L657.97 315.98\n",
        "L658.36 320.168\n",
        "L658.806 327.882\n",
        "L659.809 347.564\n",
        "L659.921 346.817\n",
        "L660.144 342.649\n",
        "L661.426 312.777\n",
        "L661.871 307.887\n",
        "L662.261 305.588\n",
        "L662.596 304.784\n",
        "L662.819 304.713\n",
        "L663.042 304.913\n",
        "L663.543 305.837\n",
        "L663.933 306.395\n",
        "L664.156 306.448\n",
        "L664.379 306.255\n",
        "L664.713 305.536\n",
        "L665.995 302.183\n",
        "L666.218 302.219\n",
        "L666.441 302.585\n",
        "L666.72 303.567\n",
        "L667.054 305.62\n",
        "L667.444 309.422\n",
        "L667.89 316.071\n",
        "L668.336 326.118\n",
        "L668.782 341.863\n",
        "L669.116 361.992\n",
        "L669.339 390.051\n",
        "L669.395 406.273\n",
        "L669.45 469.821\n",
        "L669.506 407.706\n",
        "L669.673 386.036\n",
        "L669.84 382.625\n",
        "L669.952 384.635\n",
        "L670.119 395.896\n",
        "L670.286 433.934\n",
        "L670.453 386.656\n",
        "L670.732 367.302\n",
        "L671.066 358.338\n",
        "L671.289 356.681\n",
        "L671.345 356.719\n",
        "L671.457 357.416\n",
        "L671.624 360.146\n",
        "L671.847 368.577\n",
        "L672.014 383.677\n",
        "L672.125 419.454\n",
        "L672.181 411.494\n",
        "L672.404 369.011\n",
        "L672.683 354.817\n",
        "L672.961 349.063\n",
        "L673.128 348.17\n",
        "L673.24 348.628\n",
        "L673.407 351.258\n",
        "L673.574 357.476\n",
        "L673.741 372.761\n",
        "L673.797 384.919\n",
        "L673.853 427.857\n",
        "L673.909 389.045\n",
        "L674.131 351.131\n",
        "L674.466 332.116\n",
        "L674.912 319.35\n",
        "L675.358 312.624\n",
        "L675.748 309.849\n",
        "L675.971 309.29\n",
        "L676.138 309.3\n",
        "L676.305 309.645\n",
        "L676.584 310.887\n",
        "L677.029 314.241\n",
        "L678.032 322.489\n",
        "L678.367 323.471\n",
        "L678.59 323.544\n",
        "L678.924 323.246\n",
        "L679.203 323.139\n",
        "L679.37 323.343\n",
        "L679.593 324.128\n",
        "L679.871 326.294\n",
        "L680.15 330.449\n",
        "L680.429 338.136\n",
        "L680.652 350.176\n",
        "L680.819 372.586\n",
        "L680.875 396.656\n",
        "L680.93 391.953\n",
        "L681.153 348.295\n",
        "L681.488 331.011\n",
        "L681.878 321.46\n",
        "L682.268 316.479\n",
        "L682.602 314.482\n",
        "L682.825 314.085\n",
        "L682.937 314.143\n",
        "L683.104 314.536\n",
        "L683.382 315.993\n",
        "L683.772 319.687\n",
        "L684.274 327.197\n",
        "L685.444 346.516\n",
        "L685.611 346.928\n",
        "L685.723 346.779\n",
        "L686.002 345.623\n",
        "L686.336 344.576\n",
        "L686.447 344.701\n",
        "L686.615 345.672\n",
        "L686.837 349.172\n",
        "L687.06 357.52\n",
        "L687.228 373.196\n",
        "L687.283 385.329\n",
        "L687.339 425.689\n",
        "L687.395 390.576\n",
        "L687.618 352.605\n",
        "L687.952 333.946\n",
        "L688.398 321.633\n",
        "L688.788 316.05\n",
        "L689.122 313.894\n",
        "L689.29 313.613\n",
        "L689.401 313.712\n",
        "L689.568 314.289\n",
        "L689.847 316.437\n",
        "L690.181 321.207\n",
        "L690.571 330.791\n",
        "L690.906 345.168\n",
        "L691.129 363.452\n",
        "L691.24 383.472\n",
        "L691.296 412.431\n",
        "L691.351 399.206\n",
        "L691.574 362.371\n",
        "L691.853 352.143\n",
        "L692.132 348.979\n",
        "L692.299 348.564\n",
        "L692.41 348.621\n",
        "L692.8 349.094\n",
        "L692.912 348.847\n",
        "L693.079 347.824\n",
        "L693.358 344.213\n",
        "L694.026 330.621\n",
        "L694.695 319.325\n",
        "L695.141 314.809\n",
        "L695.475 313.053\n",
        "L695.698 312.662\n",
        "L695.81 312.707\n",
        "L695.977 313.087\n",
        "L696.2 314.214\n",
        "L696.478 316.749\n",
        "L696.813 321.885\n",
        "L697.147 330.571\n",
        "L697.426 343.548\n",
        "L697.593 358.768\n",
        "L697.704 384.179\n",
        "L697.76 418.546\n",
        "L697.927 358.005\n",
        "L698.206 340.313\n",
        "L698.54 331.844\n",
        "L698.875 328.155\n",
        "L699.153 327.022\n",
        "L699.321 326.876\n",
        "L699.488 326.98\n",
        "L699.989 327.511\n",
        "L700.156 327.326\n",
        "L700.379 326.515\n",
        "L700.658 324.522\n",
        "L701.215 318.451\n",
        "L701.884 311.857\n",
        "L702.274 309.927\n",
        "L702.497 309.676\n",
        "L702.664 309.944\n",
        "L702.887 310.967\n",
        "L703.166 313.454\n",
        "L703.5 318.621\n",
        "L703.835 327.192\n",
        "L704.169 342.368\n",
        "L704.392 364.095\n",
        "L704.503 400.547\n",
        "L704.559 395.853\n",
        "L704.726 360.109\n",
        "L705.005 346.476\n",
        "L705.283 342.67\n",
        "L705.395 342.519\n",
        "L705.506 342.987\n",
        "L705.729 345.655\n",
        "L706.008 352.419\n",
        "L706.287 364.41\n",
        "L706.509 381.5\n",
        "L706.677 410.215\n",
        "L706.732 443.628\n",
        "L706.788 425.09\n",
        "L706.955 398.426\n",
        "L707.067 396.043\n",
        "L707.178 399.278\n",
        "L707.29 411.779\n",
        "L707.401 436.818\n",
        "L707.568 389.46\n",
        "L707.847 367.713\n",
        "L708.181 356.102\n",
        "L708.46 352.248\n",
        "L708.571 351.966\n",
        "L708.683 352.481\n",
        "L708.85 355.115\n",
        "L709.017 361.277\n",
        "L709.184 376.517\n",
        "L709.24 388.768\n",
        "L709.296 434.044\n",
        "L709.352 392.037\n",
        "L709.574 354.116\n",
        "L709.909 334.45\n",
        "L710.355 320.399\n",
        "L710.856 311.114\n",
        "L711.358 305.764\n",
        "L711.748 303.555\n",
        "L712.082 302.758\n",
        "L712.305 302.704\n",
        "L712.528 302.974\n",
        "L712.862 303.846\n",
        "L713.977 307.221\n",
        "L714.2 307.3\n",
        "L714.423 307.097\n",
        "L714.813 306.269\n",
        "L715.37 305.116\n",
        "L715.593 305.037\n",
        "L715.76 305.223\n",
        "L715.983 305.871\n",
        "L716.262 307.449\n",
        "L716.596 310.701\n",
        "L716.986 316.824\n",
        "L717.432 327.878\n",
        "L717.934 347.175\n",
        "L718.38 362.925\n",
        "L718.435 363.034\n",
        "L718.547 361.446\n",
        "L718.825 351.296\n",
        "L719.438 330.045\n",
        "L719.884 321.209\n",
        "L720.33 316.368\n",
        "L720.72 314.414\n",
        "L721.054 313.825\n",
        "L721.389 313.62\n",
        "L721.556 313.712\n",
        "L721.723 313.651\n",
        "L721.946 313.217\n",
        "L722.225 312.14\n",
        "L722.615 309.631\n",
        "L724.342 296.945\n",
        "L724.733 295.941\n",
        "L724.955 295.794\n",
        "L725.123 295.887\n",
        "L725.346 296.279\n",
        "L725.68 297.415\n",
        "L726.126 299.833\n",
        "L727.686 309.407\n",
        "L728.02 309.931\n",
        "L728.299 309.978\n",
        "L728.745 310.012\n",
        "L728.968 310.321\n",
        "L729.246 311.253\n",
        "L729.581 313.479\n",
        "L729.915 317.292\n",
        "L730.305 324.32\n",
        "L730.751 336.586\n",
        "L731.364 354.402\n",
        "L731.42 354.633\n",
        "L731.476 354.422\n",
        "L731.643 351.374\n",
        "L732.256 330.189\n",
        "L732.813 316.367\n",
        "L733.315 309.264\n",
        "L733.705 306.325\n",
        "L734.039 305.162\n",
        "L734.262 304.916\n",
        "L734.485 304.974\n",
        "L734.875 305.459\n",
        "L735.265 305.87\n",
        "L735.488 305.851\n",
        "L735.711 305.57\n",
        "L736.045 304.659\n",
        "L737.494 299.885\n",
        "L737.661 299.883\n",
        "L737.884 300.188\n",
        "L738.163 301.115\n",
        "L738.497 303.112\n",
        "L738.887 306.825\n",
        "L739.333 313.211\n",
        "L739.835 323.796\n",
        "L740.392 340.771\n",
        "L741.061 360.984\n",
        "L741.172 361.638\n",
        "L741.228 361.517\n",
        "L741.395 359.718\n",
        "L742.287 345.971\n",
        "L742.454 345.66\n",
        "L742.565 346.044\n",
        "L742.733 347.666\n",
        "L742.956 352.375\n",
        "L743.178 362.114\n",
        "L743.346 378.362\n",
        "L743.457 418.25\n",
        "L743.513 403.641\n",
        "L743.736 364.338\n",
        "L744.014 351.585\n",
        "L744.293 347.494\n",
        "L744.349 347.409\n",
        "L744.46 347.994\n",
        "L744.627 351.158\n",
        "L744.795 358.856\n",
        "L744.962 381.408\n",
        "L745.018 414.669\n",
        "L745.073 389.707\n",
        "L745.296 349.558\n",
        "L745.631 330.222\n",
        "L746.076 317.387\n",
        "L746.522 310.75\n",
        "L746.857 308.346\n",
        "L747.135 307.659\n",
        "L747.247 307.678\n",
        "L747.414 307.986\n",
        "L747.692 309.167\n",
        "L748.138 312.35\n",
        "L749.03 318.931\n",
        "L749.309 319.709\n",
        "L749.531 319.801\n",
        "L749.81 319.512\n",
        "L750.2 319.141\n",
        "L750.367 319.26\n",
        "L750.535 319.676\n",
        "L750.757 320.855\n",
        "L751.036 323.707\n",
        "L751.315 328.899\n",
        "L751.593 338.526\n",
        "L751.816 355.26\n",
        "L751.928 378.014\n",
        "L751.984 445.738\n",
        "L752.151 354.175\n",
        "L752.429 334.279\n",
        "L752.819 322.438\n",
        "L753.21 316.7\n",
        "L753.544 314.486\n",
        "L753.767 314.079\n",
        "L753.878 314.165\n",
        "L754.045 314.639\n",
        "L754.324 316.332\n",
        "L754.714 320.579\n",
        "L755.216 329.217\n",
        "L756.275 349.038\n",
        "L756.442 349.443\n",
        "L756.553 348.902\n",
        "L756.888 346.545\n",
        "L757.166 345.755\n",
        "L757.278 346.017\n",
        "L757.445 347.432\n",
        "L757.668 352.361\n",
        "L757.835 360.71\n",
        "L758.002 384.098\n",
        "L758.058 420.528\n",
        "L758.114 390.774\n",
        "L758.336 351.777\n",
        "L758.671 332.689\n",
        "L759.117 320.032\n",
        "L759.507 314.273\n",
        "L759.841 312.045\n",
        "L760.008 311.753\n",
        "L760.12 311.853\n",
        "L760.287 312.447\n",
        "L760.566 314.661\n",
        "L760.9 319.583\n",
        "L761.29 329.47\n",
        "L761.624 344.324\n",
        "L761.847 363.333\n",
        "L761.959 384.931\n",
        "L762.015 422.874\n",
        "L762.07 394.504\n",
        "L762.293 361.436\n",
        "L762.572 352.033\n",
        "L762.795 349.748\n",
        "L762.962 349.433\n",
        "L763.129 349.739\n",
        "L763.408 350.345\n",
        "L763.519 350.217\n",
        "L763.686 349.281\n",
        "L763.909 346.43\n",
        "L764.411 335.685\n",
        "L765.135 321.18\n",
        "L765.637 315.184\n",
        "L765.971 313.146\n",
        "L766.194 312.66\n",
        "L766.306 312.687\n",
        "L766.473 313.08\n",
        "L766.696 314.308\n",
        "L766.974 317.153\n",
        "L767.309 323.129\n",
        "L767.643 334.001\n",
        "L767.866 348.045\n",
        "L768.033 375.176\n",
        "L768.089 421.685\n",
        "L768.145 380.301\n",
        "L768.368 346.066\n",
        "L768.702 331.626\n",
        "L769.036 325.392\n",
        "L769.371 322.639\n",
        "L769.649 321.91\n",
        "L769.816 321.912\n",
        "L770.095 322.298\n",
        "L770.429 322.72\n",
        "L770.597 322.638\n",
        "L770.764 322.241\n",
        "L771.042 320.779\n",
        "L771.488 316.806\n",
        "L772.268 309.756\n",
        "L772.603 308.252\n",
        "L772.826 308.018\n",
        "L772.993 308.303\n",
        "L773.216 309.364\n",
        "L773.495 311.941\n",
        "L773.829 317.317\n",
        "L774.163 326.33\n",
        "L774.442 339.047\n",
        "L774.665 358.951\n",
        "L774.776 385.358\n",
        "L774.832 417.93\n",
        "L774.999 360.546\n",
        "L775.278 345.738\n",
        "L775.501 342.309\n",
        "L775.612 341.987\n",
        "L775.724 342.415\n",
        "L775.891 344.395\n",
        "L776.114 349.783\n",
        "L776.337 359.745\n",
        "L776.56 381.716\n",
        "L776.671 429.582\n",
        "L776.727 404.645\n",
        "L776.95 369.953\n",
        "L777.228 360.226\n",
        "L777.395 358.747\n",
        "L777.451 358.724\n",
        "L777.563 359.397\n",
        "L777.73 362.009\n",
        "L777.953 369.079\n",
        "L778.176 382.497\n",
        "L778.343 402.522\n",
        "L778.454 442.137\n",
        "L778.51 437.979\n",
        "L778.677 413.034\n",
        "L778.733 415.625\n",
        "L778.789 424.822\n",
        "L778.844 481.08\n",
        "L779.012 391.029\n",
        "L779.346 356.553\n",
        "L779.792 333.919\n",
        "L780.293 318.869\n",
        "L780.851 308.678\n",
        "L781.352 303.323\n",
        "L781.742 301.066\n",
        "L782.077 300.247\n",
        "L782.3 300.202\n",
        "L782.522 300.509\n",
        "L782.857 301.511\n",
        "L784.25 306.526\n",
        "L784.473 306.528\n",
        "L784.752 306.193\n",
        "L785.42 305.226\n",
        "L785.587 305.273\n",
        "L785.755 305.543\n",
        "L785.978 306.333\n",
        "L786.256 308.166\n",
        "L786.591 311.907\n",
        "L786.981 319.048\n",
        "L787.371 330.429\n",
        "L787.761 348.547\n",
        "L788.262 377.535\n",
        "L788.318 377.282\n",
        "L788.485 369.562\n",
        "L789.098 335.704\n",
        "L789.544 322.732\n",
        "L789.99 315.488\n",
        "L790.38 312.181\n",
        "L790.714 310.885\n",
        "L790.993 310.501\n",
        "L791.495 310.297\n",
        "L791.718 310.222\n",
        "L791.94 309.678\n",
        "L792.275 308.174\n",
        "L792.832 304.246\n",
        "L793.724 297.978\n",
        "L794.17 296.236\n",
        "L794.448 295.806\n",
        "L794.615 295.805\n",
        "L794.838 296.113\n",
        "L795.117 296.995\n",
        "L795.507 299.147\n",
        "L796.009 303.337\n",
        "L797.402 315.957\n",
        "L797.68 316.731\n",
        "L797.903 316.877\n",
        "L798.516 316.888\n",
        "L798.739 317.42\n",
        "L799.018 318.963\n",
        "L799.297 321.854\n",
        "L799.631 327.815\n",
        "L799.965 338.026\n",
        "L800.244 352.816\n",
        "L800.467 376.78\n",
        "L800.578 415.235\n",
        "L800.634 410.721\n",
        "L800.801 379.52\n",
        "L800.913 376.509\n",
        "L800.968 377.158\n",
        "L801.08 383.767\n",
        "L801.191 414.028\n",
        "L801.247 408.276\n",
        "L801.47 358.871\n",
        "L801.804 335.738\n",
        "L802.25 319.957\n",
        "L802.696 311.272\n",
        "L803.086 307.137\n",
        "L803.42 305.446\n",
        "L803.643 305.061\n",
        "L803.811 305.085\n",
        "L804.033 305.441\n",
        "L804.479 306.767\n",
        "L804.981 308.02\n",
        "L805.204 308.142\n",
        "L805.371 308.01\n",
        "L805.65 307.415\n",
        "L806.764 304.442\n",
        "L806.931 304.507\n",
        "L807.154 304.985\n",
        "L807.433 306.32\n",
        "L807.767 309.244\n",
        "L808.157 315.087\n",
        "L808.492 323.327\n",
        "L808.826 337.821\n",
        "L809.049 358.994\n",
        "L809.16 396.17\n",
        "L809.216 388.825\n",
        "L809.439 348.575\n",
        "L809.718 336.322\n",
        "L810.052 330.827\n",
        "L810.275 329.836\n",
        "L810.386 329.927\n",
        "L810.554 330.706\n",
        "L810.832 333.584\n",
        "L811.222 340.635\n",
        "L812.003 356.655\n",
        "L812.058 356.844\n",
        "L812.114 356.792\n",
        "L812.281 355.272\n",
        "L812.671 347.506\n",
        "L813.173 339.042\n",
        "L813.396 337.578\n",
        "L813.451 337.499\n",
        "L813.507 337.548\n",
        "L813.619 338.074\n",
        "L813.786 340.164\n",
        "L814.009 346.705\n",
        "L814.176 357.856\n",
        "L814.287 376.074\n",
        "L814.343 407.726\n",
        "L814.399 385.932\n",
        "L814.622 345.925\n",
        "L814.956 327.486\n",
        "L815.346 316.826\n",
        "L815.736 311.295\n",
        "L816.071 309.268\n",
        "L816.238 309.036\n",
        "L816.349 309.149\n",
        "L816.517 309.703\n",
        "L816.795 311.613\n",
        "L817.185 316.241\n",
        "L817.743 326.085\n",
        "L818.467 338.434\n",
        "L818.746 340.341\n",
        "L818.969 340.771\n",
        "L819.247 340.999\n",
        "L819.414 341.554\n",
        "L819.637 343.528\n",
        "L819.86 348.068\n",
        "L820.083 358.323\n",
        "L820.25 379.975\n",
        "L820.306 405.684\n",
        "L820.362 395.5\n",
        "L820.585 352.101\n",
        "L820.919 332.894\n",
        "L821.365 320.126\n",
        "L821.811 313.297\n",
        "L822.201 310.394\n",
        "L822.424 309.802\n",
        "L822.535 309.78\n",
        "L822.702 310.09\n",
        "L822.925 311.149\n",
        "L823.26 314.222\n",
        "L823.65 320.476\n",
        "L824.04 330.83\n",
        "L824.374 345.908\n",
        "L824.597 364.963\n",
        "L824.709 386.451\n",
        "L824.764 423.244\n",
        "L824.82 396.751\n",
        "L825.043 363.458\n",
        "L825.322 354.163\n",
        "L825.544 351.952\n",
        "L825.712 351.642\n",
        "L826.046 351.836\n",
        "L826.157 351.511\n",
        "L826.325 350.159\n",
        "L826.603 345.3\n",
        "L828.052 313.411\n",
        "L828.442 310.1\n",
        "L828.665 309.393\n",
        "L828.777 309.371\n",
        "L828.944 309.769\n",
        "L829.167 311.151\n",
        "L829.445 314.427\n",
        "L829.78 321.274\n",
        "L830.114 333.36\n",
        "L830.337 348.26\n",
        "L830.504 374.702\n",
        "L830.56 408.209\n",
        "L830.616 386.359\n",
        "L830.839 351.007\n",
        "L831.117 340.387\n",
        "L831.396 337.049\n",
        "L831.507 336.79\n",
        "L831.563 336.836\n",
        "L831.73 337.567\n",
        "L832.009 340.307\n",
        "L832.678 347.372\n",
        "L832.733 347.41\n",
        "L832.845 347.026\n",
        "L833.012 345.429\n",
        "L833.402 338.641\n",
        "L834.071 327.618\n",
        "L834.405 324.904\n",
        "L834.628 324.417\n",
        "L834.74 324.622\n",
        "L834.907 325.576\n",
        "L835.13 328.327\n",
        "L835.408 335.429\n",
        "L835.631 347.607\n",
        "L835.798 373.048\n",
        "L835.854 415.54\n",
        "L835.91 378.343\n",
        "L836.133 341.951\n",
        "L836.467 324.881\n",
        "L836.857 314.991\n",
        "L837.303 309.002\n",
        "L837.693 306.522\n",
        "L837.972 305.89\n",
        "L838.139 305.874\n",
        "L838.362 306.191\n",
        "L838.752 307.365\n",
        "L839.365 309.201\n",
        "L839.588 309.379\n",
        "L839.755 309.255\n",
        "L840.034 308.592\n",
        "L841.148 305.146\n",
        "L841.315 305.292\n",
        "L841.538 306.009\n",
        "L841.817 307.91\n",
        "L842.151 312.03\n",
        "L842.542 320.325\n",
        "L842.876 332.357\n",
        "L843.155 350.225\n",
        "L843.322 373.055\n",
        "L843.433 419.558\n",
        "L843.6 367.231\n",
        "L843.823 357.678\n",
        "L843.879 357.25\n",
        "L843.935 357.388\n",
        "L844.046 359.403\n",
        "L844.213 368.566\n",
        "L844.325 385.595\n",
        "L844.381 414.828\n",
        "L844.436 396.56\n",
        "L844.659 355.107\n",
        "L844.994 336.482\n",
        "L845.384 326.298\n",
        "L845.774 321.398\n",
        "L846.108 319.65\n",
        "L846.387 319.235\n",
        "L847 319.041\n",
        "L847.223 318.384\n",
        "L847.501 316.715\n",
        "L847.947 312.299\n",
        "L849.173 299.249\n",
        "L849.619 296.703\n",
        "L849.953 295.804\n",
        "L850.176 295.686\n",
        "L850.343 295.846\n",
        "L850.622 296.572\n",
        "L851.012 298.481\n",
        "L851.569 302.605\n",
        "L852.461 309.248\n",
        "L852.795 310.443\n",
        "L853.074 310.779\n",
        "L853.408 310.762\n",
        "L853.687 310.824\n",
        "L853.91 311.198\n",
        "L854.133 312.053\n",
        "L854.412 314.068\n",
        "L854.746 318.367\n",
        "L855.08 325.598\n",
        "L855.415 337.594\n",
        "L855.693 355.12\n",
        "L855.86 375.061\n",
        "L856.028 415.182\n",
        "L856.195 382.284\n",
        "L856.251 380.897\n",
        "L856.306 381.503\n",
        "L856.418 390.505\n",
        "L856.529 428.835\n",
        "L856.696 368.08\n",
        "L857.031 339.377\n",
        "L857.421 323.266\n",
        "L857.867 313.047\n",
        "L858.313 307.655\n",
        "L858.647 305.745\n",
        "L858.926 305.163\n",
        "L859.093 305.142\n",
        "L859.316 305.372\n",
        "L860.04 306.391\n",
        "L860.263 306.307\n",
        "L860.486 305.888\n",
        "L860.876 304.416\n",
        "L861.823 300.546\n",
        "L862.102 300.22\n",
        "L862.269 300.32\n",
        "L862.492 300.847\n",
        "L862.771 302.212\n",
        "L863.105 305.039\n",
        "L863.495 310.342\n",
        "L863.885 318.581\n",
        "L864.275 331.692\n",
        "L864.554 347.579\n",
        "L864.777 375.481\n",
        "L864.888 412.999\n",
        "L865.056 366.758\n",
        "L865.279 355.39\n",
        "L865.501 352.542\n",
        "L865.557 352.562\n",
        "L865.669 353.324\n",
        "L865.892 357.72\n",
        "L866.114 366.858\n",
        "L866.337 385.784\n",
        "L866.449 409.589\n",
        "L866.505 488.468\n",
        "L866.56 412.548\n",
        "L866.783 385.867\n",
        "L866.895 383.953\n",
        "L867.006 386.194\n",
        "L867.118 394.299\n",
        "L867.229 426.56\n",
        "L867.285 418.548\n",
        "L867.508 371.873\n",
        "L867.842 351.016\n",
        "L868.176 341.242\n",
        "L868.455 337.819\n",
        "L868.566 337.54\n",
        "L868.678 337.942\n",
        "L868.845 340.074\n",
        "L869.068 347.366\n",
        "L869.235 360.938\n",
        "L869.402 395.517\n",
        "L869.57 351.466\n",
        "L869.904 328.692\n",
        "L870.294 316.586\n",
        "L870.684 310.281\n",
        "L871.019 307.741\n",
        "L871.241 307.207\n",
        "L871.353 307.249\n",
        "L871.52 307.669\n",
        "L871.799 309.244\n",
        "L872.189 313\n",
        "L873.359 325.629\n",
        "L873.638 326.336\n",
        "L873.805 326.352\n",
        "L874.195 326.228\n",
        "L874.362 326.526\n",
        "L874.585 327.671\n",
        "L874.808 330.126\n",
        "L875.087 336.318\n",
        "L875.31 346.572\n",
        "L875.477 364.49\n",
        "L875.532 378.829\n",
        "L875.588 442.923\n",
        "L875.755 354.03\n",
        "L876.034 333.29\n",
        "L876.424 320.406\n",
        "L876.814 313.787\n",
        "L877.149 310.929\n",
        "L877.427 310.082\n",
        "L877.539 310.098\n",
        "L877.706 310.491\n",
        "L877.929 311.708\n",
        "L878.263 315.08\n",
        "L878.653 321.684\n",
        "L879.043 331.985\n",
        "L879.433 347.992\n",
        "L879.768 370.831\n",
        "L879.991 401.757\n",
        "L880.102 469.077\n",
        "L880.158 420.444\n",
        "L880.325 402.151\n",
        "L880.437 400.904\n",
        "L880.548 402.663\n",
        "L880.771 407.429\n",
        "L880.827 406.797\n",
        "L880.994 397.414\n",
        "L881.663 348.086\n",
        "L882.164 327.863\n",
        "L882.666 316.045\n",
        "L883.056 310.958\n",
        "L883.39 309.036\n",
        "L883.557 308.889\n",
        "L883.669 309.096\n",
        "L883.892 310.275\n",
        "L884.17 313.319\n",
        "L884.505 319.831\n",
        "L884.839 331.223\n",
        "L885.118 349.604\n",
        "L885.285 379.334\n",
        "L885.341 461.316\n",
        "L885.396 381.23\n",
        "L885.619 350.789\n",
        "L885.898 341.022\n",
        "L886.177 338.172\n",
        "L886.288 338.051\n",
        "L886.399 338.34\n",
        "L886.622 339.81\n",
        "L887.18 344.127\n",
        "L887.235 344.194\n",
        "L887.291 344.146\n",
        "L887.403 343.667\n",
        "L887.625 341.247\n",
        "L888.127 331.921\n",
        "L888.74 322.198\n",
        "L889.13 319.19\n",
        "L889.353 318.785\n",
        "L889.464 318.981\n",
        "L889.632 319.832\n",
        "L889.855 322.196\n",
        "L890.133 327.944\n",
        "L890.356 336.596\n",
        "L890.523 349.035\n",
        "L890.635 367.674\n",
        "L890.69 397.098\n",
        "L890.746 380.481\n",
        "L890.969 340.765\n",
        "L891.304 323.972\n",
        "L891.694 314.769\n",
        "L892.084 310.103\n",
        "L892.418 308.282\n",
        "L892.641 307.884\n",
        "L892.808 307.92\n",
        "L893.031 308.31\n",
        "L894.034 310.738\n",
        "L894.201 310.584\n",
        "L894.424 309.997\n",
        "L894.87 307.913\n",
        "L895.427 305.457\n",
        "L895.65 305.078\n",
        "L895.817 305.151\n",
        "L895.985 305.586\n",
        "L896.208 306.819\n",
        "L896.486 309.611\n",
        "L896.821 315.331\n",
        "L897.155 324.904\n",
        "L897.434 338.521\n",
        "L897.656 360.434\n",
        "L897.824 396.834\n",
        "L897.991 359.167\n",
        "L898.214 348.613\n",
        "L898.381 346.751\n",
        "L898.437 346.875\n",
        "L898.548 348.196\n",
        "L898.715 353.358\n",
        "L898.883 365.496\n",
        "L898.994 387.95\n",
        "L899.05 440.199\n",
        "L899.217 361.852\n",
        "L899.496 341.375\n",
        "L899.83 330.715\n",
        "L900.164 325.539\n",
        "L900.499 323.353\n",
        "L900.722 322.931\n",
        "L900.889 322.923\n",
        "L901.279 323.053\n",
        "L901.446 322.803\n",
        "L901.669 321.873\n",
        "L901.948 319.592\n",
        "L902.449 313.172\n",
        "L903.396 301.128\n",
        "L903.898 297.351\n",
        "L904.288 295.909\n",
        "L904.511 295.667\n",
        "L904.678 295.755\n",
        "L904.901 296.221\n",
        "L905.236 297.622\n",
        "L905.681 300.601\n",
        "L906.907 309.564\n",
        "L907.242 310.356\n",
        "L907.465 310.457\n",
        "L907.966 310.457\n",
        "L908.189 310.84\n",
        "L908.412 311.74\n",
        "L908.691 313.89\n",
        "L909.025 318.547\n",
        "L909.359 326.589\n",
        "L909.694 340.809\n",
        "L909.917 358.935\n",
        "L910.028 377.506\n",
        "L910.14 407.931\n",
        "L910.307 368.71\n",
        "L910.53 361.784\n",
        "L910.641 363.874\n",
        "L910.753 370.812\n",
        "L910.864 392.184\n",
        "L910.92 428.822\n",
        "L911.087 360.835\n",
        "L911.421 334.182\n",
        "L911.811 319.723\n",
        "L912.257 310.889\n",
        "L912.647 306.953\n",
        "L912.982 305.484\n",
        "L913.205 305.211\n",
        "L913.372 305.27\n",
        "L913.65 305.676\n",
        "L914.152 306.414\n",
        "L914.319 306.414\n",
        "L914.542 306.11\n",
        "L914.821 305.24\n",
        "L915.434 302.27\n",
        "L915.935 300.283\n",
        "L916.214 299.844\n",
        "L916.381 299.887\n",
        "L916.548 300.192\n",
        "L916.827 301.345\n",
        "L917.161 303.944\n",
        "L917.551 309.027\n",
        "L917.941 317.12\n",
        "L918.332 330.275\n",
        "L918.61 346.746\n",
        "L918.777 366.243\n",
        "L918.889 413.528\n",
        "L918.945 390.951\n",
        "L919.168 357.153\n",
        "L919.446 348.563\n",
        "L919.613 347.598\n",
        "L919.725 348.067\n",
        "L919.892 350.251\n",
        "L920.171 358.087\n",
        "L920.449 373.482\n",
        "L920.672 399.218\n",
        "L920.839 447.801\n",
        "L920.895 425.362\n",
        "L920.951 420.165\n",
        "L921.007 421.546\n",
        "L921.062 431.118\n",
        "L921.118 473.795\n",
        "L921.285 392.656\n",
        "L921.62 360.562\n",
        "L922.01 343.964\n",
        "L922.344 337.303\n",
        "L922.567 335.871\n",
        "L922.623 335.903\n",
        "L922.734 336.495\n",
        "L922.901 338.977\n",
        "L923.124 347.102\n",
        "L923.291 362.853\n",
        "L923.347 375.111\n",
        "L923.403 417.455\n",
        "L923.459 379.739\n",
        "L923.681 342.332\n",
        "L924.016 324.216\n",
        "L924.406 313.806\n",
        "L924.796 308.551\n",
        "L925.075 306.921\n",
        "L925.242 306.646\n",
        "L925.353 306.73\n",
        "L925.52 307.232\n",
        "L925.799 308.995\n",
        "L926.189 313.121\n",
        "L927.36 326.873\n",
        "L927.638 327.581\n",
        "L927.861 327.563\n",
        "L928.084 327.52\n",
        "L928.251 327.759\n",
        "L928.418 328.458\n",
        "L928.641 330.499\n",
        "L928.864 334.537\n",
        "L929.087 342.301\n",
        "L929.254 354.012\n",
        "L929.366 371.869\n",
        "L929.421 399.295\n",
        "L929.477 386.028\n",
        "L929.7 344.628\n",
        "L930.034 326.809\n",
        "L930.425 316.711\n",
        "L930.815 311.469\n",
        "L931.149 309.51\n",
        "L931.316 309.27\n",
        "L931.428 309.37\n",
        "L931.595 309.909\n",
        "L931.873 311.863\n",
        "L932.208 316.107\n",
        "L932.598 324.305\n",
        "L932.988 337.857\n",
        "L933.267 354.363\n",
        "L933.49 383.035\n",
        "L933.601 420.049\n",
        "L933.768 374.986\n",
        "L933.991 364.3\n",
        "L934.214 361.572\n",
        "L934.326 361.431\n",
        "L934.604 361.862\n",
        "L934.66 361.745\n",
        "L934.771 361.003\n",
        "L934.994 356.872\n",
        "L935.44 341.648\n",
        "L936.109 321.095\n",
        "L936.61 312.027\n",
        "L937 308.49\n",
        "L937.223 307.789\n",
        "L937.335 307.801\n",
        "L937.502 308.29\n",
        "L937.725 309.872\n",
        "L938.004 313.546\n",
        "L938.338 321.224\n",
        "L938.672 335.159\n",
        "L938.895 354.154\n",
        "L939.007 377.743\n",
        "L939.062 503.026\n",
        "L939.118 378.857\n",
        "L939.341 348.694\n",
        "L939.62 338.993\n",
        "L939.843 336.483\n",
        "L939.954 336.202\n",
        "L940.01 336.25\n",
        "L940.177 337.016\n",
        "L940.456 339.816\n",
        "L941.013 345.414\n",
        "L941.069 345.466\n",
        "L941.124 345.384\n",
        "L941.292 344.215\n",
        "L941.57 339.864\n",
        "L942.462 324.359\n",
        "L942.796 321.912\n",
        "L942.963 321.633\n",
        "L943.075 321.84\n",
        "L943.242 322.818\n",
        "L943.465 325.649\n",
        "L943.744 332.997\n",
        "L943.966 345.766\n",
        "L944.078 359.702\n",
        "L944.134 374.367\n",
        "L944.189 427.962\n",
        "L944.357 349.002\n",
        "L944.635 328.573\n",
        "L945.025 315.912\n",
        "L945.415 309.355\n",
        "L945.805 306.032\n",
        "L946.084 305.047\n",
        "L946.307 304.906\n",
        "L946.474 305.106\n",
        "L946.753 305.871\n",
        "L947.645 308.7\n",
        "L947.812 308.729\n",
        "L947.979 308.512\n",
        "L948.258 307.685\n",
        "L949.149 304.662\n",
        "L949.316 304.675\n",
        "L949.484 305.03\n",
        "L949.706 306.136\n",
        "L949.985 308.75\n",
        "L950.319 314.239\n",
        "L950.654 323.568\n",
        "L950.932 336.893\n",
        "L951.155 358.105\n",
        "L951.323 402.275\n",
        "L951.49 358.721\n",
        "L951.713 347.842\n",
        "L951.88 346.077\n",
        "L951.991 346.887\n",
        "L952.158 351.364\n",
        "L952.326 362.594\n",
        "L952.437 382.812\n",
        "L952.493 437.542\n",
        "L952.549 384.676\n",
        "L952.771 348.96\n",
        "L953.106 332.006\n",
        "L953.496 323.068\n",
        "L953.83 319.503\n",
        "L954.109 318.231\n",
        "L954.388 317.872\n",
        "L954.889 317.639\n",
        "L955.112 316.979\n",
        "L955.391 315.273\n",
        "L955.837 310.723\n",
        "L956.951 298.577\n",
        "L957.397 295.966\n",
        "L957.731 295.132\n",
        "L957.898 295.081\n",
        "L958.066 295.274\n",
        "L958.289 295.904\n",
        "L958.623 297.626\n",
        "L959.069 301.223\n",
        "L960.462 313.683\n",
        "L960.741 314.317\n",
        "L960.964 314.399\n",
        "L961.354 314.438\n",
        "L961.521 314.712\n",
        "L961.744 315.583\n",
        "L962.022 317.845\n",
        "L962.301 321.968\n",
        "L962.635 330.826\n",
        "L962.914 344.735\n",
        "L963.081 361.285\n",
        "L963.248 408.781\n",
        "L963.416 361.646\n",
        "L963.638 350.183\n",
        "L963.806 348.393\n",
        "L963.917 349.517\n",
        "L964.084 355.719\n",
        "L964.196 365.901\n",
        "L964.307 402.786\n",
        "L964.363 389.326\n",
        "L964.586 345.891\n",
        "L964.92 326.074\n",
        "L965.31 314.491\n",
        "L965.7 308.258\n",
        "L966.035 305.555\n",
        "L966.313 304.649\n",
        "L966.481 304.56\n",
        "L966.648 304.735\n",
        "L966.982 305.597\n",
        "L967.539 307.111\n",
        "L967.762 307.25\n",
        "L967.93 307.091\n",
        "L968.208 306.368\n",
        "L969.323 302.636\n",
        "L969.49 302.679\n",
        "L969.657 303.014\n",
        "L969.88 303.983\n",
        "L970.159 306.183\n",
        "L970.493 310.661\n",
        "L970.827 318.056\n",
        "L971.162 330.985\n",
        "L971.385 348.218\n",
        "L971.496 368.037\n",
        "L971.552 398.905\n",
        "L971.608 381.045\n",
        "L971.83 343.99\n",
        "L972.109 332.063\n",
        "L972.388 327.309\n",
        "L972.611 326.075\n",
        "L972.722 326.09\n",
        "L972.889 326.798\n",
        "L973.168 329.632\n",
        "L973.558 336.687\n",
        "L974.282 351.019\n",
        "L974.394 351.235\n",
        "L974.505 350.6\n",
        "L974.728 347.363\n",
        "L975.397 336.2\n",
        "L975.62 335.039\n",
        "L975.676 335.064\n",
        "L975.787 335.565\n",
        "L975.954 337.708\n",
        "L976.177 344.659\n",
        "L976.344 357.118\n",
        "L976.456 380.696\n",
        "L976.512 414.928\n",
        "L976.679 351.532\n",
        "L976.957 330.254\n",
        "L977.348 316.668\n",
        "L977.738 309.857\n",
        "L978.072 307.256\n",
        "L978.295 306.855\n",
        "L978.406 307.022\n",
        "L978.629 308.058\n",
        "L978.908 310.641\n",
        "L979.298 316.614\n",
        "L979.855 329.361\n",
        "L980.524 344.14\n",
        "L980.803 346.292\n",
        "L981.026 346.652\n",
        "L981.193 346.941\n",
        "L981.36 347.893\n",
        "L981.527 350.196\n",
        "L981.75 357.507\n",
        "L981.917 371.804\n",
        "L982.029 411.007\n",
        "L982.084 394.42\n",
        "L982.307 352.168\n",
        "L982.642 332.288\n",
        "L983.088 318.865\n",
        "L983.533 311.753\n",
        "L983.868 309.156\n",
        "L984.091 308.541\n",
        "L984.202 308.557\n",
        "L984.369 308.99\n",
        "L984.592 310.366\n",
        "L984.871 313.521\n",
        "L985.205 320.013\n",
        "L985.54 331.402\n",
        "L985.762 345.326\n",
        "L985.93 368.785\n",
        "L986.041 392.377\n",
        "L986.208 353.703\n",
        "L986.487 338.414\n",
        "L986.821 331.907\n",
        "L987.1 330.146\n",
        "L987.267 329.925\n",
        "L987.434 330.015\n",
        "L987.713 330.168\n",
        "L987.88 329.852\n",
        "L988.103 328.561\n",
        "L988.437 324.617\n",
        "L989.663 307.696\n",
        "L989.942 306.307\n",
        "L990.109 306.111\n",
        "L990.221 306.265\n",
        "L990.388 306.952\n",
        "L990.667 309.449\n",
        "L991.001 315.211\n",
        "L991.335 325.618\n",
        "L991.614 342.253\n",
        "L991.781 365.792\n",
        "L991.893 391.362\n",
        "L992.06 352.104\n",
        "L992.338 337.954\n",
        "L992.617 333.924\n",
        "L992.728 333.697\n",
        "L992.84 334.078\n",
        "L993.063 336.48\n",
        "L993.341 342.4\n",
        "L993.732 356.141\n",
        "L994.177 372.558\n",
        "L994.233 372.987\n",
        "L994.289 372.732\n",
        "L994.4 370.622\n",
        "L995.403 341.994\n",
        "L995.571 341.17\n",
        "L995.626 341.226\n",
        "L995.738 341.905\n",
        "L995.905 344.708\n",
        "L996.072 350.926\n",
        "L996.239 365.807\n",
        "L996.295 377.293\n",
        "L996.351 411.766\n",
        "L996.407 384.954\n",
        "L996.629 345.242\n",
        "L996.964 325.807\n",
        "L997.41 312.45\n",
        "L997.855 304.922\n",
        "L998.301 300.886\n",
        "L998.636 299.581\n",
        "L998.859 299.396\n",
        "L999.026 299.572\n",
        "L999.304 300.377\n",
        "L999.75 302.597\n",
        "L1000.47 306.159\n",
        "L1000.75 306.657\n",
        "L1000.92 306.651\n",
        "L1001.14 306.364\n",
        "L1001.81 305.272\n",
        "L1001.98 305.382\n",
        "L1002.15 305.8\n",
        "L1002.37 306.958\n",
        "L1002.65 309.637\n",
        "L1002.98 315.28\n",
        "L1003.32 325.029\n",
        "L1003.6 339.4\n",
        "L1003.82 364.467\n",
        "L1003.87 379.463\n",
        "L1003.93 487.686\n",
        "L1003.99 381.502\n",
        "L1004.21 353.142\n",
        "L1004.43 347.963\n",
        "L1004.49 348.015\n",
        "L1004.6 349.602\n",
        "L1004.77 356.91\n",
        "L1004.88 368.865\n",
        "L1004.93 381.905\n",
        "L1004.99 456.779\n",
        "L1005.16 357.146\n",
        "L1005.43 334.737\n",
        "L1005.82 320.893\n",
        "L1006.21 314.046\n",
        "L1006.55 311.168\n",
        "L1006.88 310.017\n",
        "L1007.16 309.817\n",
        "L1007.61 309.741\n",
        "L1007.83 309.344\n",
        "L1008.11 308.227\n",
        "L1008.5 305.554\n",
        "L1009.67 296.744\n",
        "L1010 295.682\n",
        "L1010.23 295.519\n",
        "L1010.39 295.701\n",
        "L1010.62 296.366\n",
        "L1010.95 298.308\n",
        "L1011.34 302.075\n",
        "L1011.84 309.344\n",
        "L1013.18 330.733\n",
        "L1013.35 331.113\n",
        "L1013.46 331.036\n",
        "L1013.74 330.272\n",
        "L1014.02 329.701\n",
        "L1014.13 329.778\n",
        "L1014.3 330.416\n",
        "L1014.52 332.584\n",
        "L1014.74 336.952\n",
        "L1014.96 345.098\n",
        "L1015.19 363.024\n",
        "L1015.35 408.884\n",
        "L1015.52 359.577\n",
        "L1015.8 342.81\n",
        "L1016.08 337.44\n",
        "L1016.19 337.107\n",
        "L1016.3 337.783\n",
        "L1016.47 341.084\n",
        "L1016.64 348.826\n",
        "L1016.8 370.432\n",
        "L1016.86 397.53\n",
        "L1016.91 383.844\n",
        "L1017.14 341.489\n",
        "L1017.47 322.677\n",
        "L1017.86 312.015\n",
        "L1018.25 306.623\n",
        "L1018.59 304.689\n",
        "L1018.75 304.446\n",
        "L1018.86 304.513\n",
        "L1019.03 304.917\n",
        "L1019.31 306.253\n",
        "L1020.48 312.905\n",
        "L1020.65 312.979\n",
        "L1020.82 312.796\n",
        "L1021.6 311.393\n",
        "L1021.65 311.43\n",
        "L1021.82 311.778\n",
        "L1022.04 312.923\n",
        "L1022.32 315.817\n",
        "L1022.6 321.133\n",
        "L1022.88 330.939\n",
        "L1023.1 347.686\n",
        "L1023.21 369.707\n",
        "L1023.27 441.594\n",
        "L1023.32 370.965\n",
        "L1023.55 337.656\n",
        "L1023.88 322.582\n",
        "L1024.27 315.066\n",
        "L1024.6 312.554\n",
        "L1024.77 312.274\n",
        "L1024.88 312.409\n",
        "L1025.05 313.072\n",
        "L1025.33 315.375\n",
        "L1025.66 320.135\n",
        "L1026.11 329.942\n",
        "L1027.06 352.513\n",
        "L1027.17 352.712\n",
        "L1027.28 352.277\n",
        "L1027.78 348.887\n",
        "L1027.84 348.913\n",
        "L1027.95 349.512\n",
        "L1028.12 352.353\n",
        "L1028.28 359.413\n",
        "L1028.45 380.404\n",
        "L1028.51 408.288\n",
        "L1028.56 392.415\n",
        "L1028.78 349.385\n",
        "L1029.12 328.96\n",
        "L1029.56 315.36\n",
        "L1029.95 309.237\n",
        "L1030.29 306.999\n",
        "L1030.46 306.809\n",
        "L1030.57 307.019\n",
        "L1030.79 308.264\n",
        "L1031.07 311.47\n",
        "L1031.4 318.207\n",
        "L1031.74 329.562\n",
        "L1032.02 346.331\n",
        "L1032.18 366.923\n",
        "L1032.24 381.417\n",
        "L1032.3 442.743\n",
        "L1032.35 385.446\n",
        "L1032.57 355.531\n",
        "L1032.85 347.338\n",
        "L1033.08 346.051\n",
        "L1033.19 346.286\n",
        "L1033.52 348.339\n",
        "L1033.69 348.943\n",
        "L1033.74 348.917\n",
        "L1033.86 348.401\n",
        "L1034.08 345.407\n",
        "L1034.52 334.503\n",
        "L1035.19 319.723\n",
        "L1035.64 314.332\n",
        "L1035.92 312.902\n",
        "L1036.08 312.788\n",
        "L1036.25 313.275\n",
        "L1036.47 314.98\n",
        "L1036.75 319.262\n",
        "L1037.03 327.35\n",
        "L1037.26 339.974\n",
        "L1037.42 363.631\n",
        "L1037.48 391.008\n",
        "L1037.53 378.871\n",
        "L1037.76 338.494\n",
        "L1038.09 322.473\n",
        "L1038.48 314.386\n",
        "L1038.82 311.247\n",
        "L1039.09 310.266\n",
        "L1039.26 310.192\n",
        "L1039.43 310.401\n",
        "L1039.76 311.314\n",
        "L1040.21 312.458\n",
        "L1040.26 312.432\n",
        "L1040.93 309.898\n",
        "L1041.82 304.567\n",
        "L1042.05 304.237\n",
        "L1042.16 304.334\n",
        "L1042.33 304.852\n",
        "L1042.55 306.341\n",
        "L1042.83 309.751\n",
        "L1043.16 316.935\n",
        "L1043.5 330.017\n",
        "L1043.72 347.169\n",
        "L1043.83 365.527\n",
        "L1043.94 389.944\n",
        "L1044.11 351.879\n",
        "L1044.39 338.74\n",
        "L1044.61 336.402\n",
        "L1044.67 336.49\n",
        "L1044.78 337.405\n",
        "L1044.95 340.773\n",
        "L1045.17 350.729\n",
        "L1045.34 368.959\n",
        "L1045.39 383.607\n",
        "L1045.45 441.568\n",
        "L1045.61 359.342\n",
        "L1045.89 340.357\n",
        "L1046.23 331.508\n",
        "L1046.56 328.135\n",
        "L1046.78 327.542\n",
        "L1046.95 327.599\n",
        "L1047.4 328.027\n",
        "L1047.56 327.6\n",
        "L1047.79 326.049\n",
        "L1048.12 321.626\n",
        "L1049.57 299.282\n",
        "L1050.02 296.146\n",
        "L1050.35 295.142\n",
        "L1050.52 295.059\n",
        "L1050.69 295.244\n",
        "L1050.91 295.897\n",
        "L1051.24 297.684\n",
        "L1051.74 301.83\n",
        "L1052.69 309.921\n",
        "L1053.03 311.052\n",
        "L1053.25 311.241\n",
        "L1053.81 311.322\n",
        "L1054.03 311.902\n",
        "L1054.25 313.183\n",
        "L1054.53 316.199\n",
        "L1054.87 322.91\n",
        "L1055.14 332.993\n",
        "L1055.37 347.891\n",
        "L1055.53 375.512\n",
        "L1055.59 416.966\n",
        "L1055.65 383.356\n",
        "L1055.87 350.85\n",
        "L1056.09 343.605\n",
        "L1056.2 342.884\n",
        "L1056.31 343.769\n",
        "L1056.48 348.781\n",
        "L1056.65 362.918\n",
        "L1056.76 407.098\n",
        "L1056.82 382.532\n",
        "L1057.04 342.383\n",
        "L1057.37 323.524\n",
        "L1057.76 312.774\n",
        "L1058.15 307.279\n",
        "L1058.49 305.143\n",
        "L1058.71 304.657\n",
        "L1058.88 304.657\n",
        "L1059.1 304.995\n",
        "L1059.82 306.422\n",
        "L1059.99 306.354\n",
        "L1060.22 305.891\n",
        "L1060.55 304.521\n",
        "L1061.44 300.57\n",
        "L1061.66 300.318\n",
        "L1061.83 300.459\n",
        "L1062.05 301.156\n",
        "L1062.33 302.969\n",
        "L1062.67 306.839\n",
        "L1063 313.21\n",
        "L1063.34 323.705\n",
        "L1063.61 339.685\n",
        "L1063.78 360.959\n",
        "L1063.89 407.224\n",
        "L1064.06 351.748\n",
        "L1064.34 335.854\n",
        "L1064.62 330.498\n",
        "L1064.84 329.41\n",
        "L1064.95 329.626\n",
        "L1065.12 330.767\n",
        "L1065.4 334.645\n",
        "L1065.84 345.116\n",
        "L1066.29 354.673\n",
        "L1066.4 355.012\n",
        "L1066.51 354.186\n",
        "L1066.79 348.465\n",
        "L1067.4 335.328\n",
        "L1067.68 333.233\n",
        "L1067.74 333.219\n",
        "L1067.85 333.666\n",
        "L1068.02 335.794\n",
        "L1068.24 342.928\n",
        "L1068.41 356.006\n",
        "L1068.57 397.885\n",
        "L1068.74 348.22\n",
        "L1069.02 327.66\n",
        "L1069.41 314.459\n",
        "L1069.8 307.989\n",
        "L1070.13 305.714\n",
        "L1070.3 305.497\n",
        "L1070.41 305.667\n",
        "L1070.64 306.726\n",
        "L1070.91 309.354\n",
        "L1071.3 315.334\n",
        "L1071.97 329.968\n",
        "L1072.42 337.899\n",
        "L1072.81 341.311\n",
        "L1072.92 341.59\n",
        "L1072.98 341.564\n",
        "L1073.09 341.036\n",
        "L1073.26 341.717\n",
        "L1073.42 343.444\n",
        "L1073.65 348.866\n",
        "L1073.81 358.038\n",
        "L1073.92 371.491\n",
        "L1074.04 421.756\n",
        "L1074.2 357.242\n",
        "L1074.48 335.33\n",
        "L1074.87 320.753\n",
        "L1075.32 312.009\n",
        "L1075.71 308.371\n",
        "L1075.93 307.642\n",
        "L1076.04 307.626\n",
        "L1076.21 308.042\n",
        "L1076.43 309.449\n",
        "L1076.71 312.746\n",
        "L1077.04 319.643\n",
        "L1077.38 332.062\n",
        "L1077.6 348.271\n",
        "L1077.71 365.329\n",
        "L1077.83 396.825\n",
        "L1077.99 352.746\n",
        "L1078.27 337.056\n",
        "L1078.61 330.542\n",
        "L1078.88 328.857\n",
        "L1079.05 328.679\n",
        "L1079.27 328.852\n",
        "L1079.44 328.931\n",
        "L1079.55 328.812\n",
        "L1079.72 328.199\n",
        "L1079.94 326.393\n",
        "L1080.33 320.866\n",
        "L1081.17 308.408\n",
        "L1081.56 305.55\n",
        "L1081.78 305.107\n",
        "L1081.89 305.241\n",
        "L1082.06 305.923\n",
        "L1082.28 307.819\n",
        "L1082.56 312.086\n",
        "L1082.9 321.172\n",
        "L1083.18 335.162\n",
        "L1083.34 351.713\n",
        "L1083.51 396.25\n",
        "L1083.68 350.614\n",
        "L1083.96 335.915\n",
        "L1084.23 331.761\n",
        "L1084.35 331.521\n",
        "L1084.46 331.911\n",
        "L1084.68 334.387\n",
        "L1084.96 340.571\n",
        "L1085.35 355.456\n",
        "L1085.85 376.793\n",
        "L1085.91 376.761\n",
        "L1086.02 374.502\n",
        "L1086.91 344.838\n",
        "L1087.13 343.565\n",
        "L1087.24 344.162\n",
        "L1087.41 347.155\n",
        "L1087.58 354.387\n",
        "L1087.74 374.947\n",
        "L1087.8 399.802\n",
        "L1087.86 390.611\n",
        "L1088.08 345.903\n",
        "L1088.41 325.554\n",
        "L1088.86 311.632\n",
        "L1089.31 303.791\n",
        "L1089.75 299.607\n",
        "L1090.09 298.285\n",
        "L1090.31 298.131\n",
        "L1090.48 298.355\n",
        "L1090.75 299.284\n",
        "L1091.2 301.823\n",
        "L1091.98 306.246\n",
        "L1092.26 306.793\n",
        "L1092.43 306.796\n",
        "L1092.65 306.527\n",
        "L1093.15 305.809\n",
        "L1093.32 305.879\n",
        "L1093.48 306.254\n",
        "L1093.71 307.38\n",
        "L1093.99 310.106\n",
        "L1094.32 316.092\n",
        "L1094.65 327.017\n",
        "L1094.93 345.125\n",
        "L1095.1 374.2\n",
        "L1095.16 430.417\n",
        "L1095.21 378.59\n",
        "L1095.44 348.05\n",
        "L1095.66 341.207\n",
        "L1095.77 340.588\n",
        "L1095.88 341.491\n",
        "L1096.05 346.215\n",
        "L1096.22 358.455\n",
        "L1096.33 383.829\n",
        "L1096.38 404.268\n",
        "L1096.55 351.011\n",
        "L1096.83 330.395\n",
        "L1097.22 317.578\n",
        "L1097.61 311.449\n",
        "L1097.94 309.07\n",
        "L1098.22 308.367\n",
        "L1098.44 308.297\n",
        "L1098.95 308.376\n",
        "L1099.17 307.986\n",
        "L1099.45 306.843\n",
        "L1099.89 303.711\n",
        "L1100.79 297.238\n",
        "L1101.12 296.106\n",
        "L1101.34 295.94\n",
        "L1101.51 296.154\n",
        "L1101.73 296.92\n",
        "L1102.07 299.181\n",
        "L1102.46 303.699\n",
        "L1102.9 311.786\n",
        "L1103.4 325.463\n",
        "L1104.35 354.478\n",
        "L1104.41 354.619\n",
        "L1104.46 354.476\n",
        "L1104.63 352.799\n",
        "L1105.24 345.29\n",
        "L1105.3 345.21\n",
        "L1105.35 345.293\n",
        "L1105.47 346.007\n",
        "L1105.63 348.771\n",
        "L1105.86 357.758\n",
        "L1106.02 375.814\n",
        "L1106.13 423.347\n",
        "L1106.3 362.609\n",
        "L1106.58 342.94\n",
        "L1106.92 333.726\n",
        "L1107.14 331.845\n",
        "L1107.19 331.848\n",
        "L1107.31 332.465\n",
        "L1107.47 335.215\n",
        "L1107.64 341.266\n",
        "L1107.81 354.981\n",
        "L1107.97 388.018\n",
        "L1108.14 345.29\n",
        "L1108.42 325.474\n",
        "L1108.81 312.741\n",
        "L1109.2 306.59\n",
        "L1109.53 304.445\n",
        "L1109.7 304.216\n",
        "L1109.81 304.335\n",
        "L1110.04 305.162\n",
        "L1110.37 307.632\n",
        "L1111.54 317.932\n",
        "L1111.76 318.249\n",
        "L1111.93 318.133\n",
        "L1112.43 317.618\n",
        "L1112.6 317.924\n",
        "L1112.82 319.135\n",
        "L1113.05 321.677\n",
        "L1113.32 327.898\n",
        "L1113.55 337.782\n",
        "L1113.71 353.772\n",
        "L1113.83 392.448\n",
        "L1113.88 379.561\n",
        "L1114.1 338.665\n",
        "L1114.44 321.803\n",
        "L1114.83 312.926\n",
        "L1115.16 309.393\n",
        "L1115.39 308.499\n",
        "L1115.5 308.438\n",
        "L1115.61 308.624\n",
        "L1115.83 309.728\n",
        "L1116.11 312.521\n",
        "L1116.44 318.181\n",
        "L1116.83 328.849\n",
        "L1117.22 346.657\n",
        "L1117.5 369.886\n",
        "L1117.67 404.885\n",
        "L1117.73 450.525\n",
        "L1117.89 387.166\n",
        "L1118.12 379.702\n",
        "L1118.17 379.596\n",
        "L1118.28 380.326\n",
        "L1118.51 381.966\n",
        "L1118.62 380.506\n",
        "L1118.84 370.852\n",
        "L1119.62 329.87\n",
        "L1120.12 315.252\n",
        "L1120.57 308.103\n",
        "L1120.9 305.741\n",
        "L1121.07 305.478\n",
        "L1121.18 305.647\n",
        "L1121.35 306.436\n",
        "L1121.63 309.303\n",
        "L1121.96 315.882\n",
        "L1122.3 327.895\n",
        "L1122.52 342.694\n",
        "L1122.69 368.144\n",
        "L1122.74 395.927\n",
        "L1122.8 384.898\n",
        "L1123.02 347.216\n",
        "L1123.3 337.036\n",
        "L1123.52 334.64\n",
        "L1123.63 334.479\n",
        "L1123.74 334.83\n",
        "L1123.97 336.699\n",
        "L1124.64 343.307\n",
        "L1124.75 342.974\n",
        "L1124.92 341.271\n",
        "L1125.31 333.743\n",
        "L1125.92 322.635\n",
        "L1126.25 319.681\n",
        "L1126.42 319.233\n",
        "L1126.53 319.362\n",
        "L1126.7 320.279\n",
        "L1126.92 323.17\n",
        "L1127.14 328.89\n",
        "L1127.37 340.499\n",
        "L1127.53 363.655\n",
        "L1127.59 391.836\n",
        "L1127.65 377.364\n",
        "L1127.87 336.618\n",
        "L1128.2 319.312\n",
        "L1128.59 309.729\n",
        "L1128.98 304.879\n",
        "L1129.32 303.051\n",
        "L1129.54 302.73\n",
        "L1129.71 302.87\n",
        "L1129.93 303.462\n",
        "L1130.43 305.717\n",
        "L1130.88 307.329\n",
        "L1131.1 307.516\n",
        "L1131.27 307.329\n",
        "L1131.55 306.509\n",
        "L1132.27 304.092\n",
        "L1132.44 304.07\n",
        "L1132.61 304.425\n",
        "L1132.83 305.62\n",
        "L1133.11 308.57\n",
        "L1133.44 315.06\n",
        "L1133.78 327.06\n",
        "L1134 342.349\n",
        "L1134.17 370.91\n",
        "L1134.22 421.621\n",
        "L1134.28 376.153\n",
        "L1134.5 344.785\n",
        "L1134.78 336.358\n",
        "L1134.89 335.755\n",
        "L1134.95 335.905\n",
        "L1135.06 337.108\n",
        "L1135.22 341.559\n",
        "L1135.39 351.269\n",
        "L1135.5 365.485\n",
        "L1135.62 410.428\n",
        "L1135.78 352.064\n",
        "L1136.06 332.38\n",
        "L1136.4 322.118\n",
        "L1136.73 317.204\n",
        "L1137.06 315.15\n",
        "L1137.34 314.67\n",
        "L1137.84 314.349\n",
        "L1138.07 313.631\n",
        "L1138.35 311.829\n",
        "L1138.85 306.535\n",
        "L1139.68 297.657\n",
        "L1140.13 295.054\n",
        "L1140.41 294.43\n",
        "L1140.57 294.444\n",
        "L1140.74 294.755\n",
        "L1141.02 295.944\n",
        "L1141.36 298.497\n",
        "L1141.8 303.782\n",
        "L1142.58 316.598\n",
        "L1143.08 323.024\n",
        "L1143.36 324.347\n",
        "L1143.53 324.458\n",
        "L1143.81 324.159\n",
        "L1143.97 324.083\n",
        "L1144.09 324.213\n",
        "L1144.25 324.841\n",
        "L1144.48 326.816\n",
        "L1144.75 332.128\n",
        "L1144.98 340.469\n",
        "L1145.2 358.696\n",
        "L1145.37 401.298\n",
        "L1145.53 354.837\n",
        "L1145.81 338.368\n",
        "L1146.09 333.169\n",
        "L1146.2 332.89\n",
        "L1146.31 333.608\n",
        "L1146.48 336.928\n",
        "L1146.65 344.537\n",
        "L1146.82 364.837\n",
        "L1146.87 386.866\n",
        "L1146.93 385.814\n",
        "L1147.15 339.061\n",
        "L1147.49 320.255\n",
        "L1147.88 309.983\n",
        "L1148.27 305.104\n",
        "L1148.54 303.744\n",
        "L1148.71 303.585\n",
        "L1148.88 303.835\n",
        "L1149.16 304.972\n",
        "L1150.27 310.594\n",
        "L1150.44 310.562\n",
        "L1150.66 310.123\n",
        "L1151.39 308.356\n",
        "L1151.5 308.409\n",
        "L1151.66 308.806\n",
        "L1151.89 310.073\n",
        "L1152.17 313.23\n",
        "L1152.44 318.985\n",
        "L1152.72 329.693\n",
        "L1152.95 349.036\n",
        "L1153.06 382.381\n",
        "L1153.11 381.549\n",
        "L1153.28 342.265\n",
        "L1153.56 325.097\n",
        "L1153.89 316.315\n",
        "L1154.23 312.514\n",
        "L1154.45 311.75\n",
        "L1154.56 311.812\n",
        "L1154.73 312.422\n",
        "L1155.01 314.765\n",
        "L1155.34 319.768\n",
        "L1155.79 330.134\n",
        "L1156.57 349.796\n",
        "L1156.74 350.5\n",
        "L1156.85 350.068\n",
        "L1157.4 346.262\n",
        "L1157.46 346.412\n",
        "L1157.57 347.355\n",
        "L1157.74 351.103\n",
        "L1157.91 360.453\n",
        "L1158.02 376.579\n",
        "L1158.07 401.419\n",
        "L1158.13 391.817\n",
        "L1158.35 346.823\n",
        "L1158.69 326.315\n",
        "L1159.08 314.103\n",
        "L1159.47 307.667\n",
        "L1159.75 305.582\n",
        "L1159.91 305.221\n",
        "L1160.02 305.34\n",
        "L1160.19 306.065\n",
        "L1160.47 308.801\n",
        "L1160.8 315.002\n",
        "L1161.14 325.69\n",
        "L1161.42 341.246\n",
        "L1161.58 358.941\n",
        "L1161.75 401.997\n",
        "L1161.92 359.447\n",
        "L1162.14 348.073\n",
        "L1162.36 344.661\n",
        "L1162.48 344.33\n",
        "L1162.53 344.392\n",
        "L1162.7 345.211\n",
        "L1163.09 347.628\n",
        "L1163.14 347.634\n",
        "L1163.26 347.139\n",
        "L1163.42 345.042\n",
        "L1163.81 335.676\n",
        "L1164.54 318.773\n",
        "L1164.93 313.805\n",
        "L1165.21 312.224\n",
        "L1165.32 312.069\n",
        "L1165.37 312.098\n",
        "L1165.54 312.64\n",
        "L1165.76 314.556\n",
        "L1166.04 319.467\n",
        "L1166.32 329.235\n",
        "L1166.54 346.848\n",
        "L1166.66 373.058\n",
        "L1166.71 396.935\n",
        "L1166.88 343.297\n",
        "L1167.16 324.609\n",
        "L1167.49 314.83\n",
        "L1167.88 309.488\n",
        "L1168.16 307.911\n",
        "L1168.38 307.577\n",
        "L1168.55 307.732\n",
        "L1168.83 308.501\n",
        "L1169.44 310.28\n",
        "L1169.61 310.27\n",
        "L1169.78 309.923\n",
        "L1170.05 308.677\n",
        "L1171 303.62\n",
        "L1171.17 303.525\n",
        "L1171.34 303.873\n",
        "L1171.56 305.151\n",
        "L1171.84 308.354\n",
        "L1172.17 315.468\n",
        "L1172.45 326.004\n",
        "L1172.62 337.722\n",
        "L1172.67 337.338\n",
        "L1172.73 385.135\n",
        "L1172.95 237.905\n",
        "L1173.06 183.418\n",
        "L1173.06 183.418\" style=\"fill:none;stroke:#e41a1c;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_2\">\n",
        "    <path clip-path=\"url(#p1936252f6a)\" d=\"\n",
        "M58.56 17.0616\n",
        "L58.8944 196.705\n",
        "L59.2287 296.342\n",
        "L59.4516 321.228\n",
        "L59.6188 356.254\n",
        "L59.6746 670.803\n",
        "L59.7303 359.959\n",
        "L59.9532 333.132\n",
        "L60.2318 325.094\n",
        "L60.5662 321.347\n",
        "L60.9563 319.4\n",
        "L61.3464 318.447\n",
        "L61.7922 317.895\n",
        "L62.2938 317.607\n",
        "L62.9625 317.494\n",
        "L63.9099 317.593\n",
        "L65.1916 317.966\n",
        "L66.6963 318.638\n",
        "L68.2567 319.584\n",
        "L68.7582 319.946\n",
        "L68.814 304.228\n",
        "L68.8697 304.243\n",
        "L70.8759 304.887\n",
        "L75.6128 306.578\n",
        "L76.6159 306.577\n",
        "L77.7862 306.338\n",
        "L79.8481 305.797\n",
        "L79.9596 295.919\n",
        "L81.4085 295.703\n",
        "L82.4673 295.771\n",
        "L83.5261 296.061\n",
        "L85.0865 296.757\n",
        "L86.7584 297.434\n",
        "L87.9287 297.66\n",
        "L89.8234 297.743\n",
        "L89.8791 297.746\n",
        "L89.9349 296.367\n",
        "L89.9906 296.371\n",
        "L91.551 296.587\n",
        "L93.2228 297.074\n",
        "L95.1733 297.605\n",
        "L96.2321 297.666\n",
        "L97.1238 297.535\n",
        "L97.2352 293.37\n",
        "L98.3498 293.236\n",
        "L99.7987 292.808\n",
        "L101.693 292.275\n",
        "L102.752 292.225\n",
        "L103.978 292.416\n",
        "L105.65 292.679\n",
        "L106.486 292.565\n",
        "L107.378 292.196\n",
        "L110.61 290.576\n",
        "L111.502 290.532\n",
        "L112.783 290.728\n",
        "L114.399 290.941\n",
        "L115.681 290.863\n",
        "L117.855 290.703\n",
        "L118.858 290.879\n",
        "L119.861 291.278\n",
        "L120.418 291.59\n",
        "L120.474 287.031\n",
        "L120.53 287.06\n",
        "L123.929 288.753\n",
        "L124.876 288.861\n",
        "L125.879 288.809\n",
        "L126.047 288.465\n",
        "L127.273 288.483\n",
        "L128.164 288.735\n",
        "L129.167 289.282\n",
        "L130.783 290.2\n",
        "L131.452 290.312\n",
        "L132.065 290.204\n",
        "L132.121 291.555\n",
        "L132.177 291.516\n",
        "L134.573 289.915\n",
        "L135.465 289.695\n",
        "L138.53 289.203\n",
        "L139.811 288.526\n",
        "L141.428 287.721\n",
        "L141.762 287.615\n",
        "L141.873 283.088\n",
        "L142.876 283.001\n",
        "L143.88 283.15\n",
        "L145.217 283.613\n",
        "L146.722 284.085\n",
        "L147.669 284.132\n",
        "L149.007 283.943\n",
        "L149.118 280.522\n",
        "L150.065 280.581\n",
        "L150.901 280.857\n",
        "L151.96 281.465\n",
        "L153.298 282.2\n",
        "L154.022 282.342\n",
        "L154.747 282.255\n",
        "L155.861 281.853\n",
        "L157.031 281.476\n",
        "L157.087 281.837\n",
        "L157.143 281.826\n",
        "L158.202 281.729\n",
        "L160.375 281.619\n",
        "L161.267 281.286\n",
        "L161.657 281.078\n",
        "L161.824 280.384\n",
        "L163.273 279.475\n",
        "L164.722 278.651\n",
        "L165.669 278.354\n",
        "L166.617 278.284\n",
        "L169.403 278.274\n",
        "L170.685 277.828\n",
        "L171.744 277.543\n",
        "L172.468 277.563\n",
        "L173.192 277.798\n",
        "L174.196 278.384\n",
        "L174.809 278.776\n",
        "L174.976 282.369\n",
        "L175.812 282.771\n",
        "L176.592 282.882\n",
        "L179.434 282.988\n",
        "L181.942 283.696\n",
        "L182.666 283.54\n",
        "L183.446 283.124\n",
        "L184.84 282.052\n",
        "L185.954 281.319\n",
        "L186.79 281.024\n",
        "L187.682 280.954\n",
        "L189.409 280.896\n",
        "L190.19 280.591\n",
        "L192.697 279.347\n",
        "L193.31 279.411\n",
        "L194.035 279.734\n",
        "L196.71 281.23\n",
        "L197.824 281.313\n",
        "L198.66 281.408\n",
        "L198.716 277.395\n",
        "L198.772 277.406\n",
        "L199.719 277.735\n",
        "L202.505 278.929\n",
        "L203.23 278.852\n",
        "L204.066 278.508\n",
        "L205.905 277.495\n",
        "L206.072 274.703\n",
        "L206.964 274.548\n",
        "L209.694 274.315\n",
        "L210.753 273.737\n",
        "L211.143 273.509\n",
        "L211.31 271.314\n",
        "L212.146 271.111\n",
        "L212.871 271.175\n",
        "L213.707 271.491\n",
        "L215.657 272.312\n",
        "L216.716 272.417\n",
        "L218.054 272.535\n",
        "L218.221 273.059\n",
        "L219.112 273.381\n",
        "L220.45 274.149\n",
        "L221.564 274.697\n",
        "L222.345 274.836\n",
        "L223.069 274.741\n",
        "L224.072 274.355\n",
        "L224.184 274.305\n",
        "L224.351 272.807\n",
        "L225.744 272.404\n",
        "L226.691 272.39\n",
        "L228.53 272.454\n",
        "L229.255 272.189\n",
        "L230.425 271.457\n",
        "L231.373 270.974\n",
        "L232.097 270.858\n",
        "L232.821 270.975\n",
        "L233.212 271.107\n",
        "L233.379 273.006\n",
        "L234.939 273.555\n",
        "L234.995 273.564\n",
        "L235.162 275.773\n",
        "L236.277 275.804\n",
        "L237.335 275.898\n",
        "L238.116 276.204\n",
        "L238.952 276.79\n",
        "L241.459 278.765\n",
        "L242.128 278.884\n",
        "L242.351 278.869\n",
        "L242.407 277.898\n",
        "L242.462 277.902\n",
        "L243.243 277.82\n",
        "L244.97 277.538\n",
        "L245.75 277.706\n",
        "L247.366 278.144\n",
        "L247.924 277.999\n",
        "L248.537 277.588\n",
        "L250.71 275.85\n",
        "L251.323 275.759\n",
        "L252.048 275.892\n",
        "L253.831 276.327\n",
        "L254.778 276.231\n",
        "L256.004 276.117\n",
        "L256.729 276.288\n",
        "L257.453 276.706\n",
        "L258.233 277.398\n",
        "L258.289 275.205\n",
        "L258.345 275.256\n",
        "L260.128 276.772\n",
        "L260.797 277.038\n",
        "L261.521 277.075\n",
        "L263.528 276.991\n",
        "L264.308 277.306\n",
        "L265.534 277.827\n",
        "L266.035 277.804\n",
        "L266.537 277.569\n",
        "L267.206 276.986\n",
        "L268.655 275.656\n",
        "L269.268 275.404\n",
        "L269.936 275.386\n",
        "L272.5 275.638\n",
        "L274.395 275.296\n",
        "L274.729 275.355\n",
        "L274.785 271.692\n",
        "L274.84 271.708\n",
        "L275.565 272.036\n",
        "L276.456 272.701\n",
        "L278.296 274.14\n",
        "L279.02 274.37\n",
        "L279.856 274.368\n",
        "L280.079 274.345\n",
        "L280.246 272.955\n",
        "L281.193 272.979\n",
        "L281.974 273.237\n",
        "L283.59 273.867\n",
        "L284.147 273.766\n",
        "L284.76 273.39\n",
        "L285.875 272.399\n",
        "L285.93 275.296\n",
        "L285.986 275.245\n",
        "L286.71 274.74\n",
        "L287.323 274.578\n",
        "L288.048 274.639\n",
        "L289.608 274.849\n",
        "L290.444 274.666\n",
        "L291.392 274.377\n",
        "L291.559 273.545\n",
        "L292.339 273.434\n",
        "L293.008 273.568\n",
        "L293.676 273.932\n",
        "L294.568 274.7\n",
        "L296.128 276.07\n",
        "L296.797 276.343\n",
        "L297.41 276.395\n",
        "L297.522 273.058\n",
        "L299.138 273.158\n",
        "L299.862 273.509\n",
        "L301.59 274.521\n",
        "L302.091 274.475\n",
        "L302.649 274.16\n",
        "L303.652 273.233\n",
        "L304.488 272.601\n",
        "L305.156 272.37\n",
        "L305.937 272.354\n",
        "L307.218 272.353\n",
        "L308.054 272.079\n",
        "L309.893 271.365\n",
        "L310.562 271.402\n",
        "L311.231 271.669\n",
        "L312.067 272.27\n",
        "L313.794 273.587\n",
        "L314.407 273.779\n",
        "L314.463 272.212\n",
        "L314.519 272.221\n",
        "L315.466 272.243\n",
        "L316.358 272.321\n",
        "L317.026 272.609\n",
        "L317.918 273.279\n",
        "L318.81 273.862\n",
        "L319.311 273.929\n",
        "L319.813 273.747\n",
        "L320.482 273.209\n",
        "L321.819 272.082\n",
        "L322.488 271.84\n",
        "L323.324 271.807\n",
        "L324.438 271.754\n",
        "L325.218 271.465\n",
        "L327.28 270.536\n",
        "L327.949 270.577\n",
        "L328.618 270.856\n",
        "L328.897 271.033\n",
        "L328.952 269.186\n",
        "L329.008 269.224\n",
        "L331.181 270.618\n",
        "L331.962 270.724\n",
        "L333.355 270.798\n",
        "L333.522 272.841\n",
        "L334.191 273.212\n",
        "L334.971 273.877\n",
        "L335.138 276.453\n",
        "L335.807 276.922\n",
        "L336.253 276.975\n",
        "L336.698 276.78\n",
        "L337.256 276.258\n",
        "L338.76 274.721\n",
        "L339.373 274.467\n",
        "L340.098 274.43\n",
        "L341.268 274.392\n",
        "L341.993 274.097\n",
        "L343.72 273.094\n",
        "L343.887 270.856\n",
        "L344.5 270.899\n",
        "L345.113 271.163\n",
        "L345.894 271.766\n",
        "L347.621 273.21\n",
        "L348.29 273.423\n",
        "L348.68 273.448\n",
        "L348.847 273.081\n",
        "L349.906 273.138\n",
        "L350.519 273.403\n",
        "L351.355 274.05\n",
        "L352.191 274.635\n",
        "L352.637 274.712\n",
        "L353.082 274.557\n",
        "L353.64 274.08\n",
        "L353.863 273.834\n",
        "L353.918 276.248\n",
        "L353.974 276.175\n",
        "L355.033 274.957\n",
        "L355.646 274.605\n",
        "L356.259 274.529\n",
        "L358.098 274.54\n",
        "L358.878 274.167\n",
        "L359.38 273.882\n",
        "L359.547 270.975\n",
        "L360.383 270.683\n",
        "L360.996 270.701\n",
        "L361.609 270.954\n",
        "L362.333 271.518\n",
        "L364.284 273.219\n",
        "L364.841 273.388\n",
        "L364.897 268.943\n",
        "L364.953 268.948\n",
        "L367.014 269.184\n",
        "L367.85 269.715\n",
        "L368.798 270.276\n",
        "L369.299 270.315\n",
        "L369.801 270.105\n",
        "L370.47 269.536\n",
        "L371.64 268.517\n",
        "L372.197 268.282\n",
        "L372.309 268.404\n",
        "L373.033 268.359\n",
        "L373.869 268.421\n",
        "L374.036 268.599\n",
        "L374.816 268.454\n",
        "L375.875 267.967\n",
        "L376.823 267.623\n",
        "L377.436 267.62\n",
        "L378.049 267.834\n",
        "L378.773 268.334\n",
        "L380.445 269.714\n",
        "L380.501 266.398\n",
        "L380.556 266.425\n",
        "L381.281 266.631\n",
        "L382.34 266.645\n",
        "L383.176 266.764\n",
        "L383.9 267.116\n",
        "L385.349 267.919\n",
        "L385.851 267.892\n",
        "L386.352 267.635\n",
        "L387.244 266.861\n",
        "L388.08 266.238\n",
        "L388.748 266.021\n",
        "L389.529 266.031\n",
        "L390.755 266.048\n",
        "L391.591 265.793\n",
        "L392.984 265.34\n",
        "L393.652 265.389\n",
        "L394.21 265.617\n",
        "L394.265 264.783\n",
        "L394.321 264.817\n",
        "L395.213 265.497\n",
        "L396.495 266.469\n",
        "L397.163 266.704\n",
        "L397.944 266.731\n",
        "L399.058 266.765\n",
        "L399.783 267.043\n",
        "L401.343 267.767\n",
        "L401.844 267.669\n",
        "L402.402 267.298\n",
        "L404.241 265.819\n",
        "L404.854 265.72\n",
        "L405.745 265.852\n",
        "L406.693 265.929\n",
        "L407.529 265.75\n",
        "L408.365 265.516\n",
        "L408.532 264.992\n",
        "L409.201 265.077\n",
        "L409.869 265.41\n",
        "L410.705 266.118\n",
        "L412.154 267.388\n",
        "L412.767 267.629\n",
        "L413.436 267.643\n",
        "L413.77 267.594\n",
        "L413.826 268.265\n",
        "L413.882 268.255\n",
        "L414.773 268.193\n",
        "L415.498 268.392\n",
        "L416.835 268.856\n",
        "L417.337 268.735\n",
        "L417.504 268.641\n",
        "L417.56 270.656\n",
        "L417.616 270.607\n",
        "L418.396 269.733\n",
        "L419.287 268.824\n",
        "L419.845 268.564\n",
        "L420.346 268.564\n",
        "L421.015 268.809\n",
        "L422.185 269.261\n",
        "L422.91 269.269\n",
        "L423.523 269.19\n",
        "L423.634 265.638\n",
        "L424.414 265.688\n",
        "L425.027 265.951\n",
        "L425.752 266.53\n",
        "L427.758 268.349\n",
        "L428.315 268.471\n",
        "L428.482 268.463\n",
        "L428.65 265.99\n",
        "L430.879 265.558\n",
        "L432.495 265.728\n",
        "L433.052 265.46\n",
        "L433.832 264.785\n",
        "L434.39 264.283\n",
        "L434.445 265.198\n",
        "L434.501 265.151\n",
        "L435.114 264.774\n",
        "L435.671 264.695\n",
        "L436.229 264.846\n",
        "L438.291 265.648\n",
        "L438.681 265.65\n",
        "L438.848 265.284\n",
        "L439.851 265.359\n",
        "L440.464 265.633\n",
        "L441.188 266.216\n",
        "L442.972 267.786\n",
        "L443.027 267.809\n",
        "L443.083 265.832\n",
        "L443.139 265.85\n",
        "L443.696 265.905\n",
        "L444.309 265.73\n",
        "L446.093 265.054\n",
        "L446.928 265.105\n",
        "L447.82 265.126\n",
        "L448.377 264.915\n",
        "L449.102 264.356\n",
        "L450.272 263.441\n",
        "L450.829 263.309\n",
        "L451.387 263.432\n",
        "L452.167 263.894\n",
        "L453.17 264.46\n",
        "L453.894 264.6\n",
        "L454.842 264.644\n",
        "L454.898 264.237\n",
        "L454.953 264.247\n",
        "L455.622 264.48\n",
        "L456.402 265.018\n",
        "L457.851 266.079\n",
        "L458.408 266.173\n",
        "L458.966 266.014\n",
        "L459.69 265.538\n",
        "L460.916 264.734\n",
        "L461.585 264.566\n",
        "L463.591 264.288\n",
        "L464.427 263.683\n",
        "L465.319 263.098\n",
        "L465.876 263.003\n",
        "L466.378 263.15\n",
        "L467.046 263.616\n",
        "L468.328 264.553\n",
        "L468.997 264.709\n",
        "L469.052 264.713\n",
        "L469.164 265.333\n",
        "L470.501 265.416\n",
        "L471.226 265.754\n",
        "L472.675 266.508\n",
        "L473.176 266.489\n",
        "L473.678 266.253\n",
        "L474.402 265.63\n",
        "L475.74 264.439\n",
        "L476.409 264.161\n",
        "L477.133 264.11\n",
        "L478.303 264.049\n",
        "L479.028 263.728\n",
        "L480.365 263.055\n",
        "L480.867 263.076\n",
        "L481.368 263.319\n",
        "L482.093 263.966\n",
        "L483.096 264.845\n",
        "L483.653 265.043\n",
        "L484.155 265.03\n",
        "L484.21 266.212\n",
        "L484.266 266.198\n",
        "L485.436 266.001\n",
        "L486.161 266.147\n",
        "L487.331 266.419\n",
        "L487.889 266.278\n",
        "L488.446 265.89\n",
        "L489.393 264.889\n",
        "L489.895 264.363\n",
        "L490.062 262.795\n",
        "L490.786 262.37\n",
        "L491.399 262.262\n",
        "L492.235 262.375\n",
        "L493.238 262.477\n",
        "L494.019 262.296\n",
        "L494.297 262.198\n",
        "L494.464 262.014\n",
        "L495.189 261.928\n",
        "L495.746 262.106\n",
        "L496.359 262.571\n",
        "L497.864 263.857\n",
        "L498.365 263.921\n",
        "L498.923 263.745\n",
        "L499.48 263.459\n",
        "L499.536 263.81\n",
        "L499.591 263.783\n",
        "L500.427 263.513\n",
        "L501.263 263.517\n",
        "L502.211 263.49\n",
        "L502.824 263.225\n",
        "L503.548 262.641\n",
        "L503.715 262.481\n",
        "L503.882 261.403\n",
        "L505.053 260.452\n",
        "L505.721 260.199\n",
        "L506.334 260.203\n",
        "L507.226 260.473\n",
        "L508.229 260.72\n",
        "L509.009 260.662\n",
        "L509.4 260.594\n",
        "L509.455 261.045\n",
        "L509.511 261.035\n",
        "L510.235 261.023\n",
        "L510.793 261.24\n",
        "L511.461 261.774\n",
        "L512.632 262.771\n",
        "L513.133 262.888\n",
        "L513.635 262.757\n",
        "L514.582 262.18\n",
        "L515.362 261.842\n",
        "L516.143 261.765\n",
        "L517.201 261.659\n",
        "L517.87 261.333\n",
        "L518.985 260.457\n",
        "L519.821 259.933\n",
        "L520.434 259.793\n",
        "L521.047 259.889\n",
        "L521.883 260.287\n",
        "L522.997 260.793\n",
        "L523.722 260.862\n",
        "L524 260.847\n",
        "L524.167 260.575\n",
        "L525.003 260.615\n",
        "L525.616 260.882\n",
        "L526.397 261.516\n",
        "L527.232 262.148\n",
        "L527.734 262.252\n",
        "L528.18 262.118\n",
        "L528.849 261.641\n",
        "L529.852 260.942\n",
        "L530.52 260.757\n",
        "L532.471 260.462\n",
        "L533.53 259.815\n",
        "L534.366 259.42\n",
        "L534.979 259.373\n",
        "L535.592 259.567\n",
        "L536.372 260.077\n",
        "L536.595 260.247\n",
        "L536.651 258.626\n",
        "L536.706 258.665\n",
        "L537.654 259.194\n",
        "L538.378 259.331\n",
        "L539.938 259.483\n",
        "L540.663 259.885\n",
        "L541.777 260.537\n",
        "L542.279 260.543\n",
        "L542.781 260.299\n",
        "L543.728 259.49\n",
        "L544.452 259.015\n",
        "L545.065 258.87\n",
        "L546.013 258.933\n",
        "L546.849 258.894\n",
        "L547.74 258.598\n",
        "L548.743 258.319\n",
        "L548.855 257.491\n",
        "L549.468 257.629\n",
        "L550.137 258.025\n",
        "L552.31 259.558\n",
        "L552.979 259.607\n",
        "L553.369 259.571\n",
        "L553.536 259.736\n",
        "L554.372 259.77\n",
        "L555.152 260.054\n",
        "L556.1 260.368\n",
        "L556.601 260.279\n",
        "L556.88 260.127\n",
        "L556.936 261.154\n",
        "L556.991 261.108\n",
        "L558.942 259.578\n",
        "L559.499 259.59\n",
        "L560.391 259.898\n",
        "L561.227 260.09\n",
        "L562.118 260.024\n",
        "L562.453 259.992\n",
        "L562.564 257.342\n",
        "L563.288 257.436\n",
        "L563.957 257.777\n",
        "L564.849 258.535\n",
        "L565.908 259.372\n",
        "L566.465 259.552\n",
        "L567.078 259.499\n",
        "L567.245 257.779\n",
        "L568.75 257.392\n",
        "L569.697 257.491\n",
        "L570.477 257.49\n",
        "L571.035 257.264\n",
        "L571.871 256.631\n",
        "L572.261 256.33\n",
        "L572.316 257.289\n",
        "L572.372 257.25\n",
        "L572.985 256.957\n",
        "L573.487 256.946\n",
        "L574.1 257.179\n",
        "L575.66 257.91\n",
        "L576.496 257.961\n",
        "L576.663 257.721\n",
        "L577.443 257.844\n",
        "L578.112 258.179\n",
        "L580.23 259.502\n",
        "L580.453 259.499\n",
        "L580.62 258.254\n",
        "L581.233 258.02\n",
        "L583.128 257.089\n",
        "L584.019 257.061\n",
        "L584.855 256.972\n",
        "L585.524 256.653\n",
        "L587.029 255.802\n",
        "L587.474 255.804\n",
        "L587.642 256.597\n",
        "L588.199 256.883\n",
        "L589.926 257.957\n",
        "L590.651 258.006\n",
        "L591.766 258.08\n",
        "L592.546 258.412\n",
        "L593.772 258.958\n",
        "L594.329 258.922\n",
        "L594.886 258.643\n",
        "L595.834 257.847\n",
        "L596.725 257.203\n",
        "L597.394 256.991\n",
        "L598.286 256.988\n",
        "L599.177 256.915\n",
        "L599.958 256.595\n",
        "L600.961 256.211\n",
        "L601.462 256.251\n",
        "L602.019 256.539\n",
        "L603.078 257.455\n",
        "L603.245 258.994\n",
        "L603.803 259.284\n",
        "L604.36 259.31\n",
        "L606.478 259.07\n",
        "L607.648 259.214\n",
        "L608.205 259.025\n",
        "L608.874 258.521\n",
        "L610.602 257.067\n",
        "L611.215 256.909\n",
        "L611.883 256.98\n",
        "L613.388 257.232\n",
        "L614.391 257.029\n",
        "L615.06 256.997\n",
        "L615.617 257.205\n",
        "L616.286 257.743\n",
        "L617.4 258.671\n",
        "L617.735 258.765\n",
        "L617.79 260.044\n",
        "L617.846 260.041\n",
        "L618.348 259.88\n",
        "L620.243 258.983\n",
        "L621.914 258.759\n",
        "L622.583 258.317\n",
        "L624.088 257.193\n",
        "L624.255 256.251\n",
        "L624.812 256.205\n",
        "L625.425 256.387\n",
        "L627.654 257.336\n",
        "L627.933 257.336\n",
        "L628.1 257.207\n",
        "L628.992 257.28\n",
        "L629.605 257.578\n",
        "L631.388 258.682\n",
        "L631.834 258.556\n",
        "L632.28 258.244\n",
        "L632.335 259.529\n",
        "L632.391 259.478\n",
        "L633.506 258.557\n",
        "L634.119 258.365\n",
        "L635.066 258.373\n",
        "L635.791 258.276\n",
        "L636.571 257.921\n",
        "L637.072 257.651\n",
        "L637.24 256.084\n",
        "L637.908 255.908\n",
        "L638.466 255.98\n",
        "L639.079 256.298\n",
        "L640.137 257.181\n",
        "L640.918 257.698\n",
        "L641.531 257.853\n",
        "L641.642 257.86\n",
        "L641.754 255.664\n",
        "L643.147 255.739\n",
        "L643.983 256.115\n",
        "L644.763 256.413\n",
        "L645.264 256.361\n",
        "L645.766 256.072\n",
        "L647.103 254.962\n",
        "L647.159 255.518\n",
        "L647.215 255.487\n",
        "L647.772 255.306\n",
        "L648.385 255.35\n",
        "L649.89 255.573\n",
        "L651.896 255.452\n",
        "L652.509 255.793\n",
        "L653.401 256.602\n",
        "L654.348 257.389\n",
        "L654.682 257.536\n",
        "L654.738 256.238\n",
        "L654.794 256.252\n",
        "L655.351 256.28\n",
        "L657.58 256.088\n",
        "L658.639 256.239\n",
        "L659.141 256.068\n",
        "L659.754 255.608\n",
        "L660.924 254.697\n",
        "L661.426 254.59\n",
        "L661.983 254.714\n",
        "L664.045 255.459\n",
        "L665.382 255.585\n",
        "L665.939 255.873\n",
        "L665.995 254.661\n",
        "L666.051 254.699\n",
        "L668.001 255.933\n",
        "L668.503 255.891\n",
        "L669.172 255.573\n",
        "L670.509 254.861\n",
        "L671.234 254.772\n",
        "L672.46 254.675\n",
        "L673.128 254.33\n",
        "L674.466 253.556\n",
        "L674.967 253.561\n",
        "L675.525 253.818\n",
        "L677.364 254.926\n",
        "L677.642 254.951\n",
        "L677.81 255.301\n",
        "L679.091 255.347\n",
        "L679.927 255.687\n",
        "L680.819 256.009\n",
        "L681.376 255.959\n",
        "L681.933 255.662\n",
        "L682.937 254.788\n",
        "L683.772 254.2\n",
        "L684.385 254.022\n",
        "L685.221 254.046\n",
        "L686.113 254.031\n",
        "L686.893 253.773\n",
        "L687.841 253.496\n",
        "L688.342 253.579\n",
        "L688.899 253.912\n",
        "L690.571 255.134\n",
        "L691.017 255.138\n",
        "L691.073 256.283\n",
        "L691.129 256.267\n",
        "L692.968 255.782\n",
        "L694.361 255.769\n",
        "L694.974 255.452\n",
        "L695.921 254.631\n",
        "L696.646 254.066\n",
        "L696.813 253.175\n",
        "L697.426 253.023\n",
        "L698.039 253.11\n",
        "L700.101 253.649\n",
        "L700.379 253.625\n",
        "L700.547 253.42\n",
        "L701.382 253.455\n",
        "L701.94 253.705\n",
        "L702.776 254.373\n",
        "L703.5 254.84\n",
        "L703.946 254.887\n",
        "L704.448 254.696\n",
        "L704.893 254.391\n",
        "L704.949 255.611\n",
        "L705.005 255.568\n",
        "L705.896 255.003\n",
        "L706.565 254.859\n",
        "L708.07 254.67\n",
        "L708.85 254.231\n",
        "L709.24 253.979\n",
        "L709.407 252.913\n",
        "L710.132 252.628\n",
        "L710.689 252.632\n",
        "L711.302 252.876\n",
        "L712.472 253.682\n",
        "L713.197 254.02\n",
        "L713.754 254.097\n",
        "L713.866 252.277\n",
        "L715.092 252.388\n",
        "L715.816 252.738\n",
        "L716.819 253.216\n",
        "L717.321 253.179\n",
        "L717.822 252.904\n",
        "L719.271 251.849\n",
        "L719.327 252.218\n",
        "L719.383 252.197\n",
        "L719.996 252.106\n",
        "L721.723 252.193\n",
        "L721.835 252.332\n",
        "L723.562 252.034\n",
        "L724.175 252.271\n",
        "L724.9 252.822\n",
        "L726.181 253.835\n",
        "L726.46 253.944\n",
        "L726.516 252.758\n",
        "L726.572 252.772\n",
        "L727.185 252.803\n",
        "L728.856 252.725\n",
        "L730.417 252.99\n",
        "L730.918 252.76\n",
        "L731.754 252.069\n",
        "L732.479 251.579\n",
        "L733.036 251.474\n",
        "L733.649 251.623\n",
        "L735.154 252.123\n",
        "L737.104 252.363\n",
        "L737.438 252.568\n",
        "L737.494 251.567\n",
        "L737.55 251.606\n",
        "L739.278 252.743\n",
        "L739.835 252.748\n",
        "L740.504 252.483\n",
        "L741.841 251.889\n",
        "L742.621 251.847\n",
        "L743.569 251.782\n",
        "L744.182 251.503\n",
        "L745.742 250.648\n",
        "L746.244 250.706\n",
        "L746.857 251.039\n",
        "L748.138 251.829\n",
        "L749.364 252.102\n",
        "L750.144 252.2\n",
        "L751.036 252.58\n",
        "L751.872 252.856\n",
        "L752.374 252.802\n",
        "L752.931 252.514\n",
        "L755.104 251.077\n",
        "L755.829 251.054\n",
        "L756.999 251.04\n",
        "L757.946 250.711\n",
        "L758.671 250.556\n",
        "L759.172 250.666\n",
        "L759.785 251.063\n",
        "L761.123 252.034\n",
        "L761.624 252.08\n",
        "L761.736 252.064\n",
        "L761.792 253.077\n",
        "L761.847 253.061\n",
        "L763.575 252.616\n",
        "L765.024 252.577\n",
        "L765.637 252.249\n",
        "L767.142 251.069\n",
        "L767.309 250.297\n",
        "L767.922 250.154\n",
        "L768.535 250.249\n",
        "L770.541 250.796\n",
        "L770.82 250.779\n",
        "L770.987 250.623\n",
        "L771.823 250.675\n",
        "L772.436 250.965\n",
        "L774.108 251.962\n",
        "L774.553 251.867\n",
        "L775.166 251.488\n",
        "L775.222 252.491\n",
        "L775.278 252.449\n",
        "L776.169 251.889\n",
        "L776.838 251.75\n",
        "L778.343 251.589\n",
        "L779.234 251.133\n",
        "L779.402 251.041\n",
        "L779.569 250.087\n",
        "L780.293 249.856\n",
        "L780.851 249.903\n",
        "L781.464 250.187\n",
        "L783.47 251.346\n",
        "L783.804 251.376\n",
        "L783.916 249.771\n",
        "L785.197 249.867\n",
        "L786.033 250.242\n",
        "L786.814 250.515\n",
        "L787.315 250.438\n",
        "L787.872 250.097\n",
        "L789.154 249.185\n",
        "L789.21 249.569\n",
        "L789.266 249.549\n",
        "L789.823 249.473\n",
        "L790.714 249.632\n",
        "L791.55 249.689\n",
        "L791.718 249.671\n",
        "L791.885 249.776\n",
        "L793.166 249.641\n",
        "L793.78 249.851\n",
        "L794.504 250.376\n",
        "L795.841 251.396\n",
        "L796.064 251.474\n",
        "L796.12 250.513\n",
        "L796.176 250.525\n",
        "L796.789 250.523\n",
        "L798.684 250.272\n",
        "L799.91 250.372\n",
        "L800.467 250.137\n",
        "L801.47 249.364\n",
        "L802.083 249.043\n",
        "L802.585 249.013\n",
        "L803.198 249.233\n",
        "L804.591 249.84\n",
        "L805.594 249.888\n",
        "L806.207 249.992\n",
        "L806.263 249.395\n",
        "L806.318 249.415\n",
        "L807.043 249.803\n",
        "L808.325 250.536\n",
        "L808.826 250.563\n",
        "L809.383 250.362\n",
        "L811.501 249.303\n",
        "L813.396 249.024\n",
        "L814.9 248.389\n",
        "L815.402 248.491\n",
        "L816.015 248.874\n",
        "L817.185 249.665\n",
        "L817.52 249.745\n",
        "L817.687 250.347\n",
        "L818.69 250.211\n",
        "L819.47 250.247\n",
        "L821.03 250.472\n",
        "L821.588 250.237\n",
        "L822.368 249.623\n",
        "L823.427 248.839\n",
        "L824.04 248.662\n",
        "L824.709 248.712\n",
        "L826.102 248.885\n",
        "L827.885 248.782\n",
        "L828.442 249.103\n",
        "L829.947 250.113\n",
        "L830.281 250.112\n",
        "L830.337 250.866\n",
        "L830.393 250.85\n",
        "L831.062 250.516\n",
        "L832.009 250.075\n",
        "L832.789 249.999\n",
        "L833.736 249.898\n",
        "L834.405 249.578\n",
        "L835.854 248.703\n",
        "L836.021 247.925\n",
        "L836.579 247.928\n",
        "L837.192 248.158\n",
        "L838.975 249.009\n",
        "L839.532 249.039\n",
        "L839.699 248.912\n",
        "L840.535 249.01\n",
        "L841.204 249.329\n",
        "L842.319 249.898\n",
        "L842.764 249.867\n",
        "L843.266 249.598\n",
        "L843.545 249.379\n",
        "L843.6 250.085\n",
        "L843.656 250.036\n",
        "L844.548 249.391\n",
        "L845.105 249.247\n",
        "L845.885 249.311\n",
        "L846.777 249.331\n",
        "L847.836 249.052\n",
        "L847.891 249.039\n",
        "L848.059 248.201\n",
        "L848.672 248.191\n",
        "L849.229 248.394\n",
        "L849.953 248.922\n",
        "L851.179 249.846\n",
        "L851.737 249.988\n",
        "L852.015 249.983\n",
        "L852.182 248.648\n",
        "L853.631 248.528\n",
        "L855.303 248.687\n",
        "L855.86 248.372\n",
        "L857.031 247.507\n",
        "L857.087 248.033\n",
        "L857.142 248.009\n",
        "L857.644 247.908\n",
        "L858.201 248.033\n",
        "L859.929 248.617\n",
        "L861.489 248.762\n",
        "L862.213 249.211\n",
        "L863.495 250.054\n",
        "L863.83 250.112\n",
        "L863.997 249.493\n",
        "L864.554 249.323\n",
        "L866.56 248.45\n",
        "L868.176 248.249\n",
        "L869.179 247.655\n",
        "L869.792 247.425\n",
        "L870.294 247.472\n",
        "L870.517 247.565\n",
        "L870.684 248.181\n",
        "L872.523 249.263\n",
        "L873.303 249.229\n",
        "L874.139 249.253\n",
        "L875.031 249.545\n",
        "L875.755 249.707\n",
        "L876.257 249.612\n",
        "L876.87 249.237\n",
        "L878.598 247.977\n",
        "L879.211 247.891\n",
        "L881.384 247.876\n",
        "L882.276 247.722\n",
        "L882.777 247.851\n",
        "L883.39 248.266\n",
        "L883.502 248.362\n",
        "L883.669 249.13\n",
        "L884.505 249.744\n",
        "L885.006 249.819\n",
        "L885.564 249.637\n",
        "L886.845 249.122\n",
        "L887.848 249.096\n",
        "L888.517 248.969\n",
        "L889.186 248.595\n",
        "L890.69 247.643\n",
        "L891.248 247.6\n",
        "L891.861 247.796\n",
        "L892.139 247.942\n",
        "L892.195 247.221\n",
        "L892.251 247.252\n",
        "L893.31 247.73\n",
        "L894.034 247.798\n",
        "L894.201 247.734\n",
        "L895.093 247.827\n",
        "L895.762 248.163\n",
        "L896.765 248.774\n",
        "L896.932 249.336\n",
        "L897.378 249.295\n",
        "L897.879 249.01\n",
        "L899.273 248.058\n",
        "L899.886 247.984\n",
        "L901.446 247.95\n",
        "L902.839 247.562\n",
        "L902.951 246.764\n",
        "L903.508 246.905\n",
        "L904.177 247.333\n",
        "L905.681 248.415\n",
        "L906.294 248.506\n",
        "L906.852 248.434\n",
        "L907.019 248.294\n",
        "L907.855 248.274\n",
        "L909.582 248.469\n",
        "L910.14 248.133\n",
        "L910.251 248.043\n",
        "L910.307 248.492\n",
        "L910.362 248.442\n",
        "L911.31 247.725\n",
        "L911.811 247.614\n",
        "L912.369 247.745\n",
        "L914.041 248.357\n",
        "L914.765 248.363\n",
        "L914.876 247.892\n",
        "L915.545 248.036\n",
        "L916.214 248.428\n",
        "L917.607 249.358\n",
        "L918.109 249.389\n",
        "L918.666 249.176\n",
        "L918.777 249.11\n",
        "L918.945 248.047\n",
        "L920.115 247.427\n",
        "L920.839 247.334\n",
        "L921.954 247.232\n",
        "L922.678 246.871\n",
        "L923.347 246.489\n",
        "L923.403 247.382\n",
        "L923.459 247.359\n",
        "L923.96 247.269\n",
        "L924.462 247.42\n",
        "L925.13 247.906\n",
        "L926.022 248.523\n",
        "L926.579 248.638\n",
        "L927.36 248.563\n",
        "L927.527 248.394\n",
        "L928.251 248.464\n",
        "L929.867 248.79\n",
        "L930.257 248.644\n",
        "L930.425 248.072\n",
        "L931.205 247.449\n",
        "L932.152 246.739\n",
        "L932.765 246.552\n",
        "L933.434 246.591\n",
        "L934.66 246.703\n",
        "L935.83 246.471\n",
        "L935.942 247.035\n",
        "L936.499 247.129\n",
        "L937.056 247.472\n",
        "L938.449 248.472\n",
        "L938.895 248.467\n",
        "L939.508 248.205\n",
        "L940.511 247.777\n",
        "L941.347 247.726\n",
        "L942.183 247.62\n",
        "L942.852 247.276\n",
        "L944.357 246.368\n",
        "L944.914 246.343\n",
        "L945.527 246.562\n",
        "L947.254 247.364\n",
        "L947.477 247.383\n",
        "L947.645 247.177\n",
        "L948.759 247.278\n",
        "L949.428 247.623\n",
        "L950.487 248.207\n",
        "L950.932 248.181\n",
        "L951.434 247.903\n",
        "L952.883 246.91\n",
        "L953.496 246.857\n",
        "L955.001 246.872\n",
        "L956.617 246.579\n",
        "L957.174 246.799\n",
        "L957.23 246.278\n",
        "L957.285 246.314\n",
        "L958.177 247.043\n",
        "L959.013 247.629\n",
        "L959.57 247.76\n",
        "L960.295 247.661\n",
        "L961.242 247.555\n",
        "L962.19 247.744\n",
        "L962.803 247.756\n",
        "L963.304 247.539\n",
        "L964.14 246.855\n",
        "L964.809 246.431\n",
        "L965.31 246.369\n",
        "L965.868 246.55\n",
        "L967.316 247.152\n",
        "L968.152 247.18\n",
        "L968.264 246.908\n",
        "L968.933 247.073\n",
        "L969.657 247.512\n",
        "L970.716 248.174\n",
        "L971.217 248.227\n",
        "L971.719 248.052\n",
        "L972.666 247.401\n",
        "L973.056 247.167\n",
        "L973.224 246.862\n",
        "L973.892 246.718\n",
        "L975.397 246.543\n",
        "L976.01 246.164\n",
        "L976.79 245.857\n",
        "L977.292 245.907\n",
        "L977.849 246.227\n",
        "L979.242 247.199\n",
        "L979.8 247.227\n",
        "L980.078 247.176\n",
        "L980.134 248.152\n",
        "L980.19 248.139\n",
        "L981.137 248.019\n",
        "L982.084 248.197\n",
        "L982.753 248.212\n",
        "L983.31 247.975\n",
        "L984.035 247.378\n",
        "L984.369 247.073\n",
        "L984.536 246.393\n",
        "L985.205 245.984\n",
        "L985.762 245.882\n",
        "L986.431 246.005\n",
        "L987.601 246.258\n",
        "L989.329 246.345\n",
        "L989.942 246.732\n",
        "L991.112 247.559\n",
        "L991.558 247.57\n",
        "L992.06 247.343\n",
        "L992.617 246.966\n",
        "L992.673 247.257\n",
        "L992.728 247.221\n",
        "L993.453 246.902\n",
        "L994.233 246.843\n",
        "L995.069 246.736\n",
        "L995.794 246.385\n",
        "L995.961 245.905\n",
        "L996.908 245.433\n",
        "L997.465 245.398\n",
        "L998.023 245.597\n",
        "L998.914 246.21\n",
        "L999.694 246.651\n",
        "L1000.2 246.754\n",
        "L1000.31 245.966\n",
        "L1001.76 246.111\n",
        "L1003.48 246.687\n",
        "L1003.99 246.433\n",
        "L1005.66 245.327\n",
        "L1006.21 245.352\n",
        "L1007.72 245.561\n",
        "L1009.22 245.507\n",
        "L1009.84 245.822\n",
        "L1010.95 246.766\n",
        "L1011.29 246.995\n",
        "L1011.34 246.363\n",
        "L1011.4 246.391\n",
        "L1011.95 246.53\n",
        "L1012.51 246.434\n",
        "L1014.02 246.035\n",
        "L1015.63 245.946\n",
        "L1016.3 245.501\n",
        "L1017.19 244.92\n",
        "L1017.69 244.859\n",
        "L1018.2 245.033\n",
        "L1019.98 245.9\n",
        "L1020.15 245.909\n",
        "L1020.31 246.039\n",
        "L1021.32 246.131\n",
        "L1022.04 246.46\n",
        "L1023.04 246.905\n",
        "L1023.55 246.871\n",
        "L1024.1 246.579\n",
        "L1025.94 245.37\n",
        "L1026.67 245.339\n",
        "L1027.73 245.302\n",
        "L1029.62 244.932\n",
        "L1030.18 245.269\n",
        "L1031.52 246.237\n",
        "L1031.68 247.062\n",
        "L1032.18 246.989\n",
        "L1033.8 246.552\n",
        "L1035.08 246.497\n",
        "L1035.69 246.166\n",
        "L1037.42 245.023\n",
        "L1037.76 244.995\n",
        "L1037.87 244.62\n",
        "L1038.48 244.817\n",
        "L1039.93 245.379\n",
        "L1040.38 245.317\n",
        "L1041.38 245.389\n",
        "L1041.99 245.698\n",
        "L1043.22 246.434\n",
        "L1043.66 246.395\n",
        "L1043.72 246.374\n",
        "L1043.78 246.895\n",
        "L1043.83 246.865\n",
        "L1044.5 246.358\n",
        "L1045.28 245.825\n",
        "L1045.84 245.694\n",
        "L1047.84 245.514\n",
        "L1048.68 245.245\n",
        "L1048.85 244.307\n",
        "L1049.4 244.4\n",
        "L1050.02 244.759\n",
        "L1051.74 245.955\n",
        "L1052.36 245.975\n",
        "L1052.47 245.959\n",
        "L1052.64 245.619\n",
        "L1053.58 245.547\n",
        "L1055.42 245.675\n",
        "L1056.04 245.239\n",
        "L1056.31 244.996\n",
        "L1056.37 245.499\n",
        "L1056.43 245.451\n",
        "L1057.09 245.025\n",
        "L1057.6 244.975\n",
        "L1058.15 245.168\n",
        "L1059.43 245.7\n",
        "L1060.22 245.728\n",
        "L1060.38 245.557\n",
        "L1061.05 245.701\n",
        "L1061.72 246.099\n",
        "L1062.95 246.903\n",
        "L1063.45 246.931\n",
        "L1063.89 246.758\n",
        "L1064.06 245.917\n",
        "L1065.62 245.05\n",
        "L1066.4 244.998\n",
        "L1067.24 244.897\n",
        "L1067.96 244.544\n",
        "L1068.69 244.188\n",
        "L1068.74 244.88\n",
        "L1068.8 244.865\n",
        "L1069.3 244.874\n",
        "L1069.8 245.132\n",
        "L1071.42 246.21\n",
        "L1072.03 246.178\n",
        "L1072.75 246.06\n",
        "L1072.92 245.711\n",
        "L1073.7 245.841\n",
        "L1074.54 245.963\n",
        "L1074.7 245.661\n",
        "L1075.26 245.426\n",
        "L1076.04 244.79\n",
        "L1076.93 244.128\n",
        "L1077.49 243.968\n",
        "L1078.1 244.031\n",
        "L1079.55 244.289\n",
        "L1080.44 244.181\n",
        "L1080.61 244.429\n",
        "L1081.17 244.554\n",
        "L1081.78 244.96\n",
        "L1082.84 245.725\n",
        "L1083.29 245.759\n",
        "L1083.79 245.55\n",
        "L1085.18 244.831\n",
        "L1086.07 244.784\n",
        "L1086.8 244.649\n",
        "L1087.58 244.241\n",
        "L1088.47 243.814\n",
        "L1089.03 243.796\n",
        "L1089.58 244.018\n",
        "L1090.98 244.965\n",
        "L1091.03 244.163\n",
        "L1091.09 244.187\n",
        "L1091.7 244.326\n",
        "L1093.37 244.528\n",
        "L1094.65 244.998\n",
        "L1095.1 244.87\n",
        "L1095.71 244.412\n",
        "L1096.66 243.72\n",
        "L1097.16 243.62\n",
        "L1097.83 243.748\n",
        "L1098.83 243.938\n",
        "L1100.28 243.878\n",
        "L1100.34 243.336\n",
        "L1100.39 243.351\n",
        "L1101.01 243.657\n",
        "L1102.9 244.882\n",
        "L1103.4 244.821\n",
        "L1105.58 244.237\n",
        "L1106.47 244.176\n",
        "L1107.08 243.865\n",
        "L1108.31 243.147\n",
        "L1108.75 243.159\n",
        "L1109.31 243.43\n",
        "L1110.65 244.221\n",
        "L1111.76 244.366\n",
        "L1112.49 244.485\n",
        "L1114.16 244.939\n",
        "L1114.66 244.723\n",
        "L1115.44 244.094\n",
        "L1116 243.652\n",
        "L1116.17 243.14\n",
        "L1116.78 242.937\n",
        "L1117.5 242.97\n",
        "L1118.51 243.023\n",
        "L1119.23 242.81\n",
        "L1119.96 242.733\n",
        "L1120.46 242.903\n",
        "L1121.13 243.403\n",
        "L1121.96 243.986\n",
        "L1122.41 244.047\n",
        "L1122.96 243.866\n",
        "L1123.02 244.672\n",
        "L1123.08 244.642\n",
        "L1124.14 244.195\n",
        "L1124.97 244.154\n",
        "L1125.7 244.051\n",
        "L1126.36 243.703\n",
        "L1126.98 243.273\n",
        "L1127.14 242.54\n",
        "L1127.81 242.271\n",
        "L1128.37 242.297\n",
        "L1128.98 242.568\n",
        "L1130.32 243.245\n",
        "L1130.88 243.304\n",
        "L1131.05 242.973\n",
        "L1131.94 243.069\n",
        "L1132.66 243.42\n",
        "L1133.5 243.804\n",
        "L1133.94 243.768\n",
        "L1134.44 243.484\n",
        "L1135.28 242.818\n",
        "L1135.34 243.153\n",
        "L1135.39 243.117\n",
        "L1135.95 242.894\n",
        "L1136.56 242.905\n",
        "L1137.84 243.008\n",
        "L1138.57 242.791\n",
        "L1139.29 242.76\n",
        "L1139.85 242.971\n",
        "L1140.57 243.526\n",
        "L1141.58 244.288\n",
        "L1142.02 244.411\n",
        "L1142.14 243.725\n",
        "L1142.75 243.62\n",
        "L1143.92 243.369\n",
        "L1145.65 243.304\n",
        "L1146.31 242.841\n",
        "L1147.15 242.303\n",
        "L1147.65 242.252\n",
        "L1147.93 242.329\n",
        "L1148.1 242.781\n",
        "L1149.83 243.577\n",
        "L1150.61 243.597\n",
        "L1150.77 243.467\n",
        "L1151.44 243.675\n",
        "L1151.5 242.955\n",
        "L1151.55 242.983\n",
        "L1152.95 243.585\n",
        "L1153.45 243.493\n",
        "L1154.06 243.116\n",
        "L1155.34 242.264\n",
        "L1155.96 242.156\n",
        "L1157.57 242.043\n",
        "L1158.85 241.709\n",
        "L1159.36 241.873\n",
        "L1159.69 242.097\n",
        "L1159.86 242.662\n",
        "L1160.86 243.393\n",
        "L1161.36 243.459\n",
        "L1161.97 243.282\n",
        "L1162.92 243.017\n",
        "L1164.87 242.769\n",
        "L1165.88 242.034\n",
        "L1166.6 241.656\n",
        "L1167.16 241.622\n",
        "L1167.77 241.826\n",
        "L1169.11 242.351\n",
        "L1170.89 242.584\n",
        "L1171.06 243.315\n",
        "L1172.45 244.066\n",
        "L1172.67 244.086\n",
        "L1172.73 243.844\n",
        "L1172.79 244.642\n",
        "L1172.84 241.682\n",
        "L1172.9 250.984\n",
        "L1173.06 174.421\n",
        "L1173.06 174.421\" style=\"fill:none;stroke:#377eb8;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_4\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(54.52875 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"337.2\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"337.2\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 500 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(323.07875 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"615.84\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"615.84\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 1000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(596.89 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"894.48\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"894.48\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 1500 -->\n",
        "      <g transform=\"translate(875.53 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m60a2479dd8\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m7c04ecc457\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 2000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1153.8775 693.6875)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_13\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_14\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- $\\mathdefault{10^{-17}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "       <path d=\"\n",
        "M8.20312 72.9062\n",
        "L55.0781 72.9062\n",
        "L55.0781 68.7031\n",
        "L28.6094 0\n",
        "L18.3125 0\n",
        "L43.2188 64.5938\n",
        "L8.20312 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-37\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(7.2 682.6825)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-37\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_15\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"630.260714286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_16\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"630.260714286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_7\">\n",
        "      <!-- $\\mathdefault{10^{-16}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(7.2 635.493214286)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_17\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"582.991428571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"582.991428571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- $\\mathdefault{10^{-15}}$ -->\n",
        "      <g transform=\"translate(7.2 588.143928571)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"535.722142857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"535.722142857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-14}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(7.2 540.874642857)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"488.452857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"488.452857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-13}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(7.2 493.685357143)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"441.183571429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"441.183571429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-12}}$ -->\n",
        "      <g transform=\"translate(7.2 446.416071429)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"393.914285714\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"393.914285714\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-11}}$ -->\n",
        "      <g transform=\"translate(7.2 399.066785714)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"346.645\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"346.645\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{-10}}$ -->\n",
        "      <g transform=\"translate(7.2 351.8775)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(230.434570312 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"299.375714286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"299.375714286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{-9}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.9844 1.51562\n",
        "L10.9844 10.5\n",
        "Q14.7031 8.73438 18.5 7.8125\n",
        "Q22.3125 6.89062 25.9844 6.89062\n",
        "Q35.75 6.89062 40.8906 13.4531\n",
        "Q46.0469 20.0156 46.7812 33.4062\n",
        "Q43.9531 29.2031 39.5938 26.9531\n",
        "Q35.25 24.7031 29.9844 24.7031\n",
        "Q19.0469 24.7031 12.6719 31.3125\n",
        "Q6.29688 37.9375 6.29688 49.4219\n",
        "Q6.29688 60.6406 12.9375 67.4219\n",
        "Q19.5781 74.2188 30.6094 74.2188\n",
        "Q43.2656 74.2188 49.9219 64.5156\n",
        "Q56.5938 54.8281 56.5938 36.375\n",
        "Q56.5938 19.1406 48.4062 8.85938\n",
        "Q40.2344 -1.42188 26.4219 -1.42188\n",
        "Q22.7031 -1.42188 18.8906 -0.6875\n",
        "Q15.0938 0.046875 10.9844 1.51562\n",
        "M30.6094 32.4219\n",
        "Q37.25 32.4219 41.125 36.9531\n",
        "Q45.0156 41.5 45.0156 49.4219\n",
        "Q45.0156 57.2812 41.125 61.8438\n",
        "Q37.25 66.4062 30.6094 66.4062\n",
        "Q23.9688 66.4062 20.0938 61.8438\n",
        "Q16.2188 57.2812 16.2188 49.4219\n",
        "Q16.2188 41.5 20.0938 36.9531\n",
        "Q23.9688 32.4219 30.6094 32.4219\" id=\"BitstreamVeraSans-Roman-39\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(14.24 304.608214286)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-39\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"252.106428571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"252.106428571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- $\\mathdefault{10^{-8}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(14.24 257.338928571)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"204.837142857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"204.837142857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_16\">\n",
        "      <!-- $\\mathdefault{10^{-7}}$ -->\n",
        "      <g transform=\"translate(14.24 209.989642857)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-37\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"157.567857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_36\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"157.567857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_17\">\n",
        "      <!-- $\\mathdefault{10^{-6}}$ -->\n",
        "      <g transform=\"translate(14.24 162.800357143)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_37\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"110.298571429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"110.298571429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_18\">\n",
        "      <!-- $\\mathdefault{10^{-5}}$ -->\n",
        "      <g transform=\"translate(14.24 115.451071429)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"63.0292857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"63.0292857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_19\">\n",
        "      <!-- $\\mathdefault{10^{-4}}$ -->\n",
        "      <g transform=\"translate(14.24 68.1817857143)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#m67681a3443\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#m27118c4d4e\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_20\">\n",
        "      <!-- $\\mathdefault{10^{-3}}$ -->\n",
        "      <g transform=\"translate(14.24 20.9925)scale(0.16 -0.16)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_43\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_44\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"677.53\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"630.260714286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"630.260714286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"582.991428571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"582.991428571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"535.722142857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"535.722142857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"488.452857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"488.452857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"441.183571429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"441.183571429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"393.914285714\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"393.914285714\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"346.645\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"346.645\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"299.375714286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"299.375714286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"252.106428571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"252.106428571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"204.837142857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"204.837142857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"157.567857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"157.567857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"110.298571429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"110.298571429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_29\">\n",
        "     <g id=\"line2d_69\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"63.0292857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_70\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"63.0292857143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_30\">\n",
        "     <g id=\"line2d_71\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"58.56\" xlink:href=\"#mf0c55a9a47\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_72\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1173.12\" xlink:href=\"#ma4f294b3af\" y=\"15.76\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M58.56 15.76\n",
        "L1173.12 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1173.12 677.53\n",
        "L1173.12 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M58.56 677.53\n",
        "L1173.12 677.53\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M58.56 677.53\n",
        "L58.56 15.76\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"legend_1\">\n",
        "    <g id=\"patch_7\">\n",
        "     <path d=\"\n",
        "M65.224 54.886\n",
        "L233.292 54.886\n",
        "L233.292 22.424\n",
        "L65.224 22.424\n",
        "L65.224 54.886\n",
        "z\n",
        "\" style=\"fill:#ffffff;stroke:#000000;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_73\">\n",
        "     <path d=\"\n",
        "M71.888 30.552\n",
        "L83.8832 30.552\" style=\"fill:none;stroke:#e41a1c;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_74\"/>\n",
        "    <g id=\"text_21\">\n",
        "     <!-- Using 2-D integration -->\n",
        "     <defs>\n",
        "      <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "      <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "      <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "      <path d=\"\n",
        "M30.6094 48.3906\n",
        "Q23.3906 48.3906 19.1875 42.75\n",
        "Q14.9844 37.1094 14.9844 27.2969\n",
        "Q14.9844 17.4844 19.1562 11.8438\n",
        "Q23.3438 6.20312 30.6094 6.20312\n",
        "Q37.7969 6.20312 41.9844 11.8594\n",
        "Q46.1875 17.5312 46.1875 27.2969\n",
        "Q46.1875 37.0156 41.9844 42.7031\n",
        "Q37.7969 48.3906 30.6094 48.3906\n",
        "M30.6094 56\n",
        "Q42.3281 56 49.0156 48.375\n",
        "Q55.7188 40.7656 55.7188 27.2969\n",
        "Q55.7188 13.875 49.0156 6.21875\n",
        "Q42.3281 -1.42188 30.6094 -1.42188\n",
        "Q18.8438 -1.42188 12.1719 6.21875\n",
        "Q5.51562 13.875 5.51562 27.2969\n",
        "Q5.51562 40.7656 12.1719 48.375\n",
        "Q18.8438 56 30.6094 56\" id=\"BitstreamVeraSans-Roman-6f\"/>\n",
        "      <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "      <path d=\"\n",
        "M19.6719 64.7969\n",
        "L19.6719 8.10938\n",
        "L31.5938 8.10938\n",
        "Q46.6875 8.10938 53.6875 14.9375\n",
        "Q60.6875 21.7812 60.6875 36.5312\n",
        "Q60.6875 51.1719 53.6875 57.9844\n",
        "Q46.6875 64.7969 31.5938 64.7969\n",
        "z\n",
        "\n",
        "M9.8125 72.9062\n",
        "L30.0781 72.9062\n",
        "Q51.2656 72.9062 61.1719 64.0938\n",
        "Q71.0938 55.2812 71.0938 36.5312\n",
        "Q71.0938 17.6719 61.125 8.82812\n",
        "Q51.1719 0 30.0781 0\n",
        "L9.8125 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-44\"/>\n",
        "      <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "      <path d=\"\n",
        "M8.6875 72.9062\n",
        "L18.6094 72.9062\n",
        "L18.6094 28.6094\n",
        "Q18.6094 16.8906 22.8438 11.7344\n",
        "Q27.0938 6.59375 36.625 6.59375\n",
        "Q46.0938 6.59375 50.3438 11.7344\n",
        "Q54.5938 16.8906 54.5938 28.6094\n",
        "L54.5938 72.9062\n",
        "L64.5 72.9062\n",
        "L64.5 27.3906\n",
        "Q64.5 13.1406 57.4375 5.85938\n",
        "Q50.3906 -1.42188 36.625 -1.42188\n",
        "Q22.7969 -1.42188 15.7344 5.85938\n",
        "Q8.6875 13.1406 8.6875 27.3906\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-55\"/>\n",
        "      <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "      <path d=\"\n",
        "M45.4062 27.9844\n",
        "Q45.4062 37.75 41.375 43.1094\n",
        "Q37.3594 48.4844 30.0781 48.4844\n",
        "Q22.8594 48.4844 18.8281 43.1094\n",
        "Q14.7969 37.75 14.7969 27.9844\n",
        "Q14.7969 18.2656 18.8281 12.8906\n",
        "Q22.8594 7.51562 30.0781 7.51562\n",
        "Q37.3594 7.51562 41.375 12.8906\n",
        "Q45.4062 18.2656 45.4062 27.9844\n",
        "M54.3906 6.78125\n",
        "Q54.3906 -7.17188 48.1875 -13.9844\n",
        "Q42 -20.7969 29.2031 -20.7969\n",
        "Q24.4688 -20.7969 20.2656 -20.0938\n",
        "Q16.0625 -19.3906 12.1094 -17.9219\n",
        "L12.1094 -9.1875\n",
        "Q16.0625 -11.3281 19.9219 -12.3438\n",
        "Q23.7812 -13.375 27.7812 -13.375\n",
        "Q36.625 -13.375 41.0156 -8.76562\n",
        "Q45.4062 -4.15625 45.4062 5.17188\n",
        "L45.4062 9.625\n",
        "Q42.625 4.78125 38.2812 2.39062\n",
        "Q33.9375 0 27.875 0\n",
        "Q17.8281 0 11.6719 7.65625\n",
        "Q5.51562 15.3281 5.51562 27.9844\n",
        "Q5.51562 40.6719 11.6719 48.3281\n",
        "Q17.8281 56 27.875 56\n",
        "Q33.9375 56 38.2812 53.6094\n",
        "Q42.625 51.2188 45.4062 46.3906\n",
        "L45.4062 54.6875\n",
        "L54.3906 54.6875\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-67\"/>\n",
        "      <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "      <path d=\"\n",
        "M44.2812 53.0781\n",
        "L44.2812 44.5781\n",
        "Q40.4844 46.5312 36.375 47.5\n",
        "Q32.2812 48.4844 27.875 48.4844\n",
        "Q21.1875 48.4844 17.8438 46.4375\n",
        "Q14.5 44.3906 14.5 40.2812\n",
        "Q14.5 37.1562 16.8906 35.375\n",
        "Q19.2812 33.5938 26.5156 31.9844\n",
        "L29.5938 31.2969\n",
        "Q39.1562 29.25 43.1875 25.5156\n",
        "Q47.2188 21.7812 47.2188 15.0938\n",
        "Q47.2188 7.46875 41.1875 3.01562\n",
        "Q35.1562 -1.42188 24.6094 -1.42188\n",
        "Q20.2188 -1.42188 15.4531 -0.5625\n",
        "Q10.6875 0.296875 5.42188 2\n",
        "L5.42188 11.2812\n",
        "Q10.4062 8.6875 15.2344 7.39062\n",
        "Q20.0625 6.10938 24.8125 6.10938\n",
        "Q31.1562 6.10938 34.5625 8.28125\n",
        "Q37.9844 10.4531 37.9844 14.4062\n",
        "Q37.9844 18.0625 35.5156 20.0156\n",
        "Q33.0625 21.9688 24.7031 23.7812\n",
        "L21.5781 24.5156\n",
        "Q13.2344 26.2656 9.51562 29.9062\n",
        "Q5.8125 33.5469 5.8125 39.8906\n",
        "Q5.8125 47.6094 11.2812 51.7969\n",
        "Q16.75 56 26.8125 56\n",
        "Q31.7812 56 36.1719 55.2656\n",
        "Q40.5781 54.5469 44.2812 53.0781\" id=\"BitstreamVeraSans-Roman-73\"/>\n",
        "      <path d=\"\n",
        "M4.89062 31.3906\n",
        "L31.2031 31.3906\n",
        "L31.2031 23.3906\n",
        "L4.89062 23.3906\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2d\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(89.2144 35.2167975)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-55\"/>\n",
        "      <use x=\"73.193359375\" xlink:href=\"#BitstreamVeraSans-Roman-73\"/>\n",
        "      <use x=\"125.29296875\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"153.076171875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "      <use x=\"216.455078125\" xlink:href=\"#BitstreamVeraSans-Roman-67\"/>\n",
        "      <use x=\"279.931640625\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"311.71875\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      <use x=\"375.341796875\" xlink:href=\"#BitstreamVeraSans-Roman-2d\"/>\n",
        "      <use x=\"411.42578125\" xlink:href=\"#BitstreamVeraSans-Roman-44\"/>\n",
        "      <use x=\"488.427734375\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"520.21484375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"547.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "      <use x=\"611.376953125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"650.5859375\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "      <use x=\"712.109375\" xlink:href=\"#BitstreamVeraSans-Roman-67\"/>\n",
        "      <use x=\"775.5859375\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"816.69921875\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"877.978515625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"917.1875\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"944.970703125\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"1006.15234375\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"line2d_75\">\n",
        "     <path d=\"\n",
        "M71.888 44.7838\n",
        "L83.8832 44.7838\" style=\"fill:none;stroke:#377eb8;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "    </g>\n",
        "    <g id=\"line2d_76\"/>\n",
        "    <g id=\"text_22\">\n",
        "     <!-- Using 3-D integration -->\n",
        "     <g transform=\"translate(89.2144 49.4486025)scale(0.13328 -0.13328)\">\n",
        "      <use xlink:href=\"#BitstreamVeraSans-Roman-55\"/>\n",
        "      <use x=\"73.193359375\" xlink:href=\"#BitstreamVeraSans-Roman-73\"/>\n",
        "      <use x=\"125.29296875\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"153.076171875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "      <use x=\"216.455078125\" xlink:href=\"#BitstreamVeraSans-Roman-67\"/>\n",
        "      <use x=\"279.931640625\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"311.71875\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      <use x=\"375.341796875\" xlink:href=\"#BitstreamVeraSans-Roman-2d\"/>\n",
        "      <use x=\"411.42578125\" xlink:href=\"#BitstreamVeraSans-Roman-44\"/>\n",
        "      <use x=\"488.427734375\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "      <use x=\"520.21484375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"547.998046875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "      <use x=\"611.376953125\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"650.5859375\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "      <use x=\"712.109375\" xlink:href=\"#BitstreamVeraSans-Roman-67\"/>\n",
        "      <use x=\"775.5859375\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "      <use x=\"816.69921875\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "      <use x=\"877.978515625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "      <use x=\"917.1875\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "      <use x=\"944.970703125\" xlink:href=\"#BitstreamVeraSans-Roman-6f\"/>\n",
        "      <use x=\"1006.15234375\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p1936252f6a\">\n",
        "   <rect height=\"661.77\" width=\"1114.56\" x=\"58.56\" y=\"15.76\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x1043b53d0>"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Not only is the 2-D integration more accurate and stable, it is also significantly faster than the 3-D integration."
     ]
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/Quaternions/tests/TestAngularVelocityIntegration_2D.cpp <==
#include <vector>
#include <iostream>
#include <iomanip>
#include "Quaternions.hpp"
#include "IntegrateAngularVelocity.hpp"
using namespace std;
using namespace Quaternions;

const double alpha = 0.05;
const double T_i = 0.0;
const double T_f = 20000.0;

Quaternion R_1func(const double t) {
  return Quaternions::exp(alpha*t*Quaternions::xHat/2.)
    *Quaternions::exp((alpha*pow(t,1.2))*Quaternions::yHat/2.)
    *Quaternions::exp((alpha*pow(t,1.3))*Quaternions::zHat/2.);
}

vector<double> Omega(const double t) {
  const Quaternion R_1 = R_1func(t);
  const Quaternion Rdot_1 = (alpha/2.0) *
    (
     Quaternions::xHat*
     Quaternions::exp(alpha*t*Quaternions::xHat/2.)
     *Quaternions::exp((alpha*pow(t,1.2))*Quaternions::yHat/2.)
     *Quaternions::exp((alpha*pow(t,1.3))*Quaternions::zHat/2.)
     +
     Quaternions::exp(alpha*t*Quaternions::xHat/2.)
     *1.2*pow(t,0.2)*Quaternions::yHat
     *Quaternions::exp((alpha*pow(t,1.2))*Quaternions::yHat/2.)
     *Quaternions::exp((alpha*pow(t,1.3))*Quaternions::zHat/2.)
     +
     Quaternions::exp(alpha*t*Quaternions::xHat/2.)
     *Quaternions::exp((alpha*pow(t,1.2))*Quaternions::yHat/2.)
     *1.3*pow(t,0.3)*Quaternions::zHat
     *Quaternions::exp((alpha*pow(t,1.3))*Quaternions::zHat/2.)
     );
  return (2*Rdot_1*Quaternions::conjugate(R_1)).vec();
}

int main() {
  vector<Quaternion> Qs;
  vector<double> Ts;
  cout << setprecision(16);
  FrameFromAngularVelocity_2D(&Omega, T_i, T_f, Qs, Ts);
  double MaxError = 0.0;
  for(unsigned int i=0; i<Ts.size(); ++i) {
    const Quaternion R_1 = R_1func(Ts[i]);
    const Quaternion z_1 = R_1*zHat*R_1.conjugate();
    const Quaternion z_2 = Qs[i]*zHat*Qs[i].conjugate();
    const double Error = (z_1-z_2).abs();
    MaxError = (Error>MaxError ? Error : MaxError);
    cout << Ts[i]
  	 // << "\t" << Qs[i]
  	 // << "\t" << Quaternion(Omega(Ts[i]))
  	 << "\t" << Error
  	 << endl;
  }
  cerr << "Took " << Ts.size() << " steps.\tMaxError = " << MaxError << endl;

  return 0;
}


==> anc/GWFrames/Code/Quaternions/tests/TestTypemaps.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:612058783195f4eb90c4296ccda9d012ec685705e9475e9947a7a705a902b3bb"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import os\n",
      "import numpy as np\n",
      "import Quaternions\n",
      "\n",
      "x = np.array([12.1, 2.2, 3.3])\n",
      "#x = [12.1, 2.2, 3.3]\n",
      "Quaternions.QuaternionArray([x,])\n",
      "print('HALP')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "ename": "SystemError",
       "evalue": "Objects/listobject.c:169: bad argument to internal function",
       "output_type": "pyerr",
       "traceback": [
        "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m\n\u001b[0;31mSystemError\u001b[0m                               Traceback (most recent call last)",
        "\u001b[0;32m/Users/boyle/.continuum/anaconda/lib/python2.7/codeop.pyc\u001b[0m in \u001b[0;36m__call__\u001b[0;34m(self, source, filename, symbol)\u001b[0m\n\u001b[1;32m    131\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    132\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0m__call__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msource\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfilename\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msymbol\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 133\u001b[0;31m         \u001b[0mcodeob\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcompile\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msource\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfilename\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msymbol\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mflags\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    134\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mfeature\u001b[0m \u001b[0;32min\u001b[0m \u001b[0m_features\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    135\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mcodeob\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mco_flags\u001b[0m \u001b[0;34m&\u001b[0m \u001b[0mfeature\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcompiler_flag\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
        "\u001b[0;31mSystemError\u001b[0m: Objects/listobject.c:169: bad argument to internal function"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import numpy as np\n",
      "import Quaternions\n",
      "Quaternions.QuaternionArray([np.array([12.1, 2.2, 3.3]),])\n",
      "print('HALP')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "ename": "SystemError",
       "evalue": "Objects/listobject.c:169: bad argument to internal function",
       "output_type": "pyerr",
       "traceback": [
        "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m\n\u001b[0;31mSystemError\u001b[0m                               Traceback (most recent call last)",
        "\u001b[0;32m/Users/boyle/.continuum/anaconda/lib/python2.7/codeop.pyc\u001b[0m in \u001b[0;36m__call__\u001b[0;34m(self, source, filename, symbol)\u001b[0m\n\u001b[1;32m    131\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    132\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0m__call__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msource\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfilename\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msymbol\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 133\u001b[0;31m         \u001b[0mcodeob\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcompile\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msource\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfilename\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msymbol\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mflags\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    134\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mfeature\u001b[0m \u001b[0;32min\u001b[0m \u001b[0m_features\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    135\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mcodeob\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mco_flags\u001b[0m \u001b[0;34m&\u001b[0m \u001b[0mfeature\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcompiler_flag\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
        "\u001b[0;31mSystemError\u001b[0m: Objects/listobject.c:169: bad argument to internal function"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Quaternions.QuaternionArray([[12.1, 2.2, 3.3],])\n",
      "print('HALP')"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "HALP\n"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp2 = Quaternions.QuaternionArray([[12.1, 2.2, 3.3],])\n",
      "print('Yep')\n",
      "tmp1 = Quaternions.QuaternionArray([np.array([12.1, 2.2, 3.3]),])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Yep\n"
       ]
      },
      {
       "ename": "SystemError",
       "evalue": "Objects/listobject.c:169: bad argument to internal function",
       "output_type": "pyerr",
       "traceback": [
        "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m\n\u001b[0;31mSystemError\u001b[0m                               Traceback (most recent call last)",
        "\u001b[0;31mSystemError\u001b[0m: Objects/listobject.c:169: bad argument to internal function"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "\n",
      "print(tmp1.dtype, tmp2.dtype)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(dtype('O'), dtype('O'))\n"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp1"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 9,
       "text": [
        "array([Quaternion(0, 12.1, 2.2, 3.3)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp2"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 10,
       "text": [
        "array([Quaternion(0, 12.1, 2.2, 3.3)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 10
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import Quaternions\n",
      "display(Quaternions.QuaternionArray([[0,0,0,1.], [1.,0,0,0]]))\n",
      "display(Quaternions.QuaternionArray([[2.8,0,1.], [5.,4,31.]]))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "array([Quaternion(0, 0, 0, 1), Quaternion(1, 0, 0, 0)], dtype=object)"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "text": [
        "array([Quaternion(0, 2.8, 0, 1), Quaternion(0, 5, 4, 31)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "t = [0., 1.0, 2., 3.]\n",
      "v = Quaternions.QuaternionArray([[0,0,1.], [1.,0,0], [0,1.,0], [0,0,1.]])\n",
      "v"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 7,
       "text": [
        "array([Quaternion(0, 0, 0, 1), Quaternion(0, 1, 0, 0),\n",
        "       Quaternion(0, 0, 1, 0), Quaternion(0, 0, 0, 1)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "y = Quaternions.FrameFromZ(v, t)\n",
      "y"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 8,
       "text": [
        "array([Quaternion(1, 0, 0, 0),\n",
        "       Quaternion(0.695238273413558, 0.129010632046104, 0.695238273413558, 0.129010632046104),\n",
        "       Quaternion(0.528896890850549, -0.528896890850549, 0.469327261991697, 0.469327261991697),\n",
        "       Quaternion(0.614322309005436, 0, 0, 0.789055194937736)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Quaternions.sqrtOfRotor(Quaternions.FrameFromZ(v, t))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 5,
       "text": [
        "array([Quaternion(1, 0, 0, 0),\n",
        "       Quaternion(0.920662335879327, 0.0700640327177528, 0.377575059997178, 0.0700640327177528),\n",
        "       Quaternion(0.874327424610068, -0.302459282394365, 0.268393309406374, 0.268393309406374),\n",
        "       Quaternion(0.898421479319544, 0, 0, 0.439134199872068)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Quaternions.sqrtOfRotor(list(Quaternions.FrameFromZ(v, t)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 6,
       "text": [
        "array([Quaternion(1, 0, 0, 0),\n",
        "       Quaternion(0.920662335879327, 0.0700640327177528, 0.377575059997178, 0.0700640327177528),\n",
        "       Quaternion(0.874327424610068, -0.302459282394365, 0.268393309406374, 0.268393309406374),\n",
        "       Quaternion(0.898421479319544, 0, 0, 0.439134199872068)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "v*y"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 9,
       "text": [
        "array([Quaternion(0, 0, 0, 1),\n",
        "       Quaternion(-0.129010632046104, 0.695238273413558, -0.129010632046104, 0.695238273413558),\n",
        "       Quaternion(-0.469327261991697, 0.469327261991697, 0.528896890850549, 0.528896890850549),\n",
        "       Quaternion(-0.789055194937736, 0, 0, 0.614322309005436)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "v+y"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 10,
       "text": [
        "array([Quaternion(1, 0, 0, 1),\n",
        "       Quaternion(0.695238273413558, 1.1290106320461, 0.695238273413558, 0.129010632046104),\n",
        "       Quaternion(0.528896890850549, -0.528896890850549, 1.4693272619917, 0.469327261991697),\n",
        "       Quaternion(0.614322309005436, 0, 0, 1.78905519493774)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 10
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "v*y[1]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 13,
       "text": [
        "array([ Quaternion(-0.129010632046104, -0.695238273413558, 0.129010632046104, 0.695238273413558),\n",
        "       Quaternion(-0.129010632046104, 0.695238273413558, -0.129010632046104, 0.695238273413558),\n",
        "       Quaternion(-0.695238273413558, 0.129010632046104, 0.695238273413558, -0.129010632046104),\n",
        "       Quaternion(-0.129010632046104, -0.695238273413558, 0.129010632046104, 0.695238273413558)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 13
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "y[1]*v"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 14,
       "text": [
        "array([ Quaternion(-0.129010632046104, 0.695238273413558, -0.129010632046104, 0.695238273413558),\n",
        "       Quaternion(-0.129010632046104, 0.695238273413558, 0.129010632046104, -0.695238273413558),\n",
        "       Quaternion(-0.695238273413558, -0.129010632046104, 0.695238273413558, 0.129010632046104),\n",
        "       Quaternion(-0.129010632046104, 0.695238273413558, -0.129010632046104, 0.695238273413558)], dtype=object)"
       ]
      }
     ],
     "prompt_number": 14
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/Quaternions/vector_typemaps.i <==
// A missing precedence definition (a la `swig.swg`)
%define SWIG_TYPECHECK_COMPLEX_ARRAY      1091    %enddef

// Make sure std::complex numbers are dealt with appropriately
%include <std_complex.i>
%{
typedef std::complex<double> std_complex_double;
typedef unsigned int unsigned_int;
%}
typedef std::complex<double> std_complex_double;
typedef unsigned int unsigned_int;
%{
#define SWIG_AsVal_std_complex_double SWIG_AsVal_std_complex_Sl_double_Sg_
#define SWIG_AsVal_unsigned_int SWIG_AsVal_unsigned_SS_int
%}

%define IN_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(TYPE, TYPE_UPPER, ARG_NAME, \
                                            NUMPY_TYPE, TYPE_NAME, DESCR)
%typecheck(SWIG_TYPECHECK_ ## TYPE_UPPER ## _ARRAY)  \
     std::vector<TYPE> ARG_NAME, std::vector<TYPE>& ARG_NAME, std::vector<TYPE>* ARG_NAME {
  $1 = false;
  if(PyArray_Check($input)) {
    $1 = (PyArray_NDIM(reinterpret_cast<const PyArrayObject*>($input))==1);
  } else if(PyList_Check($input)) {
    if(PyList_Size($input)==0) {
      $1 = true;
    } else {
      PyObject* item = PySequence_GetItem($input, 0);
      TYPE* temp=0;
      $1 = SWIG_IsOK(SWIG_AsVal(TYPE)(item, temp));
    }
  }
}
%typemap(in)
  std::vector<TYPE> ARG_NAME (std::vector<TYPE> temp),
  std::vector<TYPE>& ARG_NAME (std::vector<TYPE> temp)
{
  if(PyArray_Check($input)) {
    PyArrayObject *xa = reinterpret_cast<PyArrayObject*>($input);
    if(PyArray_TYPE(xa) != NUMPY_TYPE) {
      SWIG_exception(SWIG_TypeError, "(1) numpy array of 'TYPE_NAME' expected."	\
                     " Make sure that the numpy array use dtype=DESCR.");
    }
    const std::size_t size = PyArray_DIM(xa, 0);
    temp.resize(size);
    TYPE* array = static_cast<TYPE*>(PyArray_DATA(xa));
    if(PyArray_ISCONTIGUOUS(xa)) {
      std::copy(array, array + size, temp.begin());
    } else {
      const npy_intp strides = PyArray_STRIDE(xa, 0)/sizeof(TYPE);
      for (std::size_t i = 0; i < size; i++)
        temp[i] = array[i*strides];
    }
  } else if(PySequence_Check($input)) {
    Py_ssize_t size = PySequence_Size($input);
    temp.resize(size);
    PyObject* item;
    for(Py_ssize_t i=0; i<size; ++i) {
      item = PySequence_GetItem($input, i);
      if(!SWIG_IsOK(SWIG_AsVal(TYPE)(item, &temp[i]))) {
        Py_DECREF(item);
        SWIG_exception(SWIG_TypeError, "expected items of sequence to be of type "\
                       "\"TYPE\" in argument $argnum");
      }
      Py_DECREF(item);
    }
  } else {
    SWIG_exception(SWIG_TypeError, "(2) numpy array of 'TYPE_NAME' expected. " \
                   "Make sure that the numpy array use dtype=DESCR.");
  }
  $1 = temp;
}
%enddef

%define IN_TYPEMAP_CONST_STD_VECTOR_REF_OF_PRIMITIVES(TYPE, TYPE_UPPER, ARG_NAME, \
                                            NUMPY_TYPE, TYPE_NAME, DESCR)
%typecheck(SWIG_TYPECHECK_ ## TYPE_UPPER ## _ARRAY)  \
const std::vector<TYPE>&  ARG_NAME {
  $1 = false;
  if(PyArray_Check($input)) {
    $1 = (PyArray_NDIM(reinterpret_cast<const PyArrayObject*>($input))==1);
  } else if(PyList_Check($input)) {
    if(PyList_Size($input)==0) {
      $1 = true;
    } else {
      PyObject* item = PySequence_GetItem($input, 0);
      TYPE* temp=0;
      $1 = SWIG_IsOK(SWIG_AsVal(TYPE)(item, temp));
    }
  }
}
%typemap(in) const std::vector<TYPE>& ARG_NAME (std::vector<TYPE> temp) {
  if(PyArray_Check($input)) {
    PyArrayObject *xa = reinterpret_cast<PyArrayObject*>($input);
    if(PyArray_TYPE(xa) != NUMPY_TYPE) {
      SWIG_exception(SWIG_TypeError, "(1) numpy array of 'TYPE_NAME' expected."	\
                     " Make sure that the numpy array use dtype=DESCR.");
    }
    const std::size_t size = PyArray_DIM(xa, 0);
    temp.resize(size);
    TYPE* array = static_cast<TYPE*>(PyArray_DATA(xa));
    if(PyArray_ISCONTIGUOUS(xa)) {
      std::copy(array, array + size, temp.begin());
    } else {
      const npy_intp strides = PyArray_STRIDE(xa, 0)/sizeof(TYPE);
      for (std::size_t i = 0; i < size; i++)
        temp[i] = array[i*strides];
    }
  } else if(PySequence_Check($input)) {
    Py_ssize_t size = PySequence_Size($input);
    temp.resize(size);
    PyObject* item;
    for(Py_ssize_t i=0; i<size; ++i) {
      item = PySequence_GetItem($input, i);
      if(!SWIG_IsOK(SWIG_AsVal(TYPE)(item, &temp[i]))) {
        Py_DECREF(item);
        SWIG_exception(SWIG_TypeError, "expected items of sequence to be of type "\
                       "\"TYPE\" in argument $argnum");
      }
      Py_DECREF(item);
    }
  } else {
    SWIG_exception(SWIG_TypeError, "(2) numpy array of 'TYPE_NAME' expected. " \
                   "Make sure that the numpy array use dtype=DESCR.");
  }
  $1 = &temp;
}
%enddef

%define IN_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(TYPE, TYPE_UPPER, ARG_NAME, \
                                                          NUMPY_TYPE, TYPE_NAME, DESCR)
%typecheck(SWIG_TYPECHECK_ ## TYPE_UPPER ## _ARRAY)  \
const std::vector<std::vector<TYPE> >& ARG_NAME, std::vector<std::vector<TYPE> >& ARG_NAME {
  $1 = false;
  if(PyArray_Check($input)) {
    $1 = (PyArray_NDIM(reinterpret_cast<const PyArrayObject*>($input))==2);
  } else if(PyList_Check($input)) {
    if(PyList_Size($input)==0) {
      $1 = true;
    } else {
      PyObject* item0 = PySequence_GetItem($input, 0);
      if(PyList_Size(item0)==0) {
        $1 = true;
      } else {
        PyObject* item1 = PySequence_GetItem(item0, 0);
        TYPE* temp=0;
        $1 = SWIG_IsOK(SWIG_AsVal(TYPE)(item1, temp));
      }
    }
  }
}
%typemap(in)
  const std::vector<std::vector<TYPE> >& ARG_NAME (std::vector<std::vector<TYPE> > temp),
  std::vector<std::vector<TYPE> >& ARG_NAME (std::vector<std::vector<TYPE> > temp)
{
  if(PyArray_Check($input)) {
    PyArrayObject *xa = reinterpret_cast<PyArrayObject*>($input);
    if(PyArray_TYPE(xa) != NUMPY_TYPE) {
      SWIG_exception(SWIG_TypeError, "(2) numpy array of 'TYPE_NAME' expected."	\
                     " Make sure that the numpy array use dtype=DESCR.");
    }
    const std::size_t size0 = PyArray_DIM(xa, 0);
    const std::size_t size1 = PyArray_DIM(xa, 1);
    temp.resize(size0);
    for(unsigned int i=0; i<size0; ++i) {
      temp[i].resize(size1);
    }
    TYPE* array = static_cast<TYPE*>(PyArray_DATA(xa));
    const npy_intp strides0 = PyArray_STRIDE(xa, 0)/sizeof(TYPE);
    const npy_intp strides1 = PyArray_STRIDE(xa, 1)/sizeof(TYPE);
    for (std::size_t i = 0; i < size0; ++i) {
      for (std::size_t j = 0; j< size1; ++j) {
        temp[i][j] = array[i*strides0+j*strides1];
      }
    }
  } else if(PySequence_Check($input)) {
    Py_ssize_t size0 = PySequence_Size($input);
    temp.resize(size0);
    PyObject* item0;
    PyObject* item1;
    /* std::cerr << "size0=" << size0 << std::endl; */
    for(Py_ssize_t i=0; i<size0; ++i) {
      /* std::cerr << "  i=" << i << std::endl; */
      item0 = PySequence_GetItem($input, i);
      Py_ssize_t size1 = PySequence_Size(item0);
      temp[i].resize(size1);
      /* std::cerr << "    size1=" << size1 << std::endl; */
      for(Py_ssize_t j=0; j<size1; ++j) {
        item1 = PySequence_GetItem(item0, j);
        if(!SWIG_IsOK(SWIG_AsVal(TYPE)(item1, &temp[i][j]))) {
          Py_DECREF(item1);
          Py_DECREF(item0);
          SWIG_exception(SWIG_TypeError, "expected items of sequence to be sequences of type " \
                         "\"TYPE\" in argument $argnum");
        }
        /* std::cerr << "      " << j << ": " << temp[i][j] << std::endl; */
        Py_DECREF(item1);
      }
      Py_DECREF(item0);
    }
  } else {
    SWIG_exception(SWIG_TypeError, "(1) numpy array of 'TYPE_NAME' expected.");
  }
  $1 = &temp;
}
%enddef


%define ARGOUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(TYPE, TYPE_UPPER, ARG_NAME, \
                                                NUMPY_TYPE)
%typemap (in,numinputs=0) std::vector<TYPE>& ARG_NAME (std::vector<TYPE> vec_temp)
{
  $1 = &vec_temp;
}
%typemap(argout) std::vector<TYPE>& ARG_NAME
{
  npy_intp size = $1->size();
  PyArrayObject *ret = reinterpret_cast<PyArrayObject*>(PyArray_SimpleNew(1, &size, NUMPY_TYPE));
  TYPE* data = static_cast<TYPE*>(PyArray_DATA(ret));
  for (npy_intp i = 0; i < size; ++i)
    data[i] = (*$1)[i];
  // Append the output to $result
  %append_output(PyArray_Return(ret));
}
%enddef

%define ARGOUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(TYPE, TYPE_UPPER, ARG_NAME, \
                                                              NUMPY_TYPE)
%typemap (in,numinputs=0)
  std::vector<std::vector<TYPE> >& ARG_NAME  (std::vector<std::vector<TYPE> > vec_temp)
{
  $1 = &vec_temp;
}
%typemap(argout) std::vector<std::vector<TYPE> >& ARG_NAME
{
  npy_intp result_size = $1->size();
  npy_intp result_size2 = (result_size>0 ? (*$1)[0].size() : 0);
  npy_intp dims[2] = { result_size, result_size2 };
  PyArrayObject* npy_arr = (PyArrayObject*)PyArray_SimpleNew(2, dims, NUMPY_TYPE);
  TYPE* dat = static_cast<TYPE*>(PyArray_DATA(npy_arr));
  for (npy_intp i = 0; i < result_size; ++i) { for (npy_intp j = 0; j < result_size2; ++j) { dat[i*result_size2+j] = (*$1)[i][j]; } }
  %append_output(PyArray_Return(npy_arr));
}
%enddef



// Some fragments used in the array typemaps below
%fragment("PyInteger_Check", "header")
{
  SWIGINTERNINLINE bool PyInteger_Check(PyObject* in)
  {
    return  PyInt_Check(in) || (PyArray_CheckScalar(in) &&
                                PyArray_IsScalar(in,Integer));
  }
}

//-----------------------------------------------------------------------------
// Home brewed versions of the SWIG provided SWIG_AsVal(Type). These are needed
// as long as we need the PyInteger_Check. Whenever Python 2.6 is not supported
// we can scrap them.
//-----------------------------------------------------------------------------
#define Py_convert_frag(Type) "Py_convert_" {Type}
%fragment("Py_convert_std_size_t", "header", fragment="PyInteger_Check")
{
  // A check for integer
  SWIGINTERNINLINE bool Py_convert_std_size_t(PyObject* in, std::size_t& value)
  {
    if (!(PyInteger_Check(in) && PyInt_AS_LONG(in)>=0))
      return false;
    value = static_cast<std::size_t>(PyInt_AS_LONG(in));
    return true;
  }
}
%fragment("Py_convert_double", "header") {
  // A check for float and converter for double
  SWIGINTERNINLINE bool Py_convert_double(PyObject* in, double& value)
  {
    return SWIG_AsVal(double)(in, &value);
  }
}
%fragment("Py_convert_int", "header", fragment="PyInteger_Check") {
  // A check for int and converter for int
  SWIGINTERNINLINE bool Py_convert_int(PyObject* in, int& value)
  {
    if (!PyInteger_Check(in))
      return false;
    value = static_cast<int>(PyInt_AS_LONG(in));
    return true;
  }
}
%fragment("Py_convert_uint", "header", fragment="PyInteger_Check") {
  // A check for int and converter to uint
  SWIGINTERNINLINE bool Py_convert_uint(PyObject* in, unsigned int& value)
  {
    if (!(PyInteger_Check(in) && PyInt_AS_LONG(in)>=0))
      return false;
    value = static_cast<unsigned int>(PyInt_AS_LONG(in));
    return true;
  }
}

%define PY_SEQUENCE_OF_SCALARS_TO_VECTOR_OF_PRIMITIVES(TYPE, TYPE_UPPER, \
                                              ARG_NAME, TYPE_NAME, SEQ_LENGTH)
%typecheck(SWIG_TYPECHECK_ ## TYPE_UPPER ## _ARRAY) std::vector<TYPE> ARG_NAME
{
  $1 = PySequence_Check($input) ? 1 : 0;
}
%typemap (in, fragment=Py_convert_frag(TYPE_NAME)) std::vector<TYPE> ARG_NAME
(std::vector<TYPE> tmp_vec, PyObject* item, TYPE value, std::size_t i)
{
  // A first sequence test
  if (!PySequence_Check($input))
  {
    SWIG_exception(SWIG_TypeError, "expected a sequence for argument $argnum");
  }
  // Get sequence length
  Py_ssize_t pyseq_length = PySequence_Size($input);
  if (SEQ_LENGTH >= 0 && pyseq_length > SEQ_LENGTH)
  {
    SWIG_exception(SWIG_TypeError, "expected a sequence with length "	\
                   "SEQ_LENGTH for argument $argnum");
  }
  tmp_vec.reserve(pyseq_length);
  for (i = 0; i < pyseq_length; i++)
  {
    item = PySequence_GetItem($input, i);
    if(!SWIG_IsOK(Py_convert_ ## TYPE_NAME(item, value)))
    {
      Py_DECREF(item);
      SWIG_exception(SWIG_TypeError, "expected items of sequence to be of type "\
                     "\"TYPE_NAME\" in argument $argnum");
    }
    tmp_vec.push_back(value);
    Py_DECREF(item);
  }
  $1 = tmp_vec;
}
%enddef

%define OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(TYPE, NUMPY_TYPE)
%typemap(out) std::vector<TYPE>
{
  // RANDOMSTRING1
  npy_intp adims = $1.size();
  $result = PyArray_SimpleNew(1, &adims, NUMPY_TYPE);
  TYPE* data = static_cast<TYPE*>(PyArray_DATA(reinterpret_cast<PyArrayObject*>($result)));
  std::copy($1.begin(), $1.end(), data);
}
%enddef

%define OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(TYPE, NUMPY_TYPE)
%typemap(out) std::vector<std::vector<TYPE> >
{
  // RANDOMSTRING1
  npy_intp adim1 = (&$1)->size();
  npy_intp adim2 = (adim1>0 ? (*(&$1))[0].size() : 0);
  npy_intp adims[2] = {adim1, adim2};
  $result = PyArray_SimpleNew(2, adims, NUMPY_TYPE);
  TYPE* data = static_cast<TYPE*>(PyArray_DATA(reinterpret_cast<PyArrayObject*>($result)));
  for(npy_intp i=0; i<adim1; ++i) {
    for(npy_intp j=0; j<adim2; ++j) {
      data[i*adim2+j] = (*(&$1))[i][j];
    }
  }
}
%enddef

%define OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES_REF(TYPE, NUMPY_TYPE)
%typemap(out) std::vector<TYPE>&
{
  // RANDOMSTRING2
  npy_intp adims = $1->size();
  $result = PyArray_SimpleNew(1, &adims, NUMPY_TYPE);
  TYPE* data = static_cast<TYPE*>(PyArray_DATA(reinterpret_cast<PyArrayObject*>($result)));
  std::copy($1->begin(), $1->end(), data);
}
%enddef

%define OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES_REF(TYPE, NUMPY_TYPE)
%typemap(out) std::vector<std::vector<TYPE> >&
{
  // RANDOMSTRING2
  npy_intp adim1 = $1->size();
  npy_intp adim2 = (adim1>0 ? (*$1)[0].size() : 0);
  npy_intp adims[2] = {adim1, adim2};
  $result = PyArray_SimpleNew(2, adims, NUMPY_TYPE);
  TYPE* data = static_cast<TYPE*>(PyArray_DATA(reinterpret_cast<PyArrayObject*>($result)));
  for(npy_intp i=0; i<adim1; ++i) {
    for(npy_intp j=0; j<adim2; ++j) {
      data[i*adim2+j] = (*$1)[i][j];
    }
  }
}
%enddef

%define OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES_CONST_REF(TYPE, NUMPY_TYPE)
%typemap(out) std::vector<TYPE> const&
{
  // RANDOMSTRING3
  npy_intp adims = $1->size();
  $result = PyArray_SimpleNew(1, &adims, NUMPY_TYPE);
  TYPE* data = static_cast<TYPE*>(PyArray_DATA(reinterpret_cast<PyArrayObject*>($result)));
  std::copy($1->begin(), $1->end(), data);
}
%enddef

%define OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES_CONST_REF(TYPE, NUMPY_TYPE)
%typemap(out) std::vector<std::vector<TYPE> > const&
{
  // RANDOMSTRING4
  npy_intp adim1 = $1->size();
  npy_intp adim2 = (adim1>0 ? (*$1)[0].size() : 0);
  npy_intp adims[2] = {adim1, adim2};
  $result = PyArray_SimpleNew(2, adims, NUMPY_TYPE);
  TYPE* data = static_cast<TYPE*>(PyArray_DATA(reinterpret_cast<PyArrayObject*>($result)));
  for(npy_intp i=0; i<adim1; ++i) {
    for(npy_intp j=0; j<adim2; ++j) {
      data[i*adim2+j] = (*$1)[i][j];
    }
  }
}
%enddef


IN_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(int, INT32, , NPY_INT, int, int)
IN_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(unsigned_int, INT32, , NPY_UINT, uint, uint)
IN_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, , NPY_DOUBLE, double, double)
IN_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(std_complex_double, COMPLEX, , NPY_CDOUBLE, complex, complex)

IN_TYPEMAP_CONST_STD_VECTOR_REF_OF_PRIMITIVES(int, INT32, , NPY_INT, int, int)
IN_TYPEMAP_CONST_STD_VECTOR_REF_OF_PRIMITIVES(unsigned_int, INT32, , NPY_UINT, uint, uint)
IN_TYPEMAP_CONST_STD_VECTOR_REF_OF_PRIMITIVES(double, DOUBLE, , NPY_DOUBLE, double, double)
IN_TYPEMAP_CONST_STD_VECTOR_REF_OF_PRIMITIVES(std_complex_double, COMPLEX, , NPY_CDOUBLE, complex, complex)

IN_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(int, INT32, , NPY_INT, int, intc)
IN_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, , NPY_DOUBLE, double, double)
IN_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(std_complex_double, COMPLEX, , NPY_CDOUBLE, complex, complex)

IN_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(int, INT32, INPUT, NPY_INT, int, int)
IN_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(unsigned_int, INT32, INPUT, NPY_UINT, uint, uint)
IN_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, INPUT, NPY_DOUBLE, double, double)
IN_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(std_complex_double, COMPLEX, INPUT, NPY_CDOUBLE, complex, complex)

IN_TYPEMAP_CONST_STD_VECTOR_REF_OF_PRIMITIVES(int, INT32, INPUT, NPY_INT, int, int)
IN_TYPEMAP_CONST_STD_VECTOR_REF_OF_PRIMITIVES(unsigned_int, INT32, INPUT, NPY_UINT, uint, uint)
IN_TYPEMAP_CONST_STD_VECTOR_REF_OF_PRIMITIVES(double, DOUBLE, INPUT, NPY_DOUBLE, double, double)
IN_TYPEMAP_CONST_STD_VECTOR_REF_OF_PRIMITIVES(std_complex_double, COMPLEX, INPUT, NPY_CDOUBLE, complex, complex)

IN_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(int, INT32, INPUT, NPY_INT, int, intc)
IN_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, INPUT, NPY_DOUBLE, double, double)
IN_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(std_complex_double, COMPLEX, INPUT, NPY_CDOUBLE, complex, complex)

ARGOUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(int, INT32, ARGOUT, NPY_INT)
ARGOUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, ARGOUT, NPY_DOUBLE)
ARGOUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(std_complex_double, COMPLEX, ARGOUT, NPY_CDOUBLE)

ARGOUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(int, INT32, ARGOUT, NPY_INT)
ARGOUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(double, DOUBLE, ARGOUT, NPY_DOUBLE)
ARGOUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(std_complex_double, COMPLEX, ARGOUT, NPY_CDOUBLE)

PY_SEQUENCE_OF_SCALARS_TO_VECTOR_OF_PRIMITIVES(int, INT32, IN_PY_SEQUENCE, int, -1)
PY_SEQUENCE_OF_SCALARS_TO_VECTOR_OF_PRIMITIVES(unsigned_int, INT32, IN_PY_SEQUENCE, unsigned_int, -1)
PY_SEQUENCE_OF_SCALARS_TO_VECTOR_OF_PRIMITIVES(double, DOUBLE, IN_PY_SEQUENCE, double, -1)
PY_SEQUENCE_OF_SCALARS_TO_VECTOR_OF_PRIMITIVES(std_complex_double, COMPLEX, IN_PY_SEQUENCE, std_complex_double, -1)

OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(int, NPY_INT)
OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(double, NPY_DOUBLE)
OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES(std_complex_double, NPY_CDOUBLE)

OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(int, NPY_INT)
OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(double, NPY_DOUBLE)
OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES(std_complex_double, NPY_CDOUBLE)

OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES_REF(int, NPY_INT)
OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES_REF(double, NPY_DOUBLE)
OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES_REF(std_complex_double, NPY_CDOUBLE)

OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES_REF(int, NPY_INT)
OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES_REF(double, NPY_DOUBLE)
OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES_REF(std_complex_double, NPY_CDOUBLE)

OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES_CONST_REF(int, NPY_INT)
OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES_CONST_REF(double, NPY_DOUBLE)
OUT_TYPEMAP_STD_VECTOR_OF_PRIMITIVES_CONST_REF(std_complex_double, NPY_CDOUBLE)

OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES_CONST_REF(int, NPY_INT)
OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES_CONST_REF(double, NPY_DOUBLE)
OUT_TYPEMAP_STD_VECTOR_OF_STD_VECTOR_OF_PRIMITIVES_CONST_REF(std_complex_double, NPY_CDOUBLE)

%define %inout_vector_typemaps(Type)
 /* %typemap(in) Type *INOUT = Type *INPUT; */
 %typemap(in) Type &INOUT = Type &INPUT;
 /* %typemap(typecheck) Type *INOUT = Type *INPUT; */
 %typemap(typecheck) Type &INOUT = Type &INPUT;
 /* %typemap(argout) Type *INOUT = Type *ARGOUT; */
 %typemap(argout) Type &INOUT = Type &ARGOUT;
%enddef

%inout_vector_typemaps(std::vector<double>)
%inout_vector_typemaps(std::vector<std::vector<double> >)


==> anc/GWFrames/Code/SWIG/Exceptions.i <==
///////////////////////////////////
//// Handle exceptions cleanly ////
///////////////////////////////////

// The following will appear in the header of the `_wrap.cpp` file.
%{
  // The following allows us to elegantly fail in python from manual
  // interrupts and floating-point exceptions found in the c++ code.
  // The setjmp part of this was inspired by the post
  // <http://stackoverflow.com/a/12155582/1194883>.  The code for
  // setting the csr flags is taken from SpEC.
  #include <csetjmp>
  #include <csignal>
  #ifdef __APPLE__
    #include <xmmintrin.h>
    int fegetexcept() { return _mm_getcsr(); }
  #else
    #include <fenv.h>     // For feenableexcept. Doesn't seem to be a <cfenv>
    #ifndef __USE_GNU
      extern "C" int feenableexcept (int EXCEPTS);
    #endif
  #endif
  namespace GWFrames {
    static sigjmp_buf FloatingPointExceptionJumpBuffer;
    void FloatingPointExceptionHandler(int sig) {
      siglongjmp(FloatingPointExceptionJumpBuffer, sig);
    }
    class ExceptionHandlerSwitcher {
    private:
      int OriginalExceptionFlags;
      void (*OriginalFloatingPointExceptionHandler)(int);
    public:
      ExceptionHandlerSwitcher()
        : OriginalExceptionFlags(fegetexcept()),
          OriginalFloatingPointExceptionHandler(signal(SIGFPE, FloatingPointExceptionHandler))
      {
        #ifdef __APPLE__
          _mm_setcsr( _MM_MASK_MASK &~
                     (_MM_MASK_OVERFLOW|_MM_MASK_INVALID|_MM_MASK_DIV_ZERO));
        #else
          feenableexcept(FE_INVALID | FE_DIVBYZERO | FE_OVERFLOW);
        #endif
      }
      ~ExceptionHandlerSwitcher() {
        #ifdef __APPLE__
          _mm_setcsr(OriginalExceptionFlags);
        #else
          feenableexcept(OriginalExceptionFlags);
        #endif
        signal(SIGFPE, OriginalFloatingPointExceptionHandler);
      }
    };
  }

  // The following allows us to elegantly fail in python from
  // exceptions raised by the c++ code.
  const char* const GWFramesErrors[] = {
    "This function is not yet implemented.",
    "Failed system call.",
    "Bad file name.",
    "Failed GSL call.",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Bad value.",
    "Bad switches; we should not have gotten here.",
    "Index out of bounds.",
    "Unknown exception",
    "Unknown exception",
    "Vector size mismatch.",
    "Matrix size mismatch.",
    "Matrix size is assumed to be 3x3 in this function.",
    "Not enough points to take a derivative.",
    "Empty intersection requested.",
    "Waveform is missing requested (ell,m) component.",
    "Wrong frame type for this operation.",
    "Bad Waveform information.",
    "Unknown GW detector name."
  };
  const int GWFramesNumberOfErrors = 24;
  PyObject* const GWFramesExceptions[] = {
    PyExc_NotImplementedError, // Not implemented
    PyExc_SystemError, // Failed system call
    PyExc_IOError, // Bad file name
    PyExc_RuntimeError, // GSL failed
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_ValueError, // Bad value
    PyExc_ValueError, // Bad switches
    PyExc_IndexError, // Index out of bounds
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_AssertionError, // Mismatched vector size
    PyExc_AssertionError, // Mismatched matrix size
    PyExc_AssertionError, // 3x3 matrix assumed
    PyExc_AssertionError, // Not enough points for derivative
    PyExc_AssertionError, // Empty intersection
    PyExc_IndexError, // Waveform missing ell,m
    PyExc_AssertionError, // Bad frame type
    PyExc_ValueError, // Bad Waveform information
    PyExc_ValueError, // Unknown GW detector name
  };
%}

// This will go inside every python wrapper for any function I've
// included; the code of the function itself will replace `$action`.
// It's a good idea to try to keep this part brief, just to cut down
// the size of the wrapper file.
%exception {
  if (!sigsetjmp(GWFrames::FloatingPointExceptionJumpBuffer, 1)) {
    try {
      // const GWFrames::ExceptionHandlerSwitcher Switcher;
      $action;
    } catch(int i) {
      std::stringstream s;
      if(i>-1 && i<GWFramesNumberOfErrors) { s << "$fulldecl: " << GWFramesErrors[i]; }
      else  { s << "$fulldecl: Unknown exception number {" << i << "}"; }
      PyErr_SetString(GWFramesExceptions[i], s.str().c_str());
      return 0;
    } catch(...) {
      PyErr_SetString(PyExc_RuntimeError, "$fulldecl: Unknown exception; default handler");
      return 0;
    }
  } else {
    PyErr_SetString(PyExc_RuntimeError, "$fulldecl: Caught a floating-point exception in the c++ code.");
    return 0;
  }
}


==> anc/GWFrames/Code/SWIG/Extensions.py <==
/// Add utility functions that are specific to python.  Note that
/// these are defined in the GWFrames namespace.
%insert("python") %{

# The following are necessary to allow us to attach new attributes
# (methods) to `Waveform` objects.  This is required because we are
# calling SWIG with the `-builtin` option, which makes it a little
# more complicated to add new attributes.  This defeats the whole
# point of `-builtin` for this particular object.  But it allows other
# objects (especially `Quaternion`s) to be implemented more cleanly
# and efficiently.  Note also that the `_Waveform` was given that name
# above by the line
#    %rename(_Waveform) Waveform;
# in `Waveforms.i`.

class _MetaWaveform(type(_Waveform)):
    pass

class Waveform(_Waveform):
    """Object storing data and other information for a single waveform.

    Fundamental object encapsulating waveform data, such as time,
    (l,m) information, and complex data.

    This object provides the main user interface for this collection
    of code. The various methods for this class are intended to
    provide all manipulations that might be necessary in the course of
    waveform analysis.

    For an extensive listing of all methods available for Waveform
    objects, run `help(GWFrames.Waveform)`.  Documentation is also
    available for each such method individually.

    In python, the preferred ways to construct a new Waveform from a
    data file is to use either `GWFrames.ReadFromH5` or
    `GWFrames.ReadFromNRAR`.  The copy constructor also works.

    The Waveform's `frame` data records the rotors needed to rotate
    the standard (x,y,z) basis into the (X,Y,Z) basis with respect to
    which the Waveform's mode `data` are decomposed.

    Note on Waveform Types:
    In any system, h -- being strain -- should be dimensionless.
    When G=c=1, the dimensionless quantities are rMPsi4, rhdot, and
    rhOverM; as are rOverM and tOverM.  When G and c are
    dimensionful, the dimensionless quantities are
        -  (r/c) * (M*G/c^3) * Psi4
        -  (r/c) * hdot
        -  (r/c) * h / (M*G/c^3)
        -  (r/c) / (M*G/c^3)
        -  t / (M*G/c^3)
    To regain the dimensionful quantities, we simply need to remove
    the relevant dimensionful elements (e.g., the r and M factors).

    Member data
    -----------
      int spinweight
      int boostweight
      std::stringstream history
      std::vector<double> t
      std::vector<Quaternions::Quaternion> frame
      WaveformFrameType frameType
      WaveformDataType dataType
      bool rIsScaledOut
      bool mIsScaledOut
      std::vector<std::vector<int> > lm
      MatrixC data

    """
    __metaclass__ = _MetaWaveform

_WaveformReturners = ['CopyWithoutData', 'SliceOfTimeIndices', 'SliceOfTimeIndicesWithEll2', 'SliceOfTimeIndicesWithoutModes', 'SliceOfTimes', 'SliceOfTimesWithEll2',
                      'SliceOfTimesWithoutModes', 'Interpolate', 'InterpolateInPlace', 'DropTimesOutside', 'DropEllModes', 'KeepOnlyEllModes', 'KeepOnlyEll2',
                      'SetSpinWeight', 'SetBoostWeight', 'AppendHistory', 'SetHistory', 'SetT', 'SetTime', 'SetFrame', 'SetFrameType', 'SetDataType', 'SetRIsScaledOut',
                      'SetMIsScaledOut', 'SetLM', 'SetData', 'SetData', 'ResizeData', 'Differentiate', 'RotatePhysicalSystem',
                      'RotatePhysicalSystem', 'RotateDecompositionBasis', 'RotateDecompositionBasis', 'TransformToCoprecessingFrame', 'TransformToAngularVelocityFrame',
                      'TransformToCorotatingFrame', 'TransformToInertialFrame', 'AlignDecompositionFrameToModes', 'Compare', 'Hybridize', 'Translate']

class _MetaPNWaveform(type(_PNWaveform)):
    pass

class PNWaveform(_PNWaveform):
    """Fundamental object creating precessing PN waveform.

    This object is a subclass of the GWFrames::Waveform object.  In
    addition to the data stored in a Waveform, this stores the two
    spins chi1 and chi2; the orbital angular-velocity vectors
    Omega_orb, Omega_prec; the PN angular momentum L; and the orbital
    phase Phi_orb.  All such vectors are with respect to the inertial
    frame.  We also have the usual frame data, which is initially the
    co-orbital frame.  Various methods also exist for retrieving the
    vectors, their magnitudes, and their normalized versions.

    For an extensive listing of all methods available for PNWaveform
    objects, run `help(GWFrames.PNWaveform)`.  Documentation is also
    available for each such method individually.

    Member data
    -----------
      [All of GWFrames.Waveform members and...]
      std::vector<std::vector<double> > mchi1
      std::vector<std::vector<double> > mchi2
      std::vector<std::vector<double> > mOmega_orb
      std::vector<std::vector<double> > mOmega_prec
      std::vector<std::vector<double> > mL
      std::vector<double> mPhi_orb

    Constructor
    -----------
    Parameters:
      Approximant: 'TaylorT1'|'TaylorT4'|'TaylorT5'
      delta: Normalized BH mass difference (M1-M2)/(M1+M2)
      chi1_i: Initial dimensionless spin vector of BH1
      chi2_i: Initial dimensionless spin vector of BH2
      Omega_orb_i: Initial orbital angular frequency
      Omega_orb_0: Earliest orbital angular frequency to compute (default: Omega_orb_i)
      R_frame_i: Initial rotation of the binary (default: No rotation)
      MinStepsPerOrbit: Minimum number of time steps at which to evaluate (default: 32)
      PNWaveformModeOrder: PN order at which to compute waveform modes (default: 3.5)
      PNOrbitalEvolutionOrder: PN order at which to compute orbital evolution (default: 4.0)

    [There is also a copy constructor.]

    The PN system is defined with respect to an inertial basis
    (x,y,z).  The input spin vectors must be defined with respect to
    this basis.  A new basis is (X,Y,Z) is created by rotating (x,y,z)
    by `R_frame_i`.  The black-hole positions are initialized with
    respect to this basis, with BH1 along the positive X axis and BH2
    along the negative X axis, and the orbital angular velocity along
    the positive Z axis having magnitude `Omega_orb_i`.  Note that the
    optional parameter `Omega_orb_0` may be given, in which case the
    PN system is also evolved backwards to that point.

    The TaylorTn system is first integrated to compute the dynamics of
    the binary.  The evolved spin vectors `chi1` and `chi2`, orbital
    angular-velocity vector `Omega_orb`, and co-orbital frame
    `R_frame` itself are stored, in addition to a few other niceties.
    Once this evolution is completed, the information is used to
    construct the waveform in the co-orbital frame.  (The waveform
    will be nearly co-rotating, but not quite.)

    To get the PNWaveform in an inertial frame, you must first apply
    the method TransformToInertialFrame().  To get the PNWaveform in a
    co-rotating frame, you first apply the method
    TransformToInertialFrame(), then the method
    TransformToCororatingFrame().

    """
    __metaclass__ = _MetaPNWaveform



# Now, we just make sure that any Waveform or PNWaveform member that
# returns a _Waveform or _PNWaveform gets wrapped to return the
# appropriate derived object
from functools import wraps
def _ObliterateUnderscores(func):
    @wraps(func, ('__name__', '__doc__'))
    def decorator(self, *args, **kwargs):
        def Derivedify(obj):
            typestr = type(obj).__name__
            if typestr=='_Waveform' or typestr=='_PNWaveform':
                return eval(typestr[1:])(obj)
            else:
                return obj
        ret = func(self, *args, **kwargs)
        if isinstance(ret, tuple):
            for i in range(len(ret)):
                ret[i] = Derivedify(ret[i])
            return ret
        else:
            return Derivedify(ret)
    return decorator
for _WaveformReturner in _WaveformReturners:
    setattr(Waveform, _WaveformReturner, _ObliterateUnderscores(getattr(Waveform, _WaveformReturner)))




def GetFileNamePrefix(W) :
    return W.DescriptorString() + '_' + W.FrameTypeString() + '_'
Waveform.GetFileNamePrefix = GetFileNamePrefix
PNWaveform.GetFileNamePrefix = GetFileNamePrefix

def GetLaTeXDataDescription(W) :
    from GWFrames import UnknownDataType, h, hdot, Psi4
    LaTeXDataDescription = ''
    if(W.RIsScaledOut()) :
        LaTeXDataDescription = r'r\,'
    if(W.MIsScaledOut()) :
        if(W.DataType()==UnknownDataType or W.DataType()==h) :
            LaTeXDataDescription = LaTeXDataDescription + W.DataTypeLaTeXString() + r'/M'
        elif(W.DataType()==hdot) :
            LaTeXDataDescription = LaTeXDataDescription + W.DataTypeLaTeXString() # hdot is independent of M
        elif(W.DataType()==Psi4) :
            LaTeXDataDescription = LaTeXDataDescription + r'M\,' + W.DataTypeLaTeXString()
    else :
        LaTeXDataDescription = LaTeXDataDescription + W.DataTypeLaTeXString()
    return LaTeXDataDescription
Waveform.GetLaTeXDataDescription = GetLaTeXDataDescription
PNWaveform.GetLaTeXDataDescription = GetLaTeXDataDescription

def __AddFileNamePrefix(W, FileName):
    """Add a descriptive prefix to FileName"""
    from os.path import basename, dirname
    BaseName = W.GetFileNamePrefix() + basename(FileName)
    if not dirname(FileName):
        FileName = BaseName
    else:
        FileName = dirname(FileName) + '/' + BaseName
    return FileName

def OutputToNRAR(W, FileName, FileWriteMode='w') :
    """
    Output the Waveform in NRAR format.

    Note that the FileName is prepended with some descriptive
    information involving the data type and the frame type, such as
    'rhOverM_Corotating_' or 'rMPsi4_Aligned_'.

    """
    from h5py import File
    from GWFrames import UnknownDataType, h, hdot, Psi4
    Group = None
    if('.h5' in FileName and not FileName.endswith('.h5')) :
        FileName,Group = FileName.split('.h5')
        FileName += '.h5'
    # Add descriptive prefix to FileName
    FileName = __AddFileNamePrefix(W, FileName)
    # Open the file for output
    try :
        F = File(FileName, FileWriteMode)
    except IOError : # If that did not work...
        print("OutputToNRAR was unable to open the file '{0}'.\n\n".format(FileName))
        raise # re-raise the exception after the informative message above
    try :
        # If we are writing to a group within the file, create it
        if(Group) :
            G = F.create_group(Group)
        else :
            G = F
        # Now write all the data to various groups in the file
        G.attrs['OutputFormatVersion'] = 'GWFrames_NRAR'
        G.create_dataset("History.txt", data = W.HistoryStr() + 'OutputToNRAR(W, {0})\n'.format(FileName))
        G.attrs['FrameType'] = W.FrameType()
        G.attrs['DataType'] = W.DataType()
        G.attrs['RIsScaledOut'] = int(W.RIsScaledOut())
        G.attrs['MIsScaledOut'] = int(W.MIsScaledOut())
        for i_m in range(W.NModes()) :
            ell,m = W.LM()[i_m]
            Data_m = G.create_dataset("Y_l{0}_m{1}.dat".format(ell, m), data=[[t, d.real, d.imag] for t,d in zip(W.T(),W.Data(i_m))],
                                      compression="gzip", shuffle=True)
            Data_m.attrs['ell'] = ell
            Data_m.attrs['m'] = m
    finally : # Use `finally` to make sure this happens:
        # Close the file and we are done
        F.close()
Waveform.OutputToNRAR = OutputToNRAR
PNWaveform.OutputToNRAR = OutputToNRAR

def OutputToH5(W, FileName, FileWriteMode='w') :
    """
    Output the Waveform with all necessary information, in GWFrames format.

    This function outputs the Waveform object with *all* data, in a
    format that is not compatible with NRAR.  See also `OutputToNRAR`.

    Note that the FileName is prepended with some descriptive
    information involving the data type and the frame type, such as
    'rhOverM_Corotating_' or 'rPsi4_Aligned_'.

    """
    from h5py import File
    from GWFrames import UnknownDataType, h, hdot, Psi4
    # Add descriptive prefix to FileName
    FileName = __AddFileNamePrefix(W, FileName)
    # Open the file for output
    try :
        F = File(FileName, FileWriteMode)
    except IOError : # If that did not work...
        print("OutputToH5 was unable to open the file '{0}'.\n\n".format(FileName))
        raise # re-raise the exception after the informative message above
    try :
        # Now write all the data to various groups in the file
        F.attrs['OutputFormatVersion'] = 'GWFrames_v2'
        F.create_dataset("History", data = W.HistoryStr() + 'OutputToH5(W, {0})\n'.format(FileName))
        F.create_dataset("Time", data=W.T().tolist(), compression="gzip", shuffle=True)
        if(len(W.Frame())>0) :
            F.create_dataset("Frame", data=[[r[0], r[1], r[2], r[3]] for r in W.Frame()])
        else :
            F.create_dataset("Frame", shape=())
        F.attrs['FrameType'] = W.FrameType()
        F.attrs['DataType'] = W.DataType()
        F.attrs['RIsScaledOut'] = int(W.RIsScaledOut())
        F.attrs['MIsScaledOut'] = int(W.MIsScaledOut())
        Data = F.create_group("Data")
        for i_m in range(W.NModes()) :
            ell,m = W.LM()[i_m]
            Data_m = Data.create_dataset("l{0}_m{1:+}".format(int(ell), int(m)), data=W.Data(i_m),
                                         compression="gzip", shuffle=True)
            Data_m.attrs['ell'] = ell
            Data_m.attrs['m'] = m
    finally : # Use `finally` to make sure this happens:
        # Close the file and we are done
        F.close()
Waveform.OutputToH5 = OutputToH5
PNWaveform.OutputToH5 = OutputToH5

def ReadFromH5(FileName) :
    """
    Read data from an H5 file, as output by GWFrames.
    """
    from h5py import File
    from GWFrames import Waveform
    from Quaternions import Quaternion
    from numpy import empty
    try :
        f = File(FileName, 'r')
    except IOError :
        print("ReadFromH5 could not open the file '{0}'\n\n".format(FileName))
        raise
    try :
        # Initialize the Waveform object
        W = Waveform()
        # Record the filename being read in
        W.AppendHistory("*this = GWFrames.ReadFromH5(FileName='{0}')\n".format(FileName))
        # Add the old history to the new history
        W.AppendHistory("# <previous_history>\n#" + f['History'][()].replace('\n','\n#') + "# </previous_history>\n")
        # Get the time data
        W.SetTime(f['Time'])
        # Get the frame data, converting to GWFrame.Quaternion objects
        try :
            W.SetFrame([Quaternion(r) for r in f['Frame']])
        except TypeError :
            pass # There was no frame
        # Get the descriptive items
        try :
            W.SetFrameType(int(f.attrs['FrameType']))
            W.SetDataType(int(f.attrs['DataType']))
            W.SetRIsScaledOut(bool(f.attrs['RIsScaledOut']))
            W.SetMIsScaledOut(bool(f.attrs['MIsScaledOut']))
        except KeyError :
            print("\nWarning: FrameType, DataType, RIsScaledOut, and/or MIsScaledOut were not found in '{0}'.\n".format(FileName))
        # Get list of data sets and the LM data (unsorted)
        ModeData = list(f['Data'])
        LMlist = [[f['Data'][Data_m].attrs['ell'], f['Data'][Data_m].attrs['m']] for Data_m in ModeData]
        NModes = len(LMlist)
        # Get the order of the sort by LM
        SortedIndices = sorted(range(NModes),key=lambda i : LMlist[i])
        # Initialize the data set and LM set
        Data = empty((NModes, W.NTimes()), dtype='complex128')
        LM = empty((NModes, 2), dtype='int')
        # Loop through the modes, storing them in sorted order
        for i_m in range(NModes) :
            Data[i_m] = f['Data'][ModeData[SortedIndices[i_m]]]
            LM[i_m] = LMlist[SortedIndices[i_m]]
        # Now add these data to the Waveform object
        W.SetLM(LM.tolist())
        W.SetData(Data)
    except KeyError :
        print("This H5 file appears to have not stored all the required information.\n\n")
        raise # Re-raise the exception after adding our information
    finally : # Use `finally` to make sure this happens:
        f.close()
    return W

def MonotonicIndices(T, MinTimeStep=1.e-5) :
    """
    Given an array of times, return the indices that make the array strictly monotonic.
    """
    import numpy
    Ind = range(len(T))
    Size = len(Ind)
    i=1
    while(i<Size) :
        if(T[Ind[i]]<=T[Ind[i-1]]+MinTimeStep) :
            j=0
            while(T[Ind[j]]+MinTimeStep<T[Ind[i]]) :
                j += 1
            # erase data from j (inclusive) to i (exclusive)
            Ind = numpy.delete(Ind, range(j,i))
            Size = len(Ind)
            i = j-1
        i += 1
    return Ind

def ReadFromNRAR(FileName) :
    """
    Read data from an H5 file in NRAR format.
    """
    import re
    import h5py
    from Quaternions import Quaternion
    import numpy
    YlmRegex = re.compile(r"""Y_l(?P<L>[0-9]+)_m(?P<M>[-+0-9]+)\.dat""")
    # Initialize the Waveform object
    W = Waveform()
    # Record the filename being read in
    W.AppendHistory("*this = GWFrames.ReadFromNRAR(FileName='{0}')\n".format(FileName))
    try :
        FileName, RootGroup = FileName.rsplit('.h5', 1)
        FileName += '.h5'
    except ValueError :
        RootGroup = '' # FileName is just a file, not a group in a file
    try :
        f_h5 = h5py.File(FileName, 'r')
    except IOError :
        print("ReadFromNRAR could not open the file '{0}'\n\n".format(FileName))
        raise
    if(RootGroup) :
        f = f_h5[RootGroup]
    else :
        f = f_h5
    try :
        try :
            # Add the old history to the new history, if found
            OldHistory = f['History.txt'][()]
            W.AppendHistory("# <previous_history>\n#" + OldHistory.replace('\n','\n#') + "# </previous_history>\n")
        except KeyError :
            pass # Did not find a history
        # Get the frame data, converting to Quaternions.Quaternion objects
        try :
            W.SetFrame([Quaternion(r) for r in f['Frame']])
        except KeyError :
            pass # There was no frame data
        # Get the descriptive items
        try :
            W.SetFrameType(int(f.attrs['FrameType']))
            W.SetDataType(int(f.attrs['DataType']))
            W.SetRIsScaledOut(bool(f.attrs['RIsScaledOut']))
            W.SetMIsScaledOut(bool(f.attrs['MIsScaledOut']))
        except KeyError :
            print("\nWarning: FrameType, DataType, RIsScaledOut, and/or MIsScaledOut were not found in '{0}'.\n".format(FileName)+
                  "Using defaults.  You may want to re-set them manually.\n\n")
            W.SetFrameType(1)
            W.SetRIsScaledOut(True)
            W.SetMIsScaledOut(True)
            if('psi4' in FileName.lower()) :
                W.SetDataType(3)
            elif('hdot' in FileName.lower()) :
                W.SetDataType(2)
            elif('h' in FileName.lower()) :
                W.SetDataType(1)
        # Get the names of all the datasets in the h5 file, and check for matches
        YLMdata = [DataSet for DataSet in list(f) for m in [YlmRegex.search(DataSet)] if m]
        if(len(YLMdata)==0) :
            raise ValueError("Couldn't understand dataset names in '{0}'.".format(FileName))
        # Sort the dataset names by increasing ell, then increasing m
        YLMdata = sorted(YLMdata, key=lambda DataSet : [int(YlmRegex.search(DataSet).group('L')), int(YlmRegex.search(DataSet).group('M'))])
        # List just the ell and m numbers
        LM = sorted([[int(m.group('L')), int(m.group('M'))] for DataSet in YLMdata for m in [YlmRegex.search(DataSet)] if m])
        NModes = len(LM)
        # Get the time data (assuming all are equal)
        Wdata = f[YLMdata[0]]
        NTimes = Wdata.shape[0]
        T = Wdata[:,0]
        # Set up storage
        Re = numpy.empty((NModes, NTimes))
        Im = numpy.empty((NModes, NTimes))
        m = 0
        # Loop through, getting each mode
        for DataSet in YLMdata :
            if( not (f[DataSet].shape[0]==NTimes) ) :
                raise ValueError("The number of time steps in this dataset should be {0}; ".format(NTimes) +
                                 "it is {0} in '{1}'.".format(f[DataSet].shape[0], DataSet))
            Re[m,:] = f[DataSet][:,1]
            Im[m,:] = f[DataSet][:,2]
            m += 1
        # Make sure time is monotonic and set the data
        Indices = MonotonicIndices(T)
        BadIndices = numpy.setdiff1d(range(len(T)), Indices)
        W.SetTime(T[Indices])
        W.SetLM(LM)
        W.SetData(numpy.delete(Re, BadIndices, 1)+1j*numpy.delete(Im, BadIndices, 1))
    except KeyError :
        print("This H5 file appears to have not stored all the required information.\n\n")
        raise # Re-raise the exception after adding our information
    finally : # Use `finally` to make sure this happens:
        f_h5.close()
    return W

%}


==> anc/GWFrames/Code/SWIG/GWFrames.i <==
// -*- c++ -*-
// vim: filetype=cpp

// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

%module GWFrames

// Quiet warnings about overloaded operators being ignored.
//#pragma SWIG nowarn=362,389,401,509

// Unless otherwise provided, just let SWIG document any functions.
%feature("autodoc", "1");

/////////////////////////////////////////////////
//// These will be needed by the c++ wrapper ////
/////////////////////////////////////////////////
%{
  #include <iostream>
  #include <string>
  #include <sstream>
  #include <iomanip>
  #include <complex>
  #include "../Utilities.hpp"
  #include "Quaternions.hpp"
  #include "IntegrateAngularVelocity.hpp"
  #include "../Scri.hpp"
  #include "SWSHs.hpp"
  #include "../Waveforms.hpp"
  #include "../PNWaveforms.hpp"
  #include "../WaveformsAtAPointFT.hpp"

%}


////////////////////////////////////////////////////////
//// This lets me use numpy.array in the code below ////
////////////////////////////////////////////////////////
%{
  #define SWIG_FILE_WITH_INIT
%}
%include "numpy.i"
%init %{
  import_array();
%}


//////////////////////////////////////////////////////////////////////
//// The following translates between c++ and python types nicely ////
//////////////////////////////////////////////////////////////////////

%import "../Quaternions/Quaternions.i"
%import "../Quaternions/Quaternions_typemaps.i"
//%import "../SphericalFunctions/SphericalFunctions.i"
%include "../Quaternions/vector_typemaps.i"

%include <typemaps.i>
%include <stl.i>
//// Make sure std::strings are dealt with appropriately
%include <std_string.i>
//// Make sure std::complex numbers are dealt with appropriately
%include <std_complex.i>


/////////////////////////////////////////////////////////////////////
//// The doxygen-generated documentation is added with this line ////
/////////////////////////////////////////////////////////////////////
%include "../Docs/GWFrames_Doc.i"


///////////////////////////////////
//// Handle error codes nicely ////
///////////////////////////////////
%include "Exceptions.i"


///////////////////////////////////////////////////////////////////////////////
//// This ensures that GWFrames has local copies of these modules imported ////
///////////////////////////////////////////////////////////////////////////////
%pythoncode %{
  ## We have to be able to import numpy
  import numpy;

  ## We have to be able to import Quaternions
  import Quaternions

  ## We do not necessarily need spinsfast
  try :
    import spinsfast
  except ImportError :
    pass
  %}


/////////////////////////////////////////////////////////////////////////////////
//// Finally, include the descriptions of the actual C++ code in this module ////
/////////////////////////////////////////////////////////////////////////////////
%include "Utilities.i"
%include "Scri.i"
%include "Waveforms.i"
%include "PNWaveforms.i"
%include "Extensions.py"


==> anc/GWFrames/Code/SWIG/PNWaveforms.i <==
//////////////////////////////////////
//// Read in the PNWaveform class ////
//////////////////////////////////////
// Rename C++ PNWaveform objects to be _PNWaveform, so that we can
// subclass PNWaveform objects in python.
%rename(_PNWaveform) PNWaveform;
//// Ignore things that don't translate well...
// %ignore operator<<;
// %ignore GWFrames::Waveform::operator=;
//// These will convert the output data to numpy.ndarray for easier use
#ifndef SWIGPYTHON_BUILTIN
%feature("pythonappend") GWFrames::PNWaveform::chi1() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::chi2() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_orb() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_prec() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_tot() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::L() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_orbMag() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_precMag() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_totMag() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::LMag() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Phi_orb() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::chiHat1() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::chiHat2() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::OmegaHat_orb() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::OmegaHat_prec() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::OmegaHat_tot() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::LHat() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
#endif
//// Parse the header file to generate wrappers
%include "../PNWaveforms.hpp"


==> anc/GWFrames/Code/SWIG/Scri.i <==
///////////////////////////////////////
//// Import the quantities on scri ////
///////////////////////////////////////
#ifndef SWIG_BUILTIN
%rename(__getitem__) GWFrames::DataGrid::operator [](unsigned int const) const;
%rename(__setitem__) GWFrames::DataGrid::operator [](unsigned int const);
%rename(__getitem__) GWFrames::Modes::operator [](unsigned int const) const;
%rename(__setitem__) GWFrames::Modes::operator [](unsigned int const);
%rename(__getitem__) GWFrames::SliceModes::operator [](unsigned int const) const;
%rename(__setitem__) GWFrames::SliceModes::operator [](unsigned int const);
%rename(__getitem__) GWFrames::SliceGrid::operator [](unsigned int const) const;
%rename(__setitem__) GWFrames::SliceGrid::operator [](unsigned int const);
%rename(__getitem__) GWFrames::Scri::operator [](unsigned int const) const;
%rename(__setitem__) GWFrames::Scri::operator [](unsigned int const);
#endif // SWIG_BUILTIN
typedef std::vector<double> ThreeVector;
typedef std::vector<double> FourVector;
%include "../Scri.hpp"
namespace GWFrames {
  %template(SliceOfScriGrid) SliceOfScri<DataGrid>;
  %template(SliceOfScriModes) SliceOfScri<Modes>;
}
%extend GWFrames::DataGrid { // None of the above seem to work, so...
  const std::complex<double> __getitem__(const unsigned int i) const { return $self->operator[](i); }
  void __setitem__(const unsigned int i, const std::complex<double>& a) { $self->operator[](i)=a; }
};
%extend GWFrames::Modes { // None of the above seem to work, so...
  /* const std::complex<double> __getitem__(const unsigned int i) const { return $self->operator[](i); } */
  void __setitem__(const unsigned int i, const std::complex<double>& a) { $self->operator[](i)=a; }
};
%extend GWFrames::SliceModes { // None of the above seem to work, so...
  const GWFrames::Modes& __getitem__(const unsigned int i) const { return $self->operator[](i); }
  void __setitem__(const unsigned int i, const GWFrames::Modes& a) { $self->operator[](i)=a; }
};
/* %extend GWFrames::SliceGrid { // None of the above seem to work, so... */
/*   const GWFrames::DataGrid& __getitem__(const unsigned int i) const { return $self->operator[](i); } */
/*   void __setitem__(const unsigned int i, const GWFrames::DataGrid& a) { $self->operator[](i)=a; } */
/* }; */
%extend GWFrames::Scri { // None of the above seem to work, so...
  /* const GWFrames::SliceModes __getitem__(const unsigned int i) const { return $self->operator[](i); } */
  void __setitem__(const unsigned int i, const GWFrames::SliceModes& a) { $self->operator[](i) = a; }
};
%extend GWFrames::SuperMomenta { // None of the above seem to work, so...
  const GWFrames::Modes __getitem__(const unsigned int i) const { return $self->operator[](i); }
  void __setitem__(const unsigned int i, const GWFrames::Modes& a) { $self->operator[](i) = a; }
};


==> anc/GWFrames/Code/SWIG/Utilities.i <==
//////////////////////////
//// Import utilities ////
//////////////////////////
%ignore GWFrames::Matrix::operator=;
%ignore GWFrames::Matrix::operator[];
%ignore GWFrames::operator+;
%ignore GWFrames::operator-;
%ignore GWFrames::operator*;
%ignore GWFrames::operator/;
%ignore GWFrames::abs;
%ignore GWFrames::pow;
%include "../Utilities.hpp"
namespace std {
  %template(_vectorM) vector<GWFrames::Matrix>;
};
%extend GWFrames::Matrix {
  // Print the Matrix nicely at the prompt
  %pythoncode{
    def __repr__(self):
        return "".join(
                       [  'Matrix(['+repr([self(0,c) for c in range(self.ncols())])+',\n']
                       + ['        '+repr([self(r,c) for c in range(self.ncols())])+',\n' for r in range(1,self.nrows()-1)]
                       + ['        '+repr([self(r,c) for c in range(self.ncols()) for r in [self.nrows()-1]])+'])'] )
  };
 };


==> anc/GWFrames/Code/SWIG/Waveforms.i <==

////////////////////////////////////
//// Read in the Waveform class ////
////////////////////////////////////

// Rename C++ GWFrames::Waveform objects to be GWFrames::_Waveform, so
// that we can add attributes to GWFrames.Waveform objects in python
// (which are defined in Extensions.py using GWFrames::_Waveform as a
// metaclass).
%rename(_Waveform) Waveform;

//// Ignore things that don't translate well...
%ignore operator<<;
%ignore GWFrames::Waveform::operator=;
%ignore GWFrames::Waveforms::operator[];
%rename(__getitem__) GWFrames::Waveforms::operator[] const;

//// These will convert the output data to numpy.ndarray for easier use
#ifndef SWIGPYTHON_BUILTIN
%feature("pythonappend") GWFrames::Waveform::T() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Frame() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::LM() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Re() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Im() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Abs() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Arg() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::ArgUnwrapped() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Data() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::DataDot() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Norm() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::LdtVector() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::LLMatrix() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::LLDominantEigenvector() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::AngularVelocityVector() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::CorotatingFrame() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::PNEquivalentOrbitalAV() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::PNEquivalentPrecessionalAV() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
#endif

%apply double& OUTPUT { double& deltat };

//// Parse the header file to generate wrappers
%include "../Waveforms.hpp"

//// Make sure vectors of Waveform are understood
namespace std {
  %template(_vectorW) vector<GWFrames::Waveform>;
};

//// Make any additions to the Waveform class here
%extend GWFrames::Waveform {
  //// This function is called when printing the Waveform object
  std::string __str__() {
    std::stringstream S;
    S << ($self->HistoryStr()) << "#\n"
      << "# <in_python>\n"
      << "import GWFrames\n"
      << "print(this)\n"
      << "# </in_python>" << std::endl << std::setprecision(14);
    for(unsigned int t=0; t<$self->NTimes(); ++t) {
      S << $self->T(t) << " ";
      for(unsigned int mode=0; mode<$self->NModes(); ++mode) {
        S << $self->Re(mode, t) << " " << $self->Im(mode, t) << " ";
      }
      S << std::endl;
    }
    return S.str();
  }
  //// This function is called when returning the Waveform object in the interpreter
  std::string __repr__() {
    return ($self->HistoryStr());
  }
  //// Allow Waveform objects to be pickled
  %insert("python") %{
    def __getstate__(self) :
      return (self.HistoryStr(),
              self.T(),
              self.Frame(),
              self.FrameType(),
              self.DataType(),
              self.RIsScaledOut(),
              self.MIsScaledOut(),
              self.LM(),
              self.Data()
              )
    __safe_for_unpickling__ = True
    def __reduce__(self) :
        return (Waveform, (), self.__getstate__())
    def __setstate__(self, data) :
        self.SetHistory(data[0])
        self.SetTime(data[1])
        self.SetFrame(data[2])
        self.SetFrameType(data[3])
        self.SetDataType(data[4])
        self.SetRIsScaledOut(data[5])
        self.SetMIsScaledOut(data[6])
        self.SetLM(data[7].tolist())
        self.SetData(data[8])
  %}
 };


////////////////////////////////////////////
//// Read in the WaveformAtAPoint class ////
////////////////////////////////////////////
//// Parse the header file to generate wrappers
%apply double *INOUT { double& timeOffset };
%apply double *INOUT { double& phaseOffset };
%apply double *INOUT { double& match };
%include "../WaveformsAtAPointFT.hpp"


==> anc/GWFrames/Code/SWIG/numpy.i <==
/* -*- C -*-  (not really, but good for syntax highlighting) */
#ifdef SWIGPYTHON

%{
#ifndef SWIG_FILE_WITH_INIT
#define NO_IMPORT_ARRAY
#endif
#include "stdio.h"
#define NPY_NO_DEPRECATED_API NPY_1_7_API_VERSION
#include <numpy/arrayobject.h>
%}

/**********************************************************************/

%fragment("NumPy_Backward_Compatibility", "header")
{
%#if NPY_API_VERSION < 0x00000007
%#define NPY_ARRAY_DEFAULT NPY_DEFAULT
%#define NPY_ARRAY_FARRAY  NPY_FARRAY
%#define NPY_FORTRANORDER  NPY_FORTRAN
%#endif
}

/**********************************************************************/

/* The following code originally appeared in
 * enthought/kiva/agg/src/numeric.i written by Eric Jones.  It was
 * translated from C++ to C by John Hunter.  Bill Spotz has modified
 * it to fix some minor bugs, upgrade from Numeric to numpy (all
 * versions), add some comments and functionality, and convert from
 * direct code insertion to SWIG fragments.
 */

%fragment("NumPy_Macros", "header")
{
/* Macros to extract array attributes.
 */
%#if NPY_API_VERSION < 0x00000007
%#define is_array(a)            ((a) && PyArray_Check((PyArrayObject*)a))
%#define array_type(a)          (int)(PyArray_TYPE((PyArrayObject*)a))
%#define array_numdims(a)       (((PyArrayObject*)a)->nd)
%#define array_dimensions(a)    (((PyArrayObject*)a)->dimensions)
%#define array_size(a,i)        (((PyArrayObject*)a)->dimensions[i])
%#define array_strides(a)       (((PyArrayObject*)a)->strides)
%#define array_stride(a,i)      (((PyArrayObject*)a)->strides[i])
%#define array_data(a)          (((PyArrayObject*)a)->data)
%#define array_descr(a)         (((PyArrayObject*)a)->descr)
%#define array_flags(a)         (((PyArrayObject*)a)->flags)
%#define array_enableflags(a,f) (((PyArrayObject*)a)->flags) = f
%#else
%#define is_array(a)            ((a) && PyArray_Check(a))
%#define array_type(a)          PyArray_TYPE((PyArrayObject*)a)
%#define array_numdims(a)       PyArray_NDIM((PyArrayObject*)a)
%#define array_dimensions(a)    PyArray_DIMS((PyArrayObject*)a)
%#define array_strides(a)       PyArray_STRIDES((PyArrayObject*)a)
%#define array_stride(a,i)      PyArray_STRIDE((PyArrayObject*)a,i)
%#define array_size(a,i)        PyArray_DIM((PyArrayObject*)a,i)
%#define array_data(a)          PyArray_DATA((PyArrayObject*)a)
%#define array_descr(a)         PyArray_DESCR((PyArrayObject*)a)
%#define array_flags(a)         PyArray_FLAGS((PyArrayObject*)a)
%#define array_enableflags(a,f) PyArray_ENABLEFLAGS((PyArrayObject*)a,f)
%#endif
%#define array_is_contiguous(a) (PyArray_ISCONTIGUOUS((PyArrayObject*)a))
%#define array_is_native(a)     (PyArray_ISNOTSWAPPED((PyArrayObject*)a))
%#define array_is_fortran(a)    (PyArray_ISFORTRAN((PyArrayObject*)a))
}

/**********************************************************************/

%fragment("NumPy_Utilities",
          "header")
{
  /* Given a PyObject, return a string describing its type.
   */
  const char* pytype_string(PyObject* py_obj)
  {
    if (py_obj == NULL          ) return "C NULL value";
    if (py_obj == Py_None       ) return "Python None" ;
    if (PyCallable_Check(py_obj)) return "callable"    ;
    if (PyString_Check(  py_obj)) return "string"      ;
    if (PyInt_Check(     py_obj)) return "int"         ;
    if (PyFloat_Check(   py_obj)) return "float"       ;
    if (PyDict_Check(    py_obj)) return "dict"        ;
    if (PyList_Check(    py_obj)) return "list"        ;
    if (PyTuple_Check(   py_obj)) return "tuple"       ;
%#if PY_MAJOR_VERSION < 3
    if (PyFile_Check(    py_obj)) return "file"        ;
    if (PyModule_Check(  py_obj)) return "module"      ;
    if (PyInstance_Check(py_obj)) return "instance"    ;
%#endif

    return "unkown type";
  }

  /* Given a NumPy typecode, return a string describing the type.
   */
  const char* typecode_string(int typecode)
  {
    static const char* type_names[25] = {"bool",
                                         "byte",
                                         "unsigned byte",
                                         "short",
                                         "unsigned short",
                                         "int",
                                         "unsigned int",
                                         "long",
                                         "unsigned long",
                                         "long long",
                                         "unsigned long long",
                                         "float",
                                         "double",
                                         "long double",
                                         "complex float",
                                         "complex double",
                                         "complex long double",
                                         "object",
                                         "string",
                                         "unicode",
                                         "void",
                                         "ntypes",
                                         "notype",
                                         "char",
                                         "unknown"};
    return typecode < 24 ? type_names[typecode] : type_names[24];
  }

  /* Make sure input has correct numpy type.  This now just calls
     PyArray_EquivTypenums().
   */
  int type_match(int actual_type,
                 int desired_type)
  {
    return PyArray_EquivTypenums(actual_type, desired_type);
  }

%#ifdef SWIGPY_USE_CAPSULE
  void free_cap(PyObject * cap)
  {
    void* array = (void*) PyCapsule_GetPointer(cap,SWIGPY_CAPSULE_NAME);
    if (array != NULL) free(array);
  }
%#endif


}

/**********************************************************************/

%fragment("NumPy_Object_to_Array",
          "header",
          fragment="NumPy_Backward_Compatibility",
          fragment="NumPy_Macros",
          fragment="NumPy_Utilities")
{
  /* Given a PyObject pointer, cast it to a PyArrayObject pointer if
   * legal.  If not, set the python error string appropriately and
   * return NULL.
   */
  PyArrayObject* obj_to_array_no_conversion(PyObject* input,
                                            int        typecode)
  {
    PyArrayObject* ary = NULL;
    if (is_array(input) && (typecode == NPY_NOTYPE ||
                            PyArray_EquivTypenums(array_type(input), typecode)))
    {
      ary = (PyArrayObject*) input;
    }
    else if is_array(input)
    {
      const char* desired_type = typecode_string(typecode);
      const char* actual_type  = typecode_string(array_type(input));
      PyErr_Format(PyExc_TypeError,
                   "Array of type '%s' required.  Array of type '%s' given",
                   desired_type, actual_type);
      ary = NULL;
    }
    else
    {
      const char* desired_type = typecode_string(typecode);
      const char* actual_type  = pytype_string(input);
      PyErr_Format(PyExc_TypeError,
                   "Array of type '%s' required.  A '%s' was given",
                   desired_type,
                   actual_type);
      ary = NULL;
    }
    return ary;
  }

  /* Convert the given PyObject to a NumPy array with the given
   * typecode.  On success, return a valid PyArrayObject* with the
   * correct type.  On failure, the python error string will be set and
   * the routine returns NULL.
   */
  PyArrayObject* obj_to_array_allow_conversion(PyObject* input,
                                               int       typecode,
                                               int*      is_new_object)
  {
    PyArrayObject* ary = NULL;
    PyObject*      py_obj;
    if (is_array(input) && (typecode == NPY_NOTYPE ||
                            PyArray_EquivTypenums(array_type(input),typecode)))
    {
      ary = (PyArrayObject*) input;
      *is_new_object = 0;
    }
    else
    {
      py_obj = PyArray_FROMANY(input, typecode, 0, 0, NPY_ARRAY_DEFAULT);
      /* If NULL, PyArray_FromObject will have set python error value.*/
      ary = (PyArrayObject*) py_obj;
      *is_new_object = 1;
    }
    return ary;
  }

  /* Given a PyArrayObject, check to see if it is contiguous.  If so,
   * return the input pointer and flag it as not a new object.  If it is
   * not contiguous, create a new PyArrayObject using the original data,
   * flag it as a new object and return the pointer.
   */
  PyArrayObject* make_contiguous(PyArrayObject* ary,
                                 int*           is_new_object,
                                 int            min_dims,
                                 int            max_dims)
  {
    PyArrayObject* result;
    if (array_is_contiguous(ary))
    {
      result = ary;
      *is_new_object = 0;
    }
    else
    {
      result = (PyArrayObject*) PyArray_ContiguousFromObject((PyObject*)ary,
                                                              array_type(ary),
                                                              min_dims,
                                                              max_dims);
      *is_new_object = 1;
    }
    return result;
  }

  /* Given a PyArrayObject, check to see if it is Fortran-contiguous.
   * If so, return the input pointer, but do not flag it as not a new
   * object.  If it is not Fortran-contiguous, create a new
   * PyArrayObject using the original data, flag it as a new object
   * and return the pointer.
   */
  PyArrayObject* make_fortran(PyArrayObject* ary,
                              int*           is_new_object)
  {
    PyArrayObject* result;
    if (array_is_fortran(ary))
    {
      result = ary;
      *is_new_object = 0;
    }
    else
    {
      Py_INCREF(array_descr(ary));
      result = (PyArrayObject*) PyArray_FromArray(ary,
                                                  array_descr(ary),
                                                  NPY_FORTRANORDER);
      *is_new_object = 1;
    }
    return result;
  }

  /* Convert a given PyObject to a contiguous PyArrayObject of the
   * specified type.  If the input object is not a contiguous
   * PyArrayObject, a new one will be created and the new object flag
   * will be set.
   */
  PyArrayObject* obj_to_array_contiguous_allow_conversion(PyObject* input,
                                                          int       typecode,
                                                          int*      is_new_object)
  {
    int is_new1 = 0;
    int is_new2 = 0;
    PyArrayObject* ary2;
    PyArrayObject* ary1 = obj_to_array_allow_conversion(input,
                                                        typecode,
                                                        &is_new1);
    if (ary1)
    {
      ary2 = make_contiguous(ary1, &is_new2, 0, 0);
      if ( is_new1 && is_new2)
      {
        Py_DECREF(ary1);
      }
      ary1 = ary2;
    }
    *is_new_object = is_new1 || is_new2;
    return ary1;
  }

  /* Convert a given PyObject to a Fortran-ordered PyArrayObject of the
   * specified type.  If the input object is not a Fortran-ordered
   * PyArrayObject, a new one will be created and the new object flag
   * will be set.
   */
  PyArrayObject* obj_to_array_fortran_allow_conversion(PyObject* input,
                                                       int       typecode,
                                                       int*      is_new_object)
  {
    int is_new1 = 0;
    int is_new2 = 0;
    PyArrayObject* ary2;
    PyArrayObject* ary1 = obj_to_array_allow_conversion(input,
                                                        typecode,
                                                        &is_new1);
    if (ary1)
    {
      ary2 = make_fortran(ary1, &is_new2);
      if (is_new1 && is_new2)
      {
        Py_DECREF(ary1);
      }
      ary1 = ary2;
    }
    *is_new_object = is_new1 || is_new2;
    return ary1;
  }
} /* end fragment */

/**********************************************************************/

%fragment("NumPy_Array_Requirements",
          "header",
          fragment="NumPy_Backward_Compatibility",
          fragment="NumPy_Macros")
{
  /* Test whether a python object is contiguous.  If array is
   * contiguous, return 1.  Otherwise, set the python error string and
   * return 0.
   */
  int require_contiguous(PyArrayObject* ary)
  {
    int contiguous = 1;
    if (!array_is_contiguous(ary))
    {
      PyErr_SetString(PyExc_TypeError,
                      "Array must be contiguous.  A non-contiguous array was given");
      contiguous = 0;
    }
    return contiguous;
  }

  /* Require that a numpy array is not byte-swapped.  If the array is
   * not byte-swapped, return 1.  Otherwise, set the python error string
   * and return 0.
   */
  int require_native(PyArrayObject* ary)
  {
    int native = 1;
    if (!array_is_native(ary))
    {
      PyErr_SetString(PyExc_TypeError,
                      "Array must have native byteorder.  "
                      "A byte-swapped array was given");
      native = 0;
    }
    return native;
  }

  /* Require the given PyArrayObject to have a specified number of
   * dimensions.  If the array has the specified number of dimensions,
   * return 1.  Otherwise, set the python error string and return 0.
   */
  int require_dimensions(PyArrayObject* ary,
                         int            exact_dimensions)
  {
    int success = 1;
    if (array_numdims(ary) != exact_dimensions)
    {
      PyErr_Format(PyExc_TypeError,
                   "Array must have %d dimensions.  Given array has %d dimensions",
                   exact_dimensions,
                   array_numdims(ary));
      success = 0;
    }
    return success;
  }

  /* Require the given PyArrayObject to have one of a list of specified
   * number of dimensions.  If the array has one of the specified number
   * of dimensions, return 1.  Otherwise, set the python error string
   * and return 0.
   */
  int require_dimensions_n(PyArrayObject* ary,
                           int*           exact_dimensions,
                           int            n)
  {
    int success = 0;
    int i;
    char dims_str[255] = "";
    char s[255];
    for (i = 0; i < n && !success; i++)
    {
      if (array_numdims(ary) == exact_dimensions[i])
      {
        success = 1;
      }
    }
    if (!success)
    {
      for (i = 0; i < n-1; i++)
      {
        sprintf(s, "%d, ", exact_dimensions[i]);
        strcat(dims_str,s);
      }
      sprintf(s, " or %d", exact_dimensions[n-1]);
      strcat(dims_str,s);
      PyErr_Format(PyExc_TypeError,
                   "Array must have %s dimensions.  Given array has %d dimensions",
                   dims_str,
                   array_numdims(ary));
    }
    return success;
  }

  /* Require the given PyArrayObject to have a specified shape.  If the
   * array has the specified shape, return 1.  Otherwise, set the python
   * error string and return 0.
   */
  int require_size(PyArrayObject* ary,
                   npy_intp*      size,
                   int            n)
  {
    int i;
    int success = 1;
    int len;
    char desired_dims[255] = "[";
    char s[255];
    char actual_dims[255] = "[";
    for(i=0; i < n;i++)
    {
      if (size[i] != -1 &&  size[i] != array_size(ary,i))
      {
        success = 0;
      }
    }
    if (!success)
    {
      for (i = 0; i < n; i++)
      {
        if (size[i] == -1)
        {
          sprintf(s, "*,");
        }
        else
        {
          sprintf(s, "%ld,", (long int)size[i]);
        }
        strcat(desired_dims,s);
      }
      len = strlen(desired_dims);
      desired_dims[len-1] = ']';
      for (i = 0; i < n; i++)
      {
        sprintf(s, "%ld,", (long int)array_size(ary,i));
        strcat(actual_dims,s);
      }
      len = strlen(actual_dims);
      actual_dims[len-1] = ']';
      PyErr_Format(PyExc_TypeError,
                   "Array must have shape of %s.  Given array has shape of %s",
                   desired_dims,
                   actual_dims);
    }
    return success;
  }

  /* Require the given PyArrayObject to to be Fortran ordered.  If the
   * the PyArrayObject is already Fortran ordered, do nothing.  Else,
   * set the Fortran ordering flag and recompute the strides.
   */
  int require_fortran(PyArrayObject* ary)
  {
    int success = 1;
    int nd = array_numdims(ary);
    int i;
    npy_intp * strides = array_strides(ary);
    if (array_is_fortran(ary)) return success;
    /* Set the Fortran ordered flag */
    array_enableflags(ary,NPY_ARRAY_FARRAY);
    /* Recompute the strides */
    strides[0] = strides[nd-1];
    for (i=1; i < nd; ++i)
      strides[i] = strides[i-1] * array_size(ary,i-1);
    return success;
  }
}

/* Combine all NumPy fragments into one for convenience */
%fragment("NumPy_Fragments",
          "header",
          fragment="NumPy_Backward_Compatibility",
          fragment="NumPy_Macros",
          fragment="NumPy_Utilities",
          fragment="NumPy_Object_to_Array",
          fragment="NumPy_Array_Requirements")
{
}

/* End John Hunter translation (with modifications by Bill Spotz)
 */

/* %numpy_typemaps() macro
 *
 * This macro defines a family of 74 typemaps that allow C arguments
 * of the form
 *
 *    1. (DATA_TYPE IN_ARRAY1[ANY])
 *    2. (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
 *    3. (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
 *
 *    4. (DATA_TYPE IN_ARRAY2[ANY][ANY])
 *    5. (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 *    6. (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
 *    7. (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 *    8. (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
 *
 *    9. (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
 *   10. (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   11. (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   12. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_ARRAY3)
 *   13. (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   14. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_FARRAY3)
 *
 *   15. (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
 *   16. (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   17. (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   18. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, , DIM_TYPE DIM4, DATA_TYPE* IN_ARRAY4)
 *   19. (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   20. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_FARRAY4)
 *
 *   21. (DATA_TYPE INPLACE_ARRAY1[ANY])
 *   22. (DATA_TYPE* INPLACE_ARRAY1, DIM_TYPE DIM1)
 *   23. (DIM_TYPE DIM1, DATA_TYPE* INPLACE_ARRAY1)
 *
 *   24. (DATA_TYPE INPLACE_ARRAY2[ANY][ANY])
 *   25. (DATA_TYPE* INPLACE_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 *   26. (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_ARRAY2)
 *   27. (DATA_TYPE* INPLACE_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 *   28. (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_FARRAY2)
 *
 *   29. (DATA_TYPE INPLACE_ARRAY3[ANY][ANY][ANY])
 *   30. (DATA_TYPE* INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   31. (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   32. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_ARRAY3)
 *   33. (DATA_TYPE* INPLACE_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
 *   34. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_FARRAY3)
 *
 *   35. (DATA_TYPE INPLACE_ARRAY4[ANY][ANY][ANY][ANY])
 *   36. (DATA_TYPE* INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   37. (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   38. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_ARRAY4)
 *   39. (DATA_TYPE* INPLACE_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
 *   40. (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_FARRAY4)
 *
 *   41. (DATA_TYPE ARGOUT_ARRAY1[ANY])
 *   42. (DATA_TYPE* ARGOUT_ARRAY1, DIM_TYPE DIM1)
 *   43. (DIM_TYPE DIM1, DATA_TYPE* ARGOUT_ARRAY1)
 *
 *   44. (DATA_TYPE ARGOUT_ARRAY2[ANY][ANY])
 *
 *   45. (DATA_TYPE ARGOUT_ARRAY3[ANY][ANY][ANY])
 *
 *   46. (DATA_TYPE ARGOUT_ARRAY4[ANY][ANY][ANY][ANY])
 *
 *   47. (DATA_TYPE** ARGOUTVIEW_ARRAY1, DIM_TYPE* DIM1)
 *   48. (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEW_ARRAY1)
 *
 *   49. (DATA_TYPE** ARGOUTVIEW_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 *   50. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_ARRAY2)
 *   51. (DATA_TYPE** ARGOUTVIEW_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 *   52. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_FARRAY2)
 *
 *   53. (DATA_TYPE** ARGOUTVIEW_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
 *   54. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_ARRAY3)
 *   55. (DATA_TYPE** ARGOUTVIEW_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
 *   56. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_FARRAY3)
 *
 *   57. (DATA_TYPE** ARGOUTVIEW_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 *   58. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEW_ARRAY4)
 *   59. (DATA_TYPE** ARGOUTVIEW_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 *   60. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEW_FARRAY4)
 *
 *   61. (DATA_TYPE** ARGOUTVIEWM_ARRAY1, DIM_TYPE* DIM1)
 *   62. (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEWM_ARRAY1)
 *
 *   63. (DATA_TYPE** ARGOUTVIEWM_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 *   64. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_ARRAY2)
 *   65. (DATA_TYPE** ARGOUTVIEWM_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 *   66. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_FARRAY2)
 *
 *   67. (DATA_TYPE** ARGOUTVIEWM_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
 *   68. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEWM_ARRAY3)
 *   69. (DATA_TYPE** ARGOUTVIEWM_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
 *   70. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEWM_FARRAY3)
 *
 *   71. (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 *   72. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_ARRAY4)
 *   73. (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 *   74. (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_FARRAY4)
 *
 * where "DATA_TYPE" is any type supported by the NumPy module, and
 * "DIM_TYPE" is any int-like type suitable for specifying dimensions.
 * The difference between "ARRAY" typemaps and "FARRAY" typemaps is
 * that the "FARRAY" typemaps expect Fortran ordering of
 * multidimensional arrays.  In python, the dimensions will not need
 * to be specified (except for the "DATA_TYPE* ARGOUT_ARRAY1"
 * typemaps).  The IN_ARRAYs can be a numpy array or any sequence that
 * can be converted to a numpy array of the specified type.  The
 * INPLACE_ARRAYs must be numpy arrays of the appropriate type.  The
 * ARGOUT_ARRAYs will be returned as new numpy arrays of the
 * appropriate type.
 *
 * These typemaps can be applied to existing functions using the
 * %apply directive.  For example:
 *
 *     %apply (double* IN_ARRAY1, int DIM1) {(double* series, int length)};
 *     double prod(double* series, int length);
 *
 *     %apply (int DIM1, int DIM2, double* INPLACE_ARRAY2)
 *           {(int rows, int cols, double* matrix        )};
 *     void floor(int rows, int cols, double* matrix, double f);
 *
 *     %apply (double IN_ARRAY3[ANY][ANY][ANY])
 *           {(double tensor[2][2][2]         )};
 *     %apply (double ARGOUT_ARRAY3[ANY][ANY][ANY])
 *           {(double low[2][2][2]                )};
 *     %apply (double ARGOUT_ARRAY3[ANY][ANY][ANY])
 *           {(double upp[2][2][2]                )};
 *     void luSplit(double tensor[2][2][2],
 *                  double low[2][2][2],
 *                  double upp[2][2][2]    );
 *
 * or directly with
 *
 *     double prod(double* IN_ARRAY1, int DIM1);
 *
 *     void floor(int DIM1, int DIM2, double* INPLACE_ARRAY2, double f);
 *
 *     void luSplit(double IN_ARRAY3[ANY][ANY][ANY],
 *                  double ARGOUT_ARRAY3[ANY][ANY][ANY],
 *                  double ARGOUT_ARRAY3[ANY][ANY][ANY]);
 */

%define %numpy_typemaps(DATA_TYPE, DATA_TYPECODE, DIM_TYPE)

/************************/
/* Input Array Typemaps */
/************************/

/* Typemap suite for (DATA_TYPE IN_ARRAY1[ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE IN_ARRAY1[ANY])
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE IN_ARRAY1[ANY])
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[1] = { $1_dim0 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 1) ||
      !require_size(array, size, 1)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(freearg)
  (DATA_TYPE IN_ARRAY1[ANY])
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[1] = { -1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 1) ||
      !require_size(array, size, 1)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
}
%typemap(freearg)
  (DATA_TYPE* IN_ARRAY1, DIM_TYPE DIM1)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[1] = {-1};
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 1) ||
      !require_size(array, size, 1)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DATA_TYPE* IN_ARRAY1)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE IN_ARRAY2[ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE IN_ARRAY2[ANY][ANY])
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE IN_ARRAY2[ANY][ANY])
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { $1_dim0, $1_dim1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(freearg)
  (DATA_TYPE IN_ARRAY2[ANY][ANY])
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
}
%typemap(freearg)
  (DATA_TYPE* IN_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_ARRAY2)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { -1, -1 };
  array = obj_to_array_fortran_allow_conversion($input,
                                                DATA_TYPECODE,
                                                &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2) || !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
}
%typemap(freearg)
  (DATA_TYPE* IN_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[2] = { -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 2) ||
      !require_size(array, size, 2) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* IN_FARRAY2)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { $1_dim0, $1_dim1, $1_dim2 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(freearg)
  (DATA_TYPE IN_ARRAY3[ANY][ANY][ANY])
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { -1, -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
}
%typemap(freearg)
  (DATA_TYPE* IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  /* for now, only concerned with lists */
  $1 = PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (DATA_TYPE** array=NULL, PyArrayObject** object_array=NULL, int* is_new_object_array=NULL)
{
  npy_intp size[2] = { -1, -1 };
  PyArrayObject* temp_array;
  Py_ssize_t i;
  int is_new_object;

  /* length of the list */
  $2 = PyList_Size($input);

  /* the arrays */
  array = (DATA_TYPE **)malloc($2*sizeof(DATA_TYPE *));
  object_array = (PyArrayObject **)calloc($2,sizeof(PyArrayObject *));
  is_new_object_array = (int *)calloc($2,sizeof(int));

  if (array == NULL || object_array == NULL || is_new_object_array == NULL)
  {
    SWIG_fail;
  }

  for (i=0; i<$2; i++)
  {
    temp_array = obj_to_array_contiguous_allow_conversion(PySequence_GetItem($input,i), DATA_TYPECODE, &is_new_object);

    /* the new array must be stored so that it can be destroyed in freearg */
    object_array[i] = temp_array;
    is_new_object_array[i] = is_new_object;

    if (!temp_array || !require_dimensions(temp_array, 2)) SWIG_fail;

    /* store the size of the first array in the list, then use that for comparison. */
    if (i == 0)
    {
      size[0] = array_size(temp_array,0);
      size[1] = array_size(temp_array,1);
    }
    
    if (!require_size(temp_array, size, 2)) SWIG_fail;

    array[i] = (DATA_TYPE*) array_data(temp_array);
  }

  $1 = (DATA_TYPE**) array;
  $3 = (DIM_TYPE) size[0];
  $4 = (DIM_TYPE) size[1];
}
%typemap(freearg)
  (DATA_TYPE** IN_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  Py_ssize_t i;

  if (array$argnum!=NULL) free(array$argnum);

  /*freeing the individual arrays if needed */
  if (object_array$argnum!=NULL)
  {
    if (is_new_object_array$argnum!=NULL)
    {
      for (i=0; i<$2; i++)
      {
        if (object_array$argnum[i] != NULL && is_new_object_array$argnum[i])
        { Py_DECREF(object_array$argnum[i]); }
      }
      free(is_new_object_array$argnum);
    }
    free(object_array$argnum);
  }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* IN_ARRAY3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_ARRAY3)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_ARRAY3)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { -1, -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_ARRAY3)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { -1, -1, -1 };
  array = obj_to_array_fortran_allow_conversion($input, DATA_TYPECODE,
                                                &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3) | !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
}
%typemap(freearg)
  (DATA_TYPE* IN_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* IN_FARRAY3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_FARRAY3)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_FARRAY3)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[3] = { -1, -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input,
                                                   DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 3) ||
      !require_size(array, size, 3) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* IN_FARRAY3)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { $1_dim0, $1_dim1, $1_dim2 , $1_dim3};
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(freearg)
  (DATA_TYPE IN_ARRAY4[ANY][ANY][ANY][ANY])
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { -1, -1, -1, -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
  $5 = (DIM_TYPE) array_size(array,3);
}
%typemap(freearg)
  (DATA_TYPE* IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  /* for now, only concerned with lists */
  $1 = PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (DATA_TYPE** array=NULL, PyArrayObject** object_array=NULL, int* is_new_object_array=NULL)
{
  npy_intp size[3] = { -1, -1, -1 };
  PyArrayObject* temp_array;
  Py_ssize_t i;
  int is_new_object;

  /* length of the list */
  $2 = PyList_Size($input);

  /* the arrays */
  array = (DATA_TYPE **)malloc($2*sizeof(DATA_TYPE *));
  object_array = (PyArrayObject **)calloc($2,sizeof(PyArrayObject *));
  is_new_object_array = (int *)calloc($2,sizeof(int));

  if (array == NULL || object_array == NULL || is_new_object_array == NULL)
  {
    SWIG_fail;
  }

  for (i=0; i<$2; i++)
  {
    temp_array = obj_to_array_contiguous_allow_conversion(PySequence_GetItem($input,i), DATA_TYPECODE, &is_new_object);

    /* the new array must be stored so that it can be destroyed in freearg */
    object_array[i] = temp_array;
    is_new_object_array[i] = is_new_object;

    if (!temp_array || !require_dimensions(temp_array, 3)) SWIG_fail;

    /* store the size of the first array in the list, then use that for comparison. */
    if (i == 0)
    {
      size[0] = array_size(temp_array,0);
      size[1] = array_size(temp_array,1);
      size[2] = array_size(temp_array,2);
    }
    
    if (!require_size(temp_array, size, 3)) SWIG_fail;

    array[i] = (DATA_TYPE*) array_data(temp_array);
  }

  $1 = (DATA_TYPE**) array;
  $3 = (DIM_TYPE) size[0];
  $4 = (DIM_TYPE) size[1];
  $5 = (DIM_TYPE) size[2];
}
%typemap(freearg)
  (DATA_TYPE** IN_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  Py_ssize_t i;

  if (array$argnum!=NULL) free(array$argnum);

  /*freeing the individual arrays if needed */
  if (object_array$argnum!=NULL)
  {
    if (is_new_object_array$argnum!=NULL)
    {
      for (i=0; i<$2; i++)
      {
        if (object_array$argnum[i] != NULL && is_new_object_array$argnum[i])
        { Py_DECREF(object_array$argnum[i]); }
      }
      free(is_new_object_array$argnum);
    }
    free(object_array$argnum);
  }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4,
 *                    DATA_TYPE* IN_ARRAY4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_ARRAY4)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_ARRAY4)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { -1, -1, -1 , -1};
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DIM_TYPE) array_size(array,3);
  $5 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_ARRAY4)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { -1, -1, -1, -1 };
  array = obj_to_array_fortran_allow_conversion($input, DATA_TYPECODE,
                                                &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4) | !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
  $5 = (DIM_TYPE) array_size(array,3);
}
%typemap(freearg)
  (DATA_TYPE* IN_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4,
 *                    DATA_TYPE* IN_FARRAY4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_FARRAY4)
{
  $1 = is_array($input) || PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_FARRAY4)
  (PyArrayObject* array=NULL, int is_new_object=0)
{
  npy_intp size[4] = { -1, -1, -1 , -1 };
  array = obj_to_array_contiguous_allow_conversion($input, DATA_TYPECODE,
                                                   &is_new_object);
  if (!array || !require_dimensions(array, 4) ||
      !require_size(array, size, 4) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DIM_TYPE) array_size(array,3);
  $5 = (DATA_TYPE*) array_data(array);
}
%typemap(freearg)
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* IN_FARRAY4)
{
  if (is_new_object$argnum && array$argnum)
    { Py_DECREF(array$argnum); }
}

/***************************/
/* In-Place Array Typemaps */
/***************************/

/* Typemap suite for (DATA_TYPE INPLACE_ARRAY1[ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE INPLACE_ARRAY1[ANY])
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE INPLACE_ARRAY1[ANY])
  (PyArrayObject* array=NULL)
{
  npy_intp size[1] = { $1_dim0 };
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,1) || !require_size(array, size, 1) ||
      !require_contiguous(array) || !require_native(array)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_ARRAY1, DIM_TYPE DIM1)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_ARRAY1, DIM_TYPE DIM1)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_ARRAY1, DIM_TYPE DIM1)
  (PyArrayObject* array=NULL, int i=1)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,1) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = 1;
  for (i=0; i < array_numdims(array); ++i) $2 *= array_size(array,i);
}

/* Typemap suite for (DIM_TYPE DIM1, DATA_TYPE* INPLACE_ARRAY1)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DATA_TYPE* INPLACE_ARRAY1)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DATA_TYPE* INPLACE_ARRAY1)
  (PyArrayObject* array=NULL, int i=0)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,1) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = 1;
  for (i=0; i < array_numdims(array); ++i) $1 *= array_size(array,i);
  $2 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE INPLACE_ARRAY2[ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE INPLACE_ARRAY2[ANY][ANY])
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE INPLACE_ARRAY2[ANY][ANY])
  (PyArrayObject* array=NULL)
{
  npy_intp size[2] = { $1_dim0, $1_dim1 };
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_size(array, size, 2) ||
      !require_contiguous(array) || !require_native(array)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_ARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_ARRAY2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_ARRAY2)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_ARRAY2)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_contiguous(array) ||
      !require_native(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_FARRAY2, DIM_TYPE DIM1, DIM_TYPE DIM2)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_contiguous(array)
      || !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_FARRAY2)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_FARRAY2)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DATA_TYPE* INPLACE_FARRAY2)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,2) || !require_contiguous(array) ||
      !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE INPLACE_ARRAY3[ANY][ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE INPLACE_ARRAY3[ANY][ANY][ANY])
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE INPLACE_ARRAY3[ANY][ANY][ANY])
  (PyArrayObject* array=NULL)
{
  npy_intp size[3] = { $1_dim0, $1_dim1, $1_dim2 };
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_size(array, size, 3) ||
      !require_contiguous(array) || !require_native(array)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_contiguous(array) ||
      !require_native(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
}

/* Typemap suite for (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (DATA_TYPE** array=NULL, PyArrayObject** object_array=NULL)
{
  npy_intp size[2] = { -1, -1 };
  PyArrayObject* temp_array;
  Py_ssize_t i;

  /* length of the list */
  $2 = PyList_Size($input);

  /* the arrays */
  array = (DATA_TYPE **)malloc($2*sizeof(DATA_TYPE *));
  object_array = (PyArrayObject **)calloc($2,sizeof(PyArrayObject *));

  if (array == NULL || object_array == NULL)
  {
    SWIG_fail;
  }

  for (i=0; i<$2; i++)
  {
    temp_array = obj_to_array_no_conversion(PySequence_GetItem($input,i), DATA_TYPECODE);

    /* the new array must be stored so that it can be destroyed in freearg */
    object_array[i] = temp_array;

    if ( !temp_array || !require_dimensions(temp_array, 2) ||
      !require_contiguous(temp_array) ||
      !require_native(temp_array) ||
      !PyArray_EquivTypenums(array_type(temp_array), DATA_TYPECODE)
    ) SWIG_fail;

    /* store the size of the first array in the list, then use that for comparison. */
    if (i == 0)
    {
      size[0] = array_size(temp_array,0);
      size[1] = array_size(temp_array,1);
    }
    
    if (!require_size(temp_array, size, 2)) SWIG_fail;

    array[i] = (DATA_TYPE*) array_data(temp_array);
  }

  $1 = (DATA_TYPE**) array;
  $3 = (DIM_TYPE) size[0];
  $4 = (DIM_TYPE) size[1];
}
%typemap(freearg)
  (DATA_TYPE** INPLACE_ARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  if (array$argnum!=NULL) free(array$argnum);
  if (object_array$argnum!=NULL) free(object_array$argnum);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* INPLACE_ARRAY3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_ARRAY3)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_ARRAY3)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_FARRAY3, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_contiguous(array) ||
      !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* INPLACE_FARRAY3)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_FARRAY3)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DATA_TYPE* INPLACE_FARRAY3)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,3) || !require_contiguous(array)
      || !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE INPLACE_ARRAY4[ANY][ANY][ANY][ANY])
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE INPLACE_ARRAY4[ANY][ANY][ANY][ANY])
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE INPLACE_ARRAY4[ANY][ANY][ANY][ANY])
  (PyArrayObject* array=NULL)
{
  npy_intp size[4] = { $1_dim0, $1_dim1, $1_dim2 , $1_dim3 };
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_size(array, size, 4) ||
      !require_contiguous(array) || !require_native(array)) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_contiguous(array) ||
      !require_native(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
  $5 = (DIM_TYPE) array_size(array,3);
}

/* Typemap suite for (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = PySequence_Check($input);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (DATA_TYPE** array=NULL, PyArrayObject** object_array=NULL)
{
  npy_intp size[3] = { -1, -1, -1 };
  PyArrayObject* temp_array;
  Py_ssize_t i;

  /* length of the list */
  $2 = PyList_Size($input);

  /* the arrays */
  array = (DATA_TYPE **)malloc($2*sizeof(DATA_TYPE *));
  object_array = (PyArrayObject **)calloc($2,sizeof(PyArrayObject *));

  if (array == NULL || object_array == NULL)
  {
    SWIG_fail;
  }

  for (i=0; i<$2; i++)
  {
    temp_array = obj_to_array_no_conversion(PySequence_GetItem($input,i), DATA_TYPECODE);

    /* the new array must be stored so that it can be destroyed in freearg */
    object_array[i] = temp_array;

    if ( !temp_array || !require_dimensions(temp_array, 3) ||
      !require_contiguous(temp_array) ||
      !require_native(temp_array) ||
      !PyArray_EquivTypenums(array_type(temp_array), DATA_TYPECODE)
    ) SWIG_fail;

    /* store the size of the first array in the list, then use that for comparison. */
    if (i == 0)
    {
      size[0] = array_size(temp_array,0);
      size[1] = array_size(temp_array,1);
      size[2] = array_size(temp_array,2);
    }
    
    if (!require_size(temp_array, size, 3)) SWIG_fail;

    array[i] = (DATA_TYPE*) array_data(temp_array);
  }

  $1 = (DATA_TYPE**) array;
  $3 = (DIM_TYPE) size[0];
  $4 = (DIM_TYPE) size[1];
  $5 = (DIM_TYPE) size[2];
}
%typemap(freearg)
  (DATA_TYPE** INPLACE_ARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  if (array$argnum!=NULL) free(array$argnum);
  if (object_array$argnum!=NULL) free(object_array$argnum);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4,
 *                    DATA_TYPE* INPLACE_ARRAY4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_ARRAY4)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_ARRAY4)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_contiguous(array)
      || !require_native(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DIM_TYPE) array_size(array,3);
  $5 = (DATA_TYPE*) array_data(array);
}

/* Typemap suite for (DATA_TYPE* INPLACE_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2,
 *                    DIM_TYPE DIM3, DIM_TYPE DIM4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DATA_TYPE* INPLACE_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DATA_TYPE* INPLACE_FARRAY4, DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_contiguous(array) ||
      !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
  $2 = (DIM_TYPE) array_size(array,0);
  $3 = (DIM_TYPE) array_size(array,1);
  $4 = (DIM_TYPE) array_size(array,2);
  $5 = (DIM_TYPE) array_size(array,3);
}

/* Typemap suite for (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3,
 *                    DATA_TYPE* INPLACE_FARRAY4)
 */
%typecheck(SWIG_TYPECHECK_DOUBLE_ARRAY,
           fragment="NumPy_Macros")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_FARRAY4)
{
  $1 = is_array($input) && PyArray_EquivTypenums(array_type($input),
                                                 DATA_TYPECODE);
}
%typemap(in,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DIM_TYPE DIM2, DIM_TYPE DIM3, DIM_TYPE DIM4, DATA_TYPE* INPLACE_FARRAY4)
  (PyArrayObject* array=NULL)
{
  array = obj_to_array_no_conversion($input, DATA_TYPECODE);
  if (!array || !require_dimensions(array,4) || !require_contiguous(array)
      || !require_native(array) || !require_fortran(array)) SWIG_fail;
  $1 = (DIM_TYPE) array_size(array,0);
  $2 = (DIM_TYPE) array_size(array,1);
  $3 = (DIM_TYPE) array_size(array,2);
  $4 = (DIM_TYPE) array_size(array,3);
  $5 = (DATA_TYPE*) array_data(array);
}

/*************************/
/* Argout Array Typemaps */
/*************************/

/* Typemap suite for (DATA_TYPE ARGOUT_ARRAY1[ANY])
 */
%typemap(in,numinputs=0,
         fragment="NumPy_Backward_Compatibility,NumPy_Macros")
  (DATA_TYPE ARGOUT_ARRAY1[ANY])
  (PyObject* array = NULL)
{
  npy_intp dims[1] = { $1_dim0 };
  array = PyArray_SimpleNew(1, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(argout)
  (DATA_TYPE ARGOUT_ARRAY1[ANY])
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DATA_TYPE* ARGOUT_ARRAY1, DIM_TYPE DIM1)
 */
%typemap(in,numinputs=1,
         fragment="NumPy_Fragments")
  (DATA_TYPE* ARGOUT_ARRAY1, DIM_TYPE DIM1)
  (PyObject* array = NULL)
{
  npy_intp dims[1];
  if (!PyInt_Check($input))
  {
    const char* typestring = pytype_string($input);
    PyErr_Format(PyExc_TypeError,
                 "Int dimension expected.  '%s' given.",
                 typestring);
    SWIG_fail;
  }
  $2 = (DIM_TYPE) PyInt_AsLong($input);
  dims[0] = (npy_intp) $2;
  array = PyArray_SimpleNew(1, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = (DATA_TYPE*) array_data(array);
}
%typemap(argout)
  (DATA_TYPE* ARGOUT_ARRAY1, DIM_TYPE DIM1)
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DIM_TYPE DIM1, DATA_TYPE* ARGOUT_ARRAY1)
 */
%typemap(in,numinputs=1,
         fragment="NumPy_Fragments")
  (DIM_TYPE DIM1, DATA_TYPE* ARGOUT_ARRAY1)
  (PyObject* array = NULL)
{
  npy_intp dims[1];
  if (!PyInt_Check($input))
  {
    const char* typestring = pytype_string($input);
    PyErr_Format(PyExc_TypeError,
                 "Int dimension expected.  '%s' given.",
                 typestring);
    SWIG_fail;
  }
  $1 = (DIM_TYPE) PyInt_AsLong($input);
  dims[0] = (npy_intp) $1;
  array = PyArray_SimpleNew(1, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $2 = (DATA_TYPE*) array_data(array);
}
%typemap(argout)
  (DIM_TYPE DIM1, DATA_TYPE* ARGOUT_ARRAY1)
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DATA_TYPE ARGOUT_ARRAY2[ANY][ANY])
 */
%typemap(in,numinputs=0,
         fragment="NumPy_Backward_Compatibility,NumPy_Macros")
  (DATA_TYPE ARGOUT_ARRAY2[ANY][ANY])
  (PyObject* array = NULL)
{
  npy_intp dims[2] = { $1_dim0, $1_dim1 };
  array = PyArray_SimpleNew(2, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(argout)
  (DATA_TYPE ARGOUT_ARRAY2[ANY][ANY])
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DATA_TYPE ARGOUT_ARRAY3[ANY][ANY][ANY])
 */
%typemap(in,numinputs=0,
         fragment="NumPy_Backward_Compatibility,NumPy_Macros")
  (DATA_TYPE ARGOUT_ARRAY3[ANY][ANY][ANY])
  (PyObject* array = NULL)
{
  npy_intp dims[3] = { $1_dim0, $1_dim1, $1_dim2 };
  array = PyArray_SimpleNew(3, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(argout)
  (DATA_TYPE ARGOUT_ARRAY3[ANY][ANY][ANY])
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/* Typemap suite for (DATA_TYPE ARGOUT_ARRAY4[ANY][ANY][ANY][ANY])
 */
%typemap(in,numinputs=0,
         fragment="NumPy_Backward_Compatibility,NumPy_Macros")
  (DATA_TYPE ARGOUT_ARRAY4[ANY][ANY][ANY][ANY])
  (PyObject* array = NULL)
{
  npy_intp dims[4] = { $1_dim0, $1_dim1, $1_dim2, $1_dim3 };
  array = PyArray_SimpleNew(4, dims, DATA_TYPECODE);
  if (!array) SWIG_fail;
  $1 = ($1_ltype) array_data(array);
}
%typemap(argout)
  (DATA_TYPE ARGOUT_ARRAY4[ANY][ANY][ANY][ANY])
{
  $result = SWIG_Python_AppendOutput($result,(PyObject*)array$argnum);
}

/*****************************/
/* Argoutview Array Typemaps */
/*****************************/

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_ARRAY1, DIM_TYPE* DIM1)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_ARRAY1, DIM_TYPE* DIM1    )
  (DATA_TYPE*  data_temp = NULL , DIM_TYPE  dim_temp)
{
  $1 = &data_temp;
  $2 = &dim_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEW_ARRAY1, DIM_TYPE* DIM1)
{
  npy_intp dims[1] = { *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(1, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEW_ARRAY1)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DATA_TYPE** ARGOUTVIEW_ARRAY1)
  (DIM_TYPE  dim_temp, DATA_TYPE*  data_temp = NULL )
{
  $1 = &dim_temp;
  $2 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEW_ARRAY1)
{
  npy_intp dims[1] = { *$1 };
  PyObject* obj = PyArray_SimpleNewFromData(1, dims, DATA_TYPECODE, (void*)(*$2));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_ARRAY2, DIM_TYPE* DIM1     , DIM_TYPE* DIM2     )
  (DATA_TYPE*  data_temp = NULL , DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEW_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
{
  npy_intp dims[2] = { *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_ARRAY2)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1     , DIM_TYPE* DIM2     , DATA_TYPE** ARGOUTVIEW_ARRAY2)
  (DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp, DATA_TYPE*  data_temp = NULL )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_ARRAY2)
{
  npy_intp dims[2] = { *$1, *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$3));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_FARRAY2, DIM_TYPE* DIM1     , DIM_TYPE* DIM2     )
  (DATA_TYPE*  data_temp = NULL  , DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEW_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
{
  npy_intp dims[2] = { *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || !require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_FARRAY2)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1     , DIM_TYPE* DIM2     , DATA_TYPE** ARGOUTVIEW_FARRAY2)
  (DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp, DATA_TYPE*  data_temp = NULL  )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEW_FARRAY2)
{
  npy_intp dims[2] = { *$1, *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$3));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || !require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_ARRAY3, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    )
  (DATA_TYPE* data_temp = NULL  , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEW_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[3] = { *$2, *$3, *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3,
                      DATA_TYPE** ARGOUTVIEW_ARRAY3)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_ARRAY3)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DATA_TYPE* data_temp = NULL)
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_ARRAY3)
{
  npy_intp dims[3] = { *$1, *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$4));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_FARRAY3, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEW_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[3] = { *$2, *$3, *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3,
                      DATA_TYPE** ARGOUTVIEW_FARRAY3)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DATA_TYPE** ARGOUTVIEW_FARRAY3)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEW_FARRAY3)
{
  npy_intp dims[3] = { *$1, *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$4));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_ARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL  , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEW_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEW_ARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEW_ARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL  )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEW_ARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEW_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEW_FARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEW_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEW_FARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEW_FARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEW_FARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;
  $result = SWIG_Python_AppendOutput($result,obj);
}

/*************************************/
/* Managed Argoutview Array Typemaps */
/*************************************/

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY1, DIM_TYPE* DIM1)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY1, DIM_TYPE* DIM1    )
  (DATA_TYPE*  data_temp = NULL  , DIM_TYPE  dim_temp)
{
  $1 = &data_temp;
  $2 = &dim_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY1, DIM_TYPE* DIM1)
{
  npy_intp dims[1] = { *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(1, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif
  
%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEWM_ARRAY1)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DATA_TYPE** ARGOUTVIEWM_ARRAY1)
  (DIM_TYPE  dim_temp, DATA_TYPE*  data_temp = NULL  )
{
  $1 = &dim_temp;
  $2 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DATA_TYPE** ARGOUTVIEWM_ARRAY1)
{
  npy_intp dims[1] = { *$1 };
  PyObject* obj = PyArray_SimpleNewFromData(1, dims, DATA_TYPECODE, (void*)(*$2));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif
  
%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY2, DIM_TYPE* DIM1     , DIM_TYPE* DIM2     )
  (DATA_TYPE*  data_temp = NULL  , DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
{
  npy_intp dims[2] = { *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_ARRAY2)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1     , DIM_TYPE* DIM2     , DATA_TYPE** ARGOUTVIEWM_ARRAY2)
  (DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp, DATA_TYPE*  data_temp = NULL  )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_ARRAY2)
{
  npy_intp dims[2] = { *$1, *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$3));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_FARRAY2, DIM_TYPE* DIM1     , DIM_TYPE* DIM2     )
  (DATA_TYPE*  data_temp = NULL   , DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEWM_FARRAY2, DIM_TYPE* DIM1, DIM_TYPE* DIM2)
{
  npy_intp dims[2] = { *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || !require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_FARRAY2)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1     , DIM_TYPE* DIM2     , DATA_TYPE** ARGOUTVIEWM_FARRAY2)
  (DIM_TYPE  dim1_temp, DIM_TYPE  dim2_temp, DATA_TYPE*  data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DATA_TYPE** ARGOUTVIEWM_FARRAY2)
{
  npy_intp dims[2] = { *$1, *$2 };
  PyObject* obj = PyArray_SimpleNewFromData(2, dims, DATA_TYPECODE, (void*)(*$3));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || !require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY3, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[3] = { *$2, *$3, *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3,
                      DATA_TYPE** ARGOUTVIEWM_ARRAY3)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DATA_TYPE** ARGOUTVIEWM_ARRAY3)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEWM_ARRAY3)
{
  npy_intp dims[3] = { *$1, *$2, *$3 };
  PyObject* obj= PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$4));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_FARRAY3, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    )
  (DATA_TYPE* data_temp = NULL    , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEWM_FARRAY3, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[3] = { *$2, *$3, *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3,
                      DATA_TYPE** ARGOUTVIEWM_FARRAY3)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DATA_TYPE** ARGOUTVIEWM_FARRAY3)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DATA_TYPE* data_temp = NULL    )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DATA_TYPE** ARGOUTVIEWM_FARRAY3)
{
  npy_intp dims[3] = { *$1, *$2, *$3 };
  PyObject* obj = PyArray_SimpleNewFromData(3, dims, DATA_TYPECODE, (void*)(*$4));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEWM_ARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEWM_ARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_ARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL    , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEWM_FARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEWM_FARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL    )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_FARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL   , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DATA_TYPE** ARGOUTVIEWM_ARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEWM_ARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEWM_ARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL   )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_ARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2,
                      DIM_TYPE* DIM3, DIM_TYPE* DIM4)
 */
%typemap(in,numinputs=0)
  (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    )
  (DATA_TYPE* data_temp = NULL    , DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp)
{
  $1 = &data_temp;
  $2 = &dim1_temp;
  $3 = &dim2_temp;
  $4 = &dim3_temp;
  $5 = &dim4_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DATA_TYPE** ARGOUTVIEWM_FARRAY4, DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4)
{
  npy_intp dims[4] = { *$2, *$3, *$4 , *$5 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$1));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

/* Typemap suite for (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4,
                      DATA_TYPE** ARGOUTVIEWM_FARRAY4)
 */
%typemap(in,numinputs=0)
  (DIM_TYPE* DIM1    , DIM_TYPE* DIM2    , DIM_TYPE* DIM3    , DIM_TYPE* DIM4    , DATA_TYPE** ARGOUTVIEWM_FARRAY4)
  (DIM_TYPE dim1_temp, DIM_TYPE dim2_temp, DIM_TYPE dim3_temp, DIM_TYPE dim4_temp, DATA_TYPE* data_temp = NULL    )
{
  $1 = &dim1_temp;
  $2 = &dim2_temp;
  $3 = &dim3_temp;
  $4 = &dim4_temp;
  $5 = &data_temp;
}
%typemap(argout,
         fragment="NumPy_Backward_Compatibility,NumPy_Array_Requirements")
  (DIM_TYPE* DIM1, DIM_TYPE* DIM2, DIM_TYPE* DIM3, DIM_TYPE* DIM4, DATA_TYPE** ARGOUTVIEWM_FARRAY4)
{
  npy_intp dims[4] = { *$1, *$2, *$3 , *$4 };
  PyObject* obj = PyArray_SimpleNewFromData(4, dims, DATA_TYPECODE, (void*)(*$5));
  PyArrayObject* array = (PyArrayObject*) obj;

  if (!array || require_fortran(array)) SWIG_fail;

%#ifdef SWIGPY_USE_CAPSULE
    PyObject* cap = PyCapsule_New((void*)(*$1), SWIGPY_CAPSULE_NAME, free_cap);
%#else
    PyObject* cap = PyCObject_FromVoidPtr((void*)(*$1), free);
%#endif

%#if NPY_API_VERSION < 0x00000007
  PyArray_BASE(array) = cap;
%#else
  PyArray_SetBaseObject(array,cap);
%#endif

  $result = SWIG_Python_AppendOutput($result,obj);
}

%enddef    /* %numpy_typemaps() macro */
/* *************************************************************** */

/* Concrete instances of the %numpy_typemaps() macro: Each invocation
 * below applies all of the typemaps above to the specified data type.
 */
%numpy_typemaps(signed char       , NPY_BYTE     , int)
%numpy_typemaps(unsigned char     , NPY_UBYTE    , int)
%numpy_typemaps(short             , NPY_SHORT    , int)
%numpy_typemaps(unsigned short    , NPY_USHORT   , int)
%numpy_typemaps(int               , NPY_INT      , int)
%numpy_typemaps(unsigned int      , NPY_UINT     , int)
%numpy_typemaps(long              , NPY_LONG     , int)
%numpy_typemaps(unsigned long     , NPY_ULONG    , int)
%numpy_typemaps(long long         , NPY_LONGLONG , int)
%numpy_typemaps(unsigned long long, NPY_ULONGLONG, int)
%numpy_typemaps(float             , NPY_FLOAT    , int)
%numpy_typemaps(double            , NPY_DOUBLE   , int)

/* ***************************************************************
 * The follow macro expansion does not work, because C++ bool is 4
 * bytes and NPY_BOOL is 1 byte
 *
 *    %numpy_typemaps(bool, NPY_BOOL, int)
 */

/* ***************************************************************
 * On my Mac, I get the following warning for this macro expansion:
 * 'swig/python detected a memory leak of type 'long double *', no destructor found.'
 *
 *    %numpy_typemaps(long double, NPY_LONGDOUBLE, int)
 */

/* ***************************************************************
 * Swig complains about a syntax error for the following macro
 * expansions:
 *
 *    %numpy_typemaps(complex float,  NPY_CFLOAT , int)
 *
 *    %numpy_typemaps(complex double, NPY_CDOUBLE, int)
 *
 *    %numpy_typemaps(complex long double, NPY_CLONGDOUBLE, int)
 */

#endif /* SWIGPYTHON */


==> anc/GWFrames/Code/Scri.cpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#include "Scri.hpp"

// #include <omp.h>

#include <algorithm>


// The following are for spinsfast
#ifndef DOXYGEN
namespace GWFrames {
  #ifndef restrict
  #ifdef __restrict
  #define restrict __restrict
  #endif
  #endif
  extern "C" {
    #include <stdlib.h>
    #include <stdio.h>
    #include <math.h>
    #include <complex.h>
    #include "fftw3.h"
    #include "alm.h"
    #include "wigner_d_halfpi.h"
    #include "spinsfast_forward.h"
    #include "spinsfast_backward.h"
  }
};
#endif // DOXYGEN

#include <gsl/gsl_errno.h>
#include <gsl/gsl_spline.h>

#include "Utilities.hpp"
#include "Quaternions.hpp"
#include "SphericalFunctions/SWSHs.hpp"
#include "Waveforms.hpp"
#include "Errors.hpp"

using Quaternions::Quaternion;
using GWFrames::ThreeVector;
using GWFrames::FourVector;
using GWFrames::DataGrid;
using GWFrames::Modes;
using GWFrames::SliceOfScri;
using GWFrames::SliceModes;
using GWFrames::Scri;

using std::string;
using std::vector;
using std::cout;
using std::cerr;
using std::flush;
using std::endl;
using std::complex;


int ellmax(const int maxindex) {
  int l, m;
  GWFrames::ind_lm(maxindex, &l, &m, 0);
  return l;
}

const std::complex<double> complexi(0.0,1.0);
const std::complex<double> zero(0.0,0.0);
const Quaternion zHat(0,0,0,1);
const double sqrt4pi = std::sqrt(4*M_PI);
const double sqrt8pi = std::sqrt(8*M_PI);
const double sqrt3 = std::sqrt(3.0);
const double sqrt3over2 = std::sqrt(1.5);

#ifndef DOXYGEN
namespace {
  /// Returns the rapidity of a Lorentz boost with velocity three-vector v
  double Rapidity(const std::vector<double>& v) {
    /// The vector v is expected to be the velocity three-vector of the
    /// new frame relative to the current frame, in units where c=1.
    const double magv = std::sqrt(v[0]*v[0] + v[1]*v[1] + v[2]*v[2]);
    return acosh(1.0/std::sqrt(1.0-magv*magv));
  }
}
#endif

/// Return a rotor taking n into its boosted version
Quaternions::Quaternion GWFrames::Boost(ThreeVector v, ThreeVector n) {
  ///
  /// \param v Three-vector velocity of the new frame WRT this frame
  /// \param n Three-vector direction to be boosted by the rotor
  ///
  /// This function returns a rotor \f$R_b\f$ that takes the input
  /// vector \f$\hat{n}\f$ (which will be normalized) on the future
  /// null sphere into its boosted version.  Note that this rotor is a
  /// function of both the vector being boosted and the boost itself.
  ///

  const double alpha = ::Rapidity(v);

  // If v is too small to make much difference, just return the identity
  const double absv = std::sqrt(v[0]*v[0]+v[1]*v[1]+v[2]*v[2]);
  if(absv<1.0e-14 || std::abs(1-std::exp(alpha))<1.0e-14) {
    return Quaternion(1.0, 0.0, 0.0, 0.0);
  }

  // Otherwise, just normalize
  v[0] = v[0]/absv;
  v[1] = v[1]/absv;
  v[2] = v[2]/absv;

  // Normalize n if possible
  const double absn = std::sqrt(n[0]*n[0]+n[1]*n[1]+n[2]*n[2]);
  if(absn==0.) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": |n|=" << absn << " is too small." << endl;
    throw(GWFrames_ValueError);
  }
  n[0] = n[0]/absn;
  n[1] = n[1]/absn;
  n[2] = n[2]/absn;

  // Evaluate the angle between n and v
  const double Theta = std::acos(n[0]*v[0]+n[1]*v[1]+n[2]*v[2]);

  // Calculate the new angle between nPrime and v
  const double ThetaPrime = 2 * std::atan( std::exp(alpha) * std::tan(0.5*Theta) );

  // Evaluate the cross product; if it is too small, just return the identity
  Quaternion vn = Quaternion(v).cross(Quaternion(n));
  const double absvn = vn.abs();
  if(absvn<1.0e-14) {
    return Quaternion(1.0, 0.0, 0.0, 0.0);
  }

  return Quaternions::exp( 0.5*(ThetaPrime-Theta) * vn.normalized() );
}


//////////////
// DataGrid //
//////////////

DataGrid::DataGrid(const int Spin, const int N_theta, const int N_phi, const std::vector<std::complex<double> >& D)
  : s(Spin), n_theta(N_theta), n_phi(N_phi), data(D)
{
  // Check that we have the right amount of data
  if(n_theta*n_phi != int(D.size())) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (n_theta=" << n_theta << ")*(n_phi=" << n_phi << ") != (D.size()=" << D.size() << ")"
              << "\n       Cannot multiply data of different sizes\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
}

DataGrid::DataGrid(Modes M, const int N_theta, const int N_phi)
  : s(M.Spin()), n_theta(std::max(N_theta, 2*M.EllMax()+1)), n_phi(std::max(N_phi, 2*M.EllMax()+1)), data(n_phi*n_theta, zero)
{
  spinsfast_salm2map(reinterpret_cast<fftw_complex*>(&M[0]),
                     reinterpret_cast<fftw_complex*>(&data[0]),
                     M.Spin(), n_theta, n_phi, M.EllMax());
}

DataGrid::DataGrid(const Modes& M, const GWFrames::ThreeVector& v, const int N_theta, const int N_phi)
  : s(M.Spin()), n_theta(std::max(N_theta, 2*M.EllMax()+1)), n_phi(std::max(N_phi, 2*M.EllMax()+1)), data(n_phi*n_theta)
{
  const double dtheta = M_PI/double(n_theta-1); // theta should return to M_PI
  const double dphi = 2*M_PI/double(n_phi); // phi should not return to 2*M_PI
  for(int i_g=0, i_theta=0; i_theta<n_theta; ++i_theta) {
    for(int i_phi=0; i_phi<n_phi; ++i_phi, ++i_g) {
      const Quaternion Rp(dtheta*i_theta, dphi*i_phi);
      const Quaternion R_b = Boost(-v, (Rp*zHat*Rp.conjugate()).vec());
      data[i_g] = M.EvaluateAtPoint(R_b*Rp);
    }
  }
}

/// Constructor on boosted grid by means of functor
DataGrid::DataGrid(const int Spin, const int N_theta, const int N_phi, const GWFrames::ThreeVector& v, const ScriFunctor& f)
  : s(Spin), n_theta(N_theta), n_phi(N_phi), data(n_phi*n_theta)
{
  /// \param Spin Integer spin weight
  /// \param N_theta Number of points in output grid in theta
  /// \param N_phi Number of points in output grid in phi
  /// \param v Three-vector velocity of boosted frame relative to current frame
  /// \param f Functor operating on a Quaternion object
  ///
  /// The functor takes a Quaternion argument, which describes the
  /// location and alignment of the point to be evaluated.  In
  /// particular, the rotor takes the \f$\hat{z}\f$ vector into the
  /// point at which the field is to be measured, and takes \f$\hat{x}
  /// + i \hat{y}\f$ into the \f$m\f$ vector (within normalization)
  /// needed for spin-weighted fields.

  const double dtheta = M_PI/double(n_theta-1); // theta should return to M_PI
  const double dphi = 2*M_PI/double(n_phi); // phi should not return to 2*M_PI
  for(int i_g=0, i_theta=0; i_theta<n_theta; ++i_theta) {
    for(int i_phi=0; i_phi<n_phi; ++i_phi, ++i_g) {
      const Quaternion Rp(dtheta*i_theta, dphi*i_phi);
      const Quaternion R_b = Boost(-v, (Rp*zHat*Rp.conjugate()).vec());
      data[i_g] = f(R_b*Rp);
    }
  }
}

DataGrid DataGrid::operator*(const DataGrid& A) const {
  const DataGrid& B=*this;

  // Check that we have the same amounts of data
  if(A.n_theta != B.n_theta) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (A.n_theta=" << A.n_theta << ") != (B.n_theta=" << B.n_theta << ")"
              << "\n       Cannot multiply data of different sizes\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(A.n_phi != B.n_phi) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (A.n_phi=" << A.n_phi << ") != (B.n_phi=" << B.n_phi << ")"
              << "\n       Cannot multiply data of different sizes\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  // Do the work
  DataGrid C(B);
  for(unsigned int i=0; i<data.size(); ++i) {
    C.data[i] *= A.data[i];
  }
  C.s = s + A.s;

  return C;
}

DataGrid DataGrid::operator/(const DataGrid& A) const {
  const DataGrid& B=*this;

  // Check that we have the same amounts of data
  if(A.n_theta != B.n_theta) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (A.n_theta=" << A.n_theta << ") != (B.n_theta=" << B.n_theta << ")"
              << "\n       Cannot divide data of different sizes\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(A.n_phi != B.n_phi) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (A.n_phi=" << A.n_phi << ") != (B.n_phi=" << B.n_phi << ")"
              << "\n       Cannot divide data of different sizes\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  // Do the work
  DataGrid C(B);
  for(unsigned int i=0; i<data.size(); ++i) {
    C.data[i] /= A.data[i];
  }
  C.s = s - A.s;

  return C;
}

DataGrid DataGrid::operator+(const DataGrid& A) const {
  const DataGrid& B=*this;

  // Check that we have the same amounts of data
  if(A.n_theta != B.n_theta) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (A.n_theta=" << A.n_theta << ") != (B.n_theta=" << B.n_theta << ")"
              << "\n       Cannot add data of different sizes\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(A.n_phi != B.n_phi) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (A.n_phi=" << A.n_phi << ") != (B.n_phi=" << B.n_phi << ")"
              << "\n       Cannot add data of different sizes\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  // Do the work
  DataGrid C(B);
  for(unsigned int i=0; i<data.size(); ++i) {
    C.data[i] += A.data[i];
  }

  return C;
}

DataGrid DataGrid::operator-(const DataGrid& A) const {
  const DataGrid& B=*this;

  // Check that we have the same amounts of data
  if(A.n_theta != B.n_theta) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (A.n_theta=" << A.n_theta << ") != (B.n_theta=" << B.n_theta << ")"
              << "\n       Cannot subtract data of different sizes\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(A.n_phi != B.n_phi) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (A.n_phi=" << A.n_phi << ") != (B.n_phi=" << B.n_phi << ")"
              << "\n       Cannot subtract data of different sizes\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  // Do the work
  DataGrid C(B);
  for(unsigned int i=0; i<data.size(); ++i) {
    C.data[i] -= A.data[i];
  }

  return C;
}

DataGrid DataGrid::pow(const int p) const {
  DataGrid c(*this);
  const int N = c.N_theta()*c.N_phi();
  for(int i=0; i<N; ++i) {
    c[i] = std::pow(c[i], p);
  }
  return c;
}

DataGrid GWFrames::operator*(const double& a, const DataGrid& b) {
  DataGrid c(b);
  const int N = b.N_theta()*b.N_phi();
  for(int i=0; i<N; ++i) {
    c[i] *= a;
  }
  return c;
}

DataGrid GWFrames::operator/(const double& a, const DataGrid& b) {
  DataGrid c(b);
  const int N = b.N_theta()*b.N_phi();
  for(int i=0; i<N; ++i) {
    c[i] = a/c[i];
  }
  return c;
}

DataGrid GWFrames::operator+(const double& a, const DataGrid& b) {
  DataGrid c(b);
  const int N = b.N_theta()*b.N_phi();
  for(int i=0; i<N; ++i) {
    c[i] = a+c[i];
  }
  return c;
}

DataGrid GWFrames::operator-(const double& a, const DataGrid& b) {
  DataGrid c(b);
  const int N = b.N_theta()*b.N_phi();
  for(int i=0; i<N; ++i) {
    c[i] = a-c[i];
  }
  return c;
}



/// Construct a grid with the conformal factor at each point
DataGrid GWFrames::ConformalFactorGrid(const GWFrames::ThreeVector& v, const int n_theta, const int n_phi) {
  std::vector<std::complex<double> > D(n_theta*n_phi);
  const double dtheta = M_PI/double(n_theta-1); // theta should return to M_PI
  const double dphi = 2*M_PI/double(n_phi); // phi should not return to 2*M_PI
  const double gamma = 1.0/std::sqrt(1-v[0]*v[0]-v[1]*v[1]-v[2]*v[2]);
  for(int i_g=0, i_theta=0; i_theta<n_theta; ++i_theta) {
    for(int i_phi=0; i_phi<n_phi; ++i_phi, ++i_g) {
      const double theta = dtheta*i_theta;
      const double phi = dphi*i_phi;
      D[i_g] = 1.0/(gamma*(1
                           -v[0]*std::cos(phi)*std::sin(theta)
                           -v[1]*std::sin(phi)*std::sin(theta)
                           -v[2]*std::cos(theta)));
    }
  }
  return DataGrid(0, n_theta, n_phi, D);
}

/// Construct a grid with the conformal factor at each point
DataGrid GWFrames::InverseConformalFactorGrid(const GWFrames::ThreeVector& v, const int n_theta, const int n_phi) {
  std::vector<std::complex<double> > D(n_theta*n_phi);
  const double dtheta = M_PI/double(n_theta-1); // theta should return to M_PI
  const double dphi = 2*M_PI/double(n_phi); // phi should not return to 2*M_PI
  const double gamma = 1.0/std::sqrt(1-v[0]*v[0]-v[1]*v[1]-v[2]*v[2]);
  for(int i_g=0, i_theta=0; i_theta<n_theta; ++i_theta) {
    for(int i_phi=0; i_phi<n_phi; ++i_phi, ++i_g) {
      const double theta = dtheta*i_theta;
      const double phi = dphi*i_phi;
      D[i_g] = gamma*(1
                      -v[0]*std::cos(phi)*std::sin(theta)
                      -v[1]*std::sin(phi)*std::sin(theta)
                      -v[2]*std::cos(theta));
    }
  }
  return DataGrid(0, n_theta, n_phi, D);
}

class InverseConformalFactorFunctor : public GWFrames::ScriFunctor {
private:
  double gamma;
  Quaternion v;
public:
  InverseConformalFactorFunctor(const GWFrames::ThreeVector& vi)
    : gamma(1.0/std::sqrt(1-vi[0]*vi[0]-vi[1]*vi[1]-vi[2]*vi[2])),
      v(0., vi[0], vi[1], vi[2]) { }
  virtual double operator()(const Quaternions::Quaternion& R) const {
    return gamma*( 1 - v.dot(R*zHat*R.conjugate()) );
  }
};
/// Construct a boosted grid with the conformal factor at each point
DataGrid GWFrames::InverseConformalFactorBoostedGrid(const GWFrames::ThreeVector& v, const int n_theta, const int n_phi) {
  const InverseConformalFactorFunctor K(v);
  return DataGrid(0, n_theta, n_phi, v, K);
}




///////////
// Modes //
///////////

Modes::Modes(const int spin, const std::vector<std::complex<double> >& Data)
  : s(spin), ellMax(0), data(Data)
{
  // Find the appropriate ellMax for this data length
  for(; ellMax<=SphericalFunctions::ellMax; ++ellMax) {
    if(N_lm(ellMax)==int(Data.size())) {
      break;
    }
  }

  // Make sure Data doesn't have more ell modes than SphericalFunctions::ellMax
  if(ellMax>=SphericalFunctions::ellMax) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: Input data has length " << Data.size() << "."
              << "\n       This is not a recognized length for spherical-harmonic data.\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
}

Modes::Modes(DataGrid D, const int L)
  : s(D.Spin()), ellMax(std::max(std::min((D.N_theta()-1)/2, (D.N_phi()-1)/2), L)), data(N_lm(ellMax))
{
  spinsfast_map2salm(reinterpret_cast<fftw_complex*>(&D[0]),
                     reinterpret_cast<fftw_complex*>(&data[0]),
                     s, D.N_theta(), D.N_phi(), ellMax);
}

GWFrames::Modes& GWFrames::Modes::operator=(const Modes& B) {
  s = B.s;
  ellMax = B.ellMax;
  data = B.data;
  return *this;
}

Modes Modes::bar() const {
  const Modes& A=*this;
  Modes B(A);
  for(unsigned int i=0; i<data.size(); ++i) {
    B.data[i] = std::conj(A.data[i]);
  }
  B.s = -A.s;
  return B;
}

Modes Modes::operator*(const Modes& M) const {
  const int L = EllMax() + M.EllMax(); // use sum to account for mode mixing
  Modes A = Modes(DataGrid(*this,2*L+1,2*L+1) * DataGrid(M,2*L+1,2*L+1), std::max(EllMax(), M.EllMax()));
  A.s = s + M.s;
  return A;
}

Modes Modes::operator/(const Modes& M) const {
  const int L = EllMax() + M.EllMax();
  Modes A = Modes(DataGrid(*this,2*L+1,2*L+1) / DataGrid(M,2*L+1,2*L+1), std::max(EllMax(), M.EllMax()));
  A.s = s - M.s;
  return A;
}

Modes Modes::operator+(const Modes& M) const {
  // Check that both `Modes` have the same `s` values
  if(s != M.s) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: The second data set has spin M.s=" << M.s << ", which is not the same as this set's spin s=" << s << "."
              << "\n       This addition is not defined.\n"
              << std::endl;
    throw(GWFrames_BadWaveformInformation);
  }

  // Choose `A` to be the input with a larger data set
  const Modes& A = (data.size()>=M.data.size() ? *this : M);
  const Modes& B = (data.size()< M.data.size() ? *this : M);
  Modes C(A);

  // Just loop over the data elements in the smaller data set
  // (assuming higher modes are zero)
  for(unsigned int i=0; i<B.data.size(); ++i) {
    C.data[i] += B.data[i];
  }

  return C;
}

Modes Modes::operator-(const Modes& M) const {
  // Check that both `Modes` have the same `s` values
  if(s != M.s) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: The second data set has spin M.s=" << M.s << ", which is not the same as this set's spin s=" << s << "."
              << "\n       This addition is not defined.\n"
              << std::endl;
    throw(GWFrames_BadWaveformInformation);
  }

  if(data.size()>=M.data.size()) {
    Modes C(*this);
    for(unsigned int i=0; i<M.data.size(); ++i) {
      C.data[i] -= M.data[i];
    }
    return C;
  } else {
    Modes C(M.data.size());
    C.SetSpin(M.Spin());
    C.SetEllMax(M.EllMax());
    for(unsigned int i=0; i<data.size(); ++i) {
      C.data[i] = data[i] - M.data[i];
    }
    for(unsigned int i=data.size(); i<M.data.size(); ++i) {
      C.data[i] = - M.data[i];
    }
    return C;
  }
}

Modes Modes::edth() const {
  /// This operator is the one defined by Geroch et al. (1973).  It
  /// raises the spin weight of any field on the sphere by 1, while
  /// leaving the boost weight unchanged.
  ///
  /// This operator is very similar to the basic Newman-Penrose edth
  /// operator, except that it preserves boost weights.  Its effect in
  /// this implementation is identical (up to a factor of
  /// \f$\sqrt{2}\f$) to the NP edth.  There is an additional term in
  /// the definition of the GHP operator, but its value is zero.  (It
  /// transforms nontrivially, though.)  In this context, we have
  /// `NPEdth() = sqrt(2)*GHPEdth()`.
  ///
  /// The complex shear \f$\sigma\f$ has spin weight +2 and boost
  /// weight +1.  The radial coordinate \f$r\f$ has boost weight -1,
  /// and the derivative with respect to time \f$d/du\f$ has boost
  /// weight -1.  The asymptotic metric shear \f$r\, h\f$ has spin
  /// weight -2 and boost weight -1.  In particular, it seems that
  /// \f$r\, h = r^2\, \bar{\sigma}\f$.
  ///
  /// The Newman-Penrose scalars \f$\Psi_i\f$ have spin weight and
  /// boost weight equal to \f$2-i\f$.  (E.g., \f$\Psi_4\f$ has \f$s =
  /// b = -2\f$.)  However, when these are multiplied by the
  /// appropriate factors of \f$r\f$ to find the leading-order terms,
  /// they acquire boost weights.  In particular, we need to multiply
  /// \f$\Psi_i\f$ by \f$r^{5-i}\f$ to get nonzero values at scri,
  /// which adds \f$i-5\f$ to the boost weight, so that the asymptotic
  /// NP scalars all have boost weight -3.

  const Modes& A=*this;
  Modes B(A);
  const int ellMin = std::abs(s+1);

  for(int i_m=0, ell=0; ell<=ellMax; ++ell) {
    const double factor = (ell<ellMin ? 0.0 : std::sqrt((ell-s)*(ell+s+1.)/2.));
    for(int m=-ell; m<=ell; ++m, ++i_m) {
      B.data[i_m] *= factor;
    }
  }

  B.SetSpin(A.Spin()+1);
  return B;
}

Modes Modes::edthbar() const {
  /// This operator is the one defined by Geroch et al. (1973).  It
  /// lowers the spin weight of any field on the sphere by 1, while
  /// leaving the boost weight unchanged.
  ///
  /// This operator is very similar to the basic Newman-Penrose edth
  /// operator, except that it preserves boost weights.  Its effect in
  /// this implementation is identical (up to a factor of
  /// \f$\sqrt{2}\f$) to the NP edth.  There is an additional term in
  /// the definition of the GHP operator, but its value is zero.  (It
  /// transforms nontrivially, though.)  In this context, we have
  /// `NPEdthBar() = sqrt(2)*GHPEdthBar()`.
  ///
  /// The complex shear \f$\sigma\f$ has spin weight +2 and boost
  /// weight +1.  The radial coordinate \f$r\f$ has boost weight -1,
  /// and the derivative with respect to time \f$d/du\f$ has boost
  /// weight -1.  The asymptotic metric shear \f$r\, h\f$ has spin
  /// weight -2 and boost weight -1.  In particular, it seems that
  /// \f$r\, h = r^2\, \bar{\sigma}\f$.
  ///
  /// The Newman-Penrose scalars \f$\Psi_i\f$ have spin weight and
  /// boost weight equal to \f$2-i\f$.  (E.g., \f$\Psi_4\f$ has \f$s =
  /// b = -2\f$.)  However, when these are multiplied by the
  /// appropriate factors of \f$r\f$ to find the leading-order terms,
  /// they acquire boost weights.  In particular, we need to multiply
  /// \f$\Psi_i\f$ by \f$r^{5-i}\f$ to get nonzero values at scri,
  /// which adds \f$i-5\f$ to the boost weight, so that the asymptotic
  /// NP scalars all have boost weight -3.

  const Modes& A=*this;
  Modes B(A);
  const int ellMin = std::abs(s-1);

  for(int i_m=0, ell=0; ell<=ellMax; ++ell) {
    const double factor = (ell<ellMin ? 0.0 : -std::sqrt((ell+s)*(ell-s+1.)/2.));
    for(int m=-ell; m<=ell; ++m, ++i_m) {
      B.data[i_m] *= factor;
    }
  }

  B.SetSpin(A.Spin()-1);
  return B;
}

/// The operator edth^2 bar{edth}^2
Modes Modes::edth2edthbar2() const {
  Modes B(*this);

  for(int i_m=0, ell=0; ell<=ellMax; ++ell) {
    const double factor = (ell-1)*(ell)*(ell+1)*(ell+2);
    for(int m=-ell; m<=ell; ++m, ++i_m) {
      B.data[i_m] *= factor;
    }
  }

  return B;
}


/// Evaluate Waveform at a particular sky location
std::complex<double> Modes::EvaluateAtPoint(const double vartheta, const double varphi) const {
  ///
  /// \param vartheta Polar angle of detector
  /// \param varphi Azimuthal angle of detector
  ///

  complex<double> d(0.0, 0.0);
  SphericalFunctions::SWSH Y(s);
  Y.SetAngles(vartheta, varphi);
  int i=0;
  for(int ell=0; ell<=ellMax; ++ell) {
    for(int m=-ell; m<=ell; ++m) {
      d += data[i]*Y(ell,m);
      ++i;
    }
  }
  return d;
}

/// Evaluate Waveform at a particular sky location
std::complex<double> Modes::EvaluateAtPoint(const Quaternions::Quaternion& R) const {
  ///
  /// \param R Quaternion giving point by rotation of \f$\hat{z}\f$
  ///
  /// Note that the argument `R` might typically be thought of as the
  /// rotor taking the unit \f$z\f$ vector into a point \f$(\vartheta,
  /// \varphi)\f$.  However, more general arguments are possible; this
  /// feature is used to greatly simplify the process of constructing
  /// a `DataGrid` object from a `Modes` object with a boost.
  ///

  complex<double> d(0.0, 0.0);
  SphericalFunctions::SWSH Y(s, R);
  for(int i_m=0, ell=0; ell<=ellMax; ++ell) {
    for(int m=-ell; m<=ell; ++m, ++i_m) {
      d += data[i_m]*Y(ell,m);
    }
  }
  return d;
}

/// Derive three-velocity from the inverse conformal metric
GWFrames::ThreeVector GWFrames::vFromOneOverK(const GWFrames::Modes& OneOverK) {
  GWFrames::ThreeVector v(3);
  v[0] = std::real( sqrt3over2 * (OneOverK[3]-OneOverK[1]) / OneOverK[0] );
  v[1] = std::real( complexi * sqrt3over2 * (OneOverK[3]+OneOverK[1]) / OneOverK[0] );
  v[2] = std::real( -sqrt3 * OneOverK[2] / OneOverK[0] );
  return v;
  // const double gamma = std::real(OneOverK[0]/sqrt4pi);
  // v[0] = -std::real((OneOverK[1]-OneOverK[3])/(sqrt3*sqrt8pi))/gamma;
  // v[1] = -std::real(-complexi*(OneOverK[1]+OneOverK[3])/(sqrt3*sqrt8pi))/gamma;
  // v[2] = -std::real(OneOverK[2]/(sqrt3*sqrt4pi))/gamma;
  // return v;
}



/////////////////
// SliceOfScri //
/////////////////

/// Empty constructor with reserved storage
template <class D>
SliceOfScri<D>::SliceOfScri(const int size)
  : psi0(size), psi1(size), psi2(size), psi3(size), psi4(size), sigma(size), sigmadot(size)
{
  psi0.SetSpin(2);
  psi1.SetSpin(1);
  psi2.SetSpin(0);
  psi3.SetSpin(-1);
  psi4.SetSpin(-2);
  sigma.SetSpin(2);
  sigmadot.SetSpin(2);
}

/// Constructor from ellMax
SliceModes::SliceModes(const int ellMax)
  : SliceOfScri<Modes>(GWFrames::lm_ind(ellMax, ellMax, ellMax)+1)
{
  psi0.SetEllMax(ellMax);
  psi1.SetEllMax(ellMax);
  psi2.SetEllMax(ellMax);
  psi3.SetEllMax(ellMax);
  psi4.SetEllMax(ellMax);
  sigma.SetEllMax(ellMax);
  sigmadot.SetEllMax(ellMax);
}

/// Find largest ell value in the data on this slice
int SliceModes::EllMax() const {
  return std::max(psi0.EllMax(),
                  std::max(psi1.EllMax(),
                           std::max(psi2.EllMax(),
                                    std::max(psi3.EllMax(),
                                             std::max(psi4.EllMax(),
                                                      std::max(sigma.EllMax(), sigmadot.EllMax())
                                                      )
                                             )
                                    )
                           )
                  );
}

/// Calculate the mass of the system from the four-momentum
double SliceModes::Mass() const {
  const FourVector p = FourMomentum();
  return std::sqrt(p[0]*p[0]-p[1]*p[1]-p[2]*p[2]-p[3]*p[3]);
}

/// Calculate the four-momentum of the system from the supermomentum
GWFrames::FourVector SliceModes::FourMomentum() const {
  /// The (Bondi) four-momentum is given by the ell=0 and ell=1 modes
  /// of the supermomentum.
  const Modes Psi = SuperMomentum();
  FourVector p(4);
  p[0] = std::real(Psi[0])/sqrt4pi;
  // The following are divided by 3 relative to what I would naively
  // expect.  I don't understand why, but this is written into the
  // definition of the vector l^a, so it must be incorporated each
  // time that vector appears.
  p[1] = std::real((Psi[1]-Psi[3]))/(sqrt3*sqrt8pi);
  p[2] = -std::real(complexi*(Psi[1]+Psi[3]))/(sqrt3*sqrt8pi);
  p[3] = std::real(Psi[2])/(sqrt3*sqrt4pi);
  return p;
}

/// Find the Moreschi supermomentum
Modes SliceModes::SuperMomentum() const {
  /// \f$\psi = \psi_2 + \sigma \dot{\bar{\sigma}} + \eth^2 \bar{\sigma}\f$
  return psi2 + sigma*sigmadot.bar() + sigma.bar().edth().edth();
}


/// Execute a BMS transformation except for the supertranslation of points
GWFrames::SliceGrid SliceModes::BMSTransformationOnSlice(const double u, const ThreeVector& v, const Modes& delta) const {
  /// A full BMS transformation is only possible using information
  /// from multiple slices due to the supertranslation moving points
  /// "between slices".  This function simply transforms the data
  /// within the slice by accounting for the change of grid at each
  /// point, and the change of grid points themselves.  The returned
  /// object is a `DataGrid` object, each point of which can then be
  /// used to interpolate to the supertranslated time.

  const int n_theta = 2*EllMax()+1;
  const int n_phi = n_theta;

  // Evaluate the functions we need on the boosted (and appropriately spin-transformed) grid
  const DataGrid oneoverK_g = GWFrames::InverseConformalFactorBoostedGrid(v, n_theta, n_phi);
  const DataGrid oneoverKcubed_g = oneoverK_g.pow(3);
  const DataGrid ethethdelta_g(delta.edth().edth(), v, n_theta, n_phi);
  const DataGrid ethupok_g = DataGrid(Modes((u-DataGrid(delta,n_theta,n_phi))/GWFrames::InverseConformalFactorGrid(v, n_theta, n_phi)).edth(),
                                      v, n_theta, n_phi)*oneoverK_g; // (\eth u') / K
  const DataGrid psi0_g(psi0, v, n_theta, n_phi);
  const DataGrid psi1_g(psi1, v, n_theta, n_phi);
  const DataGrid psi2_g(psi2, v, n_theta, n_phi);
  const DataGrid psi3_g(psi3, v, n_theta, n_phi);
  const DataGrid psi4_g(psi4, v, n_theta, n_phi);
  const DataGrid sigma_g(sigma, v, n_theta, n_phi);
  const DataGrid sigmadot_g(sigmadot, v, n_theta, n_phi);

  // Construct new data accounting for changes of tetrad
  SliceGrid Grids;
  Grids.psi4 = oneoverKcubed_g*(psi4_g);
  Grids.psi3 = oneoverKcubed_g*(psi3_g - ethupok_g*psi4_g);
  Grids.psi2 = oneoverKcubed_g*(psi2_g - ethupok_g*(2*psi3_g - ethupok_g*psi4_g));
  Grids.psi1 = oneoverKcubed_g*(psi1_g - ethupok_g*(3*psi2_g - ethupok_g*(3*psi3_g - ethupok_g*psi4_g)));
  Grids.psi0 = oneoverKcubed_g*(psi0_g - ethupok_g*(4*psi1_g - ethupok_g*(6*psi2_g - ethupok_g*(4*psi3_g - ethupok_g*psi4_g))));
  Grids.sigma = oneoverK_g*(sigma_g - ethethdelta_g);
  Grids.sigmadot = sigmadot_g*(oneoverK_g.pow(2));

  return Grids;
}

/// Find the next iteration of the BMS transformation via Moreschi's algorithm
void SliceModes::MoreschiIteration(GWFrames::Modes& OneOverK_ip1, GWFrames::Modes& delta_ip1) const {
  /// \param OneOverK_ip1 Inverse conformal factor for the next step
  /// \param delta_ip1 Supertranslation for the next step
  ///
  /// This member function applies to a `SliceModes` object that has
  /// already been transformed by the BMS transformation represented
  /// by \f$K_i\f$ and \f$\delta_i\f$.  This then takes the data on
  /// that slice and computes the values of \f$K_{i+1}\f$ and
  /// \f$\delta_{i+1}\f$, returning them by reference.

  const Modes Psi = SuperMomentum();
  const double M = Mass();

  // 1/K is just Psi/M in the first two ell values
  OneOverK_ip1 = Modes(4);
  OneOverK_ip1.SetEllMax(1);
  OneOverK_ip1[0] = Psi[0]/M;
  OneOverK_ip1[1] = Psi[1]/M;
  OneOverK_ip1[2] = Psi[2]/M;
  OneOverK_ip1[3] = Psi[3]/M;

  //

  throw(GWFrames_NotYetImplemented);
  return;
}

// Explicit instantiations
template class SliceOfScri<DataGrid>;
template class SliceOfScri<Modes>;


//////////
// Scri //
//////////
Scri::Scri(const GWFrames::Waveform& psi0, const GWFrames::Waveform& psi1,
           const GWFrames::Waveform& psi2, const GWFrames::Waveform& psi3,
           const GWFrames::Waveform& psi4, const GWFrames::Waveform& sigma)
  : t(psi0.T()), slices(t.size(), SliceModes(psi0.EllMax()))
{
  // Check that everyone has the same NTimes().  This is a poor man's
  // way of making sure we have all the same times, and is of course
  // only necessary, not sufficient proof that the times are the same.
  if(psi0.NTimes()!=psi1.NTimes() || psi0.NTimes()!=psi2.NTimes() ||
     psi0.NTimes()!=psi3.NTimes() || psi0.NTimes()!=psi4.NTimes() || psi0.NTimes()!=sigma.NTimes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: psi0.NTimes()=" << psi0.NTimes() << "  psi1.NTimes()=" << psi1.NTimes() << "  psi2.NTimes()=" << psi2.NTimes()
              << "         psi3.NTimes()=" << psi3.NTimes() << "  psi4.NTimes()=" << psi4.NTimes() << "  sigma.NTimes()=" << sigma.NTimes()
              << "\n       Cannot store data on different slices.\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  // Check that everyone has the same EllMax()
  const int ellMax = psi0.EllMax();
  if(ellMax!=psi1.EllMax() || ellMax!=psi2.EllMax() ||
     ellMax!=psi3.EllMax() || ellMax!=psi4.EllMax() || ellMax!=sigma.EllMax()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: psi0.EllMax()=" << ellMax        << "  psi1.EllMax()=" << psi1.EllMax() << "  psi2.EllMax()=" << psi2.EllMax()
              << "         psi3.EllMax()=" << psi3.EllMax() << "  psi4.EllMax()=" << psi4.EllMax() << "  sigma.EllMax()=" << sigma.EllMax()
              << "\n       Cannot store data with different EllMax values.\n"
              << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  // Fill the new data
  const unsigned int ntimes = t.size();
  for(unsigned int i_t=0; i_t<ntimes; ++i_t) { // Fill everything but sigmadot
    GWFrames::SliceModes& slice = slices[i_t];
    int i_ellm=0;
    for(int ell=0; ell<=ellMax; ++ell) {
      for(int m=-ell; m<=ell; ++m, ++i_ellm) {
        slice[0][i_ellm] = psi0.Data(psi0.FindModeIndex(ell,m), i_t);
        slice[1][i_ellm] = psi1.Data(psi1.FindModeIndex(ell,m), i_t);
        slice[2][i_ellm] = psi2.Data(psi2.FindModeIndex(ell,m), i_t);
        slice[3][i_ellm] = psi3.Data(psi3.FindModeIndex(ell,m), i_t);
        slice[4][i_ellm] = psi4.Data(psi4.FindModeIndex(ell,m), i_t);
        slice[5][i_ellm] = sigma.Data(sigma.FindModeIndex(ell,m), i_t);
      }
    }
  }
  for(int i_ellm=0, ell=0; ell<=ellMax; ++ell) {
    for(int m=-ell; m<=ell; ++m, ++i_ellm) {
      const std::vector<std::complex<double> > sigmadot = sigma.DataDot(sigma.FindModeIndex(ell,m));
      for(unsigned int i_t=0; i_t<ntimes; ++i_t) { // Fill sigmadot
        slices[i_t][6][i_ellm] = sigmadot[i_t];
      }
    }
  }
}

/// Apply a (constant) BMS transformation to data on null infinity
SliceModes Scri::BMSTransformation(const double& u0, const ThreeVector& v, const GWFrames::Modes& delta) const {
  /// \param u0 Initial time slice to transform
  /// \param v Three-vector of the boost relative to the current frame
  /// \param delta Spherical-harmonic modes of the supertranslation
  ///
  /// A general BMS transformation is expressed as a conformal
  /// transformation of the sphere (which encompasses rotations and
  /// boosts) and a supertranslation (which affects only the time
  /// coordinate on null infinity).  Here, the conformal
  /// transformation of the sphere is assumed to be a simple boost,
  /// described by the velocity vector `v`.  (The other freedom in the
  /// conformal group is a simple rotation, which we assume is zero.)
  /// The supertranslation is decomposed into (scalar) spherical
  /// harmonics.  The input data is assumed to satisfy conditions on
  /// the nonzero data such that the values everywhere on the sphere
  /// are real.
  ///
  /// The work to be done by this function includes (1) evaluating the
  /// data on the appropriate equi-angular grid of the final frame,
  /// while simultaneously transforming the data at each point by the
  /// appropriate spin factor, boost factor, and mixing; (2)
  /// interpolating those data to the appropriate values of retarded
  /// time of the final frame; and (3) transforming back to spectral
  /// space to store the data in their usual representation.
  ///
  /// The relation between the new and old time coordinates is \f$u' =
  /// K(u-\delta)\f$, where \f$K\f$ is the conformal factor (which is
  /// a function of angle).  So we need to interpolate at each point
  /// to the original time coordinate \f$u = u'/K + \delta\f$, which
  /// again depends on angle.  That is, we have to interpolate to a
  /// different time for each grid point.  In this case, we
  /// arbitrarily set \f$u' = 0\f$, because any other choice can be
  /// absorbed into a time- and space-translation.  This does not
  /// matter, of course, because that choice is not stored in any way.

  const int n_theta = 2*slices[0].EllMax()+1;
  const int n_phi = n_theta;

  // (0) Find current time slices on which we need data to interpolate
  // to the new time slice
  const DataGrid u = u0 + DataGrid(delta, n_theta, n_phi); // This choice arbitrarily sets u'=0; other choices are degenerate with a space-time translation
  // const DataGrid u = u0/GWFrames::ConformalFactorGrid(v, n_theta, n_phi) + DataGrid(delta, n_theta, n_phi);
  double uMax = std::real(u[0]);
  double uMin = std::real(u[0]);
  for(int i=1; i<n_theta*n_phi; ++i) {
    const double u_i = std::real(u[i]);
    if(u_i>uMax) { uMax = u_i; }
    if(u_i<uMin) { uMin = u_i; }
  }
  if(uMin<t[0] || uMax>t.back()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (uMin=" << uMin << ") < (t[0]=" << t[0] << ") or (uMax=" << uMax << ") > (t[-1]=" << t.back() << ")"
              << "\n       Cannot extrapolate data.\n"
              << std::endl;
    throw(GWFrames_ValueError);
  }
  int iMax = t.size()-1;
  while(t[iMax]>uMax && iMax>0) { --iMax; } // t[iMax] is now strictly less than uMax
  int iMin = 0;
  while(t[iMin]<uMin && iMin<int(t.size())-1) { ++iMin; } // t[iMin] is now strictly greater than uMin
  iMin = std::max(0, iMin-3);
  iMax = std::min(int(t.size())-1, std::max(iMin+7, iMax+3));

  // (1) Evaluate BMS-transformed data on equi-angular grids of the final frame at a series of times
  const unsigned int Nslices = iMax-iMin+1;
  vector<SliceGrid> transformedslices(Nslices);
  vector<double> u_original(Nslices);
  for(int i=iMin; i<=iMax; ++i) {
    u_original[i-iMin] = t[i];
    transformedslices[i-iMin] = slices[i].BMSTransformationOnSlice(t[i], v, delta);
  }
  const int n_theta2 = transformedslices[0][0].N_theta();
  const int n_phi2 = transformedslices[0][0].N_phi();

  // (2) Interpolate to new retarded time
  // Create new object to hold the data
  SliceGrid BMStransformedGrid(n_theta2*n_phi2);
  // Initialize the GSL interpolators for the data
  gsl_interp_accel* accRe = gsl_interp_accel_alloc();
  gsl_interp_accel* accIm = gsl_interp_accel_alloc();
  gsl_spline* splineRe = gsl_spline_alloc(gsl_interp_cspline, Nslices);
  gsl_spline* splineIm = gsl_spline_alloc(gsl_interp_cspline, Nslices);
  // Loop through, doing the work
  for(int i_g=0, i_t=0; i_t<n_theta2; ++i_t) { // Loop over theta points
    for(int i_p=0; i_p<n_phi2; ++i_p, ++i_g) { // Loop over phi points
      const double u_i = std::real(u[i_g]); // Interpolate the data at this point to u_i (measured in the current frame)
      for(int i_D=0; i_D<7; ++i_D) { // Loop over data types
        // Fill the storage vectors for extrapolation
        vector<double> re(Nslices);
        vector<double> im(Nslices);
        for(unsigned int i_s=0; i_s<Nslices; ++i_s) {
          re[i_s] = std::real(transformedslices[i_s][i_D][i_g]);
          im[i_s] = std::imag(transformedslices[i_s][i_D][i_g]);
        }
        // Initialize the interpolators for this data set
        gsl_spline_init(splineRe, &(u_original)[0], &re[0], Nslices);
        gsl_spline_init(splineIm, &(u_original)[0], &im[0], Nslices);
        // Extrapolate real and imaginary parts and store data
        BMStransformedGrid[i_D][i_g] = complex<double>( gsl_spline_eval(splineRe, u_i, accRe), gsl_spline_eval(splineIm, u_i, accIm) );
      }
    }
  }
  // Free the interpolators
  gsl_interp_accel_free(accRe);
  gsl_interp_accel_free(accIm);
  gsl_spline_free(splineRe);
  gsl_spline_free(splineIm);

  // (3) Transform back to spectral space
  SliceModes BMStransformed(slices[0].EllMax());
  for(int i_D=0; i_D<7; ++i_D) { // Loop over data types
    BMStransformed[i_D] = Modes(BMStransformedGrid[i_D]);
  }

  return BMStransformed;
}




GWFrames::SuperMomenta::SuperMomenta(const Scri& scri)
  : t(scri.T()), Psi(scri.NTimes())
{
  const unsigned int NTimes = scri.NTimes();
  for(unsigned int i_t=0; i_t<NTimes; ++i_t) {
    Psi[i_t] = scri[i_t].SuperMomentum();
  }
}

/// Return value of Psi on u'=const slice centered at delta[0]
GWFrames::Modes GWFrames::SuperMomenta::BMSTransform(const GWFrames::Modes& OneOverK, const GWFrames::Modes& delta) const {
  const int n_theta = 2*Psi[0].EllMax()+1;
  const int n_phi = n_theta;
  const ThreeVector v = GWFrames::vFromOneOverK(OneOverK);

  // (0) Find current time slices on which we need data to interpolate
  ////////////////////////////////////////////////////////////////////
  // to the new time slice
  const DataGrid u = DataGrid(delta, n_theta, n_phi); // This arbitrarily sets u'=0; other choices of u' are degenerate with a space-time translation
  double uMax = std::real(u[0]);
  double uMin = std::real(u[0]);
  for(int i=1; i<n_theta*n_phi; ++i) {
    const double u_i = std::real(u[i]);
    if(u_i>uMax) { uMax = u_i; }
    if(u_i<uMin) { uMin = u_i; }
  }
  if(uMin<t[0] || uMax>t.back()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: (uMin=" << uMin << ") < (t[0]=" << t[0] << ") or (uMax=" << uMax << ") > (t[-1]=" << t.back() << ")"
              << "\n       Cannot extrapolate data.\n"
              << std::endl;
    throw(GWFrames_ValueError);
  }
  int iMax = t.size()-1;
  while(t[iMax]>uMax && iMax>0) { --iMax; } // t[iMax] is now strictly less than uMax
  int iMin = 0;
  while(t[iMin]<uMin && iMin<int(t.size())-1) { ++iMin; } // t[iMin] is now strictly greater than uMin
  iMin = std::max(0, iMin-3);
  iMax = std::min(int(t.size())-1, std::max(iMin+7, iMax+3));

  // (1) Evaluate BMS-transformed data on equi-angular grids of the final frame at a series of times
  //////////////////////////////////////////////////////////////////////////////////////////////////
  const unsigned int Nslices = iMax-iMin+1;
  vector<DataGrid> transformedslices(Nslices);
  vector<double> u_original(Nslices);
  for(int i=iMin; i<=iMax; ++i) {
    u_original[i-iMin] = t[i];
    transformedslices[i-iMin] = DataGrid((Psi[i] - delta.edth2edthbar2())*OneOverK.pow(3), v, n_theta, n_phi);
  }
  const int n_theta2 = transformedslices[0].N_theta();
  const int n_phi2 = transformedslices[0].N_phi();

  // (2) Interpolate to new retarded time
  ///////////////////////////////////////
  // Create new object to hold the data
  DataGrid BMStransformedGrid(n_theta2*n_phi2);
  // Initialize the GSL interpolators for the data
  gsl_interp_accel* accRe = gsl_interp_accel_alloc();
  gsl_interp_accel* accIm = gsl_interp_accel_alloc();
  gsl_spline* splineRe = gsl_spline_alloc(gsl_interp_cspline, Nslices);
  gsl_spline* splineIm = gsl_spline_alloc(gsl_interp_cspline, Nslices);
  // Loop through, doing the work
  for(int i_g=0, i_t=0; i_t<n_theta2; ++i_t) { // Loop over theta points
    for(int i_p=0; i_p<n_phi2; ++i_p, ++i_g) { // Loop over phi points
      const double u_i = std::real(u[i_g]); // Interpolate the data at this point to u_i (measured in the current frame)
      // Fill the storage vectors for extrapolation
      vector<double> re(Nslices);
      vector<double> im(Nslices);
      for(unsigned int i_s=0; i_s<Nslices; ++i_s) {
        re[i_s] = std::real(transformedslices[i_s][i_g]);
        im[i_s] = std::imag(transformedslices[i_s][i_g]);
      }
      // Initialize the interpolators for this data set
      gsl_spline_init(splineRe, &(u_original)[0], &re[0], Nslices);
      gsl_spline_init(splineIm, &(u_original)[0], &im[0], Nslices);
      // Extrapolate real and imaginary parts and store data
      BMStransformedGrid[i_g] = complex<double>( gsl_spline_eval(splineRe, u_i, accRe), gsl_spline_eval(splineIm, u_i, accIm) );
    }
  }
  // Free the interpolators
  gsl_interp_accel_free(accRe);
  gsl_interp_accel_free(accIm);
  gsl_spline_free(splineRe);
  gsl_spline_free(splineIm);

  // (3) Transform back to spectral space
  ///////////////////////////////////////
  return Modes(BMStransformedGrid);
}

/// Transform to given slice with given BMS transformation, and return next step in Moreschi algorithm
void GWFrames::SuperMomenta::MoreschiIteration(GWFrames::Modes& OneOverK, GWFrames::Modes& delta) const {
  /// \param OneOverK Inverse conformal factor (input/output)
  /// \param delta Supertranslation (input/output)
  ///
  /// This function first transforms Psi to a u'=constant slice
  /// centered at the value delta[0] with the given BMS transformation.  It
  /// then replaces the values of that BMS transformation with the
  /// next step in the Moreschi algorithm.

  // Record the values of the supermomentum, four-momentum, and mass on this slice
  const Modes Psi_i = BMSTransform(OneOverK, delta);
  FourVector p(4);
  p[0] = std::real(Psi_i[0])/sqrt4pi;
  // The following are divided by 3 relative to what I would naively
  // expect.  I don't understand why, but this is written into the
  // definition of the vector l^a, so it must be incorporated each
  // time that vector appears.
  p[1] = std::real((Psi_i[1]-Psi_i[3]))/(sqrt3*sqrt8pi);
  p[2] = -std::real(complexi*(Psi_i[1]+Psi_i[3]))/(sqrt3*sqrt8pi);
  p[3] = std::real(Psi_i[2])/(sqrt3*sqrt4pi);
  const double M = std::sqrt(p[0]*p[0]-p[1]*p[1]-p[2]*p[2]-p[3]*p[3]);

  // Increment the values of delta to the next step
  const int ellMax = delta.EllMax();
  const Modes deltaderiv = Psi_i + Modes(M/DataGrid(OneOverK, 7, 7).pow(3));
  for(int i_m=4, ell=2; ell<=ellMax; ++ell) {
    const double factor = 4.0/((ell-1.0)*(ell)*(ell+1.0)*(ell+2.0));
    for(int m=-ell; m<=ell; ++m, ++i_m) {
      delta[i_m] = factor*deltaderiv[i_m];
    }
  }

  // Increment the values of OneOverK to the next step
  OneOverK[0] = Psi_i[0]/M;
  // The following are divided by 3 relative to what I would naively
  // expect.  I don't understand why, but this is written into the
  // definition of the vector l^a, so it must be incorporated each
  // time that vector appears.
  //
  // Also note that I reverse the signs of the following, so that the
  // boost will be cancelled out next time, rather than just reported.
  OneOverK[1] = -Psi_i[1]/(3*M);
  OneOverK[2] = -Psi_i[2]/(3*M);
  OneOverK[3] = -Psi_i[3]/(3*M);

  return;
}


==> anc/GWFrames/Code/Scri.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef SCRI_HPP
#define SCRI_HPP

#include <vector>
#include <complex>
#include "Utilities.hpp"
#include "Quaternions.hpp"
#include "Waveforms.hpp"

namespace GWFrames {

  // This header defines the basic objects `Modes` and `DataGrid`.
  // `SliceOfScri<D>` contains a set of either `Modes` or `DataGrid`
  // objects.  `SliceModes` and `SliceGrid` are specific instances of
  // this template; `SliceModes` has some extras
  //

  class Modes; // Forward declaration for DataGrid constructor
  class ScriFunctor { public: virtual double operator()(const Quaternions::Quaternion&) const { return 0.0; } };
  Quaternions::Quaternion Boost(GWFrames::ThreeVector v, GWFrames::ThreeVector n);

  class DataGrid {
    /// This object holds complex spin-weighted data on the sphere in
    /// an equi-angular representation.  That is, given integers
    /// n_theta and n_phi, the data are recorded on a "rectangular"
    /// grid with n_theta*n_phi points, including n_phi points at each
    /// of the poles.  The purpose of these objects is primarily to
    /// serve as a computational tool for pointwise multiplication.
    /// Otherwise, `Modes` is expected to be the preferable
    /// representation.
  private: // Data
    int s;
    int n_theta;
    int n_phi;
    std::vector<std::complex<double> > data;
  public: // Constructors
    DataGrid(const int size=0) : s(0), n_theta(std::sqrt(size)), n_phi(std::sqrt(size)), data(size) { }
    DataGrid(const DataGrid& A) : s(A.s), n_theta(A.n_theta), n_phi(A.n_phi), data(A.data) { }
    DataGrid(const int Spin, const int N_theta, const int N_phi, const std::vector<std::complex<double> >& D);
    explicit DataGrid(Modes M, const int N_theta=0, const int N_phi=0); // Can't be const& because of spinsfast design
    DataGrid(const Modes& M, const GWFrames::ThreeVector& v, const int N_theta=0, const int N_phi=0);
    DataGrid(const int Spin, const int N_theta, const int N_phi, const GWFrames::ThreeVector& v, const ScriFunctor& f);
  public: // Modification
    inline DataGrid& SetSpin(const int ess) { s=ess; return *this; }
    inline DataGrid& SetNTheta(const int N_theta) { n_theta=N_theta; return *this; }
    inline DataGrid& SetNPhi(const int N_phi) { n_phi=N_phi; return *this; }
  public: // Access and operators
    inline unsigned int size() const { return data.size(); }
    inline int Spin() const { return s; }
    inline int N_theta() const { return n_theta; }
    inline int N_phi() const { return n_phi; }
    inline const std::complex<double>& operator[](const unsigned int i) const { return data[i]; }
    inline std::complex<double>& operator[](const unsigned int i) { return data[i]; }
    inline std::vector<std::complex<double> > Data() const { return data; }
    DataGrid operator*(const DataGrid&) const;
    DataGrid operator/(const DataGrid&) const;
    DataGrid operator+(const DataGrid&) const;
    DataGrid operator-(const DataGrid&) const;
    DataGrid pow(const int p) const;
  }; // class DataGrid
  DataGrid operator*(const double& a, const DataGrid& b);
  DataGrid operator/(const double& a, const DataGrid& b);
  DataGrid operator+(const double& a, const DataGrid& b);
  DataGrid operator-(const double& a, const DataGrid& b);
  DataGrid ConformalFactorGrid(const GWFrames::ThreeVector& v, const int n_theta, const int n_phi);
  DataGrid InverseConformalFactorGrid(const GWFrames::ThreeVector& v, const int n_theta, const int n_phi);
  DataGrid InverseConformalFactorBoostedGrid(const GWFrames::ThreeVector& v, const int n_theta, const int n_phi);


  class Modes {
    /// This object holds complex spin-weighted data on the sphere in
    /// a spin-weighted spherical-harmonic mode representation.  All
    /// modes are present, even for \f$\ell<|s|\f$.  The modes are
    /// also assumed to be stored in order, as \f$(\ell,m) = (0,0),
    /// (1,-1), (1,0), (1,1), (2,-2), \ldots\f$.
  private: // Data
    int s;
    int ellMax;
    std::vector<std::complex<double> > data;
  public: // Constructors
    Modes(const int size=0): s(0), ellMax(0), data(size) { }
    Modes(const Modes& A) : s(A.s), ellMax(A.ellMax), data(A.data) { }
    Modes(const int spin, const std::vector<std::complex<double> >& Data);
    explicit Modes(DataGrid D, const int L=-1); // Can't be const& because of spinsfast design
    Modes& operator=(const Modes& B);
  public: // Modification
    inline Modes& SetSpin(const int ess) { s=ess; return *this; }
    inline Modes& SetEllMax(const int ell) { ellMax=ell; return *this; }
  public: // Access
    inline unsigned int size() const { return data.size(); }
    inline int Spin() const { return s; }
    inline int EllMax() const { return ellMax; }
    inline std::complex<double> operator[](const unsigned int i) const { return data[i]; }
    inline std::complex<double>& operator[](const unsigned int i) { return data[i]; }
    inline std::vector<std::complex<double> > Data() const { return data; }
  public: // Operations
    Modes pow(const int p) const { return Modes(DataGrid(*this, 2*EllMax()*p+1, 2*EllMax()*p+1).pow(p)); }
    Modes bar() const;
    Modes operator*(const Modes& M) const;
    Modes operator/(const Modes& M) const;
    Modes operator+(const Modes& M) const;
    Modes operator-(const Modes& M) const;
    Modes edth() const;
    Modes edthbar() const;
    Modes edth2edthbar2() const;
    std::complex<double> EvaluateAtPoint(const double vartheta, const double varphi) const;
    std::complex<double> EvaluateAtPoint(const Quaternions::Quaternion& R) const;
  }; // class Modes
  GWFrames::ThreeVector vFromOneOverK(const GWFrames::Modes& OneOverK);


  template <class D>
  class SliceOfScri {
    /// This class holds all the necessary objects needed to
    /// understand the geometry of a given slice of null infinity.
  public: // Data
    D psi0, psi1, psi2, psi3, psi4, sigma, sigmadot; // complex mode data for these objects on this slice
  public: // Constructors
    SliceOfScri(const int size=0);
    SliceOfScri(const SliceOfScri& S) : psi0(S.psi0), psi1(S.psi1), psi2(S.psi2), psi3(S.psi3), psi4(S.psi4), sigma(S.sigma), sigmadot(S.sigmadot) { }
  public: //Access
    inline const D& operator[](const unsigned int i) const {
      if(i==0) { return psi0; }
      else if(i==1) { return psi1; }
      else if(i==2) { return psi2; }
      else if(i==3) { return psi3; }
      else if(i==4) { return psi4; }
      else if(i==5) { return sigma; }
      else if(i==6) { return sigmadot; }
      else { std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << "\nError: (i=" << i << ")>6\n" << std::endl; throw(GWFrames_IndexOutOfBounds); }
    }
    inline D& operator[](const unsigned int i) {
      if(i==0) { return psi0; }
      else if(i==1) { return psi1; }
      else if(i==2) { return psi2; }
      else if(i==3) { return psi3; }
      else if(i==4) { return psi4; }
      else if(i==5) { return sigma; }
      else if(i==6) { return sigmadot; }
      else { std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << "\nError: (i=" << i << ")>6\n" << std::endl; throw(GWFrames_IndexOutOfBounds); }
    }
  }; // class SliceOfScri

  typedef SliceOfScri<DataGrid> SliceGrid;


  class SliceModes : public SliceOfScri<Modes> {
  public:
    // Constructors
    SliceModes(const int ellMax=0);
    SliceModes(const SliceModes& S) : SliceOfScri<Modes>(S) { }
    // Useful quantities
    int EllMax() const;
    double Mass() const;
    GWFrames::FourVector FourMomentum() const;
    Modes SuperMomentum() const;
    // Transformations
    SliceGrid BMSTransformationOnSlice(const double u, const GWFrames::ThreeVector& v, const GWFrames::Modes& delta) const;
    // Moreschi algorithm
    void MoreschiIteration(GWFrames::Modes& OneOverK_ip1, GWFrames::Modes& delta_ip1) const;
  }; // class SliceModes


  typedef std::vector<DataGrid> SliceOfScriGrids;


  class Scri {
    /// A `Scri` object contains all the information needed to express
    /// the asymptotic geometry of null infinity, and symmetry
    /// transformations thereof.  This geometry is encoded in the
    /// Newman--Penrose curvature scalars \f$\psi_0, \ldots, \psi_4\f$
    /// and the complex shear \f$\sigma\f$ of outgoing null rays
    /// (strain in gravitational-wave detectors).  The general
    /// symmetry transformation is an element of the
    /// Bondi--Metzner--Sachs (BMS) group, which transforms the data
    /// contained by `Scri` among itself.
  private: // Member data
    std::vector<double> t;
    std::vector<SliceModes> slices;
  public: // Constructor
    Scri(const GWFrames::Waveform& psi0, const GWFrames::Waveform& psi1,
         const GWFrames::Waveform& psi2, const GWFrames::Waveform& psi3,
         const GWFrames::Waveform& psi4, const GWFrames::Waveform& sigma);
    Scri(const Scri& S) : t(S.t), slices(S.slices) { }
  public: // Member functions
    // Transformations
    SliceModes BMSTransformation(const double& u0, const GWFrames::ThreeVector& v, const GWFrames::Modes& delta) const;
    // Access
    inline int NTimes() const { return t.size(); }
    inline const std::vector<double> T() const { return t; }
    inline const SliceModes operator[](const unsigned int i) const { return slices[i]; }
    inline SliceModes& operator[](const unsigned int i) { return slices[i]; }
  }; // class Scri


  class SuperMomenta {
  private:
    std::vector<double> t;
    std::vector<Modes> Psi;
  public:
    // Constructors
    SuperMomenta(const unsigned int size) : t(size), Psi(size) { }
    SuperMomenta(const SuperMomenta& S) : t(S.t), Psi(S.Psi) { }
    SuperMomenta(const std::vector<double>& T, const std::vector<Modes>& psi) : t(T), Psi(psi) { }
    SuperMomenta(const Scri& scri);
    // Access
    inline int NTimes() const { return t.size(); }
    inline const std::vector<double> T() const { return t; }
    inline const Modes operator[](const unsigned int i) const { return Psi[i]; }
    inline Modes& operator[](const unsigned int i) { return Psi[i]; }
    // Transformations
    Modes BMSTransform(const GWFrames::Modes& OneOverK, const GWFrames::Modes& delta) const;
    void MoreschiIteration(GWFrames::Modes& OneOverK, GWFrames::Modes& delta) const;
  }; // class SuperMomenta


} // namespace GWFrames

#endif // SCRI_HPP


==> anc/GWFrames/Code/Scripts/AlignAndCompareWaveforms.py <==
# List the file (and directory within each H5 file) that you want to
# compare.  The first one will be used as the fiducial waveform, and
# everything else will be shifted to best agree with it.
Files = ['SimulationAnnex/Catalog/SKS/d15_q1_sA_0_0_0.97_sB_0_0_0.97_ecc6e-4/Lev6/rhOverM_Asymptotic_GeometricUnits.h5/Extrapolated_N2.dir',
         'SimulationAnnex/Catalog/SKS/d15_q1_sA_0_0_0.97_sB_0_0_0.97_ecc6e-4/Lev6/rhOverM_Asymptotic_GeometricUnits.h5/Extrapolated_N3.dir',
         'SimulationAnnex/Catalog/SKS/d15_q1_sA_0_0_0.97_sB_0_0_0.97_ecc6e-4/Lev6/rhOverM_Asymptotic_GeometricUnits.h5/Extrapolated_N4.dir']

# This is an automatic legend generator for each of the lines in the
# plots.  Alternatively, just write your own list of legends.  They
# should be strings, and there should be one less than the number of
# Files, because everything is being compared to the first File.
Legends = [File.split('/')[-1] for File in Files[1:]]

# These are the names of the files into which the plots will be saved
PhaseDifferencePlot = 'PhaseDifference.pdf'
AmplitudeDifferencePlot = 'AmplitudeDifference.pdf'

# The following two numbers give the range over which phase differences are minimized
t1 = 1000.
t2 = 2000.
tmid = (t1+t2)/2.

# The following two numbers just give the plot range
tmin = 0.
tmax = 6550.




##################################################
## Things below should not need to change often ##
##################################################

from numpy import pi, array, argmin, abs
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import GWFrames
import Quaternions

# Read in the data files
print("Reading waveforms from data files...")
Ws = [None]*len(Files)
for i,File in enumerate(Files):
    print("\tReading '{0}'".format(File))
    Ws[i] = GWFrames.ReadFromNRAR(File)
print("Finished!\n")
W_0 = Ws[0]


# Align to original Waveform
print("Aligning all following waveforms to first...")
xHat = Quaternions.Quaternion(0,1,0,0)
# R0_mid = Quaternions.Squad(W_0.Frame(), W_0.T(), [tmid])[0]
for i,W in enumerate(Ws[1:]):
    print("\tAligning {0} of {1}...".format(i+1, len(Ws[1:])))
    GWFrames.AlignWaveforms(W_0, W, t1, t2)
    # # Rotate by pi if necessary
    # Ri_mid = Quaternions.Squad(W.Frame(), W.T(), [tmid])[0]
    # if((R0_mid*xHat*R0_mid.inverse()).dot(Ri_mid*xHat*Ri_mid.inverse())<0) :
    #     W.RotateDecompositionBasis(Quaternions.exp(Quaternions.Quaternion(0,0,0,pi/2)))
    # # Align corotating frame of `W[1:]` to corotating frame of `W[0]`
    # W.AlignTimeAndFrame(W_0, t1, t2);
    Diff = W_0.Compare(W)
    plot(Diff.T(), Quaternions.angle(Diff.Frame()))
print("Finished!\n")



#exit(0)


# # First, we interpolate everything onto the common subset of time steps:
# print("Plotting differences...")
# Tini = max([W.T(0) for W in Ws])
# Tfin = min([W.T(W.NTimes()-1) for W in Ws])
# R_0 = W_0.Frame()[(W_0.T()>=Tini) & (W_0.T()<=Tfin)]
# T_0 = W_0.T()[(W_0.T()>=Tini) & (W_0.T()<=Tfin)]
# Abs_0 = W_0.Interpolate(T_0).Abs(W_0.FindModeIndex(2,2))
# Imid = argmin(abs(T_0-tmid))
# plt.figure(0)
# plt.figure(1)
# for i,W in enumerate(Ws[1:]):
#     print("\tPlotting {0} of {1}...".format(i+1, len(Ws[1:])))
#     R_i = Quaternions.Squad(W.Frame(), W.T(), T_0)
#     RDelta = Quaternions.UnflipRotors(Quaternions.RDelta(R_0, R_i, Imid))
#     PhiDelta = array(Quaternions.angle(RDelta))
#     plt.figure(0)
#     plt.semilogy(T_0, 2.0*PhiDelta, label=Legends[i])
#     plt.figure(1)
#     Abs_i = W.Interpolate(T_0).Abs(W.FindModeIndex(2,2))
#     plt.semilogy(T_0, abs(Abs_0-Abs_i)/Abs_0, label=Legends[i])
# print("Finished!\n")

# plt.figure(0)
# plt.xlim((tmin,tmax))
# plt.ylim((1e-6,1))
# plt.ylabel(r'$2\Phi_\Delta$')
# # ylabel(r'$2\Phi_{\Delta}\ =\ 4\, \left| \log \left( R_{1}\, \bar{R}_{2} \right) \right|$')
# plt.xlabel(r'$(t-r_\ast)/M$')
# plt.title('Phase difference between waveforms')
# plt.legend(loc='upper left')
# try :
#     tight_layout(pad=0.1)
# except :
#     pass
# plt.savefig(PhaseDifferencePlot)

# plt.figure(1)
# plt.xlim((tmin,tmax))
# plt.ylim((1e-6,1))
# plt.xlabel(r'$(t-r_\ast)/M$')
# plt.ylabel(r'$\left(|h^{2,2}_1|-|h^{2,2}_2|\right)\,/\,|h^{2,2}_1|$')
# plt.title(r'Relative amplitude differences between $(2,2)$ modes')
# plt.legend(loc='upper left')
# try :
#     tight_layout(pad=0.1)
# except :
#     pass
# plt.savefig(AmplitudeDifferencePlot);


==> anc/GWFrames/Code/Scripts/HybridizeOneWaveform.py <==
#! /usr/bin/env python
# coding: utf-8

"""Hybridize a single NR waveform with PN.

This script combines the steps needed to read in an NR waveform and
its horizon data (spins, orbital frequencies, etc.), construct the
naively appropriate PN waveform, align the PN by adjusting its time
offset and attitude to match NR as well as possible, and hybridize the
two.

Note that hybridization is a very delicate matter; many things can go
wrong, and result in a bad hybrid.  At the least, you should look at
the output plot, which shows the (2,2) modes of the PN, NR, and hybrid
waveforms -- as a very basic sanity check.

"""

import sys
import os.path
import numpy as np
import h5py
import matplotlib as mpl
import matplotlib.pyplot as plt

try : # If this matplotlib is too old, just ignore this
    from matplotlib.pyplot import tight_layout
except :
    pass

import GWFrames
import GWFrames.plot
import Quaternions

def Hybridize(PathToSystem, Waveform='rhOverM_Asymptotic_GeometricUnits.h5/Extrapolated_N2.dir',
              t1=1000.0, t2=-sys.float_info.max, InitialOmega_orb=0.0, DirectAlignmentEvaluations=0, Approximant='TaylorT1',
              PlotFileName='Hybridization.pdf', HybridFileName='Hybrid.h5', MinStepsPerOrbit=32, PNWaveformModeOrder=3.5, PNOrbitalEvolutionOrder=4.0):

    print("Reading and transforming NR data"); sys.stdout.flush()

    # Read the Waveform from the file, and transform to co-rotating frame
    W_NR_corot = GWFrames.ReadFromNRAR(os.path.join(PathToSystem, Waveform))
    W_NR_corot.TransformToCorotatingFrame();

    # Place the merger (moment of greatest waveform norm) at t=0, as
    # the only generally meaningful time.
    t0 = -W_NR_corot.MaxNormTime()
    W_NR_corot.SetT(W_NR_corot.T()+t0)
    t1 = t1 + t0
    if(t2==-sys.float_info.max):
        t2 = 0.75*t1
    else:
        t2 = t2 + t0

    print("Reading and analyzing Horizons.h5 data"); sys.stdout.flush()

    # Get the BH coordinate data from the h5 file
    with h5py.File(os.path.join(PathToSystem,'Horizons.h5'), 'r') as f:
        tA = f['AhA.dir/CoordCenterInertial.dat'][:,0]+t0
        xA = f['AhA.dir/CoordCenterInertial.dat'][:,1:]
        mA = f['AhA.dir/ArealMass.dat'][:,1]
        chiA = f['AhA.dir/chiInertial.dat'][:,1:]
        tB = f['AhB.dir/CoordCenterInertial.dat'][:,0]+t0
        xB = f['AhB.dir/CoordCenterInertial.dat'][:,1:]
        mB = f['AhB.dir/ArealMass.dat'][:,1]
        chiB = f['AhB.dir/chiInertial.dat'][:,1:]

    # Some calculations with the BH coordinates
    d = xA-xB
    nHat = Quaternions.normalized(Quaternions.QuaternionArray(d))
    dnHatdt = Quaternions.QuaternionDerivative(nHat, tA)
    lambdaHat = Quaternions.normalized(dnHatdt)
    Omega = np.array([np.cross(n.vec(),ndot.vec()) for n,ndot in zip(nHat,dnHatdt)])

    # Take initial data to be simply the coordinate quantities at the relaxation time
    i_1 = abs(tA-t1).argmin()
    t_i = tA[i_1]
    ma = mA[i_1]
    mb = mB[i_1]
    delta = (ma-mb)/(ma+mb)
    chia_0 = chiA[i_1]
    chib_0 = chiB[i_1]
    Omega_orb_0 = np.sqrt(Omega[i_1,0]**2+Omega[i_1,1]**2+Omega[i_1,2]**2)
    R_frame_i = Quaternions.FrameFromXY([nHat[i_1],],[lambdaHat[i_1],])[0]

    print("Constructing PN data"); sys.stdout.flush()

    # Construct complete PN waveform
    if(InitialOmega_orb==0.0):
        InitialOmega_orb = 0.5*Omega_orb_0
    W_PN_corot = GWFrames.PNWaveform(Approximant, delta, chia_0, chib_0, Omega_orb_0, InitialOmega_orb, R_frame_i,
                                     MinStepsPerOrbit, PNWaveformModeOrder, PNOrbitalEvolutionOrder)
    W_PN_corot.SetT(W_PN_corot.T()+t_i);
    W_PN_corot.TransformToCorotatingFrame();

    print("Aligning PN and NR waveforms"); sys.stdout.flush()

    # Minimize the distance between the PN and NR rotors in their
    # co-rotating frames.  Note that NR is kept fixed here, because
    # its merger time is set to t=0.0, which is the only physically
    # meaningful fiducial quantity present.  That quality will
    # therefore also be present in the output waveform.
    GWFrames.AlignWaveforms(W_NR_corot, W_PN_corot, t1, t2, DirectAlignmentEvaluations)

    print("Constructing PN-NR hybrid"); sys.stdout.flush()

    # Construct the hybrid
    W_hyb_corot = GWFrames.Waveform(W_PN_corot.Hybridize(W_NR_corot, t1, t2))

    # Optionally, make a plot showing the results.  It is strongly
    # recommended that you look at this plot to make sure things worked
    # alright.
    if(PlotFileName):
        print("Plotting to {0}".format(os.path.join(PathToSystem, PlotFileName))); sys.stdout.flush()
        plt.axvline(t1, linestyle='dotted')
        plt.axvline(t2, linestyle='dotted')
        plt.title(r'$(2,2)$ modes of the component waveforms')
        W_hyb_corot.plot('LogAbs', [2,2], lw=3, label='Hybrid')
        W_PN_corot.plot('LogAbs', [2,2], label='PN')
        W_NR_corot.plot('LogAbs', [2,2], label='NR')
        plt.ylim((1e-2,1.))
        plt.xlim((W_NR_corot.T(0), W_NR_corot.T()[-1]))
        plt.legend(loc='upper left')
        try:
            tight_layout(pad=0.1)
        except:
            pass
        plt.savefig(os.path.join(PathToSystem, PlotFileName))

    print("Transforming hybrid to inertial frame and outputting to {0}".format(os.path.join(PathToSystem, HybridFileName))); sys.stdout.flush()
    W_hyb_corot.TransformToInertialFrame()
    W_hyb_corot.OutputToNRAR(os.path.join(PathToSystem, HybridFileName))

    print("All done"); sys.stdout.flush()



if __name__ == "__main__" :
    import os
    import os.path
    import sys
    import argparse

    # Set up and run the parser
    parser = argparse.ArgumentParser(description = __doc__)
    parser.add_argument('PathToSystem', default=os.curdir,
                        help="Path (relative or absolute) to the data directory containing the system's waveform and horizon data")
    parser.add_argument('--Waveform', default='rhOverM_Asymptotic_GeometricUnits.h5/Extrapolated_N2.dir',
                        help='Path (relative to `PathToSystem`) in which to find the waveform data [default: rhOverM_Asymptotic_GeometricUnits.h5/Extrapolated_N2.dir]')
    parser.add_argument('--t1', type=float, default=1000.0,
                        help='Beginning of alignment/hybridization interval [default: 1000.0 from the beginning of NR]')
    parser.add_argument('--t2', type=float, default=-sys.float_info.max,
                        help='End of alignment/hybridization interval [default: 20%% closer to merger than t1]')
    parser.add_argument('--InitialOmega_orb', type=float, default=0.0,
                        help='Earliest frequency in the PN waveform [default: half the frequency at t1]')
    parser.add_argument('--DirectAlignmentEvaluations', type=int, default=0,
                        help='Number of evaluations to use in the simple first stage of alignment [default: 0]')
    parser.add_argument('--Approximant', default='TaylorT1',
                        help='PN approximant; TaylorT1|TaylorT4|TaylorT5 [default: TaylorT1]')
    parser.add_argument('--PNWaveformModeOrder', type=float, default=3.5,
                        help='PN order at which to compute waveform modes [default: 3.5]')
    parser.add_argument('--PNOrbitalEvolutionOrder', type=float, default=4.0,
                        help='PN order at which to compute orbital evolution [default: 4.0]')
    parser.add_argument('--MinStepsPerOrbit', type=int, default=32,
                        help='Minimum number of time steps at which to evaluate in each orbit [default: 32]')
    parser.add_argument('--PlotFileName', default='Hybridization.pdf',
                        help='File name to which the result is plotted for diagnostics; empty string for no output [default: Hybridization.pdf]')
    parser.add_argument('--HybridFileName', default='Hybrid.h5',
                        help='File name to which the result is plotted for diagnostics [default: Hybrid.h5]')
    args = vars(parser.parse_args())

    if(not args):
        parser.print_help()
        sys.exit(1)

    PathToSystem = os.path.abspath(args['PathToSystem'])

    Hybridize(PathToSystem, args['Waveform'], args['t1'], args['t2'], args['InitialOmega_orb'], args['DirectAlignmentEvaluations'],
              args['Approximant'], args['PlotFileName'], args['HybridFileName'], args['MinStepsPerOrbit'], args['PNWaveformModeOrder'], args['PNOrbitalEvolutionOrder'])


# PathToSXSCatalog = '/Users/boyle/Research/Data/SimulationAnnex/Catalog/'
# PathToSystem = PathToSXSCatalog + 'q1.0/SBBH/d19.0_q1.0_s0.5_0_0_s0_0_0/Lev5/'


==> anc/GWFrames/Code/SpacetimeAlgebra/BasisTetradTransformations.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:b9a434dcc52bdeec171d2989879e6ce8bbefb45fb6d3b6480f3fcb4419cf7187"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import spacetime\n",
      "\n",
      "I = spacetime.mv()\n",
      "I.set_gamma_0_gamma_1_gamma_2_gamma_3(1.0)\n",
      "One = spacetime.mv()\n",
      "One.set_scalar(1.0)\n",
      "\n",
      "t = spacetime.mv(); x = spacetime.mv(); y=spacetime.mv(); z=spacetime.mv();\n",
      "t.set_gamma_0(1); x.set_gamma_1(1); y.set_gamma_2(1); z.set_gamma_3(1);\n",
      "\n",
      "beta = 0.5\n",
      "alpha = arctanh(beta)\n",
      "gamma = 1./sqrt(1-beta**2)\n",
      "delta = pi/5.3\n",
      "B = spacetime.mv()\n",
      "B.set_gamma_1_gamma_2(1.);\n",
      "\n",
      "print(spacetime.exp(-alpha*spacetime.dual(B)/2.)*spacetime.exp(-delta*B/2.))\n",
      "print(spacetime.exp(-alpha*spacetime.dual(B)/2. - delta*B/2.))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "0.992701039507063 - 0.303141741354143*gamma_1^gamma_2 - 0.265993441861454*gamma_0^gamma_3 + 0.081226584788007*gamma_0^gamma_1^gamma_2^gamma_3\n",
        "0.9938040001142 - 0.295764295619267*gamma_1^gamma_2 - 0.274085587373991*gamma_0^gamma_3\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "R = spacetime.exp(-alpha*spacetime.dual(B)/2.)*spacetime.exp(-delta*B/2.)\n",
      "print(B)\n",
      "print(R)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 1*gamma_1^gamma_2\n",
        "0.992701039507063 - 0.303141741354143*gamma_1^gamma_2 - 0.265993441861454*gamma_0^gamma_3 + 0.081226584788007*gamma_0^gamma_1^gamma_2^gamma_3\n"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "spacetime.dual(B)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 3,
       "text": [
        " 1*gamma_0^gamma_3"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "exponent = -alpha*spacetime.dual(B)/2. - delta*B/2.\n",
      "print(exponent)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " - 0.296376665432999*gamma_1^gamma_2 - 0.274653072167027*gamma_0^gamma_3\n"
       ]
      }
     ],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from math import factorial\n",
      "def powtmp(tmp,i):\n",
      "    c=spacetime.mv()\n",
      "    c.set_scalar(1.0)\n",
      "    for i in range(i):\n",
      "        c = c*tmp\n",
      "    return c\n",
      "def exp(B):\n",
      "    exptmp = spacetime.mv()\n",
      "    for i in range(40):\n",
      "        exptmp = exptmp + powtmp(B,i)/factorial(i)\n",
      "    return exptmp"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 43
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "exp(exponent)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 6,
       "text": [
        "0.992701039507063 - 0.303141741354143*gamma_1^gamma_2 - 0.265993441861454*gamma_0^gamma_3 + 0.081226584788007*gamma_0^gamma_1^gamma_2^gamma_3"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "print(spacetime.exp(-B))\n",
      "print(delta*One/2.+alpha*I/2.)\n",
      "print(spacetime.exp(-B)*(delta*One/2.+alpha*I/2.))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "0.54030230586814 - 0.841470984807897*gamma_1^gamma_2\n",
        "0.296376665432999 + 0.274653072167027*gamma_0^gamma_1^gamma_2^gamma_3\n",
        "0.16013299573896 - 0.249392364535986*gamma_1^gamma_2 + 0.231112591116903*gamma_0^gamma_3 + 0.148395688205614*gamma_0^gamma_1^gamma_2^gamma_3\n"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "alpha"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 8,
       "text": [
        "0.54930614433405489"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "spacetime.exp(1.2*(t^z)+3.4*(x^y))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 13,
       "text": [
        " - 0.999215939692778 - 0.0423148930818164*gamma_1^gamma_2 - 0.0149346681465234*gamma_0^gamma_3"
       ]
      }
     ],
     "prompt_number": 13
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp=spacetime.exp(3.4*(t^z))*spacetime.exp(1.2*(x^y))\n",
      "print(spacetime.exp(1.2*(x^y))*spacetime.exp(3.4*(t^z)))\n",
      "print(tmp)\n",
      "print(exp(1.2*(x^y)+3.4*(t^z)))\n",
      "print(spacetime.exp(1.2*(x^y)+3.4*(t^z)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "5.43490853562577 + 13.979408806018*gamma_1^gamma_2 + 5.4228154724634*gamma_0^gamma_3 + 13.9483036139884*gamma_0^gamma_1^gamma_2^gamma_3\n",
        "5.43490853562577 + 13.979408806018*gamma_1^gamma_2 + 5.4228154724634*gamma_0^gamma_3 + 13.9483036139884*gamma_0^gamma_1^gamma_2^gamma_3\n",
        "5.43490853562577 + 13.979408806018*gamma_1^gamma_2 + 5.4228154724634*gamma_0^gamma_3 + 13.9483036139884*gamma_0^gamma_1^gamma_2^gamma_3\n",
        "12.0585182195763 + 4.53300719469329*gamma_1^gamma_2 + 12.8435203849643*gamma_0^gamma_3\n"
       ]
      }
     ],
     "prompt_number": 45
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp.toString(\"%2.4g\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 46,
       "text": [
        "'5.435 + 13.98*gamma_1^gamma_2 + 5.423*gamma_0^gamma_3 + 13.95*gamma_0^gamma_1^gamma_2^gamma_3'"
       ]
      }
     ],
     "prompt_number": 46
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "a=spacetime.exp(1.2*(t^z))\n",
      "b=spacetime.exp(3.4*(x^y))\n",
      "print(a,b)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(1.81065556732437 + 1.50946135541217*gamma_0^gamma_3,  - 0.966798192579461 - 0.255541102026831*gamma_1^gamma_2)\n"
       ]
      }
     ],
     "prompt_number": 25
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "cosh(1.2),sinh(1.2),cos(3.4),sin(3.4)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 21,
       "text": [
        "(1.8106555673243747,\n",
        " 1.5094613554121725,\n",
        " -0.96679819257946109,\n",
        " -0.25554110202683122)"
       ]
      }
     ],
     "prompt_number": 21
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tz=t^z\n",
      "xy=x^y\n",
      "print(tz,xy)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "( 1*gamma_0^gamma_3,  1*gamma_1^gamma_2)\n"
       ]
      }
     ],
     "prompt_number": 30
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "print(spacetime.exp(1.2*tz), cosh(1.2), sinh(1.2))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(1.81065556732437 + 1.50946135541217*gamma_0^gamma_3, 1.8106555673243747, 1.5094613554121725)\n"
       ]
      }
     ],
     "prompt_number": 29
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "c=spacetime.exp(1.2*tz)\n",
      "d=spacetime.exp(3.4*xy)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 32
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "c*d"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 33,
       "text": [
        " - 1.75053852987314 - 0.462696919065088*gamma_1^gamma_2 - 1.45934451018103*gamma_0^gamma_3 - 0.385729418228941*gamma_0^gamma_1^gamma_2^gamma_3"
       ]
      }
     ],
     "prompt_number": 33
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "xy*tz, tz*xy"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 48,
       "text": [
        "( 1*gamma_0^gamma_1^gamma_2^gamma_3,  1*gamma_0^gamma_1^gamma_2^gamma_3)"
       ]
      }
     ],
     "prompt_number": 48
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "We need to create rotors that rotate our tetrad appropriately to $(\\vartheta, \\varphi)$.  The following function should do the trick, and the cell below it shows that the result agrees with the usual explicit formula for the location of that point to within roundoff."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "def Rthetaphi(theta, phi):\n",
      "    Rphi = spacetime.exp(phi*(y^x)/2.)\n",
      "    Rtheta = spacetime.exp(theta*(x^z)/2.)\n",
      "    return Rphi*Rtheta"
     ],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import random\n",
      "N=10000\n",
      "max([spacetime.norm(R*z*spacetime.reverse(R) - (sin(theta)*cos(phi)*x + sin(theta)*sin(phi)*y + cos(theta)*z))\n",
      " for theta,phi in zip([random.random() for i in range(N)], [random.random() for i in range(N)])\n",
      " for R in [Rthetaphi(theta,phi)] ])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 60,
       "text": [
        "1.11886302282795e-16"
       ]
      }
     ],
     "prompt_number": 60
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The previous cell shows that we have the correct result for $r = R\\,z\\,\\bar{R}$.  Now we need to check it for the $\\theta = R\\, x\\, \\bar{R}$ and $\\phi = R\\, y\\, \\bar{R}$ vectors."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "N=2000\n",
      "max([spacetime.norm(R*x*spacetime.reverse(R) - (cos(theta)*cos(phi)*x + cos(theta)*sin(phi)*y - sin(theta)*z))\n",
      " for theta,phi in zip([random.random() for i in range(N)], [random.random() for i in range(N)])\n",
      " for R in [Rthetaphi(theta,phi)] ])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 61,
       "text": [
        "5.55111512312578e-17"
       ]
      }
     ],
     "prompt_number": 61
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "max([spacetime.norm(R*y*spacetime.reverse(R) - (-sin(phi)*x + cos(phi)*y))\n",
      " for theta,phi in zip([random.random() for i in range(N)], [random.random() for i in range(N)])\n",
      " for R in [Rthetaphi(theta,phi)] ])"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 62,
       "text": [
        "5.55111512312578e-17"
       ]
      }
     ],
     "prompt_number": 62
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "And so, we find that the rotors given by `Rthetaphi` are entirely in agreement with our expectations for the standard spherical-coordinate tetrad."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/SpacetimeAlgebra/CodeGenerators/Doxyfile <==

# Doxyfile 1.5.6

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------
DOXYFILE_ENCODING      = UTF-8
PROJECT_NAME           = SpacetimeAlgebra
PROJECT_NUMBER         = 
OUTPUT_DIRECTORY       = ./docs
CREATE_SUBDIRS         = NO
OUTPUT_LANGUAGE        = English
BRIEF_MEMBER_DESC      = YES
REPEAT_BRIEF           = YES
ABBREVIATE_BRIEF       = "The $name class" \
                         "The $name widget" \
                         "The $name file" \
                         is \
                         provides \
                         specifies \
                         contains \
                         represents \
                         a \
                         an \
                         the
ALWAYS_DETAILED_SEC    = NO
INLINE_INHERITED_MEMB  = NO
FULL_PATH_NAMES        = YES
STRIP_FROM_PATH        = 
STRIP_FROM_INC_PATH    = 
SHORT_NAMES            = NO
JAVADOC_AUTOBRIEF      = NO
QT_AUTOBRIEF           = NO
MULTILINE_CPP_IS_BRIEF = NO
#DETAILS_AT_TOP         = NO
INHERIT_DOCS           = YES
SEPARATE_MEMBER_PAGES  = NO
TAB_SIZE               = 8
ALIASES                = 
OPTIMIZE_OUTPUT_FOR_C  = NO
OPTIMIZE_OUTPUT_JAVA   = YES
OPTIMIZE_FOR_FORTRAN   = NO
OPTIMIZE_OUTPUT_VHDL   = NO
BUILTIN_STL_SUPPORT    = NO
CPP_CLI_SUPPORT        = NO
SIP_SUPPORT            = NO
IDL_PROPERTY_SUPPORT   = YES
DISTRIBUTE_GROUP_DOC   = NO
SUBGROUPING            = YES
TYPEDEF_HIDES_STRUCT   = NO
#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------
EXTRACT_ALL            = YES
EXTRACT_PRIVATE        = NO
EXTRACT_STATIC         = NO
EXTRACT_LOCAL_CLASSES  = YES
EXTRACT_LOCAL_METHODS  = NO
EXTRACT_ANON_NSPACES   = NO
HIDE_UNDOC_MEMBERS     = YES
HIDE_UNDOC_CLASSES     = YES
HIDE_FRIEND_COMPOUNDS  = NO
HIDE_IN_BODY_DOCS      = NO
INTERNAL_DOCS          = NO
CASE_SENSE_NAMES       = NO
HIDE_SCOPE_NAMES       = NO
SHOW_INCLUDE_FILES     = YES
INLINE_INFO            = YES
SORT_MEMBER_DOCS       = YES
SORT_BRIEF_DOCS        = NO
SORT_GROUP_NAMES       = NO
SORT_BY_SCOPE_NAME     = NO
GENERATE_TODOLIST      = YES
GENERATE_TESTLIST      = YES
GENERATE_BUGLIST       = YES
GENERATE_DEPRECATEDLIST= YES
ENABLED_SECTIONS       = 
MAX_INITIALIZER_LINES  = 30
SHOW_USED_FILES        = YES
SHOW_DIRECTORIES       = NO
SHOW_FILES             = YES
SHOW_NAMESPACES        = YES
FILE_VERSION_FILTER    = 
#---------------------------------------------------------------------------
# configuration options related to warning and progress messages
#---------------------------------------------------------------------------
QUIET                  = NO
WARNINGS               = YES
WARN_IF_UNDOCUMENTED   = YES
WARN_IF_DOC_ERROR      = YES
WARN_NO_PARAMDOC       = NO
WARN_FORMAT            = "$file:$line: $text"
WARN_LOGFILE           = 
#---------------------------------------------------------------------------
# configuration options related to the input files
#---------------------------------------------------------------------------
INPUT                  = .\
INPUT_ENCODING         = UTF-8
FILE_PATTERNS          = \
                         *.h
RECURSIVE              = YES
EXCLUDE                = 
EXCLUDE_SYMLINKS       = NO
EXCLUDE_PATTERNS       = 
EXCLUDE_SYMBOLS        = 
EXAMPLE_PATH           = 
EXAMPLE_PATTERNS       = *
EXAMPLE_RECURSIVE      = NO
IMAGE_PATH             = 
INPUT_FILTER           = 
FILTER_PATTERNS        = 
FILTER_SOURCE_FILES    = NO
#---------------------------------------------------------------------------
# configuration options related to source browsing
#---------------------------------------------------------------------------
SOURCE_BROWSER         = NO
INLINE_SOURCES         = NO
STRIP_CODE_COMMENTS    = YES
REFERENCED_BY_RELATION = NO
REFERENCES_RELATION    = NO
REFERENCES_LINK_SOURCE = YES
USE_HTAGS              = NO
VERBATIM_HEADERS       = NO
#---------------------------------------------------------------------------
# configuration options related to the alphabetical class index
#---------------------------------------------------------------------------
ALPHABETICAL_INDEX     = NO
COLS_IN_ALPHA_INDEX    = 5
IGNORE_PREFIX          = 
#---------------------------------------------------------------------------
# configuration options related to the HTML output
#---------------------------------------------------------------------------
GENERATE_HTML          = YES
HTML_OUTPUT            = html
HTML_FILE_EXTENSION    = .html
HTML_HEADER            = 
HTML_FOOTER            = 
HTML_STYLESHEET        = 
HTML_ALIGN_MEMBERS     = YES
GENERATE_HTMLHELP      = NO
GENERATE_DOCSET        = NO
DOCSET_FEEDNAME        = "Doxygen generated docs"
DOCSET_BUNDLE_ID       = org.doxygen.Project
HTML_DYNAMIC_SECTIONS  = NO
CHM_FILE               = 
HHC_LOCATION           = 
GENERATE_CHI           = NO
CHM_INDEX_ENCODING     = 
BINARY_TOC             = NO
TOC_EXPAND             = NO
DISABLE_INDEX          = NO
ENUM_VALUES_PER_LINE   = 4
GENERATE_TREEVIEW      = NONE
TREEVIEW_WIDTH         = 250
FORMULA_FONTSIZE       = 10
#---------------------------------------------------------------------------
# configuration options related to the LaTeX output
#---------------------------------------------------------------------------
GENERATE_LATEX         = NO
LATEX_OUTPUT           = latex
LATEX_CMD_NAME         = latex
MAKEINDEX_CMD_NAME     = makeindex
COMPACT_LATEX          = NO
PAPER_TYPE             = a4wide
EXTRA_PACKAGES         = 
LATEX_HEADER           = 
PDF_HYPERLINKS         = YES
USE_PDFLATEX           = YES
LATEX_BATCHMODE        = NO
LATEX_HIDE_INDICES     = NO
#---------------------------------------------------------------------------
# configuration options related to the RTF output
#---------------------------------------------------------------------------
GENERATE_RTF           = NO
RTF_OUTPUT             = rtf
COMPACT_RTF            = NO
RTF_HYPERLINKS         = NO
RTF_STYLESHEET_FILE    = 
RTF_EXTENSIONS_FILE    = 
#---------------------------------------------------------------------------
# configuration options related to the man page output
#---------------------------------------------------------------------------
GENERATE_MAN           = NO
MAN_OUTPUT             = man
MAN_EXTENSION          = .3
MAN_LINKS              = NO
#---------------------------------------------------------------------------
# configuration options related to the XML output
#---------------------------------------------------------------------------
GENERATE_XML           = NO
XML_OUTPUT             = xml
XML_SCHEMA             = 
XML_DTD                = 
XML_PROGRAMLISTING     = YES
#---------------------------------------------------------------------------
# configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------
GENERATE_AUTOGEN_DEF   = NO
#---------------------------------------------------------------------------
# configuration options related to the Perl module output
#---------------------------------------------------------------------------
GENERATE_PERLMOD       = NO
PERLMOD_LATEX          = NO
PERLMOD_PRETTY         = YES
PERLMOD_MAKEVAR_PREFIX = 
#---------------------------------------------------------------------------
# Configuration options related to the preprocessor   
#---------------------------------------------------------------------------
ENABLE_PREPROCESSING   = YES
MACRO_EXPANSION        = NO
EXPAND_ONLY_PREDEF     = NO
SEARCH_INCLUDES        = YES
INCLUDE_PATH           = 
INCLUDE_FILE_PATTERNS  = 
PREDEFINED             = 
EXPAND_AS_DEFINED      = 
SKIP_FUNCTION_MACROS   = YES
#---------------------------------------------------------------------------
# Configuration::additions related to external references   
#---------------------------------------------------------------------------
TAGFILES               = 
GENERATE_TAGFILE       = 
ALLEXTERNALS           = NO
EXTERNAL_GROUPS        = YES
PERL_PATH              = /usr/bin/perl
#---------------------------------------------------------------------------
# Configuration options related to the dot tool   
#---------------------------------------------------------------------------
CLASS_DIAGRAMS         = YES
MSCGEN_PATH            = 
HIDE_UNDOC_RELATIONS   = YES
HAVE_DOT               = NO
DOT_FONTNAME           = FreeSans
DOT_FONTPATH           = 
CLASS_GRAPH            = YES
COLLABORATION_GRAPH    = YES
GROUP_GRAPHS           = YES
UML_LOOK               = NO
TEMPLATE_RELATIONS     = NO
INCLUDE_GRAPH          = YES
INCLUDED_BY_GRAPH      = YES
CALL_GRAPH             = NO
CALLER_GRAPH           = NO
GRAPHICAL_HIERARCHY    = YES
DIRECTORY_GRAPH        = YES
DOT_IMAGE_FORMAT       = png
DOT_PATH               = 
DOTFILE_DIRS           = 
DOT_GRAPH_MAX_NODES    = 50
MAX_DOT_GRAPH_DEPTH    = 1000
DOT_TRANSPARENT        = YES
DOT_MULTI_TARGETS      = NO
GENERATE_LEGEND        = YES
DOT_CLEANUP            = YES
#---------------------------------------------------------------------------
# Configuration::additions related to the search engine   
#---------------------------------------------------------------------------
SEARCHENGINE           = NO


==> anc/GWFrames/Code/SpacetimeAlgebra/CodeGenerators/Makefile <==
all: SpacetimeAlgebra_parse_mv.o SpacetimeAlgebra.o

# all: GAtest

CleanupLineEndings:=perl -i -p -e 's/\t/  /g; s/[ \t\r]*$$//'

SpacetimeAlgebra.cpp: SpacetimeAlgebraInput.xml SpacetimeAlgebra.xsl
	saxon -xsl:SpacetimeAlgebra.xsl -s:SpacetimeAlgebraInput.xml -o:SpacetimeAlgebra.xml
	g25 SpacetimeAlgebra.xml
	$(CleanupLineEndings) SpacetimeAlgebra.hpp
	$(CleanupLineEndings) SpacetimeAlgebra.cpp
	$(CleanupLineEndings) SpacetimeAlgebra_parse_mv.cpp
#	$(CleanupLineEndings) SpacetimeAlgebra_mt.cpp
#	$(CleanupLineEndings) SpacetimeAlgebra_test_main.cpp

SpacetimeAlgebra_parse_mv.cpp: SpacetimeAlgebra.cpp

# SpacetimeAlgebra_mt.cpp: SpacetimeAlgebra.cpp

# SpacetimeAlgebra_test_main.cpp: SpacetimeAlgebra.cpp

%.o: %.cpp
	$(CXX) $(CXXFLAGS) -c -I/usr/local/include $< -o $@

GAtest: SpacetimeAlgebra_parse_mv.o \
	SpacetimeAlgebra_mt.o \
	SpacetimeAlgebra.o SpacetimeAlgebra_test_main.o
	$(CXX) $(CXXFLAGS) \
	SpacetimeAlgebra.o SpacetimeAlgebra_parse_mv.o \
	SpacetimeAlgebra_mt.o \
	SpacetimeAlgebra_test_main.o \
	-lm \
	-o test

clean:
	rm -rf docs test *.o *.g SpacetimeAlgebra.cpp SpacetimeAlgebra.hpp doxyfile \
	SpacetimeAlgebra_parse_mv.cpp SpacetimeAlgebra_test_main.cpp \
	SpacetimeAlgebra_mt.cpp SpacetimeAlgebra_mt.h


==> anc/GWFrames/Code/SpacetimeAlgebra/CodeGenerators/SpacetimeAlgebra.cpp <==
/*

    Licensed under the  MIT license; see LICENSE file for full details.
    Copyright (c) 2014 Mike Boyle

*/
#include <stdio.h>
#include <utility> // for std::swap
#include "SpacetimeAlgebra.hpp"
namespace SpacetimeAlgebra {

const int SpacetimeAlgebra_spaceDim = 4;
const int SpacetimeAlgebra_nbGroups = 5;
const bool SpacetimeAlgebra_metricEuclidean = false;
const char *SpacetimeAlgebra_basisVectorNames[4] = {
  "gamma_0", "gamma_1", "gamma_2", "gamma_3"
};
const int SpacetimeAlgebra_grades[] = {GRADE_0, GRADE_1, GRADE_2, GRADE_3, GRADE_4, 0, 0, 0, 0, 0};
const int SpacetimeAlgebra_groups[] = {GROUP_0, GROUP_1, GROUP_2, GROUP_3, GROUP_4};
const int SpacetimeAlgebra_groupSize[5] = {
  1, 4, 6, 4, 1
};
const int SpacetimeAlgebra_mvSize[32] = {
  0, 1, 4, 5, 6, 7, 10, 11, 4, 5, 8, 9, 10, 11, 14, 15, 1, 2, 5, 6,
  7, 8, 11, 12, 5, 6, 9, 10, 11, 12, 15, 16};
const int SpacetimeAlgebra_basisElements[16][5] = {
  {-1},
  {0, -1},
  {1, -1},
  {2, -1},
  {3, -1},
  {0, 1, -1},
  {0, 2, -1},
  {1, 2, -1},
  {0, 3, -1},
  {1, 3, -1},
  {2, 3, -1},
  {0, 1, 2, -1},
  {0, 1, 3, -1},
  {0, 2, 3, -1},
  {1, 2, 3, -1},
  {0, 1, 2, 3, -1}
};
const double SpacetimeAlgebra_basisElementSignByIndex[16] =
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1};
const double SpacetimeAlgebra_basisElementSignByBitmap[16] =
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1};
const int SpacetimeAlgebra_basisElementIndexByBitmap[16] =
  {0, 1, 2, 5, 3, 6, 7, 11, 4, 8, 9, 12, 10, 13, 14, 15};
const int SpacetimeAlgebra_basisElementBitmapByIndex[16] =
  {0, 1, 2, 4, 8, 3, 5, 6, 9, 10, 12, 7, 11, 13, 14, 15};
const int SpacetimeAlgebra_basisElementGradeByBitmap[16] =
  {0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4};
const int SpacetimeAlgebra_basisElementGroupByBitmap[16] =
  {0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4};

const char *g_SpacetimeAlgebraTypenames[] =
{
  "mv",
  "double",
  "gamma_0_t",
  "gamma_1_t",
  "gamma_2_t",
  "gamma_3_t",
  "I_t",
  "I3_t",
  "mv3",
  "vector",
  "vector3",
  "bivector",
  "bivector3",
  "pseudovector",
  "spinor",
  "spinor3"
};
gamma_0_t gamma_0;
gamma_1_t gamma_1;
gamma_2_t gamma_2;
gamma_3_t gamma_3;
I_t psI;
I3_t I3;


void ReportUsage::printReport(FILE *F /*= stdout*/, bool includeCount /* = true */) {
  fprintf(F, "Report usage is disabled");
}

/*
These strings determine how the output of string() is formatted.
You can alter them at runtime using SpacetimeAlgebra_setStringFormat().
*/

const char *SpacetimeAlgebra_string_fp = "%2.2f";
const char *SpacetimeAlgebra_string_start = "";
const char *SpacetimeAlgebra_string_end = "";
const char *SpacetimeAlgebra_string_mul = "*";
const char *SpacetimeAlgebra_string_wedge = "^";
const char *SpacetimeAlgebra_string_plus = " + ";
const char *SpacetimeAlgebra_string_minus = " - ";

void SpacetimeAlgebra_setStringFormat(const char *what, const char *format) {

  if (!strcmp(what, "fp"))
    SpacetimeAlgebra_string_fp = (format) ? format : "%2.2f";
  else if (!strcmp(what, "start"))
    SpacetimeAlgebra_string_start = (format) ? format : "";
  else if (!strcmp(what, "end"))
    SpacetimeAlgebra_string_end = (format) ? format : "";
  else if (!strcmp(what, "mul"))
    SpacetimeAlgebra_string_mul = (format) ? format : "*";
  else if (!strcmp(what, "wedge"))
    SpacetimeAlgebra_string_wedge = (format) ? format : "^";
  else if (!strcmp(what, "plus"))
    SpacetimeAlgebra_string_plus = (format) ? format : " + ";
  else if (!strcmp(what, "minus"))
    SpacetimeAlgebra_string_minus = (format) ? format : " - ";
}



#ifdef WIN32
#define snprintf _snprintf
#pragma warning(disable:4996) /* quit your whining already */
#endif /* WIN32 */
const char *c_str(const mv &V, char *str, int maxLength, const char *fp)
{
  int stdIdx = 0, l;
  char tmpBuf[256], tmpFloatBuf[256];
  int k = 0, bei, ia = 0, s = SpacetimeAlgebra_mvSize[V.gu()], p = 0, cnt = 0;
  const double *c = V.getC();

  // set up the floating point precision
  if (fp == NULL) fp = SpacetimeAlgebra_string_fp;

  // start the string
  l = snprintf(tmpBuf, 256, "%s", SpacetimeAlgebra_string_start);
  if (stdIdx + l <= maxLength) {
    strcpy(str + stdIdx, tmpBuf);
    stdIdx += l;
  }
  else {
    snprintf(str, maxLength, "toString_mv: buffer too small");
    return str;
  }

  // print all coordinates
  for (int i = 0; i <= 5; i++) {
    if (V.gu() & (1 << i)) {
      for (int j = 0; j < SpacetimeAlgebra_groupSize[i]; j++) {
        double coord = (double)SpacetimeAlgebra_basisElementSignByIndex[ia] *c[k];
        /* goal: print [+|-]V.m_c[k][* basisVector1 ^ ... ^ basisVectorN] */
        snprintf(tmpFloatBuf, 256, fp, (double)fabs(coord)); // cast to double to force custom float types to Plain Old Data
        if (atof(tmpFloatBuf) != 0.0) {
          l = 0;

          // print [+|-]
          l += snprintf(tmpBuf + l, 256-l, "%s", (coord >= 0.0)
            ? (cnt ? SpacetimeAlgebra_string_plus : "")
            : SpacetimeAlgebra_string_minus);

          // print obj.m_c[k]
          int dummyArg = 0; // prevents compiler warning on some platforms
          l += snprintf(tmpBuf + l, 256-l, tmpFloatBuf, dummyArg);

          if (i) { // if not grade 0, print [* basisVector1 ^ ... ^ basisVectorN]
            l += snprintf(tmpBuf + l, 256-l, "%s", SpacetimeAlgebra_string_mul);

            // print all basis vectors
            bei = 0;
            while (SpacetimeAlgebra_basisElements[ia][bei] >= 0) {
              l += snprintf(tmpBuf + l, 256-l, "%s%s", (bei) ? SpacetimeAlgebra_string_wedge : "",
               SpacetimeAlgebra_basisVectorNames[SpacetimeAlgebra_basisElements[ia][bei]]);
               bei++;
            }
          }

          // copy all to 'str'
          if (stdIdx + l <= maxLength) {
            strcpy(str + stdIdx, tmpBuf);
            stdIdx += l;
          }
          else {
            snprintf(str, maxLength, "toString_mv: buffer too small");
            return str;
          }
          cnt++;
        }
        k++; ia++;
      }
    }
    else ia += SpacetimeAlgebra_groupSize[i];
  }

    // if no coordinates printed: 0
  l = 0;
  if (cnt == 0) {
    l += snprintf(tmpBuf + l, 256-l, "0");
  }

    // end the string
  l += snprintf(tmpBuf + l, 256-l, "%s", SpacetimeAlgebra_string_end);
  if (stdIdx + l <= maxLength) {
    strcpy(str + stdIdx, tmpBuf);
    stdIdx += l;
    return str;
  }
  else {
    snprintf(str, maxLength, "toString(): buffer too small\n");
    return str;
  }
}

std::string toString(const mv & obj, const char *fp /* = NULL */) {
  std::string str;
  int strSize = 2048;
  while (strSize <= 1024 * 1024) {
    str.resize(strSize);
    c_str(obj, &(str[0]), strSize-1, fp);
    if (str.find("buffer too small") != std::string::npos) {
      strSize *= 2; // need larger buffer
      continue;
    }
    else break; // done
  }
  str.resize(strlen(&(str[0])));
  return str;
}

// def SB:
/// Computes the partial geometric product of two multivectors (group 0  x  group 0 -> group 0)
void gp_default_0_0_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 1 -> group 1)
void gp_default_0_1_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 2 -> group 2)
void gp_default_0_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 3 -> group 3)
void gp_default_0_3_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 4 -> group 4)
void gp_default_0_4_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 0 -> group 1)
void gp_default_1_0_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 1 -> group 0)
void gp_default_1_1_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 1 -> group 2)
void gp_default_1_1_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 2 -> group 1)
void gp_default_1_2_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 2 -> group 3)
void gp_default_1_2_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 3 -> group 2)
void gp_default_1_3_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 3 -> group 4)
void gp_default_1_3_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 4 -> group 3)
void gp_default_1_4_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 0 -> group 2)
void gp_default_2_0_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 1 -> group 1)
void gp_default_2_1_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 1 -> group 3)
void gp_default_2_1_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 0)
void gp_default_2_2_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 2)
void gp_default_2_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 4)
void gp_default_2_2_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 3 -> group 1)
void gp_default_2_3_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 3 -> group 3)
void gp_default_2_3_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 4 -> group 2)
void gp_default_2_4_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 0 -> group 3)
void gp_default_3_0_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 1 -> group 2)
void gp_default_3_1_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 1 -> group 4)
void gp_default_3_1_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 2 -> group 1)
void gp_default_3_2_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 2 -> group 3)
void gp_default_3_2_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 3 -> group 0)
void gp_default_3_3_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 3 -> group 2)
void gp_default_3_3_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 4 -> group 1)
void gp_default_3_4_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 0 -> group 4)
void gp_default_4_0_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 1 -> group 3)
void gp_default_4_1_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 2 -> group 2)
void gp_default_4_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 3 -> group 1)
void gp_default_4_3_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 4 -> group 0)
void gp_default_4_4_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 0 -> group 0)
void gp_euclidean_0_0_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 1 -> group 1)
void gp_euclidean_0_1_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 2 -> group 2)
void gp_euclidean_0_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 3 -> group 3)
void gp_euclidean_0_3_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 4 -> group 4)
void gp_euclidean_0_4_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 0 -> group 1)
void gp_euclidean_1_0_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 1 -> group 0)
void gp_euclidean_1_1_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 1 -> group 2)
void gp_euclidean_1_1_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 2 -> group 1)
void gp_euclidean_1_2_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 2 -> group 3)
void gp_euclidean_1_2_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 3 -> group 2)
void gp_euclidean_1_3_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 3 -> group 4)
void gp_euclidean_1_3_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 4 -> group 3)
void gp_euclidean_1_4_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 0 -> group 2)
void gp_euclidean_2_0_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 1 -> group 1)
void gp_euclidean_2_1_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 1 -> group 3)
void gp_euclidean_2_1_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 0)
void gp_euclidean_2_2_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 2)
void gp_euclidean_2_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 4)
void gp_euclidean_2_2_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 3 -> group 1)
void gp_euclidean_2_3_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 3 -> group 3)
void gp_euclidean_2_3_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 4 -> group 2)
void gp_euclidean_2_4_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 0 -> group 3)
void gp_euclidean_3_0_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 1 -> group 2)
void gp_euclidean_3_1_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 1 -> group 4)
void gp_euclidean_3_1_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 2 -> group 1)
void gp_euclidean_3_2_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 2 -> group 3)
void gp_euclidean_3_2_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 3 -> group 0)
void gp_euclidean_3_3_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 3 -> group 2)
void gp_euclidean_3_3_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 4 -> group 1)
void gp_euclidean_3_4_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 0 -> group 4)
void gp_euclidean_4_0_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 1 -> group 3)
void gp_euclidean_4_1_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 2 -> group 2)
void gp_euclidean_4_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 3 -> group 1)
void gp_euclidean_4_3_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 4 -> group 0)
void gp_euclidean_4_4_0(const double *A, const double *B, double *C);
/// copies coordinates of group 0
void copyGroup_0(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 0
void copyMul_0(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 0
void copyDiv_0(const double *A, double *C, double s);
/// adds coordinates of group 0 from variable A to C
void add_0(const double *A, double *C);
/// subtracts coordinates of group 0 in variable A from C
void sub_0(const double *A, double *C);
/// negate coordinates of group 0 of variable A
void neg_0(const double *A, double *C);
/// adds coordinates of group 0 of variables A and B
void add2_0_0(const double *A, const double *B, double *C);
/// subtracts coordinates of group 0 of variables A from B
void sub2_0_0(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 0 of variables A and B
void hp_0_0(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 0 of variables A and B
/// (no checks for divide by zero are made)
void ihp_0_0(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 0 of variables A and B
bool equals_0_0(const double *A, const double *B, double eps);
/// checks if coordinates of group 0 of variable A are zero up to eps
bool zeroGroup_0(const double *A, double eps);
/// copies coordinates of group 1
void copyGroup_1(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 1
void copyMul_1(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 1
void copyDiv_1(const double *A, double *C, double s);
/// adds coordinates of group 1 from variable A to C
void add_1(const double *A, double *C);
/// subtracts coordinates of group 1 in variable A from C
void sub_1(const double *A, double *C);
/// negate coordinates of group 1 of variable A
void neg_1(const double *A, double *C);
/// adds coordinates of group 1 of variables A and B
void add2_1_1(const double *A, const double *B, double *C);
/// subtracts coordinates of group 1 of variables A from B
void sub2_1_1(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 1 of variables A and B
void hp_1_1(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 1 of variables A and B
/// (no checks for divide by zero are made)
void ihp_1_1(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 1 of variables A and B
bool equals_1_1(const double *A, const double *B, double eps);
/// checks if coordinates of group 1 of variable A are zero up to eps
bool zeroGroup_1(const double *A, double eps);
/// copies coordinates of group 2
void copyGroup_2(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 2
void copyMul_2(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 2
void copyDiv_2(const double *A, double *C, double s);
/// adds coordinates of group 2 from variable A to C
void add_2(const double *A, double *C);
/// subtracts coordinates of group 2 in variable A from C
void sub_2(const double *A, double *C);
/// negate coordinates of group 2 of variable A
void neg_2(const double *A, double *C);
/// adds coordinates of group 2 of variables A and B
void add2_2_2(const double *A, const double *B, double *C);
/// subtracts coordinates of group 2 of variables A from B
void sub2_2_2(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 2 of variables A and B
void hp_2_2(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 2 of variables A and B
/// (no checks for divide by zero are made)
void ihp_2_2(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 2 of variables A and B
bool equals_2_2(const double *A, const double *B, double eps);
/// checks if coordinates of group 2 of variable A are zero up to eps
bool zeroGroup_2(const double *A, double eps);
/// copies coordinates of group 3
void copyGroup_3(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 3
void copyMul_3(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 3
void copyDiv_3(const double *A, double *C, double s);
/// adds coordinates of group 3 from variable A to C
void add_3(const double *A, double *C);
/// subtracts coordinates of group 3 in variable A from C
void sub_3(const double *A, double *C);
/// negate coordinates of group 3 of variable A
void neg_3(const double *A, double *C);
/// adds coordinates of group 3 of variables A and B
void add2_3_3(const double *A, const double *B, double *C);
/// subtracts coordinates of group 3 of variables A from B
void sub2_3_3(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 3 of variables A and B
void hp_3_3(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 3 of variables A and B
/// (no checks for divide by zero are made)
void ihp_3_3(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 3 of variables A and B
bool equals_3_3(const double *A, const double *B, double eps);
/// checks if coordinates of group 3 of variable A are zero up to eps
bool zeroGroup_3(const double *A, double eps);
/// copies coordinates of group 4
void copyGroup_4(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 4
void copyMul_4(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 4
void copyDiv_4(const double *A, double *C, double s);
/// adds coordinates of group 4 from variable A to C
void add_4(const double *A, double *C);
/// subtracts coordinates of group 4 in variable A from C
void sub_4(const double *A, double *C);
/// negate coordinates of group 4 of variable A
void neg_4(const double *A, double *C);
/// adds coordinates of group 4 of variables A and B
void add2_4_4(const double *A, const double *B, double *C);
/// subtracts coordinates of group 4 of variables A from B
void sub2_4_4(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 4 of variables A and B
void hp_4_4(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 4 of variables A and B
/// (no checks for divide by zero are made)
void ihp_4_4(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 4 of variables A and B
bool equals_4_4(const double *A, const double *B, double eps);
/// checks if coordinates of group 4 of variable A are zero up to eps
bool zeroGroup_4(const double *A, double eps);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_0_4(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_0_4(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_1_3(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_1_3(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_2_2(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_2_2(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_3_1(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_3_1(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_4_0(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_4_0(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_0_4(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_0_4(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_1_3(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_1_3(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_2_2(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_2_2(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_3_1(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_3_1(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_4_0(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_4_0(const double *A, double *C);
void gp_default_0_0_0(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
}
void gp_default_0_1_1(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[0]*B[1];
  C[2] += A[0]*B[2];
  C[3] += A[0]*B[3];
}
void gp_default_0_2_2(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[0]*B[1];
  C[2] += A[0]*B[2];
  C[3] += A[0]*B[3];
  C[4] += A[0]*B[4];
  C[5] += A[0]*B[5];
}
void gp_default_0_3_3(const double *A, const double *B, double *C) {
  gp_default_0_1_1(A, B, C);
}
void gp_default_0_4_4(const double *A, const double *B, double *C) {
  gp_default_0_0_0(A, B, C);
}
void gp_default_1_0_1(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[1]*B[0];
  C[2] += A[2]*B[0];
  C[3] += A[3]*B[0];
}
void gp_default_1_1_0(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[0]+A[1]*B[1]+A[2]*B[2]+A[3]*B[3]);
}
void gp_default_1_1_2(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[1]-A[1]*B[0]);
  C[1] += (A[0]*B[2]-A[2]*B[0]);
  C[2] += (A[1]*B[2]-A[2]*B[1]);
  C[3] += (A[0]*B[3]-A[3]*B[0]);
  C[4] += (A[1]*B[3]-A[3]*B[1]);
  C[5] += (A[2]*B[3]-A[3]*B[2]);
}
void gp_default_1_2_1(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[0]-A[2]*B[1]-A[3]*B[3]);
  C[1] += (-A[0]*B[0]-A[2]*B[2]-A[3]*B[4]);
  C[2] += (-A[0]*B[1]+A[1]*B[2]-A[3]*B[5]);
  C[3] += (-A[0]*B[3]+A[1]*B[4]+A[2]*B[5]);
}
void gp_default_1_2_3(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]-A[1]*B[1]+A[2]*B[0]);
  C[1] += (A[0]*B[4]-A[1]*B[3]+A[3]*B[0]);
  C[2] += (A[0]*B[5]-A[2]*B[3]+A[3]*B[1]);
  C[3] += (A[1]*B[5]-A[2]*B[4]+A[3]*B[2]);
}
void gp_default_1_3_2(const double *A, const double *B, double *C) {
  C[0] += (A[2]*B[0]+A[3]*B[1]);
  C[1] += (-A[1]*B[0]+A[3]*B[2]);
  C[2] += (-A[0]*B[0]+A[3]*B[3]);
  C[3] += (-A[1]*B[1]-A[2]*B[2]);
  C[4] += (-A[0]*B[1]-A[2]*B[3]);
  C[5] += (-A[0]*B[2]+A[1]*B[3]);
}
void gp_default_1_3_4(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[3]-A[1]*B[2]+A[2]*B[1]-A[3]*B[0]);
}
void gp_default_1_4_3(const double *A, const double *B, double *C) {
  C[0] += -A[3]*B[0];
  C[1] += A[2]*B[0];
  C[2] += -A[1]*B[0];
  C[3] += -A[0]*B[0];
}
void gp_default_2_0_2(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[1]*B[0];
  C[2] += A[2]*B[0];
  C[3] += A[3]*B[0];
  C[4] += A[4]*B[0];
  C[5] += A[5]*B[0];
}
void gp_default_2_1_1(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[1]+A[1]*B[2]+A[3]*B[3]);
  C[1] += (A[0]*B[0]+A[2]*B[2]+A[4]*B[3]);
  C[2] += (A[1]*B[0]-A[2]*B[1]+A[5]*B[3]);
  C[3] += (A[3]*B[0]-A[4]*B[1]-A[5]*B[2]);
}
void gp_default_2_1_3(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]-A[1]*B[1]+A[2]*B[0]);
  C[1] += (A[0]*B[3]-A[3]*B[1]+A[4]*B[0]);
  C[2] += (A[1]*B[3]-A[3]*B[2]+A[5]*B[0]);
  C[3] += (A[2]*B[3]-A[4]*B[2]+A[5]*B[1]);
}
void gp_default_2_2_0(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[0]+A[1]*B[1]-A[2]*B[2]+A[3]*B[3]-A[4]*B[4]-A[5]*B[5]);
}
void gp_default_2_2_2(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[2]+A[2]*B[1]-A[3]*B[4]+A[4]*B[3]);
  C[1] += (A[0]*B[2]-A[2]*B[0]-A[3]*B[5]+A[5]*B[3]);
  C[2] += (A[0]*B[1]-A[1]*B[0]-A[4]*B[5]+A[5]*B[4]);
  C[3] += (A[0]*B[4]+A[1]*B[5]-A[4]*B[0]-A[5]*B[1]);
  C[4] += (A[0]*B[3]+A[2]*B[5]-A[3]*B[0]-A[5]*B[2]);
  C[5] += (A[1]*B[3]-A[2]*B[4]-A[3]*B[1]+A[4]*B[2]);
}
void gp_default_2_2_4(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[5]-A[1]*B[4]+A[2]*B[3]+A[3]*B[2]-A[4]*B[1]+A[5]*B[0]);
}
void gp_default_2_3_1(const double *A, const double *B, double *C) {
  C[0] += (-A[2]*B[0]-A[4]*B[1]-A[5]*B[2]);
  C[1] += (-A[1]*B[0]-A[3]*B[1]-A[5]*B[3]);
  C[2] += (A[0]*B[0]-A[3]*B[2]+A[4]*B[3]);
  C[3] += (A[0]*B[1]+A[1]*B[2]-A[2]*B[3]);
}
void gp_default_2_3_3(const double *A, const double *B, double *C) {
  C[0] += (A[3]*B[3]-A[4]*B[2]+A[5]*B[1]);
  C[1] += (-A[1]*B[3]+A[2]*B[2]-A[5]*B[0]);
  C[2] += (A[0]*B[3]-A[2]*B[1]+A[4]*B[0]);
  C[3] += (A[0]*B[2]-A[1]*B[1]+A[3]*B[0]);
}
void gp_default_2_4_2(const double *A, const double *B, double *C) {
  C[0] += -A[5]*B[0];
  C[1] += A[4]*B[0];
  C[2] += A[3]*B[0];
  C[3] += -A[2]*B[0];
  C[4] += -A[1]*B[0];
  C[5] += A[0]*B[0];
}
void gp_default_3_0_3(const double *A, const double *B, double *C) {
  gp_default_1_0_1(A, B, C);
}
void gp_default_3_1_2(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]+A[1]*B[3]);
  C[1] += (-A[0]*B[1]+A[2]*B[3]);
  C[2] += (-A[0]*B[0]+A[3]*B[3]);
  C[3] += (-A[1]*B[1]-A[2]*B[2]);
  C[4] += (-A[1]*B[0]-A[3]*B[2]);
  C[5] += (-A[2]*B[0]+A[3]*B[1]);
}
void gp_default_3_1_4(const double *A, const double *B, double *C) {
  gp_default_1_3_4(A, B, C);
}
void gp_default_3_2_1(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[2]-A[1]*B[4]-A[2]*B[5]);
  C[1] += (-A[0]*B[1]-A[1]*B[3]-A[3]*B[5]);
  C[2] += (A[0]*B[0]-A[2]*B[3]+A[3]*B[4]);
  C[3] += (A[1]*B[0]+A[2]*B[1]-A[3]*B[2]);
}
void gp_default_3_2_3(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[5]+A[2]*B[4]-A[3]*B[3]);
  C[1] += (A[0]*B[5]-A[2]*B[2]+A[3]*B[1]);
  C[2] += (-A[0]*B[4]+A[1]*B[2]-A[3]*B[0]);
  C[3] += (-A[0]*B[3]+A[1]*B[1]-A[2]*B[0]);
}
void gp_default_3_3_0(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[0]+A[1]*B[1]+A[2]*B[2]-A[3]*B[3]);
}
void gp_default_3_3_2(const double *A, const double *B, double *C) {
  C[0] += (-A[2]*B[3]+A[3]*B[2]);
  C[1] += (A[1]*B[3]-A[3]*B[1]);
  C[2] += (A[1]*B[2]-A[2]*B[1]);
  C[3] += (-A[0]*B[3]+A[3]*B[0]);
  C[4] += (-A[0]*B[2]+A[2]*B[0]);
  C[5] += (A[0]*B[1]-A[1]*B[0]);
}
void gp_default_3_4_1(const double *A, const double *B, double *C) {
  C[0] += A[3]*B[0];
  C[1] += A[2]*B[0];
  C[2] += -A[1]*B[0];
  C[3] += A[0]*B[0];
}
void gp_default_4_0_4(const double *A, const double *B, double *C) {
  gp_default_0_0_0(A, B, C);
}
void gp_default_4_1_3(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[3];
  C[1] += -A[0]*B[2];
  C[2] += A[0]*B[1];
  C[3] += A[0]*B[0];
}
void gp_default_4_2_2(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[5];
  C[1] += A[0]*B[4];
  C[2] += A[0]*B[3];
  C[3] += -A[0]*B[2];
  C[4] += -A[0]*B[1];
  C[5] += A[0]*B[0];
}
void gp_default_4_3_1(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[3];
  C[1] += -A[0]*B[2];
  C[2] += A[0]*B[1];
  C[3] += -A[0]*B[0];
}
void gp_default_4_4_0(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[0];
}
void gp_euclidean_0_0_0(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
}
void gp_euclidean_0_1_1(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[0]*B[1];
  C[2] += A[0]*B[2];
  C[3] += A[0]*B[3];
}
void gp_euclidean_0_2_2(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[0]*B[1];
  C[2] += A[0]*B[2];
  C[3] += A[0]*B[3];
  C[4] += A[0]*B[4];
  C[5] += A[0]*B[5];
}
void gp_euclidean_0_3_3(const double *A, const double *B, double *C) {
  gp_euclidean_0_1_1(A, B, C);
}
void gp_euclidean_0_4_4(const double *A, const double *B, double *C) {
  gp_euclidean_0_0_0(A, B, C);
}
void gp_euclidean_1_0_1(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[1]*B[0];
  C[2] += A[2]*B[0];
  C[3] += A[3]*B[0];
}
void gp_euclidean_1_1_0(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[0]+A[1]*B[1]+A[2]*B[2]+A[3]*B[3]);
}
void gp_euclidean_1_1_2(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[1]-A[1]*B[0]);
  C[1] += (A[0]*B[2]-A[2]*B[0]);
  C[2] += (A[1]*B[2]-A[2]*B[1]);
  C[3] += (A[0]*B[3]-A[3]*B[0]);
  C[4] += (A[1]*B[3]-A[3]*B[1]);
  C[5] += (A[2]*B[3]-A[3]*B[2]);
}
void gp_euclidean_1_2_1(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[0]-A[2]*B[1]-A[3]*B[3]);
  C[1] += (A[0]*B[0]-A[2]*B[2]-A[3]*B[4]);
  C[2] += (A[0]*B[1]+A[1]*B[2]-A[3]*B[5]);
  C[3] += (A[0]*B[3]+A[1]*B[4]+A[2]*B[5]);
}
void gp_euclidean_1_2_3(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]-A[1]*B[1]+A[2]*B[0]);
  C[1] += (A[0]*B[4]-A[1]*B[3]+A[3]*B[0]);
  C[2] += (A[0]*B[5]-A[2]*B[3]+A[3]*B[1]);
  C[3] += (A[1]*B[5]-A[2]*B[4]+A[3]*B[2]);
}
void gp_euclidean_1_3_2(const double *A, const double *B, double *C) {
  C[0] += (A[2]*B[0]+A[3]*B[1]);
  C[1] += (-A[1]*B[0]+A[3]*B[2]);
  C[2] += (A[0]*B[0]+A[3]*B[3]);
  C[3] += (-A[1]*B[1]-A[2]*B[2]);
  C[4] += (A[0]*B[1]-A[2]*B[3]);
  C[5] += (A[0]*B[2]+A[1]*B[3]);
}
void gp_euclidean_1_3_4(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[3]-A[1]*B[2]+A[2]*B[1]-A[3]*B[0]);
}
void gp_euclidean_1_4_3(const double *A, const double *B, double *C) {
  C[0] += -A[3]*B[0];
  C[1] += A[2]*B[0];
  C[2] += -A[1]*B[0];
  C[3] += A[0]*B[0];
}
void gp_euclidean_2_0_2(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[1]*B[0];
  C[2] += A[2]*B[0];
  C[3] += A[3]*B[0];
  C[4] += A[4]*B[0];
  C[5] += A[5]*B[0];
}
void gp_euclidean_2_1_1(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[1]+A[1]*B[2]+A[3]*B[3]);
  C[1] += (-A[0]*B[0]+A[2]*B[2]+A[4]*B[3]);
  C[2] += (-A[1]*B[0]-A[2]*B[1]+A[5]*B[3]);
  C[3] += (-A[3]*B[0]-A[4]*B[1]-A[5]*B[2]);
}
void gp_euclidean_2_1_3(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]-A[1]*B[1]+A[2]*B[0]);
  C[1] += (A[0]*B[3]-A[3]*B[1]+A[4]*B[0]);
  C[2] += (A[1]*B[3]-A[3]*B[2]+A[5]*B[0]);
  C[3] += (A[2]*B[3]-A[4]*B[2]+A[5]*B[1]);
}
void gp_euclidean_2_2_0(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[0]-A[1]*B[1]-A[2]*B[2]-A[3]*B[3]-A[4]*B[4]-A[5]*B[5]);
}
void gp_euclidean_2_2_2(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[2]+A[2]*B[1]-A[3]*B[4]+A[4]*B[3]);
  C[1] += (A[0]*B[2]-A[2]*B[0]-A[3]*B[5]+A[5]*B[3]);
  C[2] += (-A[0]*B[1]+A[1]*B[0]-A[4]*B[5]+A[5]*B[4]);
  C[3] += (A[0]*B[4]+A[1]*B[5]-A[4]*B[0]-A[5]*B[1]);
  C[4] += (-A[0]*B[3]+A[2]*B[5]+A[3]*B[0]-A[5]*B[2]);
  C[5] += (-A[1]*B[3]-A[2]*B[4]+A[3]*B[1]+A[4]*B[2]);
}
void gp_euclidean_2_2_4(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[5]-A[1]*B[4]+A[2]*B[3]+A[3]*B[2]-A[4]*B[1]+A[5]*B[0]);
}
void gp_euclidean_2_3_1(const double *A, const double *B, double *C) {
  C[0] += (-A[2]*B[0]-A[4]*B[1]-A[5]*B[2]);
  C[1] += (A[1]*B[0]+A[3]*B[1]-A[5]*B[3]);
  C[2] += (-A[0]*B[0]+A[3]*B[2]+A[4]*B[3]);
  C[3] += (-A[0]*B[1]-A[1]*B[2]-A[2]*B[3]);
}
void gp_euclidean_2_3_3(const double *A, const double *B, double *C) {
  C[0] += (A[3]*B[3]-A[4]*B[2]+A[5]*B[1]);
  C[1] += (-A[1]*B[3]+A[2]*B[2]-A[5]*B[0]);
  C[2] += (A[0]*B[3]-A[2]*B[1]+A[4]*B[0]);
  C[3] += (-A[0]*B[2]+A[1]*B[1]-A[3]*B[0]);
}
void gp_euclidean_2_4_2(const double *A, const double *B, double *C) {
  C[0] += -A[5]*B[0];
  C[1] += A[4]*B[0];
  C[2] += -A[3]*B[0];
  C[3] += -A[2]*B[0];
  C[4] += A[1]*B[0];
  C[5] += -A[0]*B[0];
}
void gp_euclidean_3_0_3(const double *A, const double *B, double *C) {
  gp_euclidean_1_0_1(A, B, C);
}
void gp_euclidean_3_1_2(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]+A[1]*B[3]);
  C[1] += (-A[0]*B[1]+A[2]*B[3]);
  C[2] += (A[0]*B[0]+A[3]*B[3]);
  C[3] += (-A[1]*B[1]-A[2]*B[2]);
  C[4] += (A[1]*B[0]-A[3]*B[2]);
  C[5] += (A[2]*B[0]+A[3]*B[1]);
}
void gp_euclidean_3_1_4(const double *A, const double *B, double *C) {
  gp_euclidean_1_3_4(A, B, C);
}
void gp_euclidean_3_2_1(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[2]-A[1]*B[4]-A[2]*B[5]);
  C[1] += (A[0]*B[1]+A[1]*B[3]-A[3]*B[5]);
  C[2] += (-A[0]*B[0]+A[2]*B[3]+A[3]*B[4]);
  C[3] += (-A[1]*B[0]-A[2]*B[1]-A[3]*B[2]);
}
void gp_euclidean_3_2_3(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[5]+A[2]*B[4]-A[3]*B[3]);
  C[1] += (A[0]*B[5]-A[2]*B[2]+A[3]*B[1]);
  C[2] += (-A[0]*B[4]+A[1]*B[2]-A[3]*B[0]);
  C[3] += (A[0]*B[3]-A[1]*B[1]+A[2]*B[0]);
}
void gp_euclidean_3_3_0(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[0]-A[1]*B[1]-A[2]*B[2]-A[3]*B[3]);
}
void gp_euclidean_3_3_2(const double *A, const double *B, double *C) {
  C[0] += (-A[2]*B[3]+A[3]*B[2]);
  C[1] += (A[1]*B[3]-A[3]*B[1]);
  C[2] += (-A[1]*B[2]+A[2]*B[1]);
  C[3] += (-A[0]*B[3]+A[3]*B[0]);
  C[4] += (A[0]*B[2]-A[2]*B[0]);
  C[5] += (-A[0]*B[1]+A[1]*B[0]);
}
void gp_euclidean_3_4_1(const double *A, const double *B, double *C) {
  C[0] += A[3]*B[0];
  C[1] += -A[2]*B[0];
  C[2] += A[1]*B[0];
  C[3] += -A[0]*B[0];
}
void gp_euclidean_4_0_4(const double *A, const double *B, double *C) {
  gp_euclidean_0_0_0(A, B, C);
}
void gp_euclidean_4_1_3(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[3];
  C[1] += -A[0]*B[2];
  C[2] += A[0]*B[1];
  C[3] += -A[0]*B[0];
}
void gp_euclidean_4_2_2(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[5];
  C[1] += A[0]*B[4];
  C[2] += -A[0]*B[3];
  C[3] += -A[0]*B[2];
  C[4] += A[0]*B[1];
  C[5] += -A[0]*B[0];
}
void gp_euclidean_4_3_1(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[3];
  C[1] += A[0]*B[2];
  C[2] += -A[0]*B[1];
  C[3] += A[0]*B[0];
}
void gp_euclidean_4_4_0(const double *A, const double *B, double *C) {
  gp_euclidean_0_0_0(A, B, C);
}
void copyGroup_0(const double *A, double *C) {
  C[0] = A[0];
}
void copyMul_0(const double *A, double *C, double s) {
  C[0] = A[0]*s;
}
void copyDiv_0(const double *A, double *C, double s) {
  C[0] = A[0]/s;
}
void add_0(const double *A, double *C) {
  C[0] += A[0];
}
void sub_0(const double *A, double *C) {
  C[0] -= A[0];
}
void neg_0(const double *A, double *C) {
  C[0] = -A[0];
}
void add2_0_0(const double *A, const double *B, double *C) {
  C[0] = (A[0]+B[0]);
}
void sub2_0_0(const double *A, const double *B, double *C) {
  C[0] = (A[0]-B[0]);
}
void hp_0_0(const double *A, const double *B, double *C) {
  C[0] = A[0]*B[0];
}
void ihp_0_0(const double *A, const double *B, double *C) {
  C[0] = A[0]/((B[0]));
}
bool equals_0_0(const double *A, const double *B, double eps) {
    if (((A[0] - B[0]) < -eps) || ((A[0] - B[0]) > eps)) return false;
  return true;
}
bool zeroGroup_0(const double *A, double eps) {
    if ((A[0] < -eps) || (A[0] > eps)) return false;
    return true;
}
void copyGroup_1(const double *A, double *C) {
  C[0] = A[0];
  C[1] = A[1];
  C[2] = A[2];
  C[3] = A[3];
}
void copyMul_1(const double *A, double *C, double s) {
  C[0] = A[0]*s;
  C[1] = A[1]*s;
  C[2] = A[2]*s;
  C[3] = A[3]*s;
}
void copyDiv_1(const double *A, double *C, double s) {
  C[0] = A[0]/s;
  C[1] = A[1]/s;
  C[2] = A[2]/s;
  C[3] = A[3]/s;
}
void add_1(const double *A, double *C) {
  C[0] += A[0];
  C[1] += A[1];
  C[2] += A[2];
  C[3] += A[3];
}
void sub_1(const double *A, double *C) {
  C[0] -= A[0];
  C[1] -= A[1];
  C[2] -= A[2];
  C[3] -= A[3];
}
void neg_1(const double *A, double *C) {
  C[0] = -A[0];
  C[1] = -A[1];
  C[2] = -A[2];
  C[3] = -A[3];
}
void add2_1_1(const double *A, const double *B, double *C) {
  C[0] = (A[0]+B[0]);
  C[1] = (A[1]+B[1]);
  C[2] = (A[2]+B[2]);
  C[3] = (A[3]+B[3]);
}
void sub2_1_1(const double *A, const double *B, double *C) {
  C[0] = (A[0]-B[0]);
  C[1] = (A[1]-B[1]);
  C[2] = (A[2]-B[2]);
  C[3] = (A[3]-B[3]);
}
void hp_1_1(const double *A, const double *B, double *C) {
  C[0] = A[0]*B[0];
  C[1] = A[1]*B[1];
  C[2] = A[2]*B[2];
  C[3] = A[3]*B[3];
}
void ihp_1_1(const double *A, const double *B, double *C) {
  C[0] = A[0]/((B[0]));
  C[1] = A[1]/((B[1]));
  C[2] = A[2]/((B[2]));
  C[3] = A[3]/((B[3]));
}
bool equals_1_1(const double *A, const double *B, double eps) {
    if (((A[0] - B[0]) < -eps) || ((A[0] - B[0]) > eps)) return false;
    if (((A[1] - B[1]) < -eps) || ((A[1] - B[1]) > eps)) return false;
    if (((A[2] - B[2]) < -eps) || ((A[2] - B[2]) > eps)) return false;
    if (((A[3] - B[3]) < -eps) || ((A[3] - B[3]) > eps)) return false;
  return true;
}
bool zeroGroup_1(const double *A, double eps) {
    if ((A[0] < -eps) || (A[0] > eps)) return false;
    if ((A[1] < -eps) || (A[1] > eps)) return false;
    if ((A[2] < -eps) || (A[2] > eps)) return false;
    if ((A[3] < -eps) || (A[3] > eps)) return false;
    return true;
}
void copyGroup_2(const double *A, double *C) {
  C[0] = A[0];
  C[1] = A[1];
  C[2] = A[2];
  C[3] = A[3];
  C[4] = A[4];
  C[5] = A[5];
}
void copyMul_2(const double *A, double *C, double s) {
  C[0] = A[0]*s;
  C[1] = A[1]*s;
  C[2] = A[2]*s;
  C[3] = A[3]*s;
  C[4] = A[4]*s;
  C[5] = A[5]*s;
}
void copyDiv_2(const double *A, double *C, double s) {
  C[0] = A[0]/s;
  C[1] = A[1]/s;
  C[2] = A[2]/s;
  C[3] = A[3]/s;
  C[4] = A[4]/s;
  C[5] = A[5]/s;
}
void add_2(const double *A, double *C) {
  C[0] += A[0];
  C[1] += A[1];
  C[2] += A[2];
  C[3] += A[3];
  C[4] += A[4];
  C[5] += A[5];
}
void sub_2(const double *A, double *C) {
  C[0] -= A[0];
  C[1] -= A[1];
  C[2] -= A[2];
  C[3] -= A[3];
  C[4] -= A[4];
  C[5] -= A[5];
}
void neg_2(const double *A, double *C) {
  C[0] = -A[0];
  C[1] = -A[1];
  C[2] = -A[2];
  C[3] = -A[3];
  C[4] = -A[4];
  C[5] = -A[5];
}
void add2_2_2(const double *A, const double *B, double *C) {
  C[0] = (A[0]+B[0]);
  C[1] = (A[1]+B[1]);
  C[2] = (A[2]+B[2]);
  C[3] = (A[3]+B[3]);
  C[4] = (A[4]+B[4]);
  C[5] = (A[5]+B[5]);
}
void sub2_2_2(const double *A, const double *B, double *C) {
  C[0] = (A[0]-B[0]);
  C[1] = (A[1]-B[1]);
  C[2] = (A[2]-B[2]);
  C[3] = (A[3]-B[3]);
  C[4] = (A[4]-B[4]);
  C[5] = (A[5]-B[5]);
}
void hp_2_2(const double *A, const double *B, double *C) {
  C[0] = A[0]*B[0];
  C[1] = A[1]*B[1];
  C[2] = A[2]*B[2];
  C[3] = A[3]*B[3];
  C[4] = A[4]*B[4];
  C[5] = A[5]*B[5];
}
void ihp_2_2(const double *A, const double *B, double *C) {
  C[0] = A[0]/((B[0]));
  C[1] = A[1]/((B[1]));
  C[2] = A[2]/((B[2]));
  C[3] = A[3]/((B[3]));
  C[4] = A[4]/((B[4]));
  C[5] = A[5]/((B[5]));
}
bool equals_2_2(const double *A, const double *B, double eps) {
    if (((A[0] - B[0]) < -eps) || ((A[0] - B[0]) > eps)) return false;
    if (((A[1] - B[1]) < -eps) || ((A[1] - B[1]) > eps)) return false;
    if (((A[2] - B[2]) < -eps) || ((A[2] - B[2]) > eps)) return false;
    if (((A[3] - B[3]) < -eps) || ((A[3] - B[3]) > eps)) return false;
    if (((A[4] - B[4]) < -eps) || ((A[4] - B[4]) > eps)) return false;
    if (((A[5] - B[5]) < -eps) || ((A[5] - B[5]) > eps)) return false;
  return true;
}
bool zeroGroup_2(const double *A, double eps) {
    if ((A[0] < -eps) || (A[0] > eps)) return false;
    if ((A[1] < -eps) || (A[1] > eps)) return false;
    if ((A[2] < -eps) || (A[2] > eps)) return false;
    if ((A[3] < -eps) || (A[3] > eps)) return false;
    if ((A[4] < -eps) || (A[4] > eps)) return false;
    if ((A[5] < -eps) || (A[5] > eps)) return false;
    return true;
}
void copyGroup_3(const double *A, double *C) {
  copyGroup_1(A, C);
}
void copyMul_3(const double *A, double *C, double s) {
  copyMul_1(A, C, s);
}
void copyDiv_3(const double *A, double *C, double s) {
  copyDiv_1(A, C, s);
}
void add_3(const double *A, double *C) {
  add_1(A, C);
}
void sub_3(const double *A, double *C) {
  sub_1(A, C);
}
void neg_3(const double *A, double *C) {
  neg_1(A, C);
}
void add2_3_3(const double *A, const double *B, double *C) {
  add2_1_1(A, B, C);
}
void sub2_3_3(const double *A, const double *B, double *C) {
  sub2_1_1(A, B, C);
}
void hp_3_3(const double *A, const double *B, double *C) {
  hp_1_1(A, B, C);
}
void ihp_3_3(const double *A, const double *B, double *C) {
  ihp_1_1(A, B, C);
}
bool equals_3_3(const double *A, const double *B, double eps) {
  return equals_1_1(A, B, eps);
}
bool zeroGroup_3(const double *A, double eps) {
  return zeroGroup_1(A, eps);
}
void copyGroup_4(const double *A, double *C) {
  copyGroup_0(A, C);
}
void copyMul_4(const double *A, double *C, double s) {
  copyMul_0(A, C, s);
}
void copyDiv_4(const double *A, double *C, double s) {
  copyDiv_0(A, C, s);
}
void add_4(const double *A, double *C) {
  add_0(A, C);
}
void sub_4(const double *A, double *C) {
  sub_0(A, C);
}
void neg_4(const double *A, double *C) {
  neg_0(A, C);
}
void add2_4_4(const double *A, const double *B, double *C) {
  add2_0_0(A, B, C);
}
void sub2_4_4(const double *A, const double *B, double *C) {
  sub2_0_0(A, B, C);
}
void hp_4_4(const double *A, const double *B, double *C) {
  hp_0_0(A, B, C);
}
void ihp_4_4(const double *A, const double *B, double *C) {
  ihp_0_0(A, B, C);
}
bool equals_4_4(const double *A, const double *B, double eps) {
  return equals_0_0(A, B, eps);
}
bool zeroGroup_4(const double *A, double eps) {
  return zeroGroup_0(A, eps);
}
void dual_default_0_4(const double *A, double *C) {
  C[0] = -A[0];
}
void undual_default_0_4(const double *A, double *C) {
  C[0] = A[0];
}
void dual_default_1_3(const double *A, double *C) {
  C[0] = A[3];
  C[1] = -A[2];
  C[2] = A[1];
  C[3] = A[0];
}
void undual_default_1_3(const double *A, double *C) {
  C[0] = -A[3];
  C[1] = A[2];
  C[2] = -A[1];
  C[3] = -A[0];
}
void dual_default_2_2(const double *A, double *C) {
  C[0] = A[5];
  C[1] = -A[4];
  C[2] = -A[3];
  C[3] = A[2];
  C[4] = A[1];
  C[5] = -A[0];
}
void undual_default_2_2(const double *A, double *C) {
  C[0] = -A[5];
  C[1] = A[4];
  C[2] = A[3];
  C[3] = -A[2];
  C[4] = -A[1];
  C[5] = A[0];
}
void dual_default_3_1(const double *A, double *C) {
  C[0] = -A[3];
  C[1] = -A[2];
  C[2] = A[1];
  C[3] = -A[0];
}
void undual_default_3_1(const double *A, double *C) {
  C[0] = A[3];
  C[1] = A[2];
  C[2] = -A[1];
  C[3] = A[0];
}
void dual_default_4_0(const double *A, double *C) {
  undual_default_0_4(A, C);
}
void undual_default_4_0(const double *A, double *C) {
  dual_default_0_4(A, C);
}
void dual_euclidean_0_4(const double *A, double *C) {
  undual_default_0_4(A, C);
}
void undual_euclidean_0_4(const double *A, double *C) {
  undual_default_0_4(A, C);
}
void dual_euclidean_1_3(const double *A, double *C) {
  C[0] = -A[3];
  C[1] = A[2];
  C[2] = -A[1];
  C[3] = A[0];
}
void undual_euclidean_1_3(const double *A, double *C) {
  dual_euclidean_1_3(A, C);
}
void dual_euclidean_2_2(const double *A, double *C) {
  C[0] = -A[5];
  C[1] = A[4];
  C[2] = -A[3];
  C[3] = -A[2];
  C[4] = A[1];
  C[5] = -A[0];
}
void undual_euclidean_2_2(const double *A, double *C) {
  dual_euclidean_2_2(A, C);
}
void dual_euclidean_3_1(const double *A, double *C) {
  C[0] = A[3];
  C[1] = -A[2];
  C[2] = A[1];
  C[3] = -A[0];
}
void undual_euclidean_3_1(const double *A, double *C) {
  dual_euclidean_3_1(A, C);
}
void dual_euclidean_4_0(const double *A, double *C) {
  undual_default_0_4(A, C);
}
void undual_euclidean_4_0(const double *A, double *C) {
  undual_default_0_4(A, C);
}

double mv::largestCoordinate() const {
  double maxValue = 0.0;
  int nbC = SpacetimeAlgebra_mvSize[m_gu], i;
  for (i = 0; i < nbC; i++)
    if (fabs(m_c[i]) > maxValue) maxValue = fabs(m_c[i]);
  return maxValue;
}

double mv::largestBasisBlade(unsigned int &bm) const {
  int nc = SpacetimeAlgebra_mvSize[gu()];
  double maxC = -1.0, C;

  int idx = 0;
  int group = 0;
  int i = 0;

  bm = 0;

  while (i < nc) {
    if (gu() & (1 << group)) {
      for (int j = 0; j < SpacetimeAlgebra_groupSize[group]; j++) {
        C = fabs(m_c[i]);
        if (C > maxC) {
          maxC = C;
          bm = SpacetimeAlgebra_basisElementBitmapByIndex[idx];
        }
        idx++;
        i++;
      }
    }
    else idx += SpacetimeAlgebra_groupSize[group];
    group++;
  }

  return maxC;
} // end of mv::largestBasisBlade()




void mv::compress(double epsilon /*= 0.0*/) {
  set(mv_compress(m_c, epsilon, m_gu));
}

mv mv_compress(const double *c, double epsilon /*= 0.0*/, int gu /*= 31*/) {
  int i, j, ia = 0, ib = 0, f, s;
  int cgu = 0;
  double cc[16];

  // for all grade parts...
  for (i = 0; i < 5; i++) {
    // check if grade part has memory use:
    if (!(gu & (1 << i))) continue;

    // check if abs coordinates of grade part are all < epsilon
    s = SpacetimeAlgebra_groupSize[i];
    j = ia + s;
    f = 0;
    for (; ia < j; ia++)
      if (fabs(c[ia]) > epsilon) {f = 1; break;}
    ia = j;
    if (f) {
      SpacetimeAlgebra::copy_N(cc + ib, c + ia - s, s);
      ib += s;
      cgu |= (1 << i);
    }
  }

  return mv(cgu, cc);
}

mv mv_compress(int nbBlades, const unsigned int *bitmaps, const double *coords) {
  // convert basis blade compression to regular coordinate array:
  double A[16];
  for (int i = 0; i < 16; i++) A[i] = 0.0;

  for (int i = 0; i < nbBlades; i++) {
    A[SpacetimeAlgebra_basisElementIndexByBitmap[bitmaps[i]]] = coords[i] * (double)SpacetimeAlgebra_basisElementSignByBitmap[bitmaps[i]];
  }

  return mv_compress(A);
}


void mv::expand(const double *ptrs[5], bool nulls /* = true */) const {
  const double *c = m_c; // this pointer gets incremented below

  if (m_gu & 1) {
    ptrs[0] =  c;
    c += 1;
  }
  else ptrs[0] = (nulls) ? NULL : nullFloats();
  if (m_gu & 2) {
    ptrs[1] =  c;
    c += 4;
  }
  else ptrs[1] = (nulls) ? NULL : nullFloats();
  if (m_gu & 4) {
    ptrs[2] =  c;
    c += 6;
  }
  else ptrs[2] = (nulls) ? NULL : nullFloats();
  if (m_gu & 8) {
    ptrs[3] =  c;
    c += 4;
  }
  else ptrs[3] = (nulls) ? NULL : nullFloats();
  if (m_gu & 16) {
    ptrs[4] =  c;
  }
  else ptrs[4] = (nulls) ? NULL : nullFloats();
}

mv extractGrade(const mv &a, int groupBitmap)
{
  int aidx = 0, cidx = 0;
  int gu =  a.gu() & groupBitmap;
  double c[16];

  if (a.gu() & 1) {
    if (groupBitmap & 1) {
      copyGroup_0(a.getC() + aidx, c + cidx);
      cidx += 1;
    }
    aidx += 1;
  }

  if (a.gu() & 2) {
    if (groupBitmap & 2) {
      copyGroup_1(a.getC() + aidx, c + cidx);
      cidx += 4;
    }
    aidx += 4;
  }

  if (a.gu() & 4) {
    if (groupBitmap & 4) {
      copyGroup_2(a.getC() + aidx, c + cidx);
      cidx += 6;
    }
    aidx += 6;
  }

  if (a.gu() & 8) {
    if (groupBitmap & 8) {
      copyGroup_3(a.getC() + aidx, c + cidx);
      cidx += 4;
    }
    aidx += 4;
  }

  if (a.gu() & 16) {
    if (groupBitmap & 16) {
      copyGroup_4(a.getC() + aidx, c + cidx);
    }
  }
  return mv(gu, c);
}
mv extractGrade0(const mv &a)
{
  return extractGrade(a, 1);
}
mv extractGrade1(const mv &a)
{
  return extractGrade(a, 2);
}
mv extractGrade2(const mv &a)
{
  return extractGrade(a, 4);
}
mv extractGrade3(const mv &a)
{
  return extractGrade(a, 8);
}
mv extractGrade4(const mv &a)
{
  return extractGrade(a, 16);
}
mv add(const mv &a, const mv &b)
{
  int aidx = 0, bidx = 0, cidx = 0;
  int gu = a.gu() | b.gu();
  double c[16];

  if (a.gu() & 1) {
    if (b.gu() & 1) {
      add2_0_0(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 1;
    }
    else copyGroup_0(a.getC() + aidx, c + cidx);
    aidx += 1;
    cidx += 1;
  }
  else if (b.gu() & 1) {
    copyGroup_0(b.getC() + bidx, c + cidx);
    bidx += 1;
    cidx += 1;
  }

  if (a.gu() & 2) {
    if (b.gu() & 2) {
      add2_1_1(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 4;
    }
    else copyGroup_1(a.getC() + aidx, c + cidx);
    aidx += 4;
    cidx += 4;
  }
  else if (b.gu() & 2) {
    copyGroup_1(b.getC() + bidx, c + cidx);
    bidx += 4;
    cidx += 4;
  }

  if (a.gu() & 4) {
    if (b.gu() & 4) {
      add2_2_2(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 6;
    }
    else copyGroup_2(a.getC() + aidx, c + cidx);
    aidx += 6;
    cidx += 6;
  }
  else if (b.gu() & 4) {
    copyGroup_2(b.getC() + bidx, c + cidx);
    bidx += 6;
    cidx += 6;
  }

  if (a.gu() & 8) {
    if (b.gu() & 8) {
      add2_3_3(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 4;
    }
    else copyGroup_3(a.getC() + aidx, c + cidx);
    aidx += 4;
    cidx += 4;
  }
  else if (b.gu() & 8) {
    copyGroup_3(b.getC() + bidx, c + cidx);
    bidx += 4;
    cidx += 4;
  }

  if (a.gu() & 16) {
    if (b.gu() & 16) {
      add2_4_4(a.getC() + aidx, b.getC() + bidx, c + cidx);
    }
    else copyGroup_4(a.getC() + aidx, c + cidx);
    cidx += 1;
  }
  else if (b.gu() & 16) {
    copyGroup_4(b.getC() + bidx, c + cidx);
    cidx += 1;
  }
  return mv(gu, c);
}
mv subtract(const mv &a, const mv &b)
{
  int aidx = 0, bidx = 0, cidx = 0;
  int gu = a.gu() | b.gu();
  double c[16];

  if (a.gu() & 1) {
    if (b.gu() & 1) {
      sub2_0_0(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 1;
    }
    else copyGroup_0(a.getC() + aidx, c + cidx);
    aidx += 1;
    cidx += 1;
  }
  else if (b.gu() & 1) {
    neg_0(b.getC() + bidx, c + cidx);
    bidx += 1;
    cidx += 1;
  }

  if (a.gu() & 2) {
    if (b.gu() & 2) {
      sub2_1_1(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 4;
    }
    else copyGroup_1(a.getC() + aidx, c + cidx);
    aidx += 4;
    cidx += 4;
  }
  else if (b.gu() & 2) {
    neg_1(b.getC() + bidx, c + cidx);
    bidx += 4;
    cidx += 4;
  }

  if (a.gu() & 4) {
    if (b.gu() & 4) {
      sub2_2_2(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 6;
    }
    else copyGroup_2(a.getC() + aidx, c + cidx);
    aidx += 6;
    cidx += 6;
  }
  else if (b.gu() & 4) {
    neg_2(b.getC() + bidx, c + cidx);
    bidx += 6;
    cidx += 6;
  }

  if (a.gu() & 8) {
    if (b.gu() & 8) {
      sub2_3_3(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 4;
    }
    else copyGroup_3(a.getC() + aidx, c + cidx);
    aidx += 4;
    cidx += 4;
  }
  else if (b.gu() & 8) {
    neg_3(b.getC() + bidx, c + cidx);
    bidx += 4;
    cidx += 4;
  }

  if (a.gu() & 16) {
    if (b.gu() & 16) {
      sub2_4_4(a.getC() + aidx, b.getC() + bidx, c + cidx);
    }
    else copyGroup_4(a.getC() + aidx, c + cidx);
    cidx += 1;
  }
  else if (b.gu() & 16) {
    neg_4(b.getC() + bidx, c + cidx);
    cidx += 1;
  }
  return mv(gu, c);
}
mv gp(const double a, const mv &b)
{
  double c[16];
  const double* _a[1] = {&a};
  const double* _b[5];
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
    if (b.gu() & 2) {
      gp_default_0_1_1(_a[0], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_0_2_2(_a[0], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_0_3_3(_a[0], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_0_4_4(_a[0], _b[4], c + 15);
    }
  return mv_compress(c, 0.0, 31);
}
mv gp(const mv &a, const double b)
{
  double c[16];
  const double* _a[5];
  const double* _b[1] = {&b};
  a.expand(_a);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
  }
  if (a.gu() & 2) {
      gp_default_1_0_1(_a[1], _b[0], c + 1);
  }
  if (a.gu() & 4) {
      gp_default_2_0_2(_a[2], _b[0], c + 5);
  }
  if (a.gu() & 8) {
      gp_default_3_0_3(_a[3], _b[0], c + 11);
  }
  if (a.gu() & 16) {
      gp_default_4_0_4(_a[4], _b[0], c + 15);
  }
  return mv_compress(c, 0.0, 31);
}
mv div(const mv &a, const double b)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyDiv_0(a.getC() + idx, c + idx, b);
    idx += 1;
  }

  if (a.gu() & 2) {
    copyDiv_1(a.getC() + idx, c + idx, b);
    idx += 4;
  }

  if (a.gu() & 4) {
    copyDiv_2(a.getC() + idx, c + idx, b);
    idx += 6;
  }

  if (a.gu() & 8) {
    copyDiv_3(a.getC() + idx, c + idx, b);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyDiv_4(a.getC() + idx, c + idx, b);
  }
  return mv(gu, c);
}
mv gp(const mv &a, const mv &b)
{
  double c[16];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
    if (b.gu() & 2) {
      gp_default_0_1_1(_a[0], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_0_2_2(_a[0], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_0_3_3(_a[0], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_0_4_4(_a[0], _b[4], c + 15);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 1) {
      gp_default_1_0_1(_a[1], _b[0], c + 1);
    }
    if (b.gu() & 2) {
      gp_default_1_1_0(_a[1], _b[1], c + 0);
      gp_default_1_1_2(_a[1], _b[1], c + 5);
    }
    if (b.gu() & 4) {
      gp_default_1_2_1(_a[1], _b[2], c + 1);
      gp_default_1_2_3(_a[1], _b[2], c + 11);
    }
    if (b.gu() & 8) {
      gp_default_1_3_2(_a[1], _b[3], c + 5);
      gp_default_1_3_4(_a[1], _b[3], c + 15);
    }
    if (b.gu() & 16) {
      gp_default_1_4_3(_a[1], _b[4], c + 11);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 1) {
      gp_default_2_0_2(_a[2], _b[0], c + 5);
    }
    if (b.gu() & 2) {
      gp_default_2_1_1(_a[2], _b[1], c + 1);
      gp_default_2_1_3(_a[2], _b[1], c + 11);
    }
    if (b.gu() & 4) {
      gp_default_2_2_0(_a[2], _b[2], c + 0);
      gp_default_2_2_2(_a[2], _b[2], c + 5);
      gp_default_2_2_4(_a[2], _b[2], c + 15);
    }
    if (b.gu() & 8) {
      gp_default_2_3_1(_a[2], _b[3], c + 1);
      gp_default_2_3_3(_a[2], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_2_4_2(_a[2], _b[4], c + 5);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 1) {
      gp_default_3_0_3(_a[3], _b[0], c + 11);
    }
    if (b.gu() & 2) {
      gp_default_3_1_2(_a[3], _b[1], c + 5);
      gp_default_3_1_4(_a[3], _b[1], c + 15);
    }
    if (b.gu() & 4) {
      gp_default_3_2_1(_a[3], _b[2], c + 1);
      gp_default_3_2_3(_a[3], _b[2], c + 11);
    }
    if (b.gu() & 8) {
      gp_default_3_3_0(_a[3], _b[3], c + 0);
      gp_default_3_3_2(_a[3], _b[3], c + 5);
    }
    if (b.gu() & 16) {
      gp_default_3_4_1(_a[3], _b[4], c + 1);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 1) {
      gp_default_4_0_4(_a[4], _b[0], c + 15);
    }
    if (b.gu() & 2) {
      gp_default_4_1_3(_a[4], _b[1], c + 11);
    }
    if (b.gu() & 4) {
      gp_default_4_2_2(_a[4], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_4_3_1(_a[4], _b[3], c + 1);
    }
    if (b.gu() & 16) {
      gp_default_4_4_0(_a[4], _b[4], c + 0);
    }
  }
  return mv_compress(c, 0.0, 31);
}
mv rc(const mv &a, const mv &b)
{
  double c[16];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 1) {
      gp_default_1_0_1(_a[1], _b[0], c + 1);
    }
    if (b.gu() & 2) {
      gp_default_1_1_0(_a[1], _b[1], c + 0);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 1) {
      gp_default_2_0_2(_a[2], _b[0], c + 5);
    }
    if (b.gu() & 2) {
      gp_default_2_1_1(_a[2], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_2_2_0(_a[2], _b[2], c + 0);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 1) {
      gp_default_3_0_3(_a[3], _b[0], c + 11);
    }
    if (b.gu() & 2) {
      gp_default_3_1_2(_a[3], _b[1], c + 5);
    }
    if (b.gu() & 4) {
      gp_default_3_2_1(_a[3], _b[2], c + 1);
    }
    if (b.gu() & 8) {
      gp_default_3_3_0(_a[3], _b[3], c + 0);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 1) {
      gp_default_4_0_4(_a[4], _b[0], c + 15);
    }
    if (b.gu() & 2) {
      gp_default_4_1_3(_a[4], _b[1], c + 11);
    }
    if (b.gu() & 4) {
      gp_default_4_2_2(_a[4], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_4_3_1(_a[4], _b[3], c + 1);
    }
    if (b.gu() & 16) {
      gp_default_4_4_0(_a[4], _b[4], c + 0);
    }
  }
  return mv_compress(c, 0.0, 31);
}
mv lc(const mv &a, const mv &b)
{
  double c[16];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
    if (b.gu() & 2) {
      gp_default_0_1_1(_a[0], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_0_2_2(_a[0], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_0_3_3(_a[0], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_0_4_4(_a[0], _b[4], c + 15);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 2) {
      gp_default_1_1_0(_a[1], _b[1], c + 0);
    }
    if (b.gu() & 4) {
      gp_default_1_2_1(_a[1], _b[2], c + 1);
    }
    if (b.gu() & 8) {
      gp_default_1_3_2(_a[1], _b[3], c + 5);
    }
    if (b.gu() & 16) {
      gp_default_1_4_3(_a[1], _b[4], c + 11);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 4) {
      gp_default_2_2_0(_a[2], _b[2], c + 0);
    }
    if (b.gu() & 8) {
      gp_default_2_3_1(_a[2], _b[3], c + 1);
    }
    if (b.gu() & 16) {
      gp_default_2_4_2(_a[2], _b[4], c + 5);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 8) {
      gp_default_3_3_0(_a[3], _b[3], c + 0);
    }
    if (b.gu() & 16) {
      gp_default_3_4_1(_a[3], _b[4], c + 1);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 16) {
      gp_default_4_4_0(_a[4], _b[4], c + 0);
    }
  }
  return mv_compress(c, 0.0, 31);
}
double sp(const mv &a, const mv &b)
{
  double c[1];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_1(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 2) {
      gp_default_1_1_0(_a[1], _b[1], c + 0);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 4) {
      gp_default_2_2_0(_a[2], _b[2], c + 0);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 8) {
      gp_default_3_3_0(_a[3], _b[3], c + 0);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 16) {
      gp_default_4_4_0(_a[4], _b[4], c + 0);
    }
  }
  return c[0];
}
mv op(const mv &a, const mv &b)
{
  double c[16];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
    if (b.gu() & 2) {
      gp_default_0_1_1(_a[0], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_0_2_2(_a[0], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_0_3_3(_a[0], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_0_4_4(_a[0], _b[4], c + 15);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 1) {
      gp_default_1_0_1(_a[1], _b[0], c + 1);
    }
    if (b.gu() & 2) {
      gp_default_1_1_2(_a[1], _b[1], c + 5);
    }
    if (b.gu() & 4) {
      gp_default_1_2_3(_a[1], _b[2], c + 11);
    }
    if (b.gu() & 8) {
      gp_default_1_3_4(_a[1], _b[3], c + 15);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 1) {
      gp_default_2_0_2(_a[2], _b[0], c + 5);
    }
    if (b.gu() & 2) {
      gp_default_2_1_3(_a[2], _b[1], c + 11);
    }
    if (b.gu() & 4) {
      gp_default_2_2_4(_a[2], _b[2], c + 15);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 1) {
      gp_default_3_0_3(_a[3], _b[0], c + 11);
    }
    if (b.gu() & 2) {
      gp_default_3_1_4(_a[3], _b[1], c + 15);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 1) {
      gp_default_4_0_4(_a[4], _b[0], c + 15);
    }
  }
  return mv_compress(c, 0.0, 31);
}
mv dual(const mv &a)
{
  int idx = 0;
  double c[16];
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    dual_default_0_4(a.getC() + idx, c + 15);
    idx += 1;
  }

  if (a.gu() & 2) {
    dual_default_1_3(a.getC() + idx, c + 11);
    idx += 4;
  }

  if (a.gu() & 4) {
    dual_default_2_2(a.getC() + idx, c + 5);
    idx += 6;
  }

  if (a.gu() & 8) {
    dual_default_3_1(a.getC() + idx, c + 1);
    idx += 4;
  }

  if (a.gu() & 16) {
    dual_default_4_0(a.getC() + idx, c + 0);
  }

  return mv_compress(c, 0.0, 31);
}
mv negate(const mv &a)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    neg_0(a.getC() + idx, c + idx);
    idx += 1;
  }

  if (a.gu() & 2) {
    neg_1(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 4) {
    neg_2(a.getC() + idx, c + idx);
    idx += 6;
  }

  if (a.gu() & 8) {
    neg_3(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 16) {
    neg_4(a.getC() + idx, c + idx);
  }
  return mv(gu, c);
}
mv reverse(const mv &a)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyGroup_0(a.getC() + idx, c + idx);
    idx += 1;
  }

  if (a.gu() & 2) {
    copyGroup_1(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 4) {
    neg_2(a.getC() + idx, c + idx);
    idx += 6;
  }

  if (a.gu() & 8) {
    neg_3(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyGroup_4(a.getC() + idx, c + idx);
  }
  return mv(gu, c);
}
mv cliffordConjugate(const mv &a)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyGroup_0(a.getC() + idx, c + idx);
    idx += 1;
  }

  if (a.gu() & 2) {
    neg_1(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 4) {
    neg_2(a.getC() + idx, c + idx);
    idx += 6;
  }

  if (a.gu() & 8) {
    copyGroup_3(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyGroup_4(a.getC() + idx, c + idx);
  }
  return mv(gu, c);
}
mv gradeInvolution(const mv &a)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyGroup_0(a.getC() + idx, c + idx);
    idx += 1;
  }

  if (a.gu() & 2) {
    neg_1(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 4) {
    copyGroup_2(a.getC() + idx, c + idx);
    idx += 6;
  }

  if (a.gu() & 8) {
    neg_3(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyGroup_4(a.getC() + idx, c + idx);
  }
  return mv(gu, c);
}
double norm(const mv &a)
{
  double c[1];
  double n2 = 0.0;
  int idx = 0;

  if (a.gu() & 1) { /* group 0 (grade 0) */
    c[0] = 0.0;
    gp_default_0_0_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 1;
  }

  if (a.gu() & 2) { /* group 1 (grade 1) */
    c[0] = 0.0;
    gp_default_1_1_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 4;
  }

  if (a.gu() & 4) { /* group 2 (grade 2) */
    c[0] = 0.0;
    gp_default_2_2_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 6;
  }

  if (a.gu() & 8) { /* group 3 (grade 3) */
    c[0] = 0.0;
    gp_default_3_3_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 4;
  }

  if (a.gu() & 16) { /* group 4 (grade 4) */
    c[0] = 0.0;
    gp_default_4_4_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
  }
  return ((n2 < 0.0) ? ::sqrt(-n2) : ::sqrt(n2));
}
double norm2(const mv &a)
{
  double c[1];
  double n2 = 0.0;
  int idx = 0;

  if (a.gu() & 1) { /* group 0 (grade 0) */
    c[0] = 0.0;
    gp_default_0_0_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 1;
  }

  if (a.gu() & 2) { /* group 1 (grade 1) */
    c[0] = 0.0;
    gp_default_1_1_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 4;
  }

  if (a.gu() & 4) { /* group 2 (grade 2) */
    c[0] = 0.0;
    gp_default_2_2_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 6;
  }

  if (a.gu() & 8) { /* group 3 (grade 3) */
    c[0] = 0.0;
    gp_default_3_3_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 4;
  }

  if (a.gu() & 16) { /* group 4 (grade 4) */
    c[0] = 0.0;
    gp_default_4_4_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
  }
  return n2;
}
double norm2_euclidean(const mv &a)
{
  double c[1];
  double n2 = 0.0;
  int idx = 0;

  if (a.gu() & 1) { /* group 0 (grade 0) */
    c[0] = 0.0;
    gp_euclidean_0_0_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 1;
  }

  if (a.gu() & 2) { /* group 1 (grade 1) */
    c[0] = 0.0;
    gp_euclidean_1_1_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 4;
  }

  if (a.gu() & 4) { /* group 2 (grade 2) */
    c[0] = 0.0;
    gp_euclidean_2_2_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 6;
  }

  if (a.gu() & 8) { /* group 3 (grade 3) */
    c[0] = 0.0;
    gp_euclidean_3_3_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 4;
  }

  if (a.gu() & 16) { /* group 4 (grade 4) */
    c[0] = 0.0;
    gp_euclidean_4_4_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
  }
  return n2;
}
mv unit(const mv &a)
{
  int idx = 0;
  double n = norm_returns_scalar(a);
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyDiv_0(a.getC() + idx, c + idx, n);
    idx += 1;
  }

  if (a.gu() & 2) {
    copyDiv_1(a.getC() + idx, c + idx, n);
    idx += 4;
  }

  if (a.gu() & 4) {
    copyDiv_2(a.getC() + idx, c + idx, n);
    idx += 6;
  }

  if (a.gu() & 8) {
    copyDiv_3(a.getC() + idx, c + idx, n);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyDiv_4(a.getC() + idx, c + idx, n);
  }
  return mv(gu, c);
}
mv versorInverse(const mv &a)
{
  int idx = 0;
  double n2 = norm2_returns_scalar(a);
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyDiv_0(a.getC() + idx, c + idx, n2);
    idx += 1;
  }

  if (a.gu() & 2) {
    copyDiv_1(a.getC() + idx, c + idx, n2);
    idx += 4;
  }

  if (a.gu() & 4) {
    copyDiv_2(a.getC() + idx, c + idx, -n2);
    idx += 6;
  }

  if (a.gu() & 8) {
    copyDiv_3(a.getC() + idx, c + idx, -n2);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyDiv_4(a.getC() + idx, c + idx, n2);
  }
  return mv(gu, c);
}
mv sas(const mv &a, const double b, const double c)
{
  int idxa = 0, idxc = 0;
  int gu = a.gu() | ((c != 0.0) ? GRADE_0 : 0); // '| GRADE_0' to make sure the scalar part is included
  double C[16];

  if (a.gu() & 1) {
    copyMul_0(a.getC() + idxa, C + idxc, b);
    if (c != 0.0) C[idxc] += c;
    idxa += 1;
    idxc += 1;
  }
  else if (c != 0.0) {
    C[idxc] = c;
    idxc += 1;
  }

  if (a.gu() & 2) {
    copyMul_1(a.getC() + idxa, C + idxc, b);
    idxa += 4;
    idxc += 4;
  }

  if (a.gu() & 4) {
    copyMul_2(a.getC() + idxa, C + idxc, b);
    idxa += 6;
    idxc += 6;
  }

  if (a.gu() & 8) {
    copyMul_3(a.getC() + idxa, C + idxc, b);
    idxa += 4;
    idxc += 4;
  }

  if (a.gu() & 16) {
    copyMul_4(a.getC() + idxa, C + idxc, b);
  }
  return mv(gu, C);
}


mv exp(const mv &x, int order /*  = 12 */) {
  unsigned long maxC;
  int scale = 1;
  mv xScaled;
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2;
  mv *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, ::cos(a));
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, ::cosh(a));
    }
    else {
      return sas(x, 1.0, 1.0);
    }
  }

  // else do general series eval . . .

  // result = 1 + ....
  *result1 = 1.0;
  if (order == 0) return *result1;

  // find scale (power of 2) such that its norm is < 1
  maxC = (unsigned long)x.largestCoordinate(); // unsigned type is fine, because largest coordinate is absolute
  scale = 1;
  if (maxC > 1) scale <<= 1;
  while (maxC)
  {
    maxC >>= 1;
    scale <<= 1;
  }

  // scale
  xScaled = gp(x, 1.0 / (double)scale);

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, xScaled);
    xPow1 = gp(xPow2, 1.0 / (double)i);

    *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    }

  // undo scaling
  while (scale > 1)
  {
    *result2 = gp(*result1, *result1);
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    scale >>= 1;
  }

    return *result1;
} // end of exp()



spinor3 exp(const spinor3 &x, int order /*  = 12 */) {
  unsigned long maxC;
  int scale = 1;
  spinor3 xScaled;
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2;
  spinor3 *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, ::cos(a));
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, ::cosh(a));
    }
    else {
      return sas(x, 1.0, 1.0);
    }
  }

  // else do general series eval . . .

  // result = 1 + ....
  *result1 = 1.0;
  if (order == 0) return *result1;

  // find scale (power of 2) such that its norm is < 1
  maxC = (unsigned long)x.largestCoordinate(); // unsigned type is fine, because largest coordinate is absolute
  scale = 1;
  if (maxC > 1) scale <<= 1;
  while (maxC)
  {
    maxC >>= 1;
    scale <<= 1;
  }

  // scale
  xScaled = gp(x, 1.0 / (double)scale);

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, xScaled);
    xPow1 = gp(xPow2, 1.0 / (double)i);

    *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    }

  // undo scaling
  while (scale > 1)
  {
    *result2 = gp(*result1, *result1);
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    scale >>= 1;
  }

    return *result1;
} // end of exp()



spinor exp(const spinor &x, int order /*  = 12 */) {
  unsigned long maxC;
  int scale = 1;
  spinor xScaled;
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2;
  spinor *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, ::cos(a));
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, ::cosh(a));
    }
    else {
      return sas(x, 1.0, 1.0);
    }
  }

  // else do general series eval . . .

  // result = 1 + ....
  *result1 = 1.0;
  if (order == 0) return *result1;

  // find scale (power of 2) such that its norm is < 1
  maxC = (unsigned long)x.largestCoordinate(); // unsigned type is fine, because largest coordinate is absolute
  scale = 1;
  if (maxC > 1) scale <<= 1;
  while (maxC)
  {
    maxC >>= 1;
    scale <<= 1;
  }

  // scale
  xScaled = gp(x, 1.0 / (double)scale);

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, xScaled);
    xPow1 = gp(xPow2, 1.0 / (double)i);

    *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    }

  // undo scaling
  while (scale > 1)
  {
    *result2 = gp(*result1, *result1);
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    scale >>= 1;
  }

    return *result1;
} // end of exp()



mv sin(const mv &x, int order) {
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2; // xScaled^... goes here
  mv *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A -  ....  + ... - ...
  result1->set(); // result1 = 0;
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x

    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 3)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 1)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
  }

  return *result1;
} // end of sin()



spinor3 sin(const spinor3 &x, int order) {
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2; // xScaled^... goes here
  spinor3 *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A -  ....  + ... - ...
  result1->set(); // result1 = 0;
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x

    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 3)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 1)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
  }

  return *result1;
} // end of sin()



spinor sin(const spinor &x, int order) {
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2; // xScaled^... goes here
  spinor *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A -  ....  + ... - ...
  result1->set(); // result1 = 0;
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x

    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 3)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 1)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
  }

  return *result1;
} // end of sin()


mv cos(const mv &x, int order) {
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2; // xScaled^... goes here
  mv *result1 = &tmp1, *result2 = &tmp2; // accumulated result goes here (note: 'result1' = 'R')
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return mv(::cos(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return mv(::cosh(::sqrt(-s_x2)));
    }
    else {
      return mv(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 2)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 0)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

  return *result1;
} // end of cos()

spinor3 cos(const spinor3 &x, int order) {
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2; // xScaled^... goes here
  spinor3 *result1 = &tmp1, *result2 = &tmp2; // accumulated result goes here (note: 'result1' = 'R')
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return spinor3(::cos(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return spinor3(::cosh(::sqrt(-s_x2)));
    }
    else {
      return spinor3(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 2)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 0)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

  return *result1;
} // end of cos()

spinor cos(const spinor &x, int order) {
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2; // xScaled^... goes here
  spinor *result1 = &tmp1, *result2 = &tmp2; // accumulated result goes here (note: 'result1' = 'R')
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return spinor(::cos(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return spinor(::cosh(::sqrt(-s_x2)));
    }
    else {
      return spinor(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 2)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 0)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

  return *result1;
} // end of cos()

mv sinh(const mv &x, int order /*  = 12 */) {
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2; // xScaled^... goes here
  mv *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A +  A^3/3! + A^5/5!
  result1->set(); // result = 0
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 1) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2);
    }
  }

    return *result1;
} // end of sinh()

spinor3 sinh(const spinor3 &x, int order /*  = 12 */) {
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2; // xScaled^... goes here
  spinor3 *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A +  A^3/3! + A^5/5!
  result1->set(); // result = 0
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 1) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2);
    }
  }

    return *result1;
} // end of sinh()

spinor sinh(const spinor &x, int order /*  = 12 */) {
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2; // xScaled^... goes here
  spinor *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A +  A^3/3! + A^5/5!
  result1->set(); // result = 0
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 1) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2);
    }
  }

    return *result1;
} // end of sinh()


mv cosh(const mv &x, int order) {
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2; // xScaled^... goes here
  mv *result1 = &tmp1, *result2 = &tmp2;
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return mv(::cosh(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return mv(::cos(::sqrt(-s_x2)));
    }
    else {
      return mv(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x);
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 0) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

    return *result1;
} // end of cosh()


spinor3 cosh(const spinor3 &x, int order) {
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2; // xScaled^... goes here
  spinor3 *result1 = &tmp1, *result2 = &tmp2;
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return spinor3(::cosh(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return spinor3(::cos(::sqrt(-s_x2)));
    }
    else {
      return spinor3(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x);
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 0) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

    return *result1;
} // end of cosh()


spinor cosh(const spinor &x, int order) {
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2; // xScaled^... goes here
  spinor *result1 = &tmp1, *result2 = &tmp2;
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return spinor(::cosh(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return spinor(::cos(::sqrt(-s_x2)));
    }
    else {
      return spinor(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x);
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 0) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

    return *result1;
} // end of cosh()
} // end of namespace SpacetimeAlgebra


==> anc/GWFrames/Code/SpacetimeAlgebra/CodeGenerators/SpacetimeAlgebra.hpp <==
/*

    Licensed under the  MIT license; see LICENSE file for full details.
    Copyright (c) 2014 Mike Boyle

*/

/*! \mainpage SpacetimeAlgebra documentation
 *
 * SpacetimeAlgebra implementation generated by Gaigen 2.5.
 *
 *
 * License:

    Licensed under the  MIT license; see LICENSE file for full details.
    Copyright (c) 2014 Mike Boyle

 *
 * \section intro_sec Introduction
 *
 * Todo
 *
 */
#ifndef _SPACETIMEALGEBRA_H_
#define _SPACETIMEALGEBRA_H_

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <string>
namespace SpacetimeAlgebra {

// group: 1
#define GROUP_0 1
// group: gamma_0, gamma_1, gamma_2, gamma_3
#define GROUP_1 2
// group: gamma_0^gamma_1, gamma_0^gamma_2, gamma_1^gamma_2, gamma_0^gamma_3, gamma_1^gamma_3, gamma_2^gamma_3
#define GROUP_2 4
// group: gamma_0^gamma_1^gamma_2, gamma_0^gamma_1^gamma_3, gamma_0^gamma_2^gamma_3, gamma_1^gamma_2^gamma_3
#define GROUP_3 8
// group: gamma_0^gamma_1^gamma_2^gamma_3
#define GROUP_4 16
#define GRADE_0 1
#define GRADE_1 2
#define GRADE_2 4
#define GRADE_3 8
#define GRADE_4 16


/// The dimension of the space:
extern const int SpacetimeAlgebra_spaceDim;

/// Number of groups/grades of coordinates in a multivector:
extern const int SpacetimeAlgebra_nbGroups;

/// The constants for the groups in an array:
extern const int SpacetimeAlgebra_groups[];

/// The constants for the grades in an array:
extern const int SpacetimeAlgebra_grades[];

/// Is the metric of the space Euclidean? (false or true)
extern const bool SpacetimeAlgebra_metricEuclidean;

/// This array can be used to lookup the number of coordinates for a group part of a general multivector
extern const int SpacetimeAlgebra_groupSize[5];

/// This array can be used to lookup the number of coordinates based on a group usage bitmap
extern const int SpacetimeAlgebra_mvSize[32];

/// This array of ASCIIZ strings contains the names of the basis vectors
extern const char *SpacetimeAlgebra_basisVectorNames[4];

/// This array of integers contains the order of basis elements in the general multivector
/// Use it to answer: 'what basis vectors are in the basis element at position [x]?
extern const int SpacetimeAlgebra_basisElements[16][5];

/// This array of integers contains the 'sign' (even/odd permutation of canonical order) of basis elements in the general multivector
/// Use it to answer 'what is the permutation of the coordinate at index [x]'?
extern const double SpacetimeAlgebra_basisElementSignByIndex[16];

/// This array of integers contains the 'sign' (even/odd permutation of canonical order) of basis elements in the general multivector
/// Use it to answer 'what is the permutation of the coordinate of bitmap [x]'?
extern const double SpacetimeAlgebra_basisElementSignByBitmap[16];

/// This array of integers contains the order of basis elements in the general multivector
/// Use it to answer: 'at what index do I find basis element [x] (x = basis vector bitmap)?'
extern const int SpacetimeAlgebra_basisElementIndexByBitmap[16];

/// This array of integers contains the indices of basis elements in the general multivector
/// Use it to answer: 'what basis element do I find at index [x]'?
extern const int SpacetimeAlgebra_basisElementBitmapByIndex[16];

/// This array of grade of each basis elements in the general multivector
/// Use it to answer: 'what is the grade of basis element bitmap [x]'?
extern const int SpacetimeAlgebra_basisElementGradeByBitmap[16];

/// This array of group of each basis elements in the general multivector
/// Use it to answer: 'what is the group of basis element bitmap [x]'?
extern const int SpacetimeAlgebra_basisElementGroupByBitmap[16];
class mv;
class gamma_0_t;
class gamma_1_t;
class gamma_2_t;
class gamma_3_t;
class I_t;
class I3_t;
class mv3;
class vector;
class vector3;
class bivector;
class bivector3;
class pseudovector;
class spinor;
class spinor3;

/**
This function alters the formatting of 'string()'.
'format' = NULL will give you back the default.
*/
void setStringFormat(const char *what, const char *format);

extern const char *string_fp; /* = \"%2.2f\" */
extern const char *string_start; /* = \"\" */
extern const char *string_end; /* = \"\" */
extern const char *string_mul; /* = \"*\" */
extern const char *string_wedge; /* = \"^\" */
extern const char *string_plus; /* = \" + \" */
extern const char *string_minus; /* = \" - \" */

const char *c_str(const mv &obj, char *str, int maxLength, const char *fp = NULL);
std::string toString(const mv &obj, const char *fp = NULL);

inline const char *c_str_f(const mv &obj, char *str, int maxLength) {return c_str(obj, str, maxLength, "%f");}
inline const char *c_str_e(const mv &obj, char *str, int maxLength) {return c_str(obj, str, maxLength, "%e");}
inline const char *c_str_e20(const mv &obj, char *str, int maxLength) {return c_str(obj, str, maxLength, "%2.20e");}

inline std::string toString_f(const mv &obj) {return toString(obj, "%f");}
inline std::string toString_e(const mv &obj) {return toString(obj, "%e");}
inline std::string toString_e20(const mv &obj) {return toString(obj, "%2.20e");}




/// This class can hold a general multivector.
///
/// The coordinates are stored in type double.
///
/// There are 5 coordinate groups:
/// group 0:1  (grade 0).
/// group 1:gamma_0, gamma_1, gamma_2, gamma_3  (grade 1).
/// group 2:gamma_0^gamma_1, gamma_0^gamma_2, gamma_1^gamma_2, gamma_0^gamma_3, gamma_1^gamma_3, gamma_2^gamma_3  (grade 2).
/// group 3:gamma_0^gamma_1^gamma_2, gamma_0^gamma_1^gamma_3, gamma_0^gamma_2^gamma_3, gamma_1^gamma_2^gamma_3  (grade 3).
/// group 4:gamma_0^gamma_1^gamma_2^gamma_3  (grade 4).
///
/// 16 doubles are allocated inside the struct.
///
class mv
{

public:
  /// group/grade usage (a bitmap which specifies which groups/grades are stored in 'c', below).
  int m_gu;
  /// the coordinates
  double m_c[16];
public:

  /// Floating point type used by mv
  typedef double Float;

  /// Constructs a new mv with value 0.
  inline mv()  {set();}

  /// Copy constructor.
  inline mv(const mv&A)  {set(A);}


  /// Constructs a new mv with scalar value 'scalar'.
  inline mv(double scalar)  {set(scalar);}

  /// Constructs a new mv from compressed 'coordinates'.
  /// \param gu bitwise OR of the GRADEs or GROUPs that are non-zero.
  /// \param coordinates compressed coordinates.
  inline mv(int gu, const double *coordinates)  {set(gu, coordinates);}

  /// Converts a gamma_0_t to a mv.
  inline mv(const gamma_0_t&A)  {set(A);}
  /// Converts a gamma_1_t to a mv.
  inline mv(const gamma_1_t&A)  {set(A);}
  /// Converts a gamma_2_t to a mv.
  inline mv(const gamma_2_t&A)  {set(A);}
  /// Converts a gamma_3_t to a mv.
  inline mv(const gamma_3_t&A)  {set(A);}
  /// Converts a I_t to a mv.
  inline mv(const I_t&A)  {set(A);}
  /// Converts a I3_t to a mv.
  inline mv(const I3_t&A)  {set(A);}
  /// Converts a mv3 to a mv.
  inline mv(const mv3&A)  {set(A);}
  /// Converts a vector to a mv.
  inline mv(const vector&A)  {set(A);}
  /// Converts a vector3 to a mv.
  inline mv(const vector3&A)  {set(A);}
  /// Converts a bivector to a mv.
  inline mv(const bivector&A)  {set(A);}
  /// Converts a bivector3 to a mv.
  inline mv(const bivector3&A)  {set(A);}
  /// Converts a pseudovector to a mv.
  inline mv(const pseudovector&A)  {set(A);}
  /// Converts a spinor to a mv.
  inline mv(const spinor&A)  {set(A);}
  /// Converts a spinor3 to a mv.
  inline mv(const spinor3&A)  {set(A);}


  /// Assignment operator (mv).
  inline mv &operator=(const mv &A) {if (this != &A) {set(A);} return *this;}
  /// Assignment operator (double).
  inline mv &operator=(const double &scalar) {set(scalar); return *this;}


  /// Assignment operator (mv).
  inline mv &operator=(const gamma_0_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const gamma_1_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const gamma_2_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const gamma_3_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const I_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const I3_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const mv3 &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const vector &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const vector3 &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const bivector &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const bivector3 &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const pseudovector &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const spinor &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const spinor3 &A) {set(A); return *this;}

  /// Sets this mv to 0.
  void set();

  /// Copies the value of 'A' to this.
  void set(const mv &A);


  /// Sets this mv to scalar value 'scalar'.
  void set(double scalar);

  /// Sets this mv from compressed 'coordinates'.
  /// \param gu bitwise OR of the GRADEs or GROUPs that are non-zero.
  /// \param coordinates compressed coordinates.
  void set(int gu, const double *coordinates);

  /// Sets this mv to the value of gamma_0_t A
  void set(const gamma_0_t &A);
  /// Sets this mv to the value of gamma_1_t A
  void set(const gamma_1_t &A);
  /// Sets this mv to the value of gamma_2_t A
  void set(const gamma_2_t &A);
  /// Sets this mv to the value of gamma_3_t A
  void set(const gamma_3_t &A);
  /// Sets this mv to the value of I_t A
  void set(const I_t &A);
  /// Sets this mv to the value of I3_t A
  void set(const I3_t &A);
  /// Sets this mv to the value of mv3 A
  void set(const mv3 &A);
  /// Sets this mv to the value of vector A
  void set(const vector &A);
  /// Sets this mv to the value of vector3 A
  void set(const vector3 &A);
  /// Sets this mv to the value of bivector A
  void set(const bivector &A);
  /// Sets this mv to the value of bivector3 A
  void set(const bivector3 &A);
  /// Sets this mv to the value of pseudovector A
  void set(const pseudovector &A);
  /// Sets this mv to the value of spinor A
  void set(const spinor &A);
  /// Sets this mv to the value of spinor3 A
  void set(const spinor3 &A);
  /// Returns the scalar coordinate of this mv.
  inline double get_scalar() const {
    return (m_gu & 1) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 0] + 0] : 0.0;
  }
  /// Returns the gamma_0 coordinate of this mv.
  inline double get_gamma_0() const {
    return (m_gu & 2) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 0] : 0.0;
  }
  /// Returns the gamma_1 coordinate of this mv.
  inline double get_gamma_1() const {
    return (m_gu & 2) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 1] : 0.0;
  }
  /// Returns the gamma_2 coordinate of this mv.
  inline double get_gamma_2() const {
    return (m_gu & 2) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 2] : 0.0;
  }
  /// Returns the gamma_3 coordinate of this mv.
  inline double get_gamma_3() const {
    return (m_gu & 2) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 3] : 0.0;
  }
  /// Returns the gamma_0_gamma_1 coordinate of this mv.
  inline double get_gamma_0_gamma_1() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 0] : 0.0;
  }
  /// Returns the gamma_0_gamma_2 coordinate of this mv.
  inline double get_gamma_0_gamma_2() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 1] : 0.0;
  }
  /// Returns the gamma_1_gamma_2 coordinate of this mv.
  inline double get_gamma_1_gamma_2() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 2] : 0.0;
  }
  /// Returns the gamma_0_gamma_3 coordinate of this mv.
  inline double get_gamma_0_gamma_3() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 3] : 0.0;
  }
  /// Returns the gamma_1_gamma_3 coordinate of this mv.
  inline double get_gamma_1_gamma_3() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 4] : 0.0;
  }
  /// Returns the gamma_2_gamma_3 coordinate of this mv.
  inline double get_gamma_2_gamma_3() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 5] : 0.0;
  }
  /// Returns the gamma_0_gamma_1_gamma_2 coordinate of this mv.
  inline double get_gamma_0_gamma_1_gamma_2() const {
    return (m_gu & 8) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 0] : 0.0;
  }
  /// Returns the gamma_0_gamma_1_gamma_3 coordinate of this mv.
  inline double get_gamma_0_gamma_1_gamma_3() const {
    return (m_gu & 8) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 1] : 0.0;
  }
  /// Returns the gamma_0_gamma_2_gamma_3 coordinate of this mv.
  inline double get_gamma_0_gamma_2_gamma_3() const {
    return (m_gu & 8) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 2] : 0.0;
  }
  /// Returns the gamma_1_gamma_2_gamma_3 coordinate of this mv.
  inline double get_gamma_1_gamma_2_gamma_3() const {
    return (m_gu & 8) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 3] : 0.0;
  }
  /// Returns the gamma_0_gamma_1_gamma_2_gamma_3 coordinate of this mv.
  inline double get_gamma_0_gamma_1_gamma_2_gamma_3() const {
    return (m_gu & 16) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 15] + 0] : 0.0;
  }
  /// Returns array of compressed coordinates.
  inline const double *getC() const { return m_c;}
  /// Sets the scalar coordinate of this mv.
  inline void set_scalar(double val)  {
    reserveGroup_0();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 0] + 0] = val;
  }
  /// Sets the gamma_0 coordinate of this mv.
  inline void set_gamma_0(double val)  {
    reserveGroup_1();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 0] = val;
  }
  /// Sets the gamma_1 coordinate of this mv.
  inline void set_gamma_1(double val)  {
    reserveGroup_1();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 1] = val;
  }
  /// Sets the gamma_2 coordinate of this mv.
  inline void set_gamma_2(double val)  {
    reserveGroup_1();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 2] = val;
  }
  /// Sets the gamma_3 coordinate of this mv.
  inline void set_gamma_3(double val)  {
    reserveGroup_1();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 3] = val;
  }
  /// Sets the gamma_0_gamma_1 coordinate of this mv.
  inline void set_gamma_0_gamma_1(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 0] = val;
  }
  /// Sets the gamma_0_gamma_2 coordinate of this mv.
  inline void set_gamma_0_gamma_2(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 1] = val;
  }
  /// Sets the gamma_1_gamma_2 coordinate of this mv.
  inline void set_gamma_1_gamma_2(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 2] = val;
  }
  /// Sets the gamma_0_gamma_3 coordinate of this mv.
  inline void set_gamma_0_gamma_3(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 3] = val;
  }
  /// Sets the gamma_1_gamma_3 coordinate of this mv.
  inline void set_gamma_1_gamma_3(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 4] = val;
  }
  /// Sets the gamma_2_gamma_3 coordinate of this mv.
  inline void set_gamma_2_gamma_3(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 5] = val;
  }
  /// Sets the gamma_0_gamma_1_gamma_2 coordinate of this mv.
  inline void set_gamma_0_gamma_1_gamma_2(double val)  {
    reserveGroup_3();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 0] = val;
  }
  /// Sets the gamma_0_gamma_1_gamma_3 coordinate of this mv.
  inline void set_gamma_0_gamma_1_gamma_3(double val)  {
    reserveGroup_3();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 1] = val;
  }
  /// Sets the gamma_0_gamma_2_gamma_3 coordinate of this mv.
  inline void set_gamma_0_gamma_2_gamma_3(double val)  {
    reserveGroup_3();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 2] = val;
  }
  /// Sets the gamma_1_gamma_2_gamma_3 coordinate of this mv.
  inline void set_gamma_1_gamma_2_gamma_3(double val)  {
    reserveGroup_3();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 3] = val;
  }
  /// Sets the gamma_0_gamma_1_gamma_2_gamma_3 coordinate of this mv.
  inline void set_gamma_0_gamma_1_gamma_2_gamma_3(double val)  {
    reserveGroup_4();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 15] + 0] = val;
  }

  /// Compresses this mv by removing groups/grades with coordinates are smaller than epsilon.
  void compress(double epsilon = 0.0);
  /// Sets each entry in 'ptrs' to a pointer to the coordinates for the respective grade / group.
  /// \param ptrs Array of pointers to grades/groups. The pointers are set by this function.
  /// \param nulls When true, pointers are set to NULL for empty grades/groups; otherwise a pointer to an array filled with zeros is used.
  void expand(const double *ptrs[5], bool nulls = true) const;

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap (in 'bm').
  double largestBasisBlade(unsigned int &bm) const;
  /// returns grade/group.
  inline int gu() const {return m_gu;}

  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}
public:
  inline double const *nullFloats() const {
    static double *nf = NULL;
    return (nf == NULL) ? (nf = new double[16]) : nf;
  }

public:
  /// Set m_gu, reallocates m_c to the size required by gu
  inline void setGroupUsage(int gu) {
    if (m_gu == gu) return;
    m_gu = gu;
  }

  /**
  Allocates memory for coordinate GROUP_0.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_0() {
    if ((m_gu & 1) == 0) {
      const int groupUsageBelow = m_gu & 0;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 1;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 1;

      setGroupUsage(newGroupUsage);

      // move coordinate beyond new group
      double *dst = m_c + SpacetimeAlgebra_mvSize[newGroupUsageBelowNextGroup];
      double *src = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      for (int i = SpacetimeAlgebra_mvSize[groupUsageAbove]-1; i >= 0; i--) // work from end to start of array to avoid overwriting (dst is always beyond src)
        dst[i] = src[i];

      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = 0.0;
    }
  }
  /**
  Allocates memory for coordinate GROUP_1.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_1() {
    if ((m_gu & 2) == 0) {
      const int groupUsageBelow = m_gu & 1;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 2;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 3;

      setGroupUsage(newGroupUsage);

      // move coordinate beyond new group
      double *dst = m_c + SpacetimeAlgebra_mvSize[newGroupUsageBelowNextGroup];
      double *src = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      for (int i = SpacetimeAlgebra_mvSize[groupUsageAbove]-1; i >= 0; i--) // work from end to start of array to avoid overwriting (dst is always beyond src)
        dst[i] = src[i];

      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = ptr[1] = ptr[2] = ptr[3] = 0.0;
    }
  }
  /**
  Allocates memory for coordinate GROUP_2.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_2() {
    if ((m_gu & 4) == 0) {
      const int groupUsageBelow = m_gu & 3;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 4;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 7;

      setGroupUsage(newGroupUsage);

      // move coordinate beyond new group
      double *dst = m_c + SpacetimeAlgebra_mvSize[newGroupUsageBelowNextGroup];
      double *src = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      for (int i = SpacetimeAlgebra_mvSize[groupUsageAbove]-1; i >= 0; i--) // work from end to start of array to avoid overwriting (dst is always beyond src)
        dst[i] = src[i];

      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = ptr[1] = ptr[2] = ptr[3] = ptr[4] = ptr[5] = 0.0;
    }
  }
  /**
  Allocates memory for coordinate GROUP_3.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_3() {
    if ((m_gu & 8) == 0) {
      const int groupUsageBelow = m_gu & 7;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 8;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 15;

      setGroupUsage(newGroupUsage);

      // move coordinate beyond new group
      double *dst = m_c + SpacetimeAlgebra_mvSize[newGroupUsageBelowNextGroup];
      double *src = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      for (int i = SpacetimeAlgebra_mvSize[groupUsageAbove]-1; i >= 0; i--) // work from end to start of array to avoid overwriting (dst is always beyond src)
        dst[i] = src[i];

      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = ptr[1] = ptr[2] = ptr[3] = 0.0;
    }
  }
  /**
  Allocates memory for coordinate GROUP_4.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_4() {
    if ((m_gu & 16) == 0) {
      const int groupUsageBelow = m_gu & 15;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 16;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 31;

      setGroupUsage(newGroupUsage);


      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = 0.0;
    }
  }
}; // end of class mv

/// This class can hold a specialized multivector of type gamma_0_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_0 = 1
///
///
class gamma_0_t
{
public:
public:

  /// Floating point type used by gamma_0_t
  typedef double Float;
  /// Array indices of gamma_0_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new gamma_0_t with variable coordinates set to 0.
  inline gamma_0_t() {set();}

  /// Copy constructor.
  inline gamma_0_t(const gamma_0_t &A) {set(A);}



  /// Constructs a new gamma_0_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline gamma_0_t(mv &A, int filler) {set(A);}


  /// Assignment operator (gamma_0_t).
  inline gamma_0_t &operator=(const gamma_0_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline gamma_0_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const gamma_0_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0 coordinate.
  inline double get_gamma_0() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class gamma_0_t

/// This class can hold a specialized multivector of type gamma_1_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_1 = 1
///
///
class gamma_1_t
{
public:
public:

  /// Floating point type used by gamma_1_t
  typedef double Float;
  /// Array indices of gamma_1_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new gamma_1_t with variable coordinates set to 0.
  inline gamma_1_t() {set();}

  /// Copy constructor.
  inline gamma_1_t(const gamma_1_t &A) {set(A);}



  /// Constructs a new gamma_1_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline gamma_1_t(mv &A, int filler) {set(A);}


  /// Assignment operator (gamma_1_t).
  inline gamma_1_t &operator=(const gamma_1_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline gamma_1_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const gamma_1_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_1 coordinate.
  inline double get_gamma_1() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class gamma_1_t

/// This class can hold a specialized multivector of type gamma_2_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_2 = 1
///
///
class gamma_2_t
{
public:
public:

  /// Floating point type used by gamma_2_t
  typedef double Float;
  /// Array indices of gamma_2_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new gamma_2_t with variable coordinates set to 0.
  inline gamma_2_t() {set();}

  /// Copy constructor.
  inline gamma_2_t(const gamma_2_t &A) {set(A);}



  /// Constructs a new gamma_2_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline gamma_2_t(mv &A, int filler) {set(A);}


  /// Assignment operator (gamma_2_t).
  inline gamma_2_t &operator=(const gamma_2_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline gamma_2_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const gamma_2_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_2 coordinate.
  inline double get_gamma_2() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class gamma_2_t

/// This class can hold a specialized multivector of type gamma_3_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_3 = 1
///
///
class gamma_3_t
{
public:
public:

  /// Floating point type used by gamma_3_t
  typedef double Float;
  /// Array indices of gamma_3_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new gamma_3_t with variable coordinates set to 0.
  inline gamma_3_t() {set();}

  /// Copy constructor.
  inline gamma_3_t(const gamma_3_t &A) {set(A);}



  /// Constructs a new gamma_3_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline gamma_3_t(mv &A, int filler) {set(A);}


  /// Assignment operator (gamma_3_t).
  inline gamma_3_t &operator=(const gamma_3_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline gamma_3_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const gamma_3_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_3 coordinate.
  inline double get_gamma_3() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class gamma_3_t

/// This class can hold a specialized multivector of type I_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_0^gamma_1^gamma_2^gamma_3 = 1
///
///
class I_t
{
public:
public:

  /// Floating point type used by I_t
  typedef double Float;
  /// Array indices of I_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new I_t with variable coordinates set to 0.
  inline I_t() {set();}

  /// Copy constructor.
  inline I_t(const I_t &A) {set(A);}



  /// Constructs a new I_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline I_t(mv &A, int filler) {set(A);}


  /// Assignment operator (I_t).
  inline I_t &operator=(const I_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline I_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const I_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0^gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_0_gamma_1_gamma_2_gamma_3() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class I_t

/// This class can hold a specialized multivector of type I3_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_1^gamma_2^gamma_3 = 1
///
///
class I3_t
{
public:
public:

  /// Floating point type used by I3_t
  typedef double Float;
  /// Array indices of I3_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new I3_t with variable coordinates set to 0.
  inline I3_t() {set();}

  /// Copy constructor.
  inline I3_t(const I3_t &A) {set(A);}



  /// Constructs a new I3_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline I3_t(mv &A, int filler) {set(A);}


  /// Assignment operator (I3_t).
  inline I3_t &operator=(const I3_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline I3_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const I3_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_1_gamma_2_gamma_3() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class I3_t

/// This class can hold a specialized multivector of type mv3.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate 1  (array index: SCALAR = 0)
///   - coordinate gamma_1  (array index: GAMMA_1 = 1)
///   - coordinate gamma_2  (array index: GAMMA_2 = 2)
///   - coordinate gamma_3  (array index: GAMMA_3 = 3)
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 4)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 5)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 6)
///   - coordinate gamma_1^gamma_2^gamma_3  (array index: GAMMA_1_GAMMA_2_GAMMA_3 = 7)
///
/// The type has no constant coordinates.
///
///
class mv3
{
public:
  /// The coordinates (stored in an array).
  double m_c[8]; // 1, gamma_1, gamma_2, gamma_3, gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3, gamma_1^gamma_2^gamma_3
public:

  /// Floating point type used by mv3
  typedef double Float;
  /// Array indices of mv3 coordinates.
  typedef enum {
    /// index of coordinate for 1 in mv3
    SCALAR = 0,
    /// index of coordinate for gamma_1 in mv3
    GAMMA_1 = 1,
    /// index of coordinate for gamma_2 in mv3
    GAMMA_2 = 2,
    /// index of coordinate for gamma_3 in mv3
    GAMMA_3 = 3,
    /// index of coordinate for gamma_1^gamma_2 in mv3
    GAMMA_1_GAMMA_2 = 4,
    /// index of coordinate for gamma_1^gamma_3 in mv3
    GAMMA_1_GAMMA_3 = 5,
    /// index of coordinate for gamma_2^gamma_3 in mv3
    GAMMA_2_GAMMA_3 = 6,
    /// index of coordinate for gamma_1^gamma_2^gamma_3 in mv3
    GAMMA_1_GAMMA_2_GAMMA_3 = 7,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new mv3 with variable coordinates set to 0.
  inline mv3() {set();}

  /// Copy constructor.
  inline mv3(const mv3 &A) {set(A);}


  /// Constructs a new mv3 with scalar value 'scalar'.
  inline mv3(double scalar) {set(scalar);}

  /// Constructs a new mv3 from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline mv3(mv &A, int filler) {set(A);}

  /// Constructs a new mv3. Coordinate values come from 'A'.
  inline mv3(const CoordinateOrder co, const double A[8]) {set(co, A);}

  /// Constructs a new mv3 with each coordinate specified.
  inline mv3(const CoordinateOrder co,  double scalar, double gamma_1, double gamma_2, double gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3, double gamma_1_gamma_2_gamma_3) {
    set(co, scalar, gamma_1, gamma_2, gamma_3, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3, gamma_1_gamma_2_gamma_3);
  }

  /// Assignment operator (mv3).
  inline mv3 &operator=(const mv3 &A) {if (this != &A) {set(A);} return *this;}


  /// Assignment operator (double).
  inline mv3 &operator=(const double &scalar) {set(scalar); return *this;}

  /// Assignment operator (mv).
  inline mv3 &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const mv3 &A);

  /// Sets this to scalar value 'scalar'.
  void set(double scalar);

  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[8]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double scalar, double gamma_1, double gamma_2, double gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3, double gamma_1_gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the 1 coordinate.
  inline double get_scalar() const { return m_c[0];}
  /// Sets the 1 coordinate.
  inline void set_scalar(double scalar) { m_c[0] = scalar;}
  /// Returns the gamma_1 coordinate.
  inline double get_gamma_1() const { return m_c[1];}
  /// Sets the gamma_1 coordinate.
  inline void set_gamma_1(double gamma_1) { m_c[1] = gamma_1;}
  /// Returns the gamma_2 coordinate.
  inline double get_gamma_2() const { return m_c[2];}
  /// Sets the gamma_2 coordinate.
  inline void set_gamma_2(double gamma_2) { m_c[2] = gamma_2;}
  /// Returns the gamma_3 coordinate.
  inline double get_gamma_3() const { return m_c[3];}
  /// Sets the gamma_3 coordinate.
  inline void set_gamma_3(double gamma_3) { m_c[3] = gamma_3;}
  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[4];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[4] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[5];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[5] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[6];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[6] = gamma_2_gamma_3;}
  /// Returns the gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_1_gamma_2_gamma_3() const { return m_c[7];}
  /// Sets the gamma_1^gamma_2^gamma_3 coordinate.
  inline void set_gamma_1_gamma_2_gamma_3(double gamma_1_gamma_2_gamma_3) { m_c[7] = gamma_1_gamma_2_gamma_3;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class mv3

/// This class can hold a specialized multivector of type vector.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_0  (array index: GAMMA_0 = 0)
///   - coordinate gamma_1  (array index: GAMMA_1 = 1)
///   - coordinate gamma_2  (array index: GAMMA_2 = 2)
///   - coordinate gamma_3  (array index: GAMMA_3 = 3)
///
/// The type has no constant coordinates.
///
///
class vector
{
public:
  /// The coordinates (stored in an array).
  double m_c[4]; // gamma_0, gamma_1, gamma_2, gamma_3
public:

  /// Floating point type used by vector
  typedef double Float;
  /// Array indices of vector coordinates.
  typedef enum {
    /// index of coordinate for gamma_0 in vector
    GAMMA_0 = 0,
    /// index of coordinate for gamma_1 in vector
    GAMMA_1 = 1,
    /// index of coordinate for gamma_2 in vector
    GAMMA_2 = 2,
    /// index of coordinate for gamma_3 in vector
    GAMMA_3 = 3,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_0_gamma_1_gamma_2_gamma_3
  } CoordinateOrder;

  /// Constructs a new vector with variable coordinates set to 0.
  inline vector() {set();}

  /// Copy constructor.
  inline vector(const vector &A) {set(A);}



  /// Constructs a new vector from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline vector(const mv &A, int filler) {set(A);}

  /// Constructs a new vector. Coordinate values come from 'A'.
  inline vector(const CoordinateOrder co, const double A[4]) {set(co, A);}

  /// Constructs a new vector with each coordinate specified.
  inline vector(const CoordinateOrder co,  double gamma_0, double gamma_1, double gamma_2, double gamma_3) {
    set(co, gamma_0, gamma_1, gamma_2, gamma_3);
  }

  /// Assignment operator (vector).
  inline vector &operator=(const vector &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline vector &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const vector &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[4]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_0, double gamma_1, double gamma_2, double gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0 coordinate.
  inline double get_gamma_0() const { return m_c[0];}
  /// Sets the gamma_0 coordinate.
  inline void set_gamma_0(double gamma_0) { m_c[0] = gamma_0;}
  /// Returns the gamma_1 coordinate.
  inline double get_gamma_1() const { return m_c[1];}
  /// Sets the gamma_1 coordinate.
  inline void set_gamma_1(double gamma_1) { m_c[1] = gamma_1;}
  /// Returns the gamma_2 coordinate.
  inline double get_gamma_2() const { return m_c[2];}
  /// Sets the gamma_2 coordinate.
  inline void set_gamma_2(double gamma_2) { m_c[2] = gamma_2;}
  /// Returns the gamma_3 coordinate.
  inline double get_gamma_3() const { return m_c[3];}
  /// Sets the gamma_3 coordinate.
  inline void set_gamma_3(double gamma_3) { m_c[3] = gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class vector

/// This class can hold a specialized multivector of type vector3.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_1  (array index: GAMMA_1 = 0)
///   - coordinate gamma_2  (array index: GAMMA_2 = 1)
///   - coordinate gamma_3  (array index: GAMMA_3 = 2)
///
/// The type has no constant coordinates.
///
///
class vector3
{
public:
  /// The coordinates (stored in an array).
  double m_c[3]; // gamma_1, gamma_2, gamma_3
public:

  /// Floating point type used by vector3
  typedef double Float;
  /// Array indices of vector3 coordinates.
  typedef enum {
    /// index of coordinate for gamma_1 in vector3
    GAMMA_1 = 0,
    /// index of coordinate for gamma_2 in vector3
    GAMMA_2 = 1,
    /// index of coordinate for gamma_3 in vector3
    GAMMA_3 = 2,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_1_gamma_2_gamma_3
  } CoordinateOrder;

  /// Constructs a new vector3 with variable coordinates set to 0.
  inline vector3() {set();}

  /// Copy constructor.
  inline vector3(const vector3 &A) {set(A);}



  /// Constructs a new vector3 from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline vector3(mv &A, int filler) {set(A);}

  /// Constructs a new vector3. Coordinate values come from 'A'.
  inline vector3(const CoordinateOrder co, const double A[3]) {set(co, A);}

  /// Constructs a new vector3 with each coordinate specified.
  inline vector3(const CoordinateOrder co,  double gamma_1, double gamma_2, double gamma_3) {
    set(co, gamma_1, gamma_2, gamma_3);
  }

  /// Assignment operator (vector3).
  inline vector3 &operator=(const vector3 &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline vector3 &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const vector3 &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[3]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_1, double gamma_2, double gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_1 coordinate.
  inline double get_gamma_1() const { return m_c[0];}
  /// Sets the gamma_1 coordinate.
  inline void set_gamma_1(double gamma_1) { m_c[0] = gamma_1;}
  /// Returns the gamma_2 coordinate.
  inline double get_gamma_2() const { return m_c[1];}
  /// Sets the gamma_2 coordinate.
  inline void set_gamma_2(double gamma_2) { m_c[1] = gamma_2;}
  /// Returns the gamma_3 coordinate.
  inline double get_gamma_3() const { return m_c[2];}
  /// Sets the gamma_3 coordinate.
  inline void set_gamma_3(double gamma_3) { m_c[2] = gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class vector3

/// This class can hold a specialized multivector of type bivector.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_0^gamma_1  (array index: GAMMA_0_GAMMA_1 = 0)
///   - coordinate gamma_0^gamma_2  (array index: GAMMA_0_GAMMA_2 = 1)
///   - coordinate gamma_0^gamma_3  (array index: GAMMA_0_GAMMA_3 = 2)
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 3)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 4)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 5)
///
/// The type has no constant coordinates.
///
///
class bivector
{
public:
  /// The coordinates (stored in an array).
  double m_c[6]; // gamma_0^gamma_1, gamma_0^gamma_2, gamma_0^gamma_3, gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3
public:

  /// Floating point type used by bivector
  typedef double Float;
  /// Array indices of bivector coordinates.
  typedef enum {
    /// index of coordinate for gamma_0^gamma_1 in bivector
    GAMMA_0_GAMMA_1 = 0,
    /// index of coordinate for gamma_0^gamma_2 in bivector
    GAMMA_0_GAMMA_2 = 1,
    /// index of coordinate for gamma_0^gamma_3 in bivector
    GAMMA_0_GAMMA_3 = 2,
    /// index of coordinate for gamma_1^gamma_2 in bivector
    GAMMA_1_GAMMA_2 = 3,
    /// index of coordinate for gamma_1^gamma_3 in bivector
    GAMMA_1_GAMMA_3 = 4,
    /// index of coordinate for gamma_2^gamma_3 in bivector
    GAMMA_2_GAMMA_3 = 5,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new bivector with variable coordinates set to 0.
  inline bivector() {set();}

  /// Copy constructor.
  inline bivector(const bivector &A) {set(A);}



  /// Constructs a new bivector from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline bivector(mv &A, int filler) {set(A);}

  /// Constructs a new bivector. Coordinate values come from 'A'.
  inline bivector(const CoordinateOrder co, const double A[6]) {set(co, A);}

  /// Constructs a new bivector with each coordinate specified.
  inline bivector(const CoordinateOrder co,  double gamma_0_gamma_1, double gamma_0_gamma_2, double gamma_0_gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3) {
    set(co, gamma_0_gamma_1, gamma_0_gamma_2, gamma_0_gamma_3, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3);
  }

  /// Assignment operator (bivector).
  inline bivector &operator=(const bivector &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline bivector &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const bivector &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[6]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_0_gamma_1, double gamma_0_gamma_2, double gamma_0_gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0^gamma_1 coordinate.
  inline double get_gamma_0_gamma_1() const { return m_c[0];}
  /// Sets the gamma_0^gamma_1 coordinate.
  inline void set_gamma_0_gamma_1(double gamma_0_gamma_1) { m_c[0] = gamma_0_gamma_1;}
  /// Returns the gamma_0^gamma_2 coordinate.
  inline double get_gamma_0_gamma_2() const { return m_c[1];}
  /// Sets the gamma_0^gamma_2 coordinate.
  inline void set_gamma_0_gamma_2(double gamma_0_gamma_2) { m_c[1] = gamma_0_gamma_2;}
  /// Returns the gamma_0^gamma_3 coordinate.
  inline double get_gamma_0_gamma_3() const { return m_c[2];}
  /// Sets the gamma_0^gamma_3 coordinate.
  inline void set_gamma_0_gamma_3(double gamma_0_gamma_3) { m_c[2] = gamma_0_gamma_3;}
  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[3];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[3] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[4];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[4] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[5];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[5] = gamma_2_gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class bivector

/// This class can hold a specialized multivector of type bivector3.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 0)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 1)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 2)
///
/// The type has no constant coordinates.
///
///
class bivector3
{
public:
  /// The coordinates (stored in an array).
  double m_c[3]; // gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3
public:

  /// Floating point type used by bivector3
  typedef double Float;
  /// Array indices of bivector3 coordinates.
  typedef enum {
    /// index of coordinate for gamma_1^gamma_2 in bivector3
    GAMMA_1_GAMMA_2 = 0,
    /// index of coordinate for gamma_1^gamma_3 in bivector3
    GAMMA_1_GAMMA_3 = 1,
    /// index of coordinate for gamma_2^gamma_3 in bivector3
    GAMMA_2_GAMMA_3 = 2,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new bivector3 with variable coordinates set to 0.
  inline bivector3() {set();}

  /// Copy constructor.
  inline bivector3(const bivector3 &A) {set(A);}



  /// Constructs a new bivector3 from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline bivector3(mv &A, int filler) {set(A);}

  /// Constructs a new bivector3. Coordinate values come from 'A'.
  inline bivector3(const CoordinateOrder co, const double A[3]) {set(co, A);}

  /// Constructs a new bivector3 with each coordinate specified.
  inline bivector3(const CoordinateOrder co,  double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3) {
    set(co, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3);
  }

  /// Assignment operator (bivector3).
  inline bivector3 &operator=(const bivector3 &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline bivector3 &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const bivector3 &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[3]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[0];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[0] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[1];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[1] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[2];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[2] = gamma_2_gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class bivector3

/// This class can hold a specialized multivector of type pseudovector.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_0^gamma_1^gamma_2  (array index: GAMMA_0_GAMMA_1_GAMMA_2 = 0)
///   - coordinate gamma_0^gamma_1^gamma_3  (array index: GAMMA_0_GAMMA_1_GAMMA_3 = 1)
///   - coordinate gamma_0^gamma_2^gamma_3  (array index: GAMMA_0_GAMMA_2_GAMMA_3 = 2)
///   - coordinate gamma_1^gamma_2^gamma_3  (array index: GAMMA_1_GAMMA_2_GAMMA_3 = 3)
///
/// The type has no constant coordinates.
///
///
class pseudovector
{
public:
  /// The coordinates (stored in an array).
  double m_c[4]; // gamma_0^gamma_1^gamma_2, gamma_0^gamma_1^gamma_3, gamma_0^gamma_2^gamma_3, gamma_1^gamma_2^gamma_3
public:

  /// Floating point type used by pseudovector
  typedef double Float;
  /// Array indices of pseudovector coordinates.
  typedef enum {
    /// index of coordinate for gamma_0^gamma_1^gamma_2 in pseudovector
    GAMMA_0_GAMMA_1_GAMMA_2 = 0,
    /// index of coordinate for gamma_0^gamma_1^gamma_3 in pseudovector
    GAMMA_0_GAMMA_1_GAMMA_3 = 1,
    /// index of coordinate for gamma_0^gamma_2^gamma_3 in pseudovector
    GAMMA_0_GAMMA_2_GAMMA_3 = 2,
    /// index of coordinate for gamma_1^gamma_2^gamma_3 in pseudovector
    GAMMA_1_GAMMA_2_GAMMA_3 = 3,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new pseudovector with variable coordinates set to 0.
  inline pseudovector() {set();}

  /// Copy constructor.
  inline pseudovector(const pseudovector &A) {set(A);}



  /// Constructs a new pseudovector from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline pseudovector(mv &A, int filler) {set(A);}

  /// Constructs a new pseudovector. Coordinate values come from 'A'.
  inline pseudovector(const CoordinateOrder co, const double A[4]) {set(co, A);}

  /// Constructs a new pseudovector with each coordinate specified.
  inline pseudovector(const CoordinateOrder co,  double gamma_0_gamma_1_gamma_2, double gamma_0_gamma_1_gamma_3, double gamma_0_gamma_2_gamma_3, double gamma_1_gamma_2_gamma_3) {
    set(co, gamma_0_gamma_1_gamma_2, gamma_0_gamma_1_gamma_3, gamma_0_gamma_2_gamma_3, gamma_1_gamma_2_gamma_3);
  }

  /// Assignment operator (pseudovector).
  inline pseudovector &operator=(const pseudovector &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline pseudovector &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const pseudovector &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[4]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_0_gamma_1_gamma_2, double gamma_0_gamma_1_gamma_3, double gamma_0_gamma_2_gamma_3, double gamma_1_gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0^gamma_1^gamma_2 coordinate.
  inline double get_gamma_0_gamma_1_gamma_2() const { return m_c[0];}
  /// Sets the gamma_0^gamma_1^gamma_2 coordinate.
  inline void set_gamma_0_gamma_1_gamma_2(double gamma_0_gamma_1_gamma_2) { m_c[0] = gamma_0_gamma_1_gamma_2;}
  /// Returns the gamma_0^gamma_1^gamma_3 coordinate.
  inline double get_gamma_0_gamma_1_gamma_3() const { return m_c[1];}
  /// Sets the gamma_0^gamma_1^gamma_3 coordinate.
  inline void set_gamma_0_gamma_1_gamma_3(double gamma_0_gamma_1_gamma_3) { m_c[1] = gamma_0_gamma_1_gamma_3;}
  /// Returns the gamma_0^gamma_2^gamma_3 coordinate.
  inline double get_gamma_0_gamma_2_gamma_3() const { return m_c[2];}
  /// Sets the gamma_0^gamma_2^gamma_3 coordinate.
  inline void set_gamma_0_gamma_2_gamma_3(double gamma_0_gamma_2_gamma_3) { m_c[2] = gamma_0_gamma_2_gamma_3;}
  /// Returns the gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_1_gamma_2_gamma_3() const { return m_c[3];}
  /// Sets the gamma_1^gamma_2^gamma_3 coordinate.
  inline void set_gamma_1_gamma_2_gamma_3(double gamma_1_gamma_2_gamma_3) { m_c[3] = gamma_1_gamma_2_gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class pseudovector

/// This class can hold a specialized multivector of type spinor.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate 1  (array index: SCALAR = 0)
///   - coordinate gamma_0^gamma_1  (array index: GAMMA_0_GAMMA_1 = 1)
///   - coordinate gamma_0^gamma_2  (array index: GAMMA_0_GAMMA_2 = 2)
///   - coordinate gamma_0^gamma_3  (array index: GAMMA_0_GAMMA_3 = 3)
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 4)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 5)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 6)
///   - coordinate gamma_0^gamma_1^gamma_2^gamma_3  (array index: GAMMA_0_GAMMA_1_GAMMA_2_GAMMA_3 = 7)
///
/// The type has no constant coordinates.
///
///
class spinor
{
public:
  /// The coordinates (stored in an array).
  double m_c[8]; // 1, gamma_0^gamma_1, gamma_0^gamma_2, gamma_0^gamma_3, gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3, gamma_0^gamma_1^gamma_2^gamma_3
public:

  /// Floating point type used by spinor
  typedef double Float;
  /// Array indices of spinor coordinates.
  typedef enum {
    /// index of coordinate for 1 in spinor
    SCALAR = 0,
    /// index of coordinate for gamma_0^gamma_1 in spinor
    GAMMA_0_GAMMA_1 = 1,
    /// index of coordinate for gamma_0^gamma_2 in spinor
    GAMMA_0_GAMMA_2 = 2,
    /// index of coordinate for gamma_0^gamma_3 in spinor
    GAMMA_0_GAMMA_3 = 3,
    /// index of coordinate for gamma_1^gamma_2 in spinor
    GAMMA_1_GAMMA_2 = 4,
    /// index of coordinate for gamma_1^gamma_3 in spinor
    GAMMA_1_GAMMA_3 = 5,
    /// index of coordinate for gamma_2^gamma_3 in spinor
    GAMMA_2_GAMMA_3 = 6,
    /// index of coordinate for gamma_0^gamma_1^gamma_2^gamma_3 in spinor
    GAMMA_0_GAMMA_1_GAMMA_2_GAMMA_3 = 7,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new spinor with variable coordinates set to 0.
  inline spinor() {set();}

  /// Copy constructor.
  inline spinor(const spinor &A) {set(A);}


  /// Constructs a new spinor with scalar value 'scalar'.
  inline spinor(double scalar) {set(scalar);}

  /// Constructs a new spinor from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline spinor(mv &A, int filler) {set(A);}

  /// Constructs a new spinor. Coordinate values come from 'A'.
  inline spinor(const CoordinateOrder co, const double A[8]) {set(co, A);}

  /// Constructs a new spinor with each coordinate specified.
  inline spinor(const CoordinateOrder co,  double scalar, double gamma_0_gamma_1, double gamma_0_gamma_2, double gamma_0_gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3, double gamma_0_gamma_1_gamma_2_gamma_3) {
    set(co, scalar, gamma_0_gamma_1, gamma_0_gamma_2, gamma_0_gamma_3, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3, gamma_0_gamma_1_gamma_2_gamma_3);
  }

  /// Assignment operator (spinor).
  inline spinor &operator=(const spinor &A) {if (this != &A) {set(A);} return *this;}


  /// Assignment operator (double).
  inline spinor &operator=(const double &scalar) {set(scalar); return *this;}

  /// Assignment operator (mv).
  inline spinor &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const spinor &A);

  /// Sets this to scalar value 'scalar'.
  void set(double scalar);

  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[8]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double scalar, double gamma_0_gamma_1, double gamma_0_gamma_2, double gamma_0_gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3, double gamma_0_gamma_1_gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the 1 coordinate.
  inline double get_scalar() const { return m_c[0];}
  /// Sets the 1 coordinate.
  inline void set_scalar(double scalar) { m_c[0] = scalar;}
  /// Returns the gamma_0^gamma_1 coordinate.
  inline double get_gamma_0_gamma_1() const { return m_c[1];}
  /// Sets the gamma_0^gamma_1 coordinate.
  inline void set_gamma_0_gamma_1(double gamma_0_gamma_1) { m_c[1] = gamma_0_gamma_1;}
  /// Returns the gamma_0^gamma_2 coordinate.
  inline double get_gamma_0_gamma_2() const { return m_c[2];}
  /// Sets the gamma_0^gamma_2 coordinate.
  inline void set_gamma_0_gamma_2(double gamma_0_gamma_2) { m_c[2] = gamma_0_gamma_2;}
  /// Returns the gamma_0^gamma_3 coordinate.
  inline double get_gamma_0_gamma_3() const { return m_c[3];}
  /// Sets the gamma_0^gamma_3 coordinate.
  inline void set_gamma_0_gamma_3(double gamma_0_gamma_3) { m_c[3] = gamma_0_gamma_3;}
  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[4];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[4] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[5];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[5] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[6];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[6] = gamma_2_gamma_3;}
  /// Returns the gamma_0^gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_0_gamma_1_gamma_2_gamma_3() const { return m_c[7];}
  /// Sets the gamma_0^gamma_1^gamma_2^gamma_3 coordinate.
  inline void set_gamma_0_gamma_1_gamma_2_gamma_3(double gamma_0_gamma_1_gamma_2_gamma_3) { m_c[7] = gamma_0_gamma_1_gamma_2_gamma_3;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class spinor

/// This class can hold a specialized multivector of type spinor3.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate 1  (array index: SCALAR = 0)
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 1)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 2)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 3)
///
/// The type has no constant coordinates.
///
///
class spinor3
{
public:
  /// The coordinates (stored in an array).
  double m_c[4]; // 1, gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3
public:

  /// Floating point type used by spinor3
  typedef double Float;
  /// Array indices of spinor3 coordinates.
  typedef enum {
    /// index of coordinate for 1 in spinor3
    SCALAR = 0,
    /// index of coordinate for gamma_1^gamma_2 in spinor3
    GAMMA_1_GAMMA_2 = 1,
    /// index of coordinate for gamma_1^gamma_3 in spinor3
    GAMMA_1_GAMMA_3 = 2,
    /// index of coordinate for gamma_2^gamma_3 in spinor3
    GAMMA_2_GAMMA_3 = 3,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new spinor3 with variable coordinates set to 0.
  inline spinor3() {set();}

  /// Copy constructor.
  inline spinor3(const spinor3 &A) {set(A);}


  /// Constructs a new spinor3 with scalar value 'scalar'.
  inline spinor3(double scalar) {set(scalar);}

  /// Constructs a new spinor3 from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline spinor3(mv &A, int filler) {set(A);}

  /// Constructs a new spinor3. Coordinate values come from 'A'.
  inline spinor3(const CoordinateOrder co, const double A[4]) {set(co, A);}

  /// Constructs a new spinor3 with each coordinate specified.
  inline spinor3(const CoordinateOrder co,  double scalar, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3) {
    set(co, scalar, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3);
  }

  /// Assignment operator (spinor3).
  inline spinor3 &operator=(const spinor3 &A) {if (this != &A) {set(A);} return *this;}


  /// Assignment operator (double).
  inline spinor3 &operator=(const double &scalar) {set(scalar); return *this;}

  /// Assignment operator (mv).
  inline spinor3 &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const spinor3 &A);

  /// Sets this to scalar value 'scalar'.
  void set(double scalar);

  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[4]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double scalar, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the 1 coordinate.
  inline double get_scalar() const { return m_c[0];}
  /// Sets the 1 coordinate.
  inline void set_scalar(double scalar) { m_c[0] = scalar;}
  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[1];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[1] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[2];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[2] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[3];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[3] = gamma_2_gamma_3;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class spinor3
extern gamma_0_t gamma_0;
extern gamma_1_t gamma_1;
extern gamma_2_t gamma_2;
extern gamma_3_t gamma_3;
extern I_t psI;
extern I3_t I3;


/**
This class is used to report usage of converted specialized multivectors.

The class is designed to be pretty safe with multi-threading without locking.
In the wordt case, some memory leaks occur and some counts are missed.
The amount of memory leaked is bounded (goes not grow beyond a certain
point). Since the report-usage functionality is for
development/debugging only, this is not considered non-harmful.
*/
class ReportUsage {
  /// prints out error message that ReportUsage is disabled
  static void printReport(FILE *F = stdout, bool includeCount = true);
}; // end of class ReportUsage

/** Sets 1 double to zero */
void zero_1(double *dst);
/** Copies 1 double from 'src' to 'dst' */
void copy_1(double *dst, const double *src);
/** Sets 2 doubles to zero */
void zero_2(double *dst);
/** Copies 2 doubles from 'src' to 'dst' */
void copy_2(double *dst, const double *src);
/** Sets 3 doubles to zero */
void zero_3(double *dst);
/** Copies 3 doubles from 'src' to 'dst' */
void copy_3(double *dst, const double *src);
/** Sets 4 doubles to zero */
void zero_4(double *dst);
/** Copies 4 doubles from 'src' to 'dst' */
void copy_4(double *dst, const double *src);
/** Sets 5 doubles to zero */
void zero_5(double *dst);
/** Copies 5 doubles from 'src' to 'dst' */
void copy_5(double *dst, const double *src);
/** Sets 6 doubles to zero */
void zero_6(double *dst);
/** Copies 6 doubles from 'src' to 'dst' */
void copy_6(double *dst, const double *src);
/** Sets 7 doubles to zero */
void zero_7(double *dst);
/** Copies 7 doubles from 'src' to 'dst' */
void copy_7(double *dst, const double *src);
/** Sets 8 doubles to zero */
void zero_8(double *dst);
/** Copies 8 doubles from 'src' to 'dst' */
void copy_8(double *dst, const double *src);
/** Sets 9 doubles to zero */
void zero_9(double *dst);
/** Copies 9 doubles from 'src' to 'dst' */
void copy_9(double *dst, const double *src);
/** Sets 10 doubles to zero */
void zero_10(double *dst);
/** Copies 10 doubles from 'src' to 'dst' */
void copy_10(double *dst, const double *src);
/** Sets 11 doubles to zero */
void zero_11(double *dst);
/** Copies 11 doubles from 'src' to 'dst' */
void copy_11(double *dst, const double *src);
/** Sets 12 doubles to zero */
void zero_12(double *dst);
/** Copies 12 doubles from 'src' to 'dst' */
void copy_12(double *dst, const double *src);
/** Sets 13 doubles to zero */
void zero_13(double *dst);
/** Copies 13 doubles from 'src' to 'dst' */
void copy_13(double *dst, const double *src);
/** Sets 14 doubles to zero */
void zero_14(double *dst);
/** Copies 14 doubles from 'src' to 'dst' */
void copy_14(double *dst, const double *src);
/** Sets 15 doubles to zero */
void zero_15(double *dst);
/** Copies 15 doubles from 'src' to 'dst' */
void copy_15(double *dst, const double *src);
/** Sets 16 doubles to zero */
void zero_16(double *dst);
/** Copies 16 doubles from 'src' to 'dst' */
void copy_16(double *dst, const double *src);
/** Sets N doubles to zero */
void zero_N(double *dst, int N);
/** Copies N doubles from 'src' to 'dst' */
void copy_N(double *dst, const double *src, int N);
// decl SB:

/// Returns scalar part of  mv
double _double(const mv &x);
/// Returns scalar part of  mv
inline double _Float(const mv &x) {return _double(x); };

/// Compresses coordinates 'c' into a new multivector.
/// \param c the coordinates (may already be partially compressed, see argument 'gu').
/// \param epsilon value with a abs magnitude < epsilon are considered to be 0.
/// \param gu optionally specifies which groups/grades are present in 'c'.
mv mv_compress(const double *c, double epsilon = 0.0, int gu = 31);
/// Compresses an array of coordinates/basis blade bitmaps into a new multivector.
mv mv_compress(int nbBlades, const unsigned int *bitmaps, const double *coords);


/// Returns scalar part of  gamma_0_t
double _double(const gamma_0_t &x);
/// Returns scalar part of  gamma_0_t
inline double _Float(const gamma_0_t &x) {return _double(x); };
/// Returns scalar part of  gamma_1_t
double _double(const gamma_1_t &x);
/// Returns scalar part of  gamma_1_t
inline double _Float(const gamma_1_t &x) {return _double(x); };
/// Returns scalar part of  gamma_2_t
double _double(const gamma_2_t &x);
/// Returns scalar part of  gamma_2_t
inline double _Float(const gamma_2_t &x) {return _double(x); };
/// Returns scalar part of  gamma_3_t
double _double(const gamma_3_t &x);
/// Returns scalar part of  gamma_3_t
inline double _Float(const gamma_3_t &x) {return _double(x); };
/// Returns scalar part of  I_t
double _double(const I_t &x);
/// Returns scalar part of  I_t
inline double _Float(const I_t &x) {return _double(x); };
/// Returns scalar part of  I3_t
double _double(const I3_t &x);
/// Returns scalar part of  I3_t
inline double _Float(const I3_t &x) {return _double(x); };
/// Returns scalar part of  mv3
double _double(const mv3 &x);
/// Returns scalar part of  mv3
inline double _Float(const mv3 &x) {return _double(x); };
/// Returns scalar part of  vector
double _double(const vector &x);
/// Returns scalar part of  vector
inline double _Float(const vector &x) {return _double(x); };
/// Returns scalar part of  vector3
double _double(const vector3 &x);
/// Returns scalar part of  vector3
inline double _Float(const vector3 &x) {return _double(x); };
/// Returns scalar part of  bivector
double _double(const bivector &x);
/// Returns scalar part of  bivector
inline double _Float(const bivector &x) {return _double(x); };
/// Returns scalar part of  bivector3
double _double(const bivector3 &x);
/// Returns scalar part of  bivector3
inline double _Float(const bivector3 &x) {return _double(x); };
/// Returns scalar part of  pseudovector
double _double(const pseudovector &x);
/// Returns scalar part of  pseudovector
inline double _Float(const pseudovector &x) {return _double(x); };
/// Returns scalar part of  spinor
double _double(const spinor &x);
/// Returns scalar part of  spinor
inline double _Float(const spinor &x) {return _double(x); };
/// Returns scalar part of  spinor3
double _double(const spinor3 &x);
/// Returns scalar part of  spinor3
inline double _Float(const spinor3 &x) {return _double(x); };
/** Converts vector to vector3: dst = a. */
vector3 _vector3(const vector &a);
/** Converts bivector to bivector3: dst = a. */
bivector3 _bivector3(const bivector &a);
/** Converts spinor to spinor3: dst = a. */
spinor3 _spinor3(const spinor &a);
/// Returns grade groupBitmap of  mv.
mv extractGrade(const mv &a, int groupBitmap);
/// Returns grade 0 of  mv.
mv extractGrade0(const mv &a);
/// Returns grade 0 of  mv3.
double extractGrade0(const mv3 &a);
/// Returns grade 0 of  vector.
double extractGrade0(const vector &a);
/// Returns grade 0 of  vector3.
double extractGrade0(const vector3 &a);
/// Returns grade 0 of  bivector.
double extractGrade0(const bivector &a);
/// Returns grade 0 of  bivector3.
double extractGrade0(const bivector3 &a);
/// Returns grade 0 of  pseudovector.
double extractGrade0(const pseudovector &a);
/// Returns grade 0 of  spinor.
double extractGrade0(const spinor &a);
/// Returns grade 0 of  spinor3.
double extractGrade0(const spinor3 &a);
/// Returns grade 1 of  mv.
mv extractGrade1(const mv &a);
/// Returns grade 1 of  mv3.
vector3 extractGrade1(const mv3 &a);
/// Returns grade 1 of  vector.
vector extractGrade1(const vector &a);
/// Returns grade 1 of  vector3.
vector3 extractGrade1(const vector3 &a);
/// Returns grade 1 of  bivector.
double extractGrade1(const bivector &a);
/// Returns grade 1 of  bivector3.
double extractGrade1(const bivector3 &a);
/// Returns grade 1 of  pseudovector.
double extractGrade1(const pseudovector &a);
/// Returns grade 1 of  spinor.
double extractGrade1(const spinor &a);
/// Returns grade 1 of  spinor3.
double extractGrade1(const spinor3 &a);
/// Returns grade 2 of  mv.
mv extractGrade2(const mv &a);
/// Returns grade 2 of  mv3.
bivector3 extractGrade2(const mv3 &a);
/// Returns grade 2 of  vector.
double extractGrade2(const vector &a);
/// Returns grade 2 of  vector3.
double extractGrade2(const vector3 &a);
/// Returns grade 2 of  bivector.
bivector extractGrade2(const bivector &a);
/// Returns grade 2 of  bivector3.
bivector3 extractGrade2(const bivector3 &a);
/// Returns grade 2 of  pseudovector.
double extractGrade2(const pseudovector &a);
/// Returns grade 2 of  spinor.
bivector extractGrade2(const spinor &a);
/// Returns grade 2 of  spinor3.
bivector3 extractGrade2(const spinor3 &a);
/// Returns grade 3 of  mv.
mv extractGrade3(const mv &a);
/// Returns grade 3 of  mv3.
pseudovector extractGrade3(const mv3 &a);
/// Returns grade 3 of  vector.
double extractGrade3(const vector &a);
/// Returns grade 3 of  vector3.
double extractGrade3(const vector3 &a);
/// Returns grade 3 of  bivector.
double extractGrade3(const bivector &a);
/// Returns grade 3 of  bivector3.
double extractGrade3(const bivector3 &a);
/// Returns grade 3 of  pseudovector.
pseudovector extractGrade3(const pseudovector &a);
/// Returns grade 3 of  spinor.
double extractGrade3(const spinor &a);
/// Returns grade 3 of  spinor3.
double extractGrade3(const spinor3 &a);
/// Returns grade 4 of  mv.
mv extractGrade4(const mv &a);
/// Returns grade 4 of  mv3.
double extractGrade4(const mv3 &a);
/// Returns grade 4 of  vector.
double extractGrade4(const vector &a);
/// Returns grade 4 of  vector3.
double extractGrade4(const vector3 &a);
/// Returns grade 4 of  bivector.
double extractGrade4(const bivector &a);
/// Returns grade 4 of  bivector3.
double extractGrade4(const bivector3 &a);
/// Returns grade 4 of  pseudovector.
double extractGrade4(const pseudovector &a);
/// Returns grade 4 of  spinor.
spinor extractGrade4(const spinor &a);
/// Returns grade 4 of  spinor3.
double extractGrade4(const spinor3 &a);
/// Returns mv + mv.
mv add(const mv &a, const mv &b);
/// Returns mv3 + mv3.
mv3 add(const mv3 &a, const mv3 &b);
/// Returns vector + vector.
vector add(const vector &a, const vector &b);
/// Returns vector3 + vector3.
vector3 add(const vector3 &a, const vector3 &b);
/// Returns bivector + bivector.
bivector add(const bivector &a, const bivector &b);
/// Returns bivector3 + bivector3.
bivector3 add(const bivector3 &a, const bivector3 &b);
/// Returns pseudovector + pseudovector.
pseudovector add(const pseudovector &a, const pseudovector &b);
/// Returns spinor + spinor.
spinor add(const spinor &a, const spinor &b);
/// Returns spinor3 + spinor3.
spinor3 add(const spinor3 &a, const spinor3 &b);
/// Returns mv - mv.
mv subtract(const mv &a, const mv &b);
/// Returns mv3 - mv3.
mv3 subtract(const mv3 &a, const mv3 &b);
/// Returns vector - vector.
vector subtract(const vector &a, const vector &b);
/// Returns vector3 - vector3.
vector3 subtract(const vector3 &a, const vector3 &b);
/// Returns bivector - bivector.
bivector subtract(const bivector &a, const bivector &b);
/// Returns bivector3 - bivector3.
bivector3 subtract(const bivector3 &a, const bivector3 &b);
/// Returns pseudovector - pseudovector.
pseudovector subtract(const pseudovector &a, const pseudovector &b);
/// Returns spinor - spinor.
spinor subtract(const spinor &a, const spinor &b);
/// Returns spinor3 - spinor3.
spinor3 subtract(const spinor3 &a, const spinor3 &b);
/// Returns geometric product of double and mv.
mv gp(const double a, const mv &b);
/// Returns geometric product of double and mv3.
mv3 gp(const double a, const mv3 &b);
/// Returns geometric product of double and vector.
vector gp(const double a, const vector &b);
/// Returns geometric product of double and vector3.
vector3 gp(const double a, const vector3 &b);
/// Returns geometric product of double and bivector.
bivector gp(const double a, const bivector &b);
/// Returns geometric product of double and bivector3.
bivector3 gp(const double a, const bivector3 &b);
/// Returns geometric product of double and pseudovector.
pseudovector gp(const double a, const pseudovector &b);
/// Returns geometric product of double and spinor.
spinor gp(const double a, const spinor &b);
/// Returns geometric product of double and spinor3.
spinor3 gp(const double a, const spinor3 &b);
/// Returns geometric product of mv and double.
mv gp(const mv &a, const double b);
/// Returns geometric product of mv3 and double.
mv3 gp(const mv3 &a, const double b);
/// Returns geometric product of vector and double.
vector gp(const vector &a, const double b);
/// Returns geometric product of vector3 and double.
vector3 gp(const vector3 &a, const double b);
/// Returns geometric product of bivector and double.
bivector gp(const bivector &a, const double b);
/// Returns geometric product of bivector3 and double.
bivector3 gp(const bivector3 &a, const double b);
/// Returns geometric product of pseudovector and double.
pseudovector gp(const pseudovector &a, const double b);
/// Returns geometric product of spinor and double.
spinor gp(const spinor &a, const double b);
/// Returns geometric product of spinor3 and double.
spinor3 gp(const spinor3 &a, const double b);
/// Returns a / b
mv div(const mv &a, const double b);
/// Returns a / b
mv3 div(const mv3 &a, const double b);
/// Returns a / b
vector div(const vector &a, const double b);
/// Returns a / b
vector3 div(const vector3 &a, const double b);
/// Returns a / b
bivector div(const bivector &a, const double b);
/// Returns a / b
bivector3 div(const bivector3 &a, const double b);
/// Returns a / b
pseudovector div(const pseudovector &a, const double b);
/// Returns a / b
spinor div(const spinor &a, const double b);
/// Returns a / b
spinor3 div(const spinor3 &a, const double b);
/// Returns geometric product of mv and mv.
mv gp(const mv &a, const mv &b);
/// Returns geometric product of spinor and spinor.
spinor gp(const spinor &a, const spinor &b);
/// Returns geometric product of spinor3 and spinor3.
spinor3 gp(const spinor3 &a, const spinor3 &b);
/// Returns right contraction of mv and mv.
mv rc(const mv &a, const mv &b);
/// Returns left contraction of mv and mv.
mv lc(const mv &a, const mv &b);
/// Returns scalar product of mv and mv.
double sp(const mv &a, const mv &b);
/// Returns scalar product of mv3 and mv3.
double sp(const mv3 &a, const mv3 &b);
/// Returns scalar product of vector and vector.
double sp(const vector &a, const vector &b);
/// Returns scalar product of vector3 and vector3.
double sp(const vector3 &a, const vector3 &b);
/// Returns scalar product of bivector and bivector.
double sp(const bivector &a, const bivector &b);
/// Returns scalar product of bivector3 and bivector3.
double sp(const bivector3 &a, const bivector3 &b);
/// Returns scalar product of pseudovector and pseudovector.
double sp(const pseudovector &a, const pseudovector &b);
/// Returns scalar product of spinor and spinor.
double sp(const spinor &a, const spinor &b);
/// Returns scalar product of spinor3 and spinor3.
double sp(const spinor3 &a, const spinor3 &b);
/// Returns outer product of mv and mv.
mv op(const mv &a, const mv &b);
/// Returns outer product of vector and vector.
bivector op(const vector &a, const vector &b);
/// Returns outer product of vector3 and vector3.
bivector3 op(const vector3 &a, const vector3 &b);
/// Returns outer product of bivector and bivector.
spinor op(const bivector &a, const bivector &b);
/// Returns outer product of bivector3 and bivector3.
double op(const bivector3 &a, const bivector3 &b);
/// Returns dual of mv using default metric.
mv dual(const mv &a);
/// Returns dual of vector using default metric.
pseudovector dual(const vector &a);
/// Returns dual of bivector using default metric.
bivector dual(const bivector &a);
/// Returns dual of pseudovector using default metric.
vector dual(const pseudovector &a);
/// Returns dual of spinor using default metric.
spinor dual(const spinor &a);
/// Returns negation of mv.
mv negate(const mv &a);
/// Returns negation of mv3.
mv3 negate(const mv3 &a);
/// Returns negation of vector.
vector negate(const vector &a);
/// Returns negation of vector3.
vector3 negate(const vector3 &a);
/// Returns negation of bivector.
bivector negate(const bivector &a);
/// Returns negation of bivector3.
bivector3 negate(const bivector3 &a);
/// Returns negation of pseudovector.
pseudovector negate(const pseudovector &a);
/// Returns negation of spinor.
spinor negate(const spinor &a);
/// Returns negation of spinor3.
spinor3 negate(const spinor3 &a);
/// Returns reverse of mv.
mv reverse(const mv &a);
/// Returns reverse of mv3.
mv3 reverse(const mv3 &a);
/// Returns reverse of vector.
vector reverse(const vector &a);
/// Returns reverse of vector3.
vector3 reverse(const vector3 &a);
/// Returns reverse of bivector.
bivector reverse(const bivector &a);
/// Returns reverse of bivector3.
bivector3 reverse(const bivector3 &a);
/// Returns reverse of pseudovector.
pseudovector reverse(const pseudovector &a);
/// Returns reverse of spinor.
spinor reverse(const spinor &a);
/// Returns reverse of spinor3.
spinor3 reverse(const spinor3 &a);
/// Returns Clifford conjugate of mv.
mv cliffordConjugate(const mv &a);
/// Returns Clifford conjugate of mv3.
mv3 cliffordConjugate(const mv3 &a);
/// Returns Clifford conjugate of vector.
vector cliffordConjugate(const vector &a);
/// Returns Clifford conjugate of vector3.
vector3 cliffordConjugate(const vector3 &a);
/// Returns Clifford conjugate of bivector.
bivector cliffordConjugate(const bivector &a);
/// Returns Clifford conjugate of bivector3.
bivector3 cliffordConjugate(const bivector3 &a);
/// Returns Clifford conjugate of pseudovector.
pseudovector cliffordConjugate(const pseudovector &a);
/// Returns Clifford conjugate of spinor.
spinor cliffordConjugate(const spinor &a);
/// Returns Clifford conjugate of spinor3.
spinor3 cliffordConjugate(const spinor3 &a);
/// Returns grade involution of mv.
mv gradeInvolution(const mv &a);
/// Returns grade involution of mv3.
mv3 gradeInvolution(const mv3 &a);
/// Returns grade involution of vector.
vector gradeInvolution(const vector &a);
/// Returns grade involution of vector3.
vector3 gradeInvolution(const vector3 &a);
/// Returns grade involution of bivector.
bivector gradeInvolution(const bivector &a);
/// Returns grade involution of bivector3.
bivector3 gradeInvolution(const bivector3 &a);
/// Returns grade involution of pseudovector.
pseudovector gradeInvolution(const pseudovector &a);
/// Returns grade involution of spinor.
spinor gradeInvolution(const spinor &a);
/// Returns grade involution of spinor3.
spinor3 gradeInvolution(const spinor3 &a);
/// Returns norm of mv using default metric.
double norm(const mv &a);
/// internal conversion function
double norm_returns_scalar(const mv &a);
/// Returns norm of mv3 using default metric.
double norm(const mv3 &a);
/// internal conversion function
double norm_returns_scalar(const mv3 &a);
/// Returns norm of vector using default metric.
double norm(const vector &a);
/// internal conversion function
double norm_returns_scalar(const vector &a);
/// Returns norm of vector3 using default metric.
double norm(const vector3 &a);
/// internal conversion function
double norm_returns_scalar(const vector3 &a);
/// Returns norm of bivector using default metric.
double norm(const bivector &a);
/// internal conversion function
double norm_returns_scalar(const bivector &a);
/// Returns norm of bivector3 using default metric.
double norm(const bivector3 &a);
/// internal conversion function
double norm_returns_scalar(const bivector3 &a);
/// Returns norm of pseudovector using default metric.
double norm(const pseudovector &a);
/// internal conversion function
double norm_returns_scalar(const pseudovector &a);
/// Returns norm of spinor using default metric.
double norm(const spinor &a);
/// internal conversion function
double norm_returns_scalar(const spinor &a);
/// Returns norm of spinor3 using default metric.
double norm(const spinor3 &a);
/// internal conversion function
double norm_returns_scalar(const spinor3 &a);
/// Returns norm2 of mv using default metric.
double norm2(const mv &a);
/// internal conversion function
double norm2_returns_scalar(const mv &a);
/// Returns norm2 of mv3 using default metric.
double norm2(const mv3 &a);
/// internal conversion function
double norm2_returns_scalar(const mv3 &a);
/// Returns norm2 of vector using default metric.
double norm2(const vector &a);
/// internal conversion function
double norm2_returns_scalar(const vector &a);
/// Returns norm2 of vector3 using default metric.
double norm2(const vector3 &a);
/// internal conversion function
double norm2_returns_scalar(const vector3 &a);
/// Returns norm2 of bivector using default metric.
double norm2(const bivector &a);
/// internal conversion function
double norm2_returns_scalar(const bivector &a);
/// Returns norm2 of bivector3 using default metric.
double norm2(const bivector3 &a);
/// internal conversion function
double norm2_returns_scalar(const bivector3 &a);
/// Returns norm2 of pseudovector using default metric.
double norm2(const pseudovector &a);
/// internal conversion function
double norm2_returns_scalar(const pseudovector &a);
/// Returns norm2 of spinor using default metric.
double norm2(const spinor &a);
/// internal conversion function
double norm2_returns_scalar(const spinor &a);
/// Returns norm2 of spinor3 using default metric.
double norm2(const spinor3 &a);
/// internal conversion function
double norm2_returns_scalar(const spinor3 &a);
/// Returns norm2 of mv using euclidean metric.
double norm2_euclidean(const mv &a);
/// internal conversion function
double norm2_euclidean_returns_scalar(const mv &a);
/// Returns unit of mv using default metric.
mv unit(const mv &a);
/// Returns unit of mv3 using default metric.
mv3 unit(const mv3 &a);
/// Returns unit of vector using default metric.
vector unit(const vector &a);
/// Returns unit of vector3 using default metric.
vector3 unit(const vector3 &a);
/// Returns unit of bivector using default metric.
bivector unit(const bivector &a);
/// Returns unit of bivector3 using default metric.
bivector3 unit(const bivector3 &a);
/// Returns unit of pseudovector using default metric.
pseudovector unit(const pseudovector &a);
/// Returns unit of spinor using default metric.
spinor unit(const spinor &a);
/// Returns unit of spinor3 using default metric.
spinor3 unit(const spinor3 &a);
/// Returns versor inverse of a using default metric.
mv versorInverse(const mv &a);
/// Returns versor inverse of a using default metric.
spinor3 versorInverse(const spinor3 &a);
/// Returns versor inverse of a using default metric.
spinor versorInverse(const spinor &a);
/// Returns double b * mv a + double c.
mv sas(const mv &a, const double b, const double c);
/// Returns double b * spinor3 a + double c.
spinor3 sas(const spinor3 &a, const double b, const double c);
/// Returns double b * spinor a + double c.
spinor sas(const spinor &a, const double b, const double c);
/// Returns logarithm of mv3 using euclidean metric, assuming a 3D Euclidean rotor.
bivector3 log(const mv3 &a);
/// Returns logarithm of spinor3 using euclidean metric, assuming a 3D Euclidean rotor.
bivector3 log(const spinor3 &a);

/** Computes exp of mv.
 */
mv exp(const mv &x, int order = 12);

/** Computes exp of spinor3.
 */
spinor3 exp(const spinor3 &x, int order = 12);

/** Computes exp of spinor.
 */
spinor exp(const spinor &x, int order = 12);

/** Computes sin of mv.
 */
mv sin(const mv &x, int order = 12);

/** Computes sin of spinor3.
 */
spinor3 sin(const spinor3 &x, int order = 12);

/** Computes sin of spinor.
 */
spinor sin(const spinor &x, int order = 12);

/** Computes cos of mv.
 */
mv cos(const mv &x, int order = 12);

/** Computes cos of spinor3.
 */
spinor3 cos(const spinor3 &x, int order = 12);

/** Computes cos of spinor.
 */
spinor cos(const spinor &x, int order = 12);

/** Computes sinh of mv.
 */
mv sinh(const mv &x, int order = 12);

/** Computes sinh of spinor3.
 */
spinor3 sinh(const spinor3 &x, int order = 12);

/** Computes sinh of spinor.
 */
spinor sinh(const spinor &x, int order = 12);

/** Computes cosh of mv.
 */
mv cosh(const mv &x, int order = 12);

/** Computes cosh of spinor3.
 */
spinor3 cosh(const spinor3 &x, int order = 12);

/** Computes cosh of spinor.
 */
spinor cosh(const spinor &x, int order = 12);
/// Returns R * v * inverse(R) using default metric.
vector applyVersor(const spinor &R, const vector &v);
/// Returns R * v * reverse(R) using default metric. Only gives the correct result when the versor has a positive squared norm.
///
vector3 applyUnitVersor(const spinor3 &R, const vector3 &v);
/// returns add(a, b)
inline mv operator+(const mv &a, const mv &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline mv &operator+=(mv &a, const mv &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline mv3 operator+(const mv3 &a, const mv3 &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline mv3 &operator+=(mv3 &a, const mv3 &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline vector operator+(const vector &a, const vector &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline vector &operator+=(vector &a, const vector &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline vector3 operator+(const vector3 &a, const vector3 &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline vector3 &operator+=(vector3 &a, const vector3 &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline bivector operator+(const bivector &a, const bivector &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline bivector &operator+=(bivector &a, const bivector &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline bivector3 operator+(const bivector3 &a, const bivector3 &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline bivector3 &operator+=(bivector3 &a, const bivector3 &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline pseudovector operator+(const pseudovector &a, const pseudovector &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline pseudovector &operator+=(pseudovector &a, const pseudovector &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline spinor operator+(const spinor &a, const spinor &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline spinor &operator+=(spinor &a, const spinor &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline spinor3 operator+(const spinor3 &a, const spinor3 &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline spinor3 &operator+=(spinor3 &a, const spinor3 &b) {
  return (a = add(a, b));
}
/// returns subtract(a, b)
inline mv operator-(const mv &a, const mv &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline mv &operator-=(mv &a, const mv &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline mv3 operator-(const mv3 &a, const mv3 &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline mv3 &operator-=(mv3 &a, const mv3 &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline vector operator-(const vector &a, const vector &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline vector &operator-=(vector &a, const vector &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline vector3 operator-(const vector3 &a, const vector3 &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline vector3 &operator-=(vector3 &a, const vector3 &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline bivector operator-(const bivector &a, const bivector &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline bivector &operator-=(bivector &a, const bivector &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline bivector3 operator-(const bivector3 &a, const bivector3 &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline bivector3 &operator-=(bivector3 &a, const bivector3 &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline pseudovector operator-(const pseudovector &a, const pseudovector &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline pseudovector &operator-=(pseudovector &a, const pseudovector &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline spinor operator-(const spinor &a, const spinor &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline spinor &operator-=(spinor &a, const spinor &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline spinor3 operator-(const spinor3 &a, const spinor3 &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline spinor3 &operator-=(spinor3 &a, const spinor3 &b) {
  return (a = subtract(a, b));
}
/// returns gp(a, b)
inline mv operator*(const double &a, const mv &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline mv3 operator*(const double &a, const mv3 &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline vector operator*(const double &a, const vector &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline vector3 operator*(const double &a, const vector3 &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline bivector operator*(const double &a, const bivector &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline bivector3 operator*(const double &a, const bivector3 &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline pseudovector operator*(const double &a, const pseudovector &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline spinor operator*(const double &a, const spinor &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline spinor3 operator*(const double &a, const spinor3 &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline mv operator*(const mv &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline mv &operator*=(mv &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline mv3 operator*(const mv3 &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline mv3 &operator*=(mv3 &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline vector operator*(const vector &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline vector &operator*=(vector &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline vector3 operator*(const vector3 &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline vector3 &operator*=(vector3 &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline bivector operator*(const bivector &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline bivector &operator*=(bivector &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline bivector3 operator*(const bivector3 &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline bivector3 &operator*=(bivector3 &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline pseudovector operator*(const pseudovector &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline pseudovector &operator*=(pseudovector &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline spinor operator*(const spinor &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline spinor &operator*=(spinor &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline spinor3 operator*(const spinor3 &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline spinor3 &operator*=(spinor3 &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline mv operator*(const mv &a, const mv &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline mv &operator*=(mv &a, const mv &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline spinor operator*(const spinor &a, const spinor &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline spinor &operator*=(spinor &a, const spinor &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline spinor3 operator*(const spinor3 &a, const spinor3 &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline spinor3 &operator*=(spinor3 &a, const spinor3 &b) {
  return (a = gp(a, b));
}
/// returns rc(a, b)
inline mv operator>>(const mv &a, const mv &b) {
  return rc(a, b);
}
/// returns (a = rc(a, b))
inline mv &operator>>=(mv &a, const mv &b) {
  return (a = rc(a, b));
}
/// returns lc(a, b)
inline mv operator<<(const mv &a, const mv &b) {
  return lc(a, b);
}
/// returns (a = lc(a, b))
inline mv &operator<<=(mv &a, const mv &b) {
  return (a = lc(a, b));
}
/// returns sp(a, b)
inline mv operator%(const mv &a, const mv &b) {
  return sp(a, b);
}
/// returns (a = sp(a, b))
inline mv &operator%=(mv &a, const mv &b) {
  return (a = sp(a, b));
}
/// returns sp(a, b)
inline double operator%(const mv3 &a, const mv3 &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const vector &a, const vector &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const vector3 &a, const vector3 &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const bivector &a, const bivector &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const bivector3 &a, const bivector3 &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const pseudovector &a, const pseudovector &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const spinor &a, const spinor &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const spinor3 &a, const spinor3 &b) {
  return sp(a, b);
}
/// returns op(a, b)
inline mv operator^(const mv &a, const mv &b) {
  return op(a, b);
}
/// returns (a = op(a, b))
inline mv &operator^=(mv &a, const mv &b) {
  return (a = op(a, b));
}
/// returns op(a, b)
inline bivector operator^(const vector &a, const vector &b) {
  return op(a, b);
}
/// returns op(a, b)
inline bivector3 operator^(const vector3 &a, const vector3 &b) {
  return op(a, b);
}
/// returns op(a, b)
inline spinor operator^(const bivector &a, const bivector &b) {
  return op(a, b);
}
/// returns op(a, b)
inline double operator^(const bivector3 &a, const bivector3 &b) {
  return op(a, b);
}
/// returns dual(a)
inline mv operator*(const mv &a) {
  return dual(a);
}
/// returns dual(a)
inline pseudovector operator*(const vector &a) {
  return dual(a);
}
/// returns dual(a)
inline bivector operator*(const bivector &a) {
  return dual(a);
}
/// returns dual(a)
inline vector operator*(const pseudovector &a) {
  return dual(a);
}
/// returns dual(a)
inline spinor operator*(const spinor &a) {
  return dual(a);
}
/// returns negate(a)
inline mv operator-(const mv &a) {
  return negate(a);
}
/// returns negate(a)
inline mv3 operator-(const mv3 &a) {
  return negate(a);
}
/// returns negate(a)
inline vector operator-(const vector &a) {
  return negate(a);
}
/// returns negate(a)
inline vector3 operator-(const vector3 &a) {
  return negate(a);
}
/// returns negate(a)
inline bivector operator-(const bivector &a) {
  return negate(a);
}
/// returns negate(a)
inline bivector3 operator-(const bivector3 &a) {
  return negate(a);
}
/// returns negate(a)
inline pseudovector operator-(const pseudovector &a) {
  return negate(a);
}
/// returns negate(a)
inline spinor operator-(const spinor &a) {
  return negate(a);
}
/// returns negate(a)
inline spinor3 operator-(const spinor3 &a) {
  return negate(a);
}
/// returns reverse(a)
inline mv operator~(const mv &a) {
  return reverse(a);
}
/// returns reverse(a)
inline mv3 operator~(const mv3 &a) {
  return reverse(a);
}
/// returns reverse(a)
inline vector operator~(const vector &a) {
  return reverse(a);
}
/// returns reverse(a)
inline vector3 operator~(const vector3 &a) {
  return reverse(a);
}
/// returns reverse(a)
inline bivector operator~(const bivector &a) {
  return reverse(a);
}
/// returns reverse(a)
inline bivector3 operator~(const bivector3 &a) {
  return reverse(a);
}
/// returns reverse(a)
inline pseudovector operator~(const pseudovector &a) {
  return reverse(a);
}
/// returns reverse(a)
inline spinor operator~(const spinor &a) {
  return reverse(a);
}
/// returns reverse(a)
inline spinor3 operator~(const spinor3 &a) {
  return reverse(a);
}
/// returns versorInverse(a)
inline mv operator!(const mv &a) {
  return versorInverse(a);
}
/// returns versorInverse(a)
inline spinor3 operator!(const spinor3 &a) {
  return versorInverse(a);
}
/// returns versorInverse(a)
inline spinor operator!(const spinor &a) {
  return versorInverse(a);
}

inline void zero_1(double *dst) {
  dst[0]=0.0;
}
inline void copy_1(double *dst, const double *src) {
  dst[0] = src[0];
}
inline void zero_2(double *dst) {
  dst[0]=dst[1]=0.0;
}
inline void copy_2(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
}
inline void zero_3(double *dst) {
  dst[0]=dst[1]=dst[2]=0.0;
}
inline void copy_3(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
}
inline void zero_4(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=0.0;
}
inline void copy_4(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
}
inline void zero_5(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=0.0;
}
inline void copy_5(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
}
inline void zero_6(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=0.0;
}
inline void copy_6(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
}
inline void zero_7(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=0.0;
}
inline void copy_7(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
}
inline void zero_8(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=0.0;
}
inline void copy_8(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
}
inline void zero_9(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=0.0;
}
inline void copy_9(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
}
inline void zero_10(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=0.0;
}
inline void copy_10(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
}
inline void zero_11(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=0.0;
}
inline void copy_11(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
}
inline void zero_12(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=0.0;
}
inline void copy_12(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
}
inline void zero_13(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=dst[12]=0.0;
}
inline void copy_13(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
  dst[12] = src[12];
}
inline void zero_14(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=dst[12]=dst[13]=0.0;
}
inline void copy_14(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
  dst[12] = src[12];
  dst[13] = src[13];
}
inline void zero_15(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=dst[12]=dst[13]=dst[14]=0.0;
}
inline void copy_15(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
  dst[12] = src[12];
  dst[13] = src[13];
  dst[14] = src[14];
}
inline void zero_16(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=dst[12]=dst[13]=dst[14]=dst[15]=0.0;
}
inline void copy_16(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
  dst[12] = src[12];
  dst[13] = src[13];
  dst[14] = src[14];
  dst[15] = src[15];
}
/** Sets N doubles to zero */
inline void zero_N(double *dst, int N) {
  int i = 0;
  while ((N-i) > 16) {
    zero_16(dst + i);
    i += 16;
  }
  for (; i < N; i++)
    dst[i] = 0.0;
}
/** Copies N doubles from 'src' to 'dst' */
inline void copy_N(double *dst, const double *src, int N) {
  int i = 0;
  while ((N-i) > 16) {
    copy_16(dst + i, src + i);
    i += 16;
  }
  for (; i < N; i++)
    dst[i] = src[i];
}
// inline def SB:
inline void mv::set() {
  setGroupUsage(0);
}
inline void mv::set(double val) {
  setGroupUsage(1);
  m_c[0] = val;
}
inline void mv::set(int gu, const double *arr) {
  setGroupUsage(gu);
  SpacetimeAlgebra::copy_N(m_c, arr, SpacetimeAlgebra_mvSize[gu]);

}
inline void mv::set(const mv &src) {
  setGroupUsage(src.gu());
  const double*srcC = src.getC();
  SpacetimeAlgebra::copy_N(m_c, srcC, SpacetimeAlgebra_mvSize[src.gu()]);

}
inline void gamma_0_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
  }
  else {
  }
}
inline void gamma_1_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
  }
  else {
  }
}
inline void gamma_2_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
  }
  else {
  }
}
inline void gamma_3_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
  }
  else {
  }
}
inline void I_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    ptr += 6;
  }
  if (src.gu() & 8) {
    ptr += 4;
  }
  if (src.gu() & 16) {
  }
  else {
  }
}
inline void I3_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    ptr += 6;
  }
  if (src.gu() & 8) {
  }
  else {
  }
}
inline void mv3::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    m_c[0] = ptr[0];
    ptr += 1;
  }
  else {
    m_c[0] = 0.0;
  }
  if (src.gu() & 2) {
    m_c[1] = ptr[1];
    m_c[2] = ptr[2];
    m_c[3] = ptr[3];
    ptr += 4;
  }
  else {
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
  }
  if (src.gu() & 4) {
    m_c[4] = ptr[2];
    m_c[5] = ptr[4];
    m_c[6] = ptr[5];
    ptr += 6;
  }
  else {
    m_c[4] = 0.0;
    m_c[5] = 0.0;
    m_c[6] = 0.0;
  }
  if (src.gu() & 8) {
    m_c[7] = ptr[3];
  }
  else {
    m_c[7] = 0.0;
  }
}
inline void vector::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    m_c[0] = ptr[0];
    m_c[1] = ptr[1];
    m_c[2] = ptr[2];
    m_c[3] = ptr[3];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
  }
}
inline void vector3::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    m_c[0] = ptr[1];
    m_c[1] = ptr[2];
    m_c[2] = ptr[3];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
  }
}
inline void bivector::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    m_c[0] = ptr[0];
    m_c[1] = ptr[1];
    m_c[2] = ptr[3];
    m_c[3] = ptr[2];
    m_c[4] = ptr[4];
    m_c[5] = ptr[5];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
    m_c[4] = 0.0;
    m_c[5] = 0.0;
  }
}
inline void bivector3::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    m_c[0] = ptr[2];
    m_c[1] = ptr[4];
    m_c[2] = ptr[5];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
  }
}
inline void pseudovector::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    ptr += 6;
  }
  if (src.gu() & 8) {
    m_c[0] = ptr[0];
    m_c[1] = ptr[1];
    m_c[2] = ptr[2];
    m_c[3] = ptr[3];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
  }
}
inline void spinor::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    m_c[0] = ptr[0];
    ptr += 1;
  }
  else {
    m_c[0] = 0.0;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    m_c[1] = ptr[0];
    m_c[2] = ptr[1];
    m_c[3] = ptr[3];
    m_c[4] = ptr[2];
    m_c[5] = ptr[4];
    m_c[6] = ptr[5];
    ptr += 6;
  }
  else {
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
    m_c[4] = 0.0;
    m_c[5] = 0.0;
    m_c[6] = 0.0;
  }
  if (src.gu() & 8) {
    ptr += 4;
  }
  if (src.gu() & 16) {
    m_c[7] = ptr[0];
  }
  else {
    m_c[7] = 0.0;
  }
}
inline void spinor3::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    m_c[0] = ptr[0];
    ptr += 1;
  }
  else {
    m_c[0] = 0.0;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    m_c[1] = ptr[2];
    m_c[2] = ptr[4];
    m_c[3] = ptr[5];
  }
  else {
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
  }
}
inline void mv::set(const gamma_0_t &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = 1.0;
  ptr[1] = ptr[2] = ptr[3] = 0.0;
}
inline void mv::set(const gamma_1_t &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = ptr[2] = ptr[3] = 0.0;
  ptr[1] = 1.0;
}
inline void mv::set(const gamma_2_t &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = ptr[1] = ptr[3] = 0.0;
  ptr[2] = 1.0;
}
inline void mv::set(const gamma_3_t &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = ptr[1] = ptr[2] = 0.0;
  ptr[3] = 1.0;
}
inline void mv::set(const I_t &src) {
  setGroupUsage(16);
  double *ptr = m_c;
  ptr[0] = 1.0;
}
inline void mv::set(const I3_t &src) {
  setGroupUsage(8);
  double *ptr = m_c;
  ptr[0] = ptr[1] = ptr[2] = 0.0;
  ptr[3] = 1.0;
}
inline void mv::set(const mv3 &src) {
  setGroupUsage(15);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr += 1;
  ptr[0] = 0.0;
  ptr[1] = src.m_c[1];
  ptr[2] = src.m_c[2];
  ptr[3] = src.m_c[3];
  ptr += 4;
  ptr[0] = ptr[1] = ptr[3] = 0.0;
  ptr[2] = src.m_c[4];
  ptr[4] = src.m_c[5];
  ptr[5] = src.m_c[6];
  ptr += 6;
  ptr[0] = ptr[1] = ptr[2] = 0.0;
  ptr[3] = src.m_c[7];
}
inline void mv::set(const vector &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr[1] = src.m_c[1];
  ptr[2] = src.m_c[2];
  ptr[3] = src.m_c[3];
}
inline void mv::set(const vector3 &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = 0.0;
  ptr[1] = src.m_c[0];
  ptr[2] = src.m_c[1];
  ptr[3] = src.m_c[2];
}
inline void mv::set(const bivector &src) {
  setGroupUsage(4);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr[1] = src.m_c[1];
  ptr[2] = src.m_c[3];
  ptr[3] = src.m_c[2];
  ptr[4] = src.m_c[4];
  ptr[5] = src.m_c[5];
}
inline void mv::set(const bivector3 &src) {
  setGroupUsage(4);
  double *ptr = m_c;
  ptr[0] = ptr[1] = ptr[3] = 0.0;
  ptr[2] = src.m_c[0];
  ptr[4] = src.m_c[1];
  ptr[5] = src.m_c[2];
}
inline void mv::set(const pseudovector &src) {
  setGroupUsage(8);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr[1] = src.m_c[1];
  ptr[2] = src.m_c[2];
  ptr[3] = src.m_c[3];
}
inline void mv::set(const spinor &src) {
  setGroupUsage(21);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr += 1;
  ptr[0] = src.m_c[1];
  ptr[1] = src.m_c[2];
  ptr[2] = src.m_c[4];
  ptr[3] = src.m_c[3];
  ptr[4] = src.m_c[5];
  ptr[5] = src.m_c[6];
  ptr += 6;
  ptr[0] = src.m_c[7];
}
inline void mv::set(const spinor3 &src) {
  setGroupUsage(5);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr += 1;
  ptr[0] = ptr[1] = ptr[3] = 0.0;
  ptr[2] = src.m_c[1];
  ptr[4] = src.m_c[2];
  ptr[5] = src.m_c[3];
}

inline double _double(const mv &x) {
  return ((x.gu() & 1) != 0) ? x.getC()[0] : 0.0;
}

inline void mv3::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = m_c[6] = m_c[7] = 0.0;

}
inline void vector::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = 0.0;

}
inline void vector3::set()
{
  m_c[0] = m_c[1] = m_c[2] = 0.0;

}
inline void bivector::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = 0.0;

}
inline void bivector3::set()
{
  m_c[0] = m_c[1] = m_c[2] = 0.0;

}
inline void pseudovector::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = 0.0;

}
inline void spinor::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = m_c[6] = m_c[7] = 0.0;

}
inline void spinor3::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = 0.0;

}

inline void mv3::set(const double scalarVal)
{
  m_c[0] = scalarVal;
  m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = m_c[6] = m_c[7] = 0.0;

}
inline void spinor::set(const double scalarVal)
{
  m_c[0] = scalarVal;
  m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = m_c[6] = m_c[7] = 0.0;

}
inline void spinor3::set(const double scalarVal)
{
  m_c[0] = scalarVal;
  m_c[1] = m_c[2] = m_c[3] = 0.0;

}

inline void mv3::set(const CoordinateOrder co, const double _scalar, const double _gamma_1, const double _gamma_2, const double _gamma_3, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3, const double _gamma_1_gamma_2_gamma_3)
{
  m_c[0] = _scalar;
  m_c[1] = _gamma_1;
  m_c[2] = _gamma_2;
  m_c[3] = _gamma_3;
  m_c[4] = _gamma_1_gamma_2;
  m_c[5] = _gamma_1_gamma_3;
  m_c[6] = _gamma_2_gamma_3;
  m_c[7] = _gamma_1_gamma_2_gamma_3;

}
inline void vector::set(const CoordinateOrder co, const double _gamma_0, const double _gamma_1, const double _gamma_2, const double _gamma_3)
{
  m_c[0] = _gamma_0;
  m_c[1] = _gamma_1;
  m_c[2] = _gamma_2;
  m_c[3] = _gamma_3;

}
inline void vector3::set(const CoordinateOrder co, const double _gamma_1, const double _gamma_2, const double _gamma_3)
{
  m_c[0] = _gamma_1;
  m_c[1] = _gamma_2;
  m_c[2] = _gamma_3;

}
inline void bivector::set(const CoordinateOrder co, const double _gamma_0_gamma_1, const double _gamma_0_gamma_2, const double _gamma_0_gamma_3, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3)
{
  m_c[0] = _gamma_0_gamma_1;
  m_c[1] = _gamma_0_gamma_2;
  m_c[2] = _gamma_0_gamma_3;
  m_c[3] = _gamma_1_gamma_2;
  m_c[4] = _gamma_1_gamma_3;
  m_c[5] = _gamma_2_gamma_3;

}
inline void bivector3::set(const CoordinateOrder co, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3)
{
  m_c[0] = _gamma_1_gamma_2;
  m_c[1] = _gamma_1_gamma_3;
  m_c[2] = _gamma_2_gamma_3;

}
inline void pseudovector::set(const CoordinateOrder co, const double _gamma_0_gamma_1_gamma_2, const double _gamma_0_gamma_1_gamma_3, const double _gamma_0_gamma_2_gamma_3, const double _gamma_1_gamma_2_gamma_3)
{
  m_c[0] = _gamma_0_gamma_1_gamma_2;
  m_c[1] = _gamma_0_gamma_1_gamma_3;
  m_c[2] = _gamma_0_gamma_2_gamma_3;
  m_c[3] = _gamma_1_gamma_2_gamma_3;

}
inline void spinor::set(const CoordinateOrder co, const double _scalar, const double _gamma_0_gamma_1, const double _gamma_0_gamma_2, const double _gamma_0_gamma_3, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3, const double _gamma_0_gamma_1_gamma_2_gamma_3)
{
  m_c[0] = _scalar;
  m_c[1] = _gamma_0_gamma_1;
  m_c[2] = _gamma_0_gamma_2;
  m_c[3] = _gamma_0_gamma_3;
  m_c[4] = _gamma_1_gamma_2;
  m_c[5] = _gamma_1_gamma_3;
  m_c[6] = _gamma_2_gamma_3;
  m_c[7] = _gamma_0_gamma_1_gamma_2_gamma_3;

}
inline void spinor3::set(const CoordinateOrder co, const double _scalar, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3)
{
  m_c[0] = _scalar;
  m_c[1] = _gamma_1_gamma_2;
  m_c[2] = _gamma_1_gamma_3;
  m_c[3] = _gamma_2_gamma_3;

}

inline void mv3::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];
  m_c[4] = A[4];
  m_c[5] = A[5];
  m_c[6] = A[6];
  m_c[7] = A[7];

}
inline void vector::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];

}
inline void vector3::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];

}
inline void bivector::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];
  m_c[4] = A[4];
  m_c[5] = A[5];

}
inline void bivector3::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];

}
inline void pseudovector::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];

}
inline void spinor::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];
  m_c[4] = A[4];
  m_c[5] = A[5];
  m_c[6] = A[6];
  m_c[7] = A[7];

}
inline void spinor3::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];

}

inline void gamma_0_t::set(const gamma_0_t &a)
{

}
inline void gamma_1_t::set(const gamma_1_t &a)
{

}
inline void gamma_2_t::set(const gamma_2_t &a)
{

}
inline void gamma_3_t::set(const gamma_3_t &a)
{

}
inline void I_t::set(const I_t &a)
{

}
inline void I3_t::set(const I3_t &a)
{

}
inline void mv3::set(const mv3 &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];
  m_c[4] = a.m_c[4];
  m_c[5] = a.m_c[5];
  m_c[6] = a.m_c[6];
  m_c[7] = a.m_c[7];

}
inline void vector::set(const vector &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];

}
inline void vector3::set(const vector3 &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];

}
inline void bivector::set(const bivector &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];
  m_c[4] = a.m_c[4];
  m_c[5] = a.m_c[5];

}
inline void bivector3::set(const bivector3 &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];

}
inline void pseudovector::set(const pseudovector &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];

}
inline void spinor::set(const spinor &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];
  m_c[4] = a.m_c[4];
  m_c[5] = a.m_c[5];
  m_c[6] = a.m_c[6];
  m_c[7] = a.m_c[7];

}
inline void spinor3::set(const spinor3 &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];

}


inline double gamma_0_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double gamma_0_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 1;
  return maxValue;
}
inline double gamma_1_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double gamma_1_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 2;
  return maxValue;
}
inline double gamma_2_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double gamma_2_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 4;
  return maxValue;
}
inline double gamma_3_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double gamma_3_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 8;
  return maxValue;
}
inline double I_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double I_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 15;
  return maxValue;
}
inline double I3_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double I3_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 14;
  return maxValue;
}
inline double mv3::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); }
  if (::fabs(m_c[6]) > maxValue) { maxValue = ::fabs(m_c[6]); }
  if (::fabs(m_c[7]) > maxValue) { maxValue = ::fabs(m_c[7]); }
  return maxValue;
}
inline double mv3::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 2; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 4; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 8; }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); bm = 6; }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); bm = 10; }
  if (::fabs(m_c[6]) > maxValue) { maxValue = ::fabs(m_c[6]); bm = 12; }
  if (::fabs(m_c[7]) > maxValue) { maxValue = ::fabs(m_c[7]); bm = 14; }
  return maxValue;
}
inline double vector::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  return maxValue;
}
inline double vector::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 2; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 4; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 8; }
  return maxValue;
}
inline double vector3::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  return maxValue;
}
inline double vector3::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 4; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 8; }
  return maxValue;
}
inline double bivector::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); }
  return maxValue;
}
inline double bivector::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 5; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 9; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 6; }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); bm = 10; }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); bm = 12; }
  return maxValue;
}
inline double bivector3::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  return maxValue;
}
inline double bivector3::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 10; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 12; }
  return maxValue;
}
inline double pseudovector::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  return maxValue;
}
inline double pseudovector::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 11; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 13; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 14; }
  return maxValue;
}
inline double spinor::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); }
  if (::fabs(m_c[6]) > maxValue) { maxValue = ::fabs(m_c[6]); }
  if (::fabs(m_c[7]) > maxValue) { maxValue = ::fabs(m_c[7]); }
  return maxValue;
}
inline double spinor::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 3; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 5; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 9; }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); bm = 6; }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); bm = 10; }
  if (::fabs(m_c[6]) > maxValue) { maxValue = ::fabs(m_c[6]); bm = 12; }
  if (::fabs(m_c[7]) > maxValue) { maxValue = ::fabs(m_c[7]); bm = 15; }
  return maxValue;
}
inline double spinor3::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  return maxValue;
}
inline double spinor3::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 6; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 10; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 12; }
  return maxValue;
}

inline double _double(const gamma_0_t &x) {
  return 0.0;
}
inline double _double(const gamma_1_t &x) {
  return 0.0;
}
inline double _double(const gamma_2_t &x) {
  return 0.0;
}
inline double _double(const gamma_3_t &x) {
  return 0.0;
}
inline double _double(const I_t &x) {
  return 0.0;
}
inline double _double(const I3_t &x) {
  return 0.0;
}
inline double _double(const mv3 &x) {
  return x.m_c[0];
}
inline double _double(const vector &x) {
  return 0.0;
}
inline double _double(const vector3 &x) {
  return 0.0;
}
inline double _double(const bivector &x) {
  return 0.0;
}
inline double _double(const bivector3 &x) {
  return 0.0;
}
inline double _double(const pseudovector &x) {
  return 0.0;
}
inline double _double(const spinor &x) {
  return x.m_c[0];
}
inline double _double(const spinor3 &x) {
  return x.m_c[0];
}
inline vector3 _vector3(const vector &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3] // gamma_3
    );

}
inline bivector3 _bivector3(const bivector &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[3], // gamma_1_gamma_2
      a.m_c[4], // gamma_1_gamma_3
      a.m_c[5] // gamma_2_gamma_3
    );

}
inline spinor3 _spinor3(const spinor &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // scalar
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6] // gamma_2_gamma_3
    );

}
inline double extractGrade0(const mv3 &a)
{
  return a.m_c[0];
}
inline double extractGrade0(const vector &a)
{
  return 0.0;
}
inline double extractGrade0(const vector3 &a)
{
  return 0.0;
}
inline double extractGrade0(const bivector &a)
{
  return 0.0;
}
inline double extractGrade0(const bivector3 &a)
{
  return 0.0;
}
inline double extractGrade0(const pseudovector &a)
{
  return 0.0;
}
inline double extractGrade0(const spinor &a)
{
  return a.m_c[0];
}
inline double extractGrade0(const spinor3 &a)
{
  return a.m_c[0];
}
inline vector3 extractGrade1(const mv3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3] // gamma_3
    );
}
inline vector extractGrade1(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0], // gamma_0
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3] // gamma_3
    );
}
inline vector3 extractGrade1(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0], // gamma_1
      a.m_c[1], // gamma_2
      a.m_c[2] // gamma_3
    );
}
inline double extractGrade1(const bivector &a)
{
  return 0.0;
}
inline double extractGrade1(const bivector3 &a)
{
  return 0.0;
}
inline double extractGrade1(const pseudovector &a)
{
  return 0.0;
}
inline double extractGrade1(const spinor &a)
{
  return 0.0;
}
inline double extractGrade1(const spinor3 &a)
{
  return 0.0;
}
inline bivector3 extractGrade2(const mv3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6] // gamma_2_gamma_3
    );
}
inline double extractGrade2(const vector &a)
{
  return 0.0;
}
inline double extractGrade2(const vector3 &a)
{
  return 0.0;
}
inline bivector extractGrade2(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // gamma_0_gamma_1
      a.m_c[1], // gamma_0_gamma_2
      a.m_c[2], // gamma_0_gamma_3
      a.m_c[3], // gamma_1_gamma_2
      a.m_c[4], // gamma_1_gamma_3
      a.m_c[5] // gamma_2_gamma_3
    );
}
inline bivector3 extractGrade2(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // gamma_1_gamma_2
      a.m_c[1], // gamma_1_gamma_3
      a.m_c[2] // gamma_2_gamma_3
    );
}
inline double extractGrade2(const pseudovector &a)
{
  return 0.0;
}
inline bivector extractGrade2(const spinor &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[1], // gamma_0_gamma_1
      a.m_c[2], // gamma_0_gamma_2
      a.m_c[3], // gamma_0_gamma_3
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6] // gamma_2_gamma_3
    );
}
inline bivector3 extractGrade2(const spinor3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[1], // gamma_1_gamma_2
      a.m_c[2], // gamma_1_gamma_3
      a.m_c[3] // gamma_2_gamma_3
    );
}
inline pseudovector extractGrade3(const mv3 &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      0.0, // gamma_0_gamma_1_gamma_2
      0.0, // gamma_0_gamma_1_gamma_3
      0.0, // gamma_0_gamma_2_gamma_3
      a.m_c[7] // gamma_1_gamma_2_gamma_3
    );
}
inline double extractGrade3(const vector &a)
{
  return 0.0;
}
inline double extractGrade3(const vector3 &a)
{
  return 0.0;
}
inline double extractGrade3(const bivector &a)
{
  return 0.0;
}
inline double extractGrade3(const bivector3 &a)
{
  return 0.0;
}
inline pseudovector extractGrade3(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // gamma_0_gamma_1_gamma_2
      a.m_c[1], // gamma_0_gamma_1_gamma_3
      a.m_c[2], // gamma_0_gamma_2_gamma_3
      a.m_c[3] // gamma_1_gamma_2_gamma_3
    );
}
inline double extractGrade3(const spinor &a)
{
  return 0.0;
}
inline double extractGrade3(const spinor3 &a)
{
  return 0.0;
}
inline double extractGrade4(const mv3 &a)
{
  return 0.0;
}
inline double extractGrade4(const vector &a)
{
  return 0.0;
}
inline double extractGrade4(const vector3 &a)
{
  return 0.0;
}
inline double extractGrade4(const bivector &a)
{
  return 0.0;
}
inline double extractGrade4(const bivector3 &a)
{
  return 0.0;
}
inline double extractGrade4(const pseudovector &a)
{
  return 0.0;
}
inline spinor extractGrade4(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      0.0, // scalar
      0.0, // gamma_0_gamma_1
      0.0, // gamma_0_gamma_2
      0.0, // gamma_0_gamma_3
      0.0, // gamma_1_gamma_2
      0.0, // gamma_1_gamma_3
      0.0, // gamma_2_gamma_3
      a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline double extractGrade4(const spinor3 &a)
{
  return 0.0;
}
inline mv3 add(const mv3 &a, const mv3 &b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // scalar
      (a.m_c[1]+b.m_c[1]), // gamma_1
      (a.m_c[2]+b.m_c[2]), // gamma_2
      (a.m_c[3]+b.m_c[3]), // gamma_3
      (a.m_c[4]+b.m_c[4]), // gamma_1_gamma_2
      (a.m_c[5]+b.m_c[5]), // gamma_1_gamma_3
      (a.m_c[6]+b.m_c[6]), // gamma_2_gamma_3
      (a.m_c[7]+b.m_c[7]) // gamma_1_gamma_2_gamma_3
    );

}
inline vector add(const vector &a, const vector &b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_0
      (a.m_c[1]+b.m_c[1]), // gamma_1
      (a.m_c[2]+b.m_c[2]), // gamma_2
      (a.m_c[3]+b.m_c[3]) // gamma_3
    );

}
inline vector3 add(const vector3 &a, const vector3 &b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_1
      (a.m_c[1]+b.m_c[1]), // gamma_2
      (a.m_c[2]+b.m_c[2]) // gamma_3
    );

}
inline bivector add(const bivector &a, const bivector &b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_0_gamma_1
      (a.m_c[1]+b.m_c[1]), // gamma_0_gamma_2
      (a.m_c[2]+b.m_c[2]), // gamma_0_gamma_3
      (a.m_c[3]+b.m_c[3]), // gamma_1_gamma_2
      (a.m_c[4]+b.m_c[4]), // gamma_1_gamma_3
      (a.m_c[5]+b.m_c[5]) // gamma_2_gamma_3
    );

}
inline bivector3 add(const bivector3 &a, const bivector3 &b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_1_gamma_2
      (a.m_c[1]+b.m_c[1]), // gamma_1_gamma_3
      (a.m_c[2]+b.m_c[2]) // gamma_2_gamma_3
    );

}
inline pseudovector add(const pseudovector &a, const pseudovector &b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_0_gamma_1_gamma_2
      (a.m_c[1]+b.m_c[1]), // gamma_0_gamma_1_gamma_3
      (a.m_c[2]+b.m_c[2]), // gamma_0_gamma_2_gamma_3
      (a.m_c[3]+b.m_c[3]) // gamma_1_gamma_2_gamma_3
    );

}
inline spinor add(const spinor &a, const spinor &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // scalar
      (a.m_c[1]+b.m_c[1]), // gamma_0_gamma_1
      (a.m_c[2]+b.m_c[2]), // gamma_0_gamma_2
      (a.m_c[3]+b.m_c[3]), // gamma_0_gamma_3
      (a.m_c[4]+b.m_c[4]), // gamma_1_gamma_2
      (a.m_c[5]+b.m_c[5]), // gamma_1_gamma_3
      (a.m_c[6]+b.m_c[6]), // gamma_2_gamma_3
      (a.m_c[7]+b.m_c[7]) // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 add(const spinor3 &a, const spinor3 &b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // scalar
      (a.m_c[1]+b.m_c[1]), // gamma_1_gamma_2
      (a.m_c[2]+b.m_c[2]), // gamma_1_gamma_3
      (a.m_c[3]+b.m_c[3]) // gamma_2_gamma_3
    );

}
inline mv3 subtract(const mv3 &a, const mv3 &b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // scalar
      (a.m_c[1]-b.m_c[1]), // gamma_1
      (a.m_c[2]-b.m_c[2]), // gamma_2
      (a.m_c[3]-b.m_c[3]), // gamma_3
      (a.m_c[4]-b.m_c[4]), // gamma_1_gamma_2
      (a.m_c[5]-b.m_c[5]), // gamma_1_gamma_3
      (a.m_c[6]-b.m_c[6]), // gamma_2_gamma_3
      (a.m_c[7]-b.m_c[7]) // gamma_1_gamma_2_gamma_3
    );

}
inline vector subtract(const vector &a, const vector &b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_0
      (a.m_c[1]-b.m_c[1]), // gamma_1
      (a.m_c[2]-b.m_c[2]), // gamma_2
      (a.m_c[3]-b.m_c[3]) // gamma_3
    );

}
inline vector3 subtract(const vector3 &a, const vector3 &b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_1
      (a.m_c[1]-b.m_c[1]), // gamma_2
      (a.m_c[2]-b.m_c[2]) // gamma_3
    );

}
inline bivector subtract(const bivector &a, const bivector &b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_0_gamma_1
      (a.m_c[1]-b.m_c[1]), // gamma_0_gamma_2
      (a.m_c[2]-b.m_c[2]), // gamma_0_gamma_3
      (a.m_c[3]-b.m_c[3]), // gamma_1_gamma_2
      (a.m_c[4]-b.m_c[4]), // gamma_1_gamma_3
      (a.m_c[5]-b.m_c[5]) // gamma_2_gamma_3
    );

}
inline bivector3 subtract(const bivector3 &a, const bivector3 &b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_1_gamma_2
      (a.m_c[1]-b.m_c[1]), // gamma_1_gamma_3
      (a.m_c[2]-b.m_c[2]) // gamma_2_gamma_3
    );

}
inline pseudovector subtract(const pseudovector &a, const pseudovector &b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_0_gamma_1_gamma_2
      (a.m_c[1]-b.m_c[1]), // gamma_0_gamma_1_gamma_3
      (a.m_c[2]-b.m_c[2]), // gamma_0_gamma_2_gamma_3
      (a.m_c[3]-b.m_c[3]) // gamma_1_gamma_2_gamma_3
    );

}
inline spinor subtract(const spinor &a, const spinor &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // scalar
      (a.m_c[1]-b.m_c[1]), // gamma_0_gamma_1
      (a.m_c[2]-b.m_c[2]), // gamma_0_gamma_2
      (a.m_c[3]-b.m_c[3]), // gamma_0_gamma_3
      (a.m_c[4]-b.m_c[4]), // gamma_1_gamma_2
      (a.m_c[5]-b.m_c[5]), // gamma_1_gamma_3
      (a.m_c[6]-b.m_c[6]), // gamma_2_gamma_3
      (a.m_c[7]-b.m_c[7]) // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 subtract(const spinor3 &a, const spinor3 &b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // scalar
      (a.m_c[1]-b.m_c[1]), // gamma_1_gamma_2
      (a.m_c[2]-b.m_c[2]), // gamma_1_gamma_3
      (a.m_c[3]-b.m_c[3]) // gamma_2_gamma_3
    );

}
inline mv3 gp(const double a, const mv3 &b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a*b.m_c[0], // scalar
      a*b.m_c[1], // gamma_1
      a*b.m_c[2], // gamma_2
      a*b.m_c[3], // gamma_3
      a*b.m_c[4], // gamma_1_gamma_2
      a*b.m_c[5], // gamma_1_gamma_3
      a*b.m_c[6], // gamma_2_gamma_3
      a*b.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector gp(const double a, const vector &b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a*b.m_c[0], // gamma_0
      a*b.m_c[1], // gamma_1
      a*b.m_c[2], // gamma_2
      a*b.m_c[3] // gamma_3
    );

}
inline vector3 gp(const double a, const vector3 &b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a*b.m_c[0], // gamma_1
      a*b.m_c[1], // gamma_2
      a*b.m_c[2] // gamma_3
    );

}
inline bivector gp(const double a, const bivector &b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a*b.m_c[0], // gamma_0_gamma_1
      a*b.m_c[1], // gamma_0_gamma_2
      a*b.m_c[2], // gamma_0_gamma_3
      a*b.m_c[3], // gamma_1_gamma_2
      a*b.m_c[4], // gamma_1_gamma_3
      a*b.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 gp(const double a, const bivector3 &b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a*b.m_c[0], // gamma_1_gamma_2
      a*b.m_c[1], // gamma_1_gamma_3
      a*b.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector gp(const double a, const pseudovector &b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a*b.m_c[0], // gamma_0_gamma_1_gamma_2
      a*b.m_c[1], // gamma_0_gamma_1_gamma_3
      a*b.m_c[2], // gamma_0_gamma_2_gamma_3
      a*b.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor gp(const double a, const spinor &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a*b.m_c[0], // scalar
      a*b.m_c[1], // gamma_0_gamma_1
      a*b.m_c[2], // gamma_0_gamma_2
      a*b.m_c[3], // gamma_0_gamma_3
      a*b.m_c[4], // gamma_1_gamma_2
      a*b.m_c[5], // gamma_1_gamma_3
      a*b.m_c[6], // gamma_2_gamma_3
      a*b.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 gp(const double a, const spinor3 &b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a*b.m_c[0], // scalar
      a*b.m_c[1], // gamma_1_gamma_2
      a*b.m_c[2], // gamma_1_gamma_3
      a*b.m_c[3] // gamma_2_gamma_3
    );

}
inline mv3 gp(const mv3 &a, const double b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]*b, // scalar
      a.m_c[1]*b, // gamma_1
      a.m_c[2]*b, // gamma_2
      a.m_c[3]*b, // gamma_3
      a.m_c[4]*b, // gamma_1_gamma_2
      a.m_c[5]*b, // gamma_1_gamma_3
      a.m_c[6]*b, // gamma_2_gamma_3
      a.m_c[7]*b // gamma_1_gamma_2_gamma_3
    );

}
inline vector gp(const vector &a, const double b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0]*b, // gamma_0
      a.m_c[1]*b, // gamma_1
      a.m_c[2]*b, // gamma_2
      a.m_c[3]*b // gamma_3
    );

}
inline vector3 gp(const vector3 &a, const double b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0]*b, // gamma_1
      a.m_c[1]*b, // gamma_2
      a.m_c[2]*b // gamma_3
    );

}
inline bivector gp(const bivector &a, const double b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]*b, // gamma_0_gamma_1
      a.m_c[1]*b, // gamma_0_gamma_2
      a.m_c[2]*b, // gamma_0_gamma_3
      a.m_c[3]*b, // gamma_1_gamma_2
      a.m_c[4]*b, // gamma_1_gamma_3
      a.m_c[5]*b // gamma_2_gamma_3
    );

}
inline bivector3 gp(const bivector3 &a, const double b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]*b, // gamma_1_gamma_2
      a.m_c[1]*b, // gamma_1_gamma_3
      a.m_c[2]*b // gamma_2_gamma_3
    );

}
inline pseudovector gp(const pseudovector &a, const double b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]*b, // gamma_0_gamma_1_gamma_2
      a.m_c[1]*b, // gamma_0_gamma_1_gamma_3
      a.m_c[2]*b, // gamma_0_gamma_2_gamma_3
      a.m_c[3]*b // gamma_1_gamma_2_gamma_3
    );

}
inline spinor gp(const spinor &a, const double b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0]*b, // scalar
      a.m_c[1]*b, // gamma_0_gamma_1
      a.m_c[2]*b, // gamma_0_gamma_2
      a.m_c[3]*b, // gamma_0_gamma_3
      a.m_c[4]*b, // gamma_1_gamma_2
      a.m_c[5]*b, // gamma_1_gamma_3
      a.m_c[6]*b, // gamma_2_gamma_3
      a.m_c[7]*b // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 gp(const spinor3 &a, const double b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]*b, // scalar
      a.m_c[1]*b, // gamma_1_gamma_2
      a.m_c[2]*b, // gamma_1_gamma_3
      a.m_c[3]*b // gamma_2_gamma_3
    );

}
inline mv3 div(const mv3 &a, const double b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]/((b)), // scalar
      a.m_c[1]/((b)), // gamma_1
      a.m_c[2]/((b)), // gamma_2
      a.m_c[3]/((b)), // gamma_3
      a.m_c[4]/((b)), // gamma_1_gamma_2
      a.m_c[5]/((b)), // gamma_1_gamma_3
      a.m_c[6]/((b)), // gamma_2_gamma_3
      a.m_c[7]/((b)) // gamma_1_gamma_2_gamma_3
    );
}
inline vector div(const vector &a, const double b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0]/((b)), // gamma_0
      a.m_c[1]/((b)), // gamma_1
      a.m_c[2]/((b)), // gamma_2
      a.m_c[3]/((b)) // gamma_3
    );
}
inline vector3 div(const vector3 &a, const double b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0]/((b)), // gamma_1
      a.m_c[1]/((b)), // gamma_2
      a.m_c[2]/((b)) // gamma_3
    );
}
inline bivector div(const bivector &a, const double b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((b)), // gamma_0_gamma_1
      a.m_c[1]/((b)), // gamma_0_gamma_2
      a.m_c[2]/((b)), // gamma_0_gamma_3
      a.m_c[3]/((b)), // gamma_1_gamma_2
      a.m_c[4]/((b)), // gamma_1_gamma_3
      a.m_c[5]/((b)) // gamma_2_gamma_3
    );
}
inline bivector3 div(const bivector3 &a, const double b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((b)), // gamma_1_gamma_2
      a.m_c[1]/((b)), // gamma_1_gamma_3
      a.m_c[2]/((b)) // gamma_2_gamma_3
    );
}
inline pseudovector div(const pseudovector &a, const double b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]/((b)), // gamma_0_gamma_1_gamma_2
      a.m_c[1]/((b)), // gamma_0_gamma_1_gamma_3
      a.m_c[2]/((b)), // gamma_0_gamma_2_gamma_3
      a.m_c[3]/((b)) // gamma_1_gamma_2_gamma_3
    );
}
inline spinor div(const spinor &a, const double b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0]/((b)), // scalar
      a.m_c[1]/((b)), // gamma_0_gamma_1
      a.m_c[2]/((b)), // gamma_0_gamma_2
      a.m_c[3]/((b)), // gamma_0_gamma_3
      a.m_c[4]/((b)), // gamma_1_gamma_2
      a.m_c[5]/((b)), // gamma_1_gamma_3
      a.m_c[6]/((b)), // gamma_2_gamma_3
      a.m_c[7]/((b)) // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline spinor3 div(const spinor3 &a, const double b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((b)), // scalar
      a.m_c[1]/((b)), // gamma_1_gamma_2
      a.m_c[2]/((b)), // gamma_1_gamma_3
      a.m_c[3]/((b)) // gamma_2_gamma_3
    );
}
inline spinor gp(const spinor &a, const spinor &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]+a.m_c[3]*b.m_c[3]-a.m_c[4]*b.m_c[4]-a.m_c[5]*b.m_c[5]-a.m_c[6]*b.m_c[6]-a.m_c[7]*b.m_c[7]), // scalar
      (a.m_c[0]*b.m_c[1]+a.m_c[1]*b.m_c[0]-a.m_c[2]*b.m_c[4]-a.m_c[3]*b.m_c[5]+a.m_c[4]*b.m_c[2]+a.m_c[5]*b.m_c[3]-a.m_c[6]*b.m_c[7]-a.m_c[7]*b.m_c[6]), // gamma_0_gamma_1
      (a.m_c[0]*b.m_c[2]+a.m_c[1]*b.m_c[4]+a.m_c[2]*b.m_c[0]-a.m_c[3]*b.m_c[6]-a.m_c[4]*b.m_c[1]+a.m_c[5]*b.m_c[7]+a.m_c[6]*b.m_c[3]+a.m_c[7]*b.m_c[5]), // gamma_0_gamma_2
      (a.m_c[0]*b.m_c[3]+a.m_c[1]*b.m_c[5]+a.m_c[2]*b.m_c[6]+a.m_c[3]*b.m_c[0]-a.m_c[4]*b.m_c[7]-a.m_c[5]*b.m_c[1]-a.m_c[6]*b.m_c[2]-a.m_c[7]*b.m_c[4]), // gamma_0_gamma_3
      (a.m_c[0]*b.m_c[4]+a.m_c[1]*b.m_c[2]-a.m_c[2]*b.m_c[1]+a.m_c[3]*b.m_c[7]+a.m_c[4]*b.m_c[0]-a.m_c[5]*b.m_c[6]+a.m_c[6]*b.m_c[5]+a.m_c[7]*b.m_c[3]), // gamma_1_gamma_2
      (a.m_c[0]*b.m_c[5]+a.m_c[1]*b.m_c[3]-a.m_c[2]*b.m_c[7]-a.m_c[3]*b.m_c[1]+a.m_c[4]*b.m_c[6]+a.m_c[5]*b.m_c[0]-a.m_c[6]*b.m_c[4]-a.m_c[7]*b.m_c[2]), // gamma_1_gamma_3
      (a.m_c[0]*b.m_c[6]+a.m_c[1]*b.m_c[7]+a.m_c[2]*b.m_c[3]-a.m_c[3]*b.m_c[2]-a.m_c[4]*b.m_c[5]+a.m_c[5]*b.m_c[4]+a.m_c[6]*b.m_c[0]+a.m_c[7]*b.m_c[1]), // gamma_2_gamma_3
      (a.m_c[0]*b.m_c[7]+a.m_c[1]*b.m_c[6]-a.m_c[2]*b.m_c[5]+a.m_c[3]*b.m_c[4]+a.m_c[4]*b.m_c[3]-a.m_c[5]*b.m_c[2]+a.m_c[6]*b.m_c[1]+a.m_c[7]*b.m_c[0]) // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 gp(const spinor3 &a, const spinor3 &b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]*b.m_c[0]-a.m_c[1]*b.m_c[1]-a.m_c[2]*b.m_c[2]-a.m_c[3]*b.m_c[3]), // scalar
      (a.m_c[0]*b.m_c[1]+a.m_c[1]*b.m_c[0]-a.m_c[2]*b.m_c[3]+a.m_c[3]*b.m_c[2]), // gamma_1_gamma_2
      (a.m_c[0]*b.m_c[2]+a.m_c[1]*b.m_c[3]+a.m_c[2]*b.m_c[0]-a.m_c[3]*b.m_c[1]), // gamma_1_gamma_3
      (a.m_c[0]*b.m_c[3]-a.m_c[1]*b.m_c[2]+a.m_c[2]*b.m_c[1]+a.m_c[3]*b.m_c[0]) // gamma_2_gamma_3
    );

}
inline double sp(const mv3 &a, const mv3 &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]+a.m_c[3]*b.m_c[3]-a.m_c[4]*b.m_c[4]-a.m_c[5]*b.m_c[5]-a.m_c[6]*b.m_c[6]-a.m_c[7]*b.m_c[7]);

}
inline double sp(const vector &a, const vector &b)
{
  return (-a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]+a.m_c[3]*b.m_c[3]);

}
inline double sp(const vector3 &a, const vector3 &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]);

}
inline double sp(const bivector &a, const bivector &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]-a.m_c[3]*b.m_c[3]-a.m_c[4]*b.m_c[4]-a.m_c[5]*b.m_c[5]);

}
inline double sp(const bivector3 &a, const bivector3 &b)
{
  return (-a.m_c[0]*b.m_c[0]-a.m_c[1]*b.m_c[1]-a.m_c[2]*b.m_c[2]);

}
inline double sp(const pseudovector &a, const pseudovector &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]-a.m_c[3]*b.m_c[3]);

}
inline double sp(const spinor &a, const spinor &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]+a.m_c[3]*b.m_c[3]-a.m_c[4]*b.m_c[4]-a.m_c[5]*b.m_c[5]-a.m_c[6]*b.m_c[6]-a.m_c[7]*b.m_c[7]);

}
inline double sp(const spinor3 &a, const spinor3 &b)
{
  return (a.m_c[0]*b.m_c[0]-a.m_c[1]*b.m_c[1]-a.m_c[2]*b.m_c[2]-a.m_c[3]*b.m_c[3]);

}
inline bivector op(const vector &a, const vector &b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]*b.m_c[1]-a.m_c[1]*b.m_c[0]), // gamma_0_gamma_1
      (a.m_c[0]*b.m_c[2]-a.m_c[2]*b.m_c[0]), // gamma_0_gamma_2
      (a.m_c[0]*b.m_c[3]-a.m_c[3]*b.m_c[0]), // gamma_0_gamma_3
      (a.m_c[1]*b.m_c[2]-a.m_c[2]*b.m_c[1]), // gamma_1_gamma_2
      (a.m_c[1]*b.m_c[3]-a.m_c[3]*b.m_c[1]), // gamma_1_gamma_3
      (a.m_c[2]*b.m_c[3]-a.m_c[3]*b.m_c[2]) // gamma_2_gamma_3
    );

}
inline bivector3 op(const vector3 &a, const vector3 &b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]*b.m_c[1]-a.m_c[1]*b.m_c[0]), // gamma_1_gamma_2
      (a.m_c[0]*b.m_c[2]-a.m_c[2]*b.m_c[0]), // gamma_1_gamma_3
      (a.m_c[1]*b.m_c[2]-a.m_c[2]*b.m_c[1]) // gamma_2_gamma_3
    );

}
inline spinor op(const bivector &a, const bivector &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      0.0, // scalar
      0.0, // gamma_0_gamma_1
      0.0, // gamma_0_gamma_2
      0.0, // gamma_0_gamma_3
      0.0, // gamma_1_gamma_2
      0.0, // gamma_1_gamma_3
      0.0, // gamma_2_gamma_3
      (a.m_c[0]*b.m_c[5]-a.m_c[1]*b.m_c[4]+a.m_c[2]*b.m_c[3]+a.m_c[3]*b.m_c[2]-a.m_c[4]*b.m_c[1]+a.m_c[5]*b.m_c[0]) // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline double op(const bivector3 &a, const bivector3 &b)
{
  return 0.0;

}
inline pseudovector dual(const vector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[3], // gamma_0_gamma_1_gamma_2
      -a.m_c[2], // gamma_0_gamma_1_gamma_3
      a.m_c[1], // gamma_0_gamma_2_gamma_3
      a.m_c[0] // gamma_1_gamma_2_gamma_3
    );

}
inline bivector dual(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[5], // gamma_0_gamma_1
      -a.m_c[4], // gamma_0_gamma_2
      a.m_c[3], // gamma_0_gamma_3
      -a.m_c[2], // gamma_1_gamma_2
      a.m_c[1], // gamma_1_gamma_3
      -a.m_c[0] // gamma_2_gamma_3
    );

}
inline vector dual(const pseudovector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      -a.m_c[3], // gamma_0
      -a.m_c[2], // gamma_1
      a.m_c[1], // gamma_2
      -a.m_c[0] // gamma_3
    );

}
inline spinor dual(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[7], // scalar
      a.m_c[6], // gamma_0_gamma_1
      -a.m_c[5], // gamma_0_gamma_2
      a.m_c[4], // gamma_0_gamma_3
      -a.m_c[3], // gamma_1_gamma_2
      a.m_c[2], // gamma_1_gamma_3
      -a.m_c[1], // gamma_2_gamma_3
      -a.m_c[0] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline mv3 negate(const mv3 &a)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      -a.m_c[0], // scalar
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3], // gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      -a.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector negate(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_0
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3] // gamma_3
    );

}
inline vector3 negate(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_1
      -a.m_c[1], // gamma_2
      -a.m_c[2] // gamma_3
    );

}
inline bivector negate(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1
      -a.m_c[1], // gamma_0_gamma_2
      -a.m_c[2], // gamma_0_gamma_3
      -a.m_c[3], // gamma_1_gamma_2
      -a.m_c[4], // gamma_1_gamma_3
      -a.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 negate(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_1_gamma_2
      -a.m_c[1], // gamma_1_gamma_3
      -a.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector negate(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1_gamma_2
      -a.m_c[1], // gamma_0_gamma_1_gamma_3
      -a.m_c[2], // gamma_0_gamma_2_gamma_3
      -a.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor negate(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      -a.m_c[0], // scalar
      -a.m_c[1], // gamma_0_gamma_1
      -a.m_c[2], // gamma_0_gamma_2
      -a.m_c[3], // gamma_0_gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      -a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 negate(const spinor3 &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // scalar
      -a.m_c[1], // gamma_1_gamma_2
      -a.m_c[2], // gamma_1_gamma_3
      -a.m_c[3] // gamma_2_gamma_3
    );

}
inline mv3 reverse(const mv3 &a)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3], // gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      -a.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector reverse(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0], // gamma_0
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3] // gamma_3
    );

}
inline vector3 reverse(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0], // gamma_1
      a.m_c[1], // gamma_2
      a.m_c[2] // gamma_3
    );

}
inline bivector reverse(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1
      -a.m_c[1], // gamma_0_gamma_2
      -a.m_c[2], // gamma_0_gamma_3
      -a.m_c[3], // gamma_1_gamma_2
      -a.m_c[4], // gamma_1_gamma_3
      -a.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 reverse(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_1_gamma_2
      -a.m_c[1], // gamma_1_gamma_3
      -a.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector reverse(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1_gamma_2
      -a.m_c[1], // gamma_0_gamma_1_gamma_3
      -a.m_c[2], // gamma_0_gamma_2_gamma_3
      -a.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor reverse(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_0_gamma_1
      -a.m_c[2], // gamma_0_gamma_2
      -a.m_c[3], // gamma_0_gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 reverse(const spinor3 &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_1_gamma_2
      -a.m_c[2], // gamma_1_gamma_3
      -a.m_c[3] // gamma_2_gamma_3
    );

}
inline mv3 cliffordConjugate(const mv3 &a)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3], // gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      a.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector cliffordConjugate(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_0
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3] // gamma_3
    );

}
inline vector3 cliffordConjugate(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_1
      -a.m_c[1], // gamma_2
      -a.m_c[2] // gamma_3
    );

}
inline bivector cliffordConjugate(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1
      -a.m_c[1], // gamma_0_gamma_2
      -a.m_c[2], // gamma_0_gamma_3
      -a.m_c[3], // gamma_1_gamma_2
      -a.m_c[4], // gamma_1_gamma_3
      -a.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 cliffordConjugate(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_1_gamma_2
      -a.m_c[1], // gamma_1_gamma_3
      -a.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector cliffordConjugate(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // gamma_0_gamma_1_gamma_2
      a.m_c[1], // gamma_0_gamma_1_gamma_3
      a.m_c[2], // gamma_0_gamma_2_gamma_3
      a.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor cliffordConjugate(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_0_gamma_1
      -a.m_c[2], // gamma_0_gamma_2
      -a.m_c[3], // gamma_0_gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 cliffordConjugate(const spinor3 &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_1_gamma_2
      -a.m_c[2], // gamma_1_gamma_3
      -a.m_c[3] // gamma_2_gamma_3
    );

}
inline mv3 gradeInvolution(const mv3 &a)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3], // gamma_3
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6], // gamma_2_gamma_3
      -a.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector gradeInvolution(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_0
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3] // gamma_3
    );

}
inline vector3 gradeInvolution(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_1
      -a.m_c[1], // gamma_2
      -a.m_c[2] // gamma_3
    );

}
inline bivector gradeInvolution(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // gamma_0_gamma_1
      a.m_c[1], // gamma_0_gamma_2
      a.m_c[2], // gamma_0_gamma_3
      a.m_c[3], // gamma_1_gamma_2
      a.m_c[4], // gamma_1_gamma_3
      a.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 gradeInvolution(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // gamma_1_gamma_2
      a.m_c[1], // gamma_1_gamma_3
      a.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector gradeInvolution(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1_gamma_2
      -a.m_c[1], // gamma_0_gamma_1_gamma_3
      -a.m_c[2], // gamma_0_gamma_2_gamma_3
      -a.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor gradeInvolution(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      a.m_c[1], // gamma_0_gamma_1
      a.m_c[2], // gamma_0_gamma_2
      a.m_c[3], // gamma_0_gamma_3
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6], // gamma_2_gamma_3
      a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 gradeInvolution(const spinor3 &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // scalar
      a.m_c[1], // gamma_1_gamma_2
      a.m_c[2], // gamma_1_gamma_3
      a.m_c[3] // gamma_2_gamma_3
    );

}
inline double norm_returns_scalar(const mv &a) {
  return norm(a);
}
inline double norm(const mv3 &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]+a.m_c[7]*a.m_c[7]))));

}
inline double norm_returns_scalar(const mv3 &a) {
  return norm(a);
}
inline double norm(const vector &a)
{
  return ::fabs(::sqrt(::fabs((-a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]))));

}
inline double norm_returns_scalar(const vector &a) {
  return norm(a);
}
inline double norm(const vector3 &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]))));

}
inline double norm_returns_scalar(const vector3 &a) {
  return norm(a);
}
inline double norm(const bivector &a)
{
  return ::fabs(::sqrt(::fabs((-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]))));

}
inline double norm_returns_scalar(const bivector &a) {
  return norm(a);
}
inline double norm(const bivector3 &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]))));

}
inline double norm_returns_scalar(const bivector3 &a) {
  return norm(a);
}
inline double norm(const pseudovector &a)
{
  return ::fabs(::sqrt(::fabs((-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]))));

}
inline double norm_returns_scalar(const pseudovector &a) {
  return norm(a);
}
inline double norm(const spinor &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]-a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]-a.m_c[7]*a.m_c[7]))));

}
inline double norm_returns_scalar(const spinor &a) {
  return norm(a);
}
inline double norm(const spinor3 &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]))));

}
inline double norm_returns_scalar(const spinor3 &a) {
  return norm(a);
}
inline double norm2_returns_scalar(const mv &a) {
  return norm2(a);
}
inline double norm2(const mv3 &a)
{
  return (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]+a.m_c[7]*a.m_c[7]);

}
inline double norm2_returns_scalar(const mv3 &a) {
  return norm2(a);
}
inline double norm2(const vector &a)
{
  return (-a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

}
inline double norm2_returns_scalar(const vector &a) {
  return norm2(a);
}
inline double norm2(const vector3 &a)
{
  return (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]);

}
inline double norm2_returns_scalar(const vector3 &a) {
  return norm2(a);
}
inline double norm2(const bivector &a)
{
  return (-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]);

}
inline double norm2_returns_scalar(const bivector &a) {
  return norm2(a);
}
inline double norm2(const bivector3 &a)
{
  return (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]);

}
inline double norm2_returns_scalar(const bivector3 &a) {
  return norm2(a);
}
inline double norm2(const pseudovector &a)
{
  return (-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

}
inline double norm2_returns_scalar(const pseudovector &a) {
  return norm2(a);
}
inline double norm2(const spinor &a)
{
  return (a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]-a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]-a.m_c[7]*a.m_c[7]);

}
inline double norm2_returns_scalar(const spinor &a) {
  return norm2(a);
}
inline double norm2(const spinor3 &a)
{
  return (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

}
inline double norm2_returns_scalar(const spinor3 &a) {
  return norm2(a);
}
inline double norm2_euclidean_returns_scalar(const mv &a) {
  return norm2_euclidean(a);
}
inline mv3 unit(const mv3 &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]+a.m_c[7]*a.m_c[7])));

  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]/((_n_)), // scalar
      a.m_c[1]/((_n_)), // gamma_1
      a.m_c[2]/((_n_)), // gamma_2
      a.m_c[3]/((_n_)), // gamma_3
      a.m_c[4]/((_n_)), // gamma_1_gamma_2
      a.m_c[5]/((_n_)), // gamma_1_gamma_3
      a.m_c[6]/((_n_)), // gamma_2_gamma_3
      a.m_c[7]/((_n_)) // gamma_1_gamma_2_gamma_3
    );
}
inline vector unit(const vector &a)
{
  double _n_ = ::sqrt(::fabs((-a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3])));

  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0]/((_n_)), // gamma_0
      a.m_c[1]/((_n_)), // gamma_1
      a.m_c[2]/((_n_)), // gamma_2
      a.m_c[3]/((_n_)) // gamma_3
    );
}
inline vector3 unit(const vector3 &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2])));

  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0]/((_n_)), // gamma_1
      a.m_c[1]/((_n_)), // gamma_2
      a.m_c[2]/((_n_)) // gamma_3
    );
}
inline bivector unit(const bivector &a)
{
  double _n_ = ::sqrt(::fabs((-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5])));

  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((_n_)), // gamma_0_gamma_1
      a.m_c[1]/((_n_)), // gamma_0_gamma_2
      a.m_c[2]/((_n_)), // gamma_0_gamma_3
      a.m_c[3]/((_n_)), // gamma_1_gamma_2
      a.m_c[4]/((_n_)), // gamma_1_gamma_3
      a.m_c[5]/((_n_)) // gamma_2_gamma_3
    );
}
inline bivector3 unit(const bivector3 &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2])));

  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((_n_)), // gamma_1_gamma_2
      a.m_c[1]/((_n_)), // gamma_1_gamma_3
      a.m_c[2]/((_n_)) // gamma_2_gamma_3
    );
}
inline pseudovector unit(const pseudovector &a)
{
  double _n_ = ::sqrt(::fabs((-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3])));

  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]/((_n_)), // gamma_0_gamma_1_gamma_2
      a.m_c[1]/((_n_)), // gamma_0_gamma_1_gamma_3
      a.m_c[2]/((_n_)), // gamma_0_gamma_2_gamma_3
      a.m_c[3]/((_n_)) // gamma_1_gamma_2_gamma_3
    );
}
inline spinor unit(const spinor &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]-a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]-a.m_c[7]*a.m_c[7])));

  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0]/((_n_)), // scalar
      a.m_c[1]/((_n_)), // gamma_0_gamma_1
      a.m_c[2]/((_n_)), // gamma_0_gamma_2
      a.m_c[3]/((_n_)), // gamma_0_gamma_3
      a.m_c[4]/((_n_)), // gamma_1_gamma_2
      a.m_c[5]/((_n_)), // gamma_1_gamma_3
      a.m_c[6]/((_n_)), // gamma_2_gamma_3
      a.m_c[7]/((_n_)) // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline spinor3 unit(const spinor3 &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3])));

  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((_n_)), // scalar
      a.m_c[1]/((_n_)), // gamma_1_gamma_2
      a.m_c[2]/((_n_)), // gamma_1_gamma_3
      a.m_c[3]/((_n_)) // gamma_2_gamma_3
    );
}
inline spinor3 versorInverse(const spinor3 &a)
{
  double _n2_ = (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((_n2_)), // scalar
      -a.m_c[1]/((_n2_)), // gamma_1_gamma_2
      -a.m_c[2]/((_n2_)), // gamma_1_gamma_3
      -a.m_c[3]/((_n2_)) // gamma_2_gamma_3
    );
}
inline spinor versorInverse(const spinor &a)
{
  double _n2_ = (a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]-a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]-a.m_c[7]*a.m_c[7]);

  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0]/((_n2_)), // scalar
      -a.m_c[1]/((_n2_)), // gamma_0_gamma_1
      -a.m_c[2]/((_n2_)), // gamma_0_gamma_2
      -a.m_c[3]/((_n2_)), // gamma_0_gamma_3
      -a.m_c[4]/((_n2_)), // gamma_1_gamma_2
      -a.m_c[5]/((_n2_)), // gamma_1_gamma_3
      -a.m_c[6]/((_n2_)), // gamma_2_gamma_3
      a.m_c[7]/((_n2_)) // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline spinor3 sas(const spinor3 &a, const double b, const double c)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]*b+c), // scalar
      a.m_c[1]*b, // gamma_1_gamma_2
      a.m_c[2]*b, // gamma_1_gamma_3
      a.m_c[3]*b // gamma_2_gamma_3
    );
}
inline spinor sas(const spinor &a, const double b, const double c)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      (a.m_c[0]*b+c), // scalar
      a.m_c[1]*b, // gamma_0_gamma_1
      a.m_c[2]*b, // gamma_0_gamma_2
      a.m_c[3]*b, // gamma_0_gamma_3
      a.m_c[4]*b, // gamma_1_gamma_2
      a.m_c[5]*b, // gamma_1_gamma_3
      a.m_c[6]*b, // gamma_2_gamma_3
      a.m_c[7]*b // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline bivector3 log(const mv3 &a)
{
  double _g2norm2_ = (a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]);

  double _scalarPart_ = a.m_c[0];

  if (_g2norm2_ <= 0.0) {
    if (_scalarPart_ < 0.0) {
      return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
          3.1415926535897931, // gamma_1_gamma_2
          0.0, // gamma_1_gamma_3
          0.0 // gamma_2_gamma_3
        );
    }
    else {
      return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
          0.0, // gamma_1_gamma_2
          0.0, // gamma_1_gamma_3
          0.0 // gamma_2_gamma_3
        );
    }
  }
  else {
    double _g2norm_ = ::sqrt(_g2norm2_);

    double _mul_ = (::atan2(_g2norm_, _scalarPart_))/(_g2norm_);

    return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
        _mul_*a.m_c[4], // gamma_1_gamma_2
        _mul_*a.m_c[5], // gamma_1_gamma_3
        _mul_*a.m_c[6] // gamma_2_gamma_3
      );
  }
}
inline bivector3 log(const spinor3 &a)
{
  double _g2norm2_ = (a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

  double _scalarPart_ = a.m_c[0];

  if (_g2norm2_ <= 0.0) {
    if (_scalarPart_ < 0.0) {
      return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
          3.1415926535897931, // gamma_1_gamma_2
          0.0, // gamma_1_gamma_3
          0.0 // gamma_2_gamma_3
        );
    }
    else {
      return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
          0.0, // gamma_1_gamma_2
          0.0, // gamma_1_gamma_3
          0.0 // gamma_2_gamma_3
        );
    }
  }
  else {
    double _g2norm_ = ::sqrt(_g2norm2_);

    double _mul_ = (::atan2(_g2norm_, _scalarPart_))/(_g2norm_);

    return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
        _mul_*a.m_c[1], // gamma_1_gamma_2
        _mul_*a.m_c[2], // gamma_1_gamma_3
        _mul_*a.m_c[3] // gamma_2_gamma_3
      );
  }
}
inline vector applyVersor(const spinor &R, const vector &v)
{
  double _n2_ = (R.m_c[0]*R.m_c[0]-R.m_c[1]*R.m_c[1]-R.m_c[2]*R.m_c[2]-R.m_c[3]*R.m_c[3]+R.m_c[4]*R.m_c[4]+R.m_c[5]*R.m_c[5]+R.m_c[6]*R.m_c[6]-R.m_c[7]*R.m_c[7]);

  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      ((R.m_c[0]*R.m_c[0]*v.m_c[0]+2.0*R.m_c[0]*R.m_c[1]*v.m_c[1]+2.0*R.m_c[0]*R.m_c[2]*v.m_c[2]+2.0*R.m_c[0]*R.m_c[3]*v.m_c[3]+R.m_c[1]*R.m_c[1]*v.m_c[0]+2.0*R.m_c[1]*R.m_c[4]*v.m_c[2]+2.0*R.m_c[1]*R.m_c[5]*v.m_c[3]+R.m_c[2]*R.m_c[2]*v.m_c[0]+-2.0*R.m_c[2]*R.m_c[4]*v.m_c[1]+2.0*R.m_c[2]*R.m_c[6]*v.m_c[3]+R.m_c[3]*R.m_c[3]*v.m_c[0]+-2.0*R.m_c[3]*R.m_c[5]*v.m_c[1]+-2.0*R.m_c[3]*R.m_c[6]*v.m_c[2]+R.m_c[4]*R.m_c[4]*v.m_c[0]+2.0*R.m_c[4]*R.m_c[7]*v.m_c[3]+R.m_c[5]*R.m_c[5]*v.m_c[0]+-2.0*R.m_c[5]*R.m_c[7]*v.m_c[2]+R.m_c[6]*R.m_c[6]*v.m_c[0]+2.0*R.m_c[6]*R.m_c[7]*v.m_c[1]+R.m_c[7]*R.m_c[7]*v.m_c[0]))/(_n2_), // gamma_0
      ((R.m_c[0]*R.m_c[0]*v.m_c[1]+2.0*R.m_c[0]*R.m_c[1]*v.m_c[0]+2.0*R.m_c[0]*R.m_c[4]*v.m_c[2]+2.0*R.m_c[0]*R.m_c[5]*v.m_c[3]+R.m_c[1]*R.m_c[1]*v.m_c[1]+2.0*R.m_c[1]*R.m_c[2]*v.m_c[2]+2.0*R.m_c[1]*R.m_c[3]*v.m_c[3]-R.m_c[2]*R.m_c[2]*v.m_c[1]+2.0*R.m_c[2]*R.m_c[4]*v.m_c[0]+2.0*R.m_c[2]*R.m_c[7]*v.m_c[3]-R.m_c[3]*R.m_c[3]*v.m_c[1]+2.0*R.m_c[3]*R.m_c[5]*v.m_c[0]+-2.0*R.m_c[3]*R.m_c[7]*v.m_c[2]-R.m_c[4]*R.m_c[4]*v.m_c[1]+2.0*R.m_c[4]*R.m_c[6]*v.m_c[3]-R.m_c[5]*R.m_c[5]*v.m_c[1]+-2.0*R.m_c[5]*R.m_c[6]*v.m_c[2]+R.m_c[6]*R.m_c[6]*v.m_c[1]+2.0*R.m_c[6]*R.m_c[7]*v.m_c[0]+R.m_c[7]*R.m_c[7]*v.m_c[1]))/(_n2_), // gamma_1
      ((R.m_c[0]*R.m_c[0]*v.m_c[2]+2.0*R.m_c[0]*R.m_c[2]*v.m_c[0]+-2.0*R.m_c[0]*R.m_c[4]*v.m_c[1]+2.0*R.m_c[0]*R.m_c[6]*v.m_c[3]-R.m_c[1]*R.m_c[1]*v.m_c[2]+2.0*R.m_c[1]*R.m_c[2]*v.m_c[1]+-2.0*R.m_c[1]*R.m_c[4]*v.m_c[0]+-2.0*R.m_c[1]*R.m_c[7]*v.m_c[3]+R.m_c[2]*R.m_c[2]*v.m_c[2]+2.0*R.m_c[2]*R.m_c[3]*v.m_c[3]-R.m_c[3]*R.m_c[3]*v.m_c[2]+2.0*R.m_c[3]*R.m_c[6]*v.m_c[0]+2.0*R.m_c[3]*R.m_c[7]*v.m_c[1]-R.m_c[4]*R.m_c[4]*v.m_c[2]+-2.0*R.m_c[4]*R.m_c[5]*v.m_c[3]+R.m_c[5]*R.m_c[5]*v.m_c[2]+-2.0*R.m_c[5]*R.m_c[6]*v.m_c[1]+-2.0*R.m_c[5]*R.m_c[7]*v.m_c[0]-R.m_c[6]*R.m_c[6]*v.m_c[2]+R.m_c[7]*R.m_c[7]*v.m_c[2]))/(_n2_), // gamma_2
      ((R.m_c[0]*R.m_c[0]*v.m_c[3]+2.0*R.m_c[0]*R.m_c[3]*v.m_c[0]+-2.0*R.m_c[0]*R.m_c[5]*v.m_c[1]+-2.0*R.m_c[0]*R.m_c[6]*v.m_c[2]-R.m_c[1]*R.m_c[1]*v.m_c[3]+2.0*R.m_c[1]*R.m_c[3]*v.m_c[1]+-2.0*R.m_c[1]*R.m_c[5]*v.m_c[0]+2.0*R.m_c[1]*R.m_c[7]*v.m_c[2]-R.m_c[2]*R.m_c[2]*v.m_c[3]+2.0*R.m_c[2]*R.m_c[3]*v.m_c[2]+-2.0*R.m_c[2]*R.m_c[6]*v.m_c[0]+-2.0*R.m_c[2]*R.m_c[7]*v.m_c[1]+R.m_c[3]*R.m_c[3]*v.m_c[3]+R.m_c[4]*R.m_c[4]*v.m_c[3]+-2.0*R.m_c[4]*R.m_c[5]*v.m_c[2]+2.0*R.m_c[4]*R.m_c[6]*v.m_c[1]+2.0*R.m_c[4]*R.m_c[7]*v.m_c[0]-R.m_c[5]*R.m_c[5]*v.m_c[3]-R.m_c[6]*R.m_c[6]*v.m_c[3]+R.m_c[7]*R.m_c[7]*v.m_c[3]))/(_n2_) // gamma_3
    );
}
inline vector3 applyUnitVersor(const spinor3 &R, const vector3 &v)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      (R.m_c[0]*R.m_c[0]*v.m_c[0]+2.0*R.m_c[0]*R.m_c[1]*v.m_c[1]+2.0*R.m_c[0]*R.m_c[2]*v.m_c[2]-R.m_c[1]*R.m_c[1]*v.m_c[0]+2.0*R.m_c[1]*R.m_c[3]*v.m_c[2]-R.m_c[2]*R.m_c[2]*v.m_c[0]+-2.0*R.m_c[2]*R.m_c[3]*v.m_c[1]+R.m_c[3]*R.m_c[3]*v.m_c[0]), // gamma_1
      (R.m_c[0]*R.m_c[0]*v.m_c[1]+-2.0*R.m_c[0]*R.m_c[1]*v.m_c[0]+2.0*R.m_c[0]*R.m_c[3]*v.m_c[2]-R.m_c[1]*R.m_c[1]*v.m_c[1]+-2.0*R.m_c[1]*R.m_c[2]*v.m_c[2]+R.m_c[2]*R.m_c[2]*v.m_c[1]+-2.0*R.m_c[2]*R.m_c[3]*v.m_c[0]-R.m_c[3]*R.m_c[3]*v.m_c[1]), // gamma_2
      (R.m_c[0]*R.m_c[0]*v.m_c[2]+-2.0*R.m_c[0]*R.m_c[2]*v.m_c[0]+-2.0*R.m_c[0]*R.m_c[3]*v.m_c[1]+R.m_c[1]*R.m_c[1]*v.m_c[2]+-2.0*R.m_c[1]*R.m_c[2]*v.m_c[1]+2.0*R.m_c[1]*R.m_c[3]*v.m_c[0]-R.m_c[2]*R.m_c[2]*v.m_c[2]-R.m_c[3]*R.m_c[3]*v.m_c[2]) // gamma_3
    );
}


/** structure used by custom parser */
struct SpacetimeAlgebraParseMultivectorData {
  /** the parsed value */
  mv value;
  /** this string will contain an error message when error is true */
  char message[256];
};

/**
Parses 'str' (output of toString_mv()) and stores result in 'val'
Throws std::string on error.
*/
mv parse(const std::string &str);

/**
Parses 'str' (output of toString_mv()) and stores result in 'data'.
'strSourceName' is the name of the source of 'str' (for example, a filename).
It is used for error messages.

  Returns true when 'str' parsed correctly.
Otherwise a lexer or parser error occured and you can check
the errors in 'data->message'.
*/
bool parseEx(struct SpacetimeAlgebraParseMultivectorData &data, const std::string &str, const std::string &strSourceName);
} // end of namespace SpacetimeAlgebra
#endif /* _SPACETIMEALGEBRA_H_ */


==> anc/GWFrames/Code/SpacetimeAlgebra/CodeGenerators/SpacetimeAlgebra.xml <==
<?xml version="1.0" encoding="UTF-8"?><g25spec license="custom" language="cpp" namespace="SpacetimeAlgebra" coordStorage="array" defaultOperatorBindings="true" dimension="4" reportUsage="false" gmvCode="expand" parser="builtin">
    <!-- testSuite="true"> -->

  <!-- Needed for testSuite -->
  <!-- <function name="random_double" outputName="genrand" optionGen="mt"/> -->

  <customLicense>
    Licensed under the  MIT license; see LICENSE file for full details.
    Copyright (c) 2014 Mike Boyle
  </customLicense>

  <outputFilename defaultName="SpacetimeAlgebra.h" customName="SpacetimeAlgebra.hpp"/>

  <!-- <verbatim filename="SpacetimeAlgebra.hpp" position="before" marker="namespace SpacetimeAlgebra {"> -->
  <!-- // Any verbatim text should be placed here -->
  <!-- </verbatim> -->

  <!-- Inline all possible functions -->
  <inline constructors="true" set="true" assign="true" operators="true" functions="true"/>

  <floatType type="double"/>

  <!-- Define the basis -->
  <basisVectorNames name1="gamma_0" name2="gamma_1" name3="gamma_2" name4="gamma_3"/>
  <metric name="default">gamma_0.gamma_0=-1</metric>
  <metric name="default">gamma_1.gamma_1=gamma_2.gamma_2=gamma_3.gamma_3=1</metric>
  <metric name="Euclidean">gamma_0.gamma_0=gamma_1.gamma_1=gamma_2.gamma_2=gamma_3.gamma_3=1</metric>

  <!-- General multivectors -->
  <mv name="mv" compress="byGrade" coordinateOrder="default" memAlloc="full"/>

  <!-- The basic vectors -->
  <smv name="gamma_0" const="true" type="blade">gamma_0=1</smv>
  <smv name="gamma_1" const="true" type="blade">gamma_1=1</smv>
  <smv name="gamma_2" const="true" type="blade">gamma_2=1</smv>
  <smv name="gamma_3" const="true" type="blade">gamma_3=1</smv>

  <!-- The two important pseudoscalars -->
  <smv name="I" const="true" type="blade">gamma_0^gamma_1^gamma_2^gamma_3=1</smv>
  <smv name="I3" const="true" type="blade">gamma_1^gamma_2^gamma_3=1</smv>

  <!-- Important sub-types of multivectors -->
  <smv name="mv3" type="multivector">
    scalar
    gamma_1 gamma_2 gamma_3
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
    gamma_1^gamma_2^gamma_3
  </smv>
  <smv name="vector" type="blade">
    gamma_0 gamma_1 gamma_2 gamma_3
  </smv>
  <smv name="vector3" type="blade">
    gamma_1 gamma_2 gamma_3
  </smv>
  <smv name="bivector" type="blade">
    gamma_0^gamma_1 gamma_0^gamma_2 gamma_0^gamma_3
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
  </smv>
  <smv name="bivector3" type="blade">
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
  </smv>
  <smv name="pseudovector" type="blade">
    gamma_0^gamma_1^gamma_2
    gamma_0^gamma_1^gamma_3
    gamma_0^gamma_2^gamma_3
    gamma_1^gamma_2^gamma_3
  </smv>
  <smv name="spinor" type="versor">
    scalar
    gamma_0^gamma_1 gamma_0^gamma_2 gamma_0^gamma_3
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
    gamma_0^gamma_1^gamma_2^gamma_3
  </smv>
  <smv name="spinor3" type="versor">
    scalar
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
  </smv>

  <!-- Converters between specialized types -->
  <!-- <function name="_vector" arg1="mv"/> -->
  <!-- <function name="_bivector" arg1="mv"/> -->
  <!-- <function name="_spinor" arg1="mv"/> -->
  <!-- <function name="_vector3" arg1="mv"/> -->
  <!-- <function name="_bivector3" arg1="mv"/> -->
  <!-- <function name="_spinor3" arg1="mv"/> -->
  <function name="_vector3" arg1="vector"/>
  <function name="_bivector3" arg1="bivector"/>
  <function name="_spinor3" arg1="spinor"/>

  <!-- Grade extraction -->
  <!-- Note that some grades and certain combinations of grades can -->
  <!-- be extracted by the functions among the above converters. -->
  <function name="extractGrade" arg1="mv"/> <!-- Needed internally for the following -->
  <function name="extractGrade0" arg1="mv"/>
  <function name="extractGrade0" arg1="mv3"/>
  <function name="extractGrade0" arg1="vector"/>
  <function name="extractGrade0" arg1="vector3"/>
  <function name="extractGrade0" arg1="bivector"/>
  <function name="extractGrade0" arg1="bivector3"/>
  <function name="extractGrade0" arg1="pseudovector"/>
  <function name="extractGrade0" arg1="spinor"/>
  <function name="extractGrade0" arg1="spinor3"/>
  <function name="extractGrade1" arg1="mv"/>
  <function name="extractGrade1" arg1="mv3"/>
  <function name="extractGrade1" arg1="vector"/>
  <function name="extractGrade1" arg1="vector3"/>
  <function name="extractGrade1" arg1="bivector"/>
  <function name="extractGrade1" arg1="bivector3"/>
  <function name="extractGrade1" arg1="pseudovector"/>
  <function name="extractGrade1" arg1="spinor"/>
  <function name="extractGrade1" arg1="spinor3"/>
  <function name="extractGrade2" arg1="mv"/>
  <function name="extractGrade2" arg1="mv3"/>
  <function name="extractGrade2" arg1="vector"/>
  <function name="extractGrade2" arg1="vector3"/>
  <function name="extractGrade2" arg1="bivector"/>
  <function name="extractGrade2" arg1="bivector3"/>
  <function name="extractGrade2" arg1="pseudovector"/>
  <function name="extractGrade2" arg1="spinor"/>
  <function name="extractGrade2" arg1="spinor3"/>
  <function name="extractGrade3" arg1="mv"/>
  <function name="extractGrade3" arg1="mv3"/>
  <function name="extractGrade3" arg1="vector"/>
  <function name="extractGrade3" arg1="vector3"/>
  <function name="extractGrade3" arg1="bivector"/>
  <function name="extractGrade3" arg1="bivector3"/>
  <function name="extractGrade3" arg1="pseudovector"/>
  <function name="extractGrade3" arg1="spinor"/>
  <function name="extractGrade3" arg1="spinor3"/>
  <function name="extractGrade4" arg1="mv"/>
  <function name="extractGrade4" arg1="mv3"/>
  <function name="extractGrade4" arg1="vector"/>
  <function name="extractGrade4" arg1="vector3"/>
  <function name="extractGrade4" arg1="bivector"/>
  <function name="extractGrade4" arg1="bivector3"/>
  <function name="extractGrade4" arg1="pseudovector"/>
  <function name="extractGrade4" arg1="spinor"/>
  <function name="extractGrade4" arg1="spinor3"/>

  <!-- Basic vector operators -->
  <function name="add" arg1="mv" arg2="mv"/>
  <function name="add" arg1="mv3" arg2="mv3"/>
  <function name="add" arg1="vector" arg2="vector"/>
  <function name="add" arg1="vector3" arg2="vector3"/>
  <function name="add" arg1="bivector" arg2="bivector"/>
  <function name="add" arg1="bivector3" arg2="bivector3"/>
  <function name="add" arg1="pseudovector" arg2="pseudovector"/>
  <function name="add" arg1="spinor" arg2="spinor"/>
  <function name="add" arg1="spinor3" arg2="spinor3"/>
  <function name="subtract" arg1="mv" arg2="mv"/>
  <function name="subtract" arg1="mv3" arg2="mv3"/>
  <function name="subtract" arg1="vector" arg2="vector"/>
  <function name="subtract" arg1="vector3" arg2="vector3"/>
  <function name="subtract" arg1="bivector" arg2="bivector"/>
  <function name="subtract" arg1="bivector3" arg2="bivector3"/>
  <function name="subtract" arg1="pseudovector" arg2="pseudovector"/>
  <function name="subtract" arg1="spinor" arg2="spinor"/>
  <function name="subtract" arg1="spinor3" arg2="spinor3"/>
  <function name="gp" arg1="double" arg2="mv"/>
  <function name="gp" arg1="double" arg2="mv3"/>
  <function name="gp" arg1="double" arg2="vector"/>
  <function name="gp" arg1="double" arg2="vector3"/>
  <function name="gp" arg1="double" arg2="bivector"/>
  <function name="gp" arg1="double" arg2="bivector3"/>
  <function name="gp" arg1="double" arg2="pseudovector"/>
  <function name="gp" arg1="double" arg2="spinor"/>
  <function name="gp" arg1="double" arg2="spinor3"/> <!-- scalar multiplication -->
  <function name="gp" arg1="mv" arg2="double"/>
  <function name="gp" arg1="mv3" arg2="double"/>
  <function name="gp" arg1="vector" arg2="double"/>
  <function name="gp" arg1="vector3" arg2="double"/>
  <function name="gp" arg1="bivector" arg2="double"/>
  <function name="gp" arg1="bivector3" arg2="double"/>
  <function name="gp" arg1="pseudovector" arg2="double"/>
  <function name="gp" arg1="spinor" arg2="double"/>
  <function name="gp" arg1="spinor3" arg2="double"/> <!-- scalar multiplication -->
  <function name="div" arg1="mv" arg2="double"/>
  <function name="div" arg1="mv3" arg2="double"/>
  <function name="div" arg1="vector" arg2="double"/>
  <function name="div" arg1="vector3" arg2="double"/>
  <function name="div" arg1="bivector" arg2="double"/>
  <function name="div" arg1="bivector3" arg2="double"/>
  <function name="div" arg1="pseudovector" arg2="double"/>
  <function name="div" arg1="spinor" arg2="double"/>
  <function name="div" arg1="spinor3" arg2="double"/> <!-- scalar division -->

  <!-- Geometric operations -->
  <function name="gp" arg1="mv" arg2="mv"/> <!-- geometric product -->
  <function name="gp" arg1="spinor" arg2="spinor"/> <!-- geometric product -->
  <function name="gp" arg1="spinor3" arg2="spinor3"/> <!-- geometric product -->
  <function name="rc" arg1="mv" arg2="mv"/> <!-- right contraction -->
  <function name="lc" arg1="mv" arg2="mv"/> <!-- left contraction -->
  <function name="sp" arg1="mv" arg2="mv"/>
  <function name="sp" arg1="mv3" arg2="mv3"/>
  <function name="sp" arg1="vector" arg2="vector"/>
  <function name="sp" arg1="vector3" arg2="vector3"/>
  <function name="sp" arg1="bivector" arg2="bivector"/>
  <function name="sp" arg1="bivector3" arg2="bivector3"/>
  <function name="sp" arg1="pseudovector" arg2="pseudovector"/>
  <function name="sp" arg1="spinor" arg2="spinor"/>
  <function name="sp" arg1="spinor3" arg2="spinor3"/> <!-- scalar product -->
  <function name="op" arg1="mv" arg2="mv"/> <!-- outer product -->
  <function name="op" arg1="vector" arg2="vector"/> <!-- outer product -->
  <function name="op" arg1="vector3" arg2="vector3"/> <!-- outer product -->
  <function name="op" arg1="bivector" arg2="bivector"/> <!-- outer product -->
  <function name="op" arg1="bivector3" arg2="bivector3"/> <!-- outer product -->

  <!-- Dualization and involutions -->
  <function name="dual" arg1="mv"/>
  <function name="dual" arg1="vector"/>
  <function name="dual" arg1="bivector"/>
  <function name="dual" arg1="pseudovector"/>
  <function name="dual" arg1="spinor"/>
  <function name="negate" arg1="mv"/>
  <function name="negate" arg1="mv3"/>
  <function name="negate" arg1="vector"/>
  <function name="negate" arg1="vector3"/>
  <function name="negate" arg1="bivector"/>
  <function name="negate" arg1="bivector3"/>
  <function name="negate" arg1="pseudovector"/>
  <function name="negate" arg1="spinor"/>
  <function name="negate" arg1="spinor3"/>
  <function name="reverse" arg1="mv"/>
  <function name="reverse" arg1="mv3"/>
  <function name="reverse" arg1="vector"/>
  <function name="reverse" arg1="vector3"/>
  <function name="reverse" arg1="bivector"/>
  <function name="reverse" arg1="bivector3"/>
  <function name="reverse" arg1="pseudovector"/>
  <function name="reverse" arg1="spinor"/>
  <function name="reverse" arg1="spinor3"/>
  <function name="cliffordConjugate" arg1="mv"/>
  <function name="cliffordConjugate" arg1="mv3"/>
  <function name="cliffordConjugate" arg1="vector"/>
  <function name="cliffordConjugate" arg1="vector3"/>
  <function name="cliffordConjugate" arg1="bivector"/>
  <function name="cliffordConjugate" arg1="bivector3"/>
  <function name="cliffordConjugate" arg1="pseudovector"/>
  <function name="cliffordConjugate" arg1="spinor"/>
  <function name="cliffordConjugate" arg1="spinor3"/>
  <function name="gradeInvolution" arg1="mv"/>
  <function name="gradeInvolution" arg1="mv3"/>
  <function name="gradeInvolution" arg1="vector"/>
  <function name="gradeInvolution" arg1="vector3"/>
  <function name="gradeInvolution" arg1="bivector"/>
  <function name="gradeInvolution" arg1="bivector3"/>
  <function name="gradeInvolution" arg1="pseudovector"/>
  <function name="gradeInvolution" arg1="spinor"/>
  <function name="gradeInvolution" arg1="spinor3"/>

  <!-- Norms and normalization -->
  <function name="norm" arg1="mv"/>
  <function name="norm" arg1="mv3"/>
  <function name="norm" arg1="vector"/>
  <function name="norm" arg1="vector3"/>
  <function name="norm" arg1="bivector"/>
  <function name="norm" arg1="bivector3"/>
  <function name="norm" arg1="pseudovector"/>
  <function name="norm" arg1="spinor"/>
  <function name="norm" arg1="spinor3"/>
  <function name="norm2" arg1="mv"/>
  <function name="norm2" arg1="mv3"/>
  <function name="norm2" arg1="vector"/>
  <function name="norm2" arg1="vector3"/>
  <function name="norm2" arg1="bivector"/>
  <function name="norm2" arg1="bivector3"/>
  <function name="norm2" arg1="pseudovector"/>
  <function name="norm2" arg1="spinor"/>
  <function name="norm2" arg1="spinor3"/>
  <function name="norm2" arg1="mv" outputName="norm2_euclidean" metric="Euclidean"/>
  <function name="unit" arg1="mv"/>
  <function name="unit" arg1="mv3"/>
  <function name="unit" arg1="vector"/>
  <function name="unit" arg1="vector3"/>
  <function name="unit" arg1="bivector"/>
  <function name="unit" arg1="bivector3"/>
  <function name="unit" arg1="pseudovector"/>
  <function name="unit" arg1="spinor"/>
  <function name="unit" arg1="spinor3"/> <!-- I believe this normalizes a multivector... -->
  <function name="versorInverse" arg1="mv"/>
  <function name="versorInverse" arg1="spinor3"/>
  <function name="versorInverse" arg1="spinor"/>

  <!-- Transcendental functions -->
  <function name="sas" arg1="mv" arg2="double" arg3="double"/>
  <function name="sas" arg1="spinor3" arg2="double" arg3="double"/>
  <function name="sas" arg1="spinor" arg2="double" arg3="double"/> <!-- Needed internally for the following -->
  <function name="log" arg1="mv3" optionType="euclidean" metric="Euclidean"/> <!-- log is only implemented for 3d Euclidean multivectors -->
  <function name="log" arg1="spinor3" optionType="euclidean" metric="Euclidean"/> <!-- log is only implemented for 3d Euclidean multivectors -->
  <function name="exp" arg1="mv"/>
  <function name="exp" arg1="spinor3"/>
  <function name="exp" arg1="spinor"/>
  <function name="sin" arg1="mv"/>
  <function name="sin" arg1="spinor3"/>
  <function name="sin" arg1="spinor"/>
  <function name="cos" arg1="mv"/>
  <function name="cos" arg1="spinor3"/>
  <function name="cos" arg1="spinor"/>
  <function name="sinh" arg1="mv"/>
  <function name="sinh" arg1="spinor3"/>
  <function name="sinh" arg1="spinor"/>
  <function name="cosh" arg1="mv"/>
  <function name="cosh" arg1="spinor3"/>
  <function name="cosh" arg1="spinor"/>

  <!-- Spinor operations -->
  <function name="applyVersor" arg1="spinor" argName1="R" arg2="vector" argName2="v"/>
  <function name="applyUnitVersor" arg1="spinor3" argName1="R" arg2="vector3" argName2="v"/>

</g25spec>

==> anc/GWFrames/Code/SpacetimeAlgebra/CodeGenerators/SpacetimeAlgebra.xsl <==
<?xml version="1.0" encoding="UTF-8"?>

<xsl:transform version="2.0" xmlns:xsl="http://www.w3.org/1999/XSL/Transform">

  <xsl:variable name="smvTypes"
		select="'mv', 'mv3', 'vector',
			'vector3', 'bivector', 'bivector3',
			'pseudovector', 'spinor', 'spinor3'"/>
  <xsl:variable name="smv4Types"
		select="'mv', 'vector', 'bivector', 'pseudovector', 'spinor'"/>
  <xsl:variable name="ssmvTypes"
		select="'mv', 'spinor3', 'spinor'"/>

  <xsl:template match="function[@arg1='anyssmv']">
    <xsl:variable name="functionElement" select="."/>
    <xsl:for-each select="1 to count($ssmvTypes)">
      <function>
	<xsl:copy-of select="$functionElement/@*"/> <!-- Copy all attributes -->
	<xsl:attribute name="arg1">
	  <xsl:value-of select="subsequence($ssmvTypes, ., 1)"/>
	</xsl:attribute>
      </function>
      <xsl:if test=". &lt; count($ssmvTypes)">
        <xsl:text>&#10;  </xsl:text>
      </xsl:if>
    </xsl:for-each>
  </xsl:template>

  <xsl:template match="function[@arg1='anysmv4']">
    <xsl:variable name="functionElement" select="."/>
    <xsl:for-each select="1 to count($smv4Types)">
      <function>
	<xsl:copy-of select="$functionElement/@*"/> <!-- Copy all attributes -->
	<xsl:attribute name="arg1">
	  <xsl:value-of select="subsequence($smv4Types, ., 1)"/>
	</xsl:attribute>
      </function>
      <xsl:if test=". &lt; count($smv4Types)">
        <xsl:text>&#10;  </xsl:text>
      </xsl:if>
    </xsl:for-each>
  </xsl:template>

  <xsl:template match="function[@arg1='anysmv']" priority="2">
    <xsl:variable name="functionElement" select="."/>
    <xsl:for-each select="1 to count($smvTypes)">
      <function>
	<xsl:copy-of select="$functionElement/@*"/> <!-- Copy all attributes -->
	<xsl:attribute name="arg1">
	  <xsl:value-of select="subsequence($smvTypes, ., 1)"/>
	</xsl:attribute>
	<xsl:if test="$functionElement[@arg2='anysmv']">
	  <xsl:attribute name="arg2">
	    <xsl:value-of select="subsequence($smvTypes, ., 1)"/>
	  </xsl:attribute>
	</xsl:if>
      </function>
      <xsl:if test=". &lt; count($smvTypes)">
        <xsl:text>&#10;  </xsl:text>
      </xsl:if>
    </xsl:for-each>
  </xsl:template>

  <xsl:template match="function[@arg2='anysmv']" priority="1">
    <xsl:variable name="functionElement" select="."/>
    <xsl:for-each select="1 to count($smvTypes)">
      <function>
	<xsl:copy-of select="$functionElement/@*"/> <!-- Copy all attributes -->
	<xsl:attribute name="arg2">
	  <xsl:value-of select="subsequence($smvTypes, ., 1)"/>
	</xsl:attribute>
      </function>
      <xsl:if test=". &lt; count($smvTypes)">
        <xsl:text>&#10;  </xsl:text>
      </xsl:if>
    </xsl:for-each>
  </xsl:template>

  <!-- <xsl:template match="function[@arg1='anysmv' and @arg2='anysmv']" priority="2"> -->
  <!--   <xsl:variable name="functionElement" select="."/> -->
  <!--   <xsl:for-each select="1 to count($smvTypes)"> -->
  <!--     <xsl:variable name="i" select="."/> -->
  <!--     <xsl:for-each select="1 to count($smvTypes)"> -->
  <!-- 	<xsl:variable name="j" select="."/> -->
  <!-- 	<xsl:if test="($i=1 and $j=1) or ($i!=1 and $j!=1)"> -->
  <!-- 	  <function> -->
  <!-- 	    <xsl:copy-of select="$functionElement/@*"/> <\!-\- Copy all attributes -\-> -->
  <!-- 	    <xsl:attribute name="arg1"> -->
  <!-- 	      <xsl:value-of select="subsequence($smvTypes, $i, 1)"/> -->
  <!-- 	    </xsl:attribute> -->
  <!-- 	    <xsl:attribute name="arg2"> -->
  <!-- 	      <xsl:value-of select="subsequence($smvTypes, $j, 1)"/> -->
  <!-- 	    </xsl:attribute> -->
  <!-- 	    <xsl:if test="$i!=$j"> -->
  <!-- 	      <xsl:attribute name="returnType">mv</xsl:attribute> -->
  <!-- 	    </xsl:if> -->
  <!-- 	  </function> -->
  <!-- 	  <xsl:if test="$i &lt; count($smvTypes) or $j &lt; count($smvTypes)"> -->
  <!--           <xsl:text>&#10;  </xsl:text> -->
  <!-- 	  </xsl:if> -->
  <!-- 	</xsl:if> -->
  <!--     </xsl:for-each> -->
  <!--   </xsl:for-each> -->
  <!-- </xsl:template> -->

  <!-- This is an identity template - it copies everything
       that doesn't match another template.  Note that this is
       generic, so it has low priority; more-specific matches get
       higher priority, and thus get used instead of this.  Note that
       the order of templates is irrelevant; this could have been the
       first element in the transform. -->
  <xsl:template match="@* | node()">
    <xsl:copy>
      <xsl:apply-templates select="@* | node()"/>
    </xsl:copy>
  </xsl:template>

</xsl:transform>


==> anc/GWFrames/Code/SpacetimeAlgebra/CodeGenerators/SpacetimeAlgebraInput.xml <==
<?xml version="1.0" encoding="utf-8" ?>

<g25spec
    license="custom"
    language="cpp"
    namespace="SpacetimeAlgebra"
    coordStorage="array"
    defaultOperatorBindings="true"
    dimension="4"
    reportUsage="false"
    gmvCode="expand"
    parser="builtin">
    <!-- testSuite="true"> -->

  <!-- Needed for testSuite -->
  <!-- <function name="random_double" outputName="genrand" optionGen="mt"/> -->

  <customLicense>
    Licensed under the  MIT license; see LICENSE file for full details.
    Copyright (c) 2014 Mike Boyle
  </customLicense>

  <outputFilename
      defaultName="SpacetimeAlgebra.h"
      customName="SpacetimeAlgebra.hpp"/>

  <!-- <verbatim filename="SpacetimeAlgebra.hpp" position="before" marker="namespace SpacetimeAlgebra {"> -->
  <!-- // Any verbatim text should be placed here -->
  <!-- </verbatim> -->

  <!-- Inline all possible functions -->
  <inline
      constructors="true"
      set="true"
      assign="true"
      operators="true"
      functions="true"
     />

  <floatType type="double"/>

  <!-- Define the basis -->
  <basisVectorNames
      name1="gamma_0"
      name2="gamma_1"
      name3="gamma_2"
      name4="gamma_3"
     />
  <metric name="default">gamma_0.gamma_0=-1</metric>
  <metric name="default">gamma_1.gamma_1=gamma_2.gamma_2=gamma_3.gamma_3=1</metric>
  <metric name="Euclidean">gamma_0.gamma_0=gamma_1.gamma_1=gamma_2.gamma_2=gamma_3.gamma_3=1</metric>

  <!-- General multivectors -->
  <mv name="mv" compress="byGrade" coordinateOrder="default" memAlloc="full"/>

  <!-- The basic vectors -->
  <smv name="gamma_0" const="true" type="blade">gamma_0=1</smv>
  <smv name="gamma_1" const="true" type="blade">gamma_1=1</smv>
  <smv name="gamma_2" const="true" type="blade">gamma_2=1</smv>
  <smv name="gamma_3" const="true" type="blade">gamma_3=1</smv>

  <!-- The two important pseudoscalars -->
  <smv name="I" const="true" type="blade">gamma_0^gamma_1^gamma_2^gamma_3=1</smv>
  <smv name="I3" const="true" type="blade">gamma_1^gamma_2^gamma_3=1</smv>

  <!-- Important sub-types of multivectors -->
  <smv name="mv3" type="multivector">
    scalar
    gamma_1 gamma_2 gamma_3
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
    gamma_1^gamma_2^gamma_3
  </smv>
  <smv name="vector" type="blade">
    gamma_0 gamma_1 gamma_2 gamma_3
  </smv>
  <smv name="vector3" type="blade">
    gamma_1 gamma_2 gamma_3
  </smv>
  <smv name="bivector" type="blade">
    gamma_0^gamma_1 gamma_0^gamma_2 gamma_0^gamma_3
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
  </smv>
  <smv name="bivector3" type="blade">
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
  </smv>
  <smv name="pseudovector" type="blade">
    gamma_0^gamma_1^gamma_2
    gamma_0^gamma_1^gamma_3
    gamma_0^gamma_2^gamma_3
    gamma_1^gamma_2^gamma_3
  </smv>
  <smv name="spinor" type="versor">
    scalar
    gamma_0^gamma_1 gamma_0^gamma_2 gamma_0^gamma_3
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
    gamma_0^gamma_1^gamma_2^gamma_3
  </smv>
  <smv name="spinor3" type="versor">
    scalar
    gamma_1^gamma_2 gamma_1^gamma_3 gamma_2^gamma_3
  </smv>

  <!-- Converters between specialized types -->
  <!-- <function name="_vector" arg1="mv"/> -->
  <!-- <function name="_bivector" arg1="mv"/> -->
  <!-- <function name="_spinor" arg1="mv"/> -->
  <!-- <function name="_vector3" arg1="mv"/> -->
  <!-- <function name="_bivector3" arg1="mv"/> -->
  <!-- <function name="_spinor3" arg1="mv"/> -->
  <function name="_vector3" arg1="vector"/>
  <function name="_bivector3" arg1="bivector"/>
  <function name="_spinor3" arg1="spinor"/>

  <!-- Grade extraction -->
  <!-- Note that some grades and certain combinations of grades can -->
  <!-- be extracted by the functions among the above converters. -->
  <function name="extractGrade" arg1="mv"/> <!-- Needed internally for the following -->
  <function name="extractGrade0" arg1="anysmv"/>
  <function name="extractGrade1" arg1="anysmv"/>
  <function name="extractGrade2" arg1="anysmv"/>
  <function name="extractGrade3" arg1="anysmv"/>
  <function name="extractGrade4" arg1="anysmv"/>

  <!-- Basic vector operators -->
  <function name="add" arg1="anysmv" arg2="anysmv"/>
  <function name="subtract" arg1="anysmv" arg2="anysmv"/>
  <function name="gp" arg1="double" arg2="anysmv"/> <!-- scalar multiplication -->
  <function name="gp" arg1="anysmv" arg2="double"/> <!-- scalar multiplication -->
  <function name="div" arg1="anysmv" arg2="double"/> <!-- scalar division -->

  <!-- Geometric operations -->
  <function name="gp" arg1="mv" arg2="mv"/> <!-- geometric product -->
  <function name="gp" arg1="spinor" arg2="spinor"/> <!-- geometric product -->
  <function name="gp" arg1="spinor3" arg2="spinor3"/> <!-- geometric product -->
  <function name="rc" arg1="mv" arg2="mv"/> <!-- right contraction -->
  <function name="lc" arg1="mv" arg2="mv"/> <!-- left contraction -->
  <function name="sp" arg1="anysmv" arg2="anysmv"/> <!-- scalar product -->
  <function name="op" arg1="mv" arg2="mv"/> <!-- outer product -->
  <function name="op" arg1="vector" arg2="vector"/> <!-- outer product -->
  <function name="op" arg1="vector3" arg2="vector3"/> <!-- outer product -->
  <function name="op" arg1="bivector" arg2="bivector"/> <!-- outer product -->
  <function name="op" arg1="bivector3" arg2="bivector3"/> <!-- outer product -->

  <!-- Dualization and involutions -->
  <function name="dual" arg1="anysmv4"/>
  <function name="negate" arg1="anysmv"/>
  <function name="reverse" arg1="anysmv"/>
  <function name="cliffordConjugate" arg1="anysmv"/>
  <function name="gradeInvolution" arg1="anysmv"/>

  <!-- Norms and normalization -->
  <function name="norm" arg1="anysmv"/>
  <function name="norm2" arg1="anysmv"/>
  <function name="norm2" arg1="mv" outputName="norm2_euclidean" metric="Euclidean"/>
  <function name="unit" arg1="anysmv"/> <!-- I believe this normalizes a multivector... -->
  <function name="versorInverse" arg1="anyssmv"/>

  <!-- Transcendental functions -->
  <function name="sas" arg1="anysmv" arg2="double" arg3="double"/> <!-- Needed internally for the following -->
  <function name="log" arg1="mv3" optionType="euclidean" metric="Euclidean"/> <!-- log is only implemented for 3d Euclidean multivectors -->
  <function name="log" arg1="spinor3" optionType="euclidean" metric="Euclidean"/> <!-- log is only implemented for 3d Euclidean multivectors -->
  <function name="exp" arg1="mv"/>
  <function name="exp" arg1="bivector"/>
  <function name="exp" arg1="bivector3" optionSquare="-1"/>
  <function name="exp" arg1="spinor"/>
  <function name="exp" arg1="spinor3" optionSquare="-1"/>
  <function name="sin" arg1="mv"/>
  <function name="sin" arg1="bivector"/>
  <function name="sin" arg1="bivector3" optionSquare="-1"/>
  <function name="sin" arg1="spinor"/>
  <function name="sin" arg1="spinor3" optionSquare="-1"/>
  <function name="cos" arg1="mv"/>
  <function name="cos" arg1="bivector"/>
  <function name="cos" arg1="bivector3" optionSquare="-1"/>
  <function name="cos" arg1="spinor"/>
  <function name="cos" arg1="spinor3" optionSquare="-1"/>
  <function name="sinh" arg1="mv"/>
  <function name="sinh" arg1="bivector"/>
  <function name="sinh" arg1="bivector3" optionSquare="-1"/>
  <function name="sinh" arg1="spinor"/>
  <function name="sinh" arg1="spinor3" optionSquare="-1"/>
  <function name="cosh" arg1="mv"/>
  <function name="cosh" arg1="bivector"/>
  <function name="cosh" arg1="bivector3" optionSquare="-1"/>
  <function name="cosh" arg1="spinor"/>
  <function name="cosh" arg1="spinor3" optionSquare="-1"/>

  <!-- Spinor operations -->
  <function name="applyVersor" arg1="spinor" argName1="R" arg2="vector" argName2="v"/>
  <function name="applyUnitVersor" arg1="spinor3" argName1="R" arg2="vector3" argName2="v"/>

</g25spec>


==> anc/GWFrames/Code/SpacetimeAlgebra/CodeGenerators/SpacetimeAlgebra_parse_mv.cpp <==
/*

    Licensed under the  MIT license; see LICENSE file for full details.
    Copyright (c) 2014 Mike Boyle

*/

#include <stdio.h>
#include <ctype.h>
#include "SpacetimeAlgebra.hpp"

#ifdef WIN32
#define snprintf _snprintf
#pragma warning(disable:4996) /* quit your whining already */
#endif /* WIN32 */

namespace SpacetimeAlgebra {

static void SpacetimeAlgebraParseWedgeBasisVector(unsigned int bvIdx, double *scale, unsigned int *bitmap) {
  unsigned b;

  b = 1 << bvIdx;
  if ((*bitmap) & b) { /* bv ^ bv = 0 */
    *scale = 0.0;
    return;
  }

  /* add basis vector to bitmap */
  (*bitmap) |= b;

  bvIdx++;
  for (; bvIdx < 4; bvIdx++) /* compute sign flips due to anti commuting basis vectors */
    if ((*bitmap) & (1 << bvIdx)) (*scale) = -(*scale);
}

static void SpacetimeAlgebraParseSum(double coord[16], double scale, unsigned int bitmap) {
  int idx = SpacetimeAlgebra_basisElementIndexByBitmap[bitmap];
  coord[idx] += scale / (double)SpacetimeAlgebra_basisElementSignByIndex[idx];
}

static void SpacetimeAlgebraParseDataInit(struct SpacetimeAlgebraParseMultivectorData *PD) {
  PD->message[0] = 0;
  PD->value.set();
}

/** returns true when 'buf' starts with 'pattern' */
static int SpacetimeAlgebraCompareId(const char *pattern, const char *buf, int len) {
  int i = 0;
  while (pattern[i] != 0) {
    if (buf[i] != pattern[i]) return 0;
    else i++;
  }
  if (i != len) return 0; /* must match full pattern */
  else return 1;
}


/** TOKEN IDs: (for internal use only) */
#define T_BAD_IDENTIFIER -100
#define T_BAD_NUMBER -10
#define T_BAD_CHARACTER -1
#define T_END_OF_STRING 0
#define T_WEDGE 1
#define T_MUL 2
#define T_PLUS 3
#define T_MINUS 4
#define T_NUMBER 10
#define T_FIRST_BASIS_VECTOR 100
#define T_LAST_BASIS_VECTOR 103
#define T_GAMMA_0 100
#define T_GAMMA_1 101
#define T_GAMMA_2 102
#define T_GAMMA_3 103

/**
Returns the next token for the multivector parser.
Skips whitespace.

Sets startIdx and endIdx to start and end (inclusive) of token, except when end of string.

If the next token is a number, anything that atof() can accept should be accepted.

Increments lineIdx when new line char (0x0A) is found, and sets currentLineStart to
the index of that char.
*/
int SpacetimeAlgebraParseGetNextToken(const char *buf, int *startIdx, int *endIdx, int *lineIdx, int *currentLineStart) {
  int i, pointFound = 0;

  /* skip all whitespace and other empty stuff, keep track of line index */
  while ((buf[(*startIdx)] > 0) && (buf[(*startIdx)] <= ' ')) {
    if (buf[(*startIdx)] == 0x0A) { /* start of new line */
      (*lineIdx)++;
      *currentLineStart = (*startIdx)+1;
    }
    (*startIdx)++;
  }

  /* detect end of string */
  if (buf[(*startIdx)] == 0) {
    *startIdx = *endIdx;
    return T_END_OF_STRING; /* EOS */
  }

  /* operators */
  if (buf[(*startIdx)] == '^') {*endIdx = *startIdx; return T_WEDGE;} /*   ^   */
  else if (buf[(*startIdx)] == '*') {*endIdx = *startIdx; return T_MUL;} /*   *   */
  else if (buf[(*startIdx)] == '+') {*endIdx = *startIdx; return T_PLUS;} /*   +   */
  else if (buf[(*startIdx)] == '-') {*endIdx = *startIdx; return T_MINUS;} /*   -   */

  else if (isdigit((unsigned char)buf[(*startIdx)]) || (buf[(*startIdx)] == '.')) { /* parse number? */
    *endIdx = (*startIdx);

    /* eat up all digits and at most one point */
    while (isdigit((unsigned char)buf[(*endIdx)]) || (buf[(*endIdx)] == '.')) {
      (*endIdx)++;
      if (buf[(*endIdx)] == '.') {
        (*endIdx)++;
        pointFound = 1;
        break;
      }
    }

    if (pointFound) { /* if point found, eat up all digits */
      while (isdigit((unsigned char)buf[(*endIdx)])) {
        (*endIdx)++;
      }
    }

    /* see if there is a 'e' or 'E' */
    if  ((buf[(*endIdx)] == 'e') || (buf[(*endIdx)] == 'E')) {
      (*endIdx)++;
      /* accept at most one +- */
      if  ((buf[(*endIdx)] == '-') || (buf[(*endIdx)] == '+')) {
        (*endIdx)++;
      }

      /* if there is an 'e', there must be some digit */
      if (!isdigit((unsigned char)buf[(*endIdx)])) return T_BAD_NUMBER; /* bad number */

      /* eat up all digits */
      while (isdigit((unsigned char)buf[(*endIdx)])) {
        (*endIdx)++;
      }
    }
    (*endIdx)--; /* end index is inclusive */
    return T_NUMBER;
  }

  else if (isalpha((unsigned char)buf[(*startIdx)]) || (buf[(*startIdx)] == '_')) { /* parse identifier? */
    /* find end of chain of numbers, letters and '_' */
    *endIdx = (*startIdx) + 1;

    while (isalnum((unsigned char)buf[(*endIdx)]) || (buf[(*endIdx)] == '_')) (*endIdx)++;
    (*endIdx)--;  /* end index is inclusive */

    /* see which basis vector it is */
    for (i = 0; i < 4; i++)
      if (SpacetimeAlgebraCompareId(SpacetimeAlgebra_basisVectorNames[i], buf + (*startIdx), (*endIdx) - (*startIdx) + 1)) return T_FIRST_BASIS_VECTOR + i; /* basis vector */
    return T_BAD_IDENTIFIER; /* bad identifier */
  }

  else return T_BAD_CHARACTER;
} /* end of SpacetimeAlgebraParseGetNextToken */

bool parseEx(struct SpacetimeAlgebraParseMultivectorData *PD, const std::string &_str, const std::string &_strSourceName)
{
  double coord[16];
  char buf[256]; /* used to copy number tokens */
  double scale;
  unsigned int bitmap;
  int startIdx = 0, endIdx;
  int lineIdx = 0, currentLineStart = 0;
  int token, i, beDone, cnt, firstLoop = 1;
  const char *str = _str.c_str();
  const char *strSourceName = _strSourceName.c_str();

  SpacetimeAlgebraParseDataInit(PD); /* should reset all */
  SpacetimeAlgebra::zero_16(coord);

  /* get the first token */
  token = SpacetimeAlgebraParseGetNextToken(str, &startIdx, &endIdx, &lineIdx, &currentLineStart);

  while (1) {
    /* reset for next basis blade */
    bitmap = 0;
    scale = 1.0;
    beDone = 0;

    if (token == T_END_OF_STRING) break;


    cnt = 0;
    while ((token == T_PLUS) || (token == T_MINUS)) { /* accept all +- */
      cnt++;
      startIdx = endIdx+1;
      if (token == T_MINUS) scale *= -1.0; /*   -   */
      token = SpacetimeAlgebraParseGetNextToken(str, &startIdx, &endIdx, &lineIdx, &currentLineStart);
    }

    /* require at least one +- if this is not the first term: */
    if ((!firstLoop) && (cnt == 0)) {
      snprintf(PD->message, 256, "Expected '+' or '-' at %s, line %d, column %d", strSourceName, lineIdx+1, startIdx - currentLineStart +1);
      return false;
    }

    if ((token == T_NUMBER) || ((token >= T_FIRST_BASIS_VECTOR) && (token <= T_LAST_BASIS_VECTOR))) { /* must be number or basis vector */
      if (token == T_NUMBER) {
        { /* copy token to buf, multiply scale with value of number */
          for (i = 0; i <= (endIdx-startIdx); i++)
            buf[i] = str[startIdx+i];
          buf[(endIdx-startIdx)+1] = 0;
          scale *= (double)atof((const char*)buf);
        }
        startIdx = endIdx+1;

        /*   * or ^ ?   */
        token = SpacetimeAlgebraParseGetNextToken(str, &startIdx, &endIdx, &lineIdx, &currentLineStart);
        if ((token == T_WEDGE) || (token == T_MUL)) {
          startIdx = endIdx+1;

          /* must find basis vector */
          token = SpacetimeAlgebraParseGetNextToken(str, &startIdx, &endIdx, &lineIdx, &currentLineStart);
        }
        else { /* just a single scalar is OK */
          startIdx = endIdx+1;
          beDone = 1;
        }

      }

      if (!beDone) {
        if ((token >= T_FIRST_BASIS_VECTOR) && (token <= T_LAST_BASIS_VECTOR)) {
          SpacetimeAlgebraParseWedgeBasisVector((unsigned int)token - T_FIRST_BASIS_VECTOR, &scale, &bitmap);
          startIdx = endIdx+1;
        }
        else {
          snprintf(PD->message, 256, "Expected basis vector at %s, line %d, column %d", strSourceName, lineIdx+1, startIdx - currentLineStart +1);
          return false;
        }
      }

      if (!beDone) {
        /* accept ^ basis vector as many times as it takes */
        while (1) {
          /* ^ */
          token = SpacetimeAlgebraParseGetNextToken(str, &startIdx, &endIdx, &lineIdx, &currentLineStart);
          if (token != T_WEDGE) break;
          startIdx = endIdx+1;

          /* basis vector */
          token = SpacetimeAlgebraParseGetNextToken(str, &startIdx, &endIdx, &lineIdx, &currentLineStart);
          if ((token >= T_FIRST_BASIS_VECTOR) && (token <= T_LAST_BASIS_VECTOR)) {
            SpacetimeAlgebraParseWedgeBasisVector((unsigned int)token - T_FIRST_BASIS_VECTOR, &scale, &bitmap);
            startIdx = endIdx+1;
          }
          else {
            snprintf(PD->message, 256, "Expected basis vector at %s, line %d, column %d", strSourceName, lineIdx+1, startIdx - currentLineStart +1);
            return false;
          }


        }

      }
    } /* end of 'if number or bv' */
    else if (token == T_BAD_CHARACTER) {
      snprintf(PD->message, 256, "Bad character at %s, line %d, column %d", strSourceName, lineIdx+1, startIdx - currentLineStart +1);
      return false;
    }
    else if (token == T_BAD_NUMBER) {
      snprintf(PD->message, 256, "Bad number at %s, line %d, column %d", strSourceName, lineIdx+1, startIdx - currentLineStart +1);
      return false;
    }
    else if (token == T_BAD_IDENTIFIER) {
      snprintf(PD->message, 256, "Bad identifier at %s, line %d, column %d", strSourceName, lineIdx+1, startIdx - currentLineStart +1);
      return false;
    }
    else {
      snprintf(PD->message, 256, "Unexpected token at %s, line %d, column %d", strSourceName, lineIdx+1, startIdx - currentLineStart +1);
      return false;
    }

    /* add */
    SpacetimeAlgebraParseSum(coord, scale, bitmap);

    /* remember that the first loop is done */
    firstLoop = 0;
  }

  /* compress */
  PD->value = mv_compress(coord, 0.0, 31);

  return true; /* success */
} /* end of parse_mvEx */

mv parse(const std::string &str)
{
  struct SpacetimeAlgebraParseMultivectorData PD;
  bool result = parseEx(&PD, str, std::string(""));
  if (result) return PD.value;
  throw std::string(PD.message);
}

} /* end of namespace SpacetimeAlgebra */



==> anc/GWFrames/Code/SpacetimeAlgebra/CythonExample/Rectangle.cpp <==
#include "Rectangle.h"

using namespace shapes;

Rectangle::Rectangle(int X0, int Y0, int X1, int Y1)
{
    x0 = X0;
    y0 = Y0;
    x1 = X1;
    y1 = Y1;
}

Rectangle::~Rectangle()
{
}

int Rectangle::getLength()
{
    return (x1 - x0);
}

int Rectangle::getHeight()
{
    return (y1 - y0);
}

int Rectangle::getArea()
{
    return (x1 - x0) * (y1 - y0);
}

void Rectangle::move(int dx, int dy)
{
    x0 += dx;
    y0 += dy;
    x1 += dx;
    y1 += dy;
}

Rectangle Rectangle::add(const Rectangle& b) {
  return Rectangle(x0+b.x0, y0+b.y0, x1+b.x1, y1+b.y1);
}


==> anc/GWFrames/Code/SpacetimeAlgebra/CythonExample/Rectangle.h <==
namespace shapes {
  class Rectangle {
  public:
    int x0, y0, x1, y1;
    Rectangle() : x0(0), y0(0), x1(0), y1(0) { }
    Rectangle(int x0, int y0, int x1, int y1);
    ~Rectangle();
    int getLength();
    int getHeight();
    int getArea();
    void move(int dx, int dy);
    Rectangle add(const Rectangle& b);
  };
}


==> anc/GWFrames/Code/SpacetimeAlgebra/CythonExample/rect.pxd <==
cdef extern from "Rectangle.h" namespace "shapes" :
    cdef cppclass cppRectangle "shapes::Rectangle" :
        cppRectangle() except +
        cppRectangle(int, int, int, int) except +
        int x0, y0, x1, y1
        int getLength()
        int getHeight()
        int getArea()
        void move(int, int)
        cppRectangle add(const cppRectangle&)


==> anc/GWFrames/Code/SpacetimeAlgebra/CythonExample/rect.pyx <==
# distutils: language = c++
# distutils: sources = Rectangle.cpp

cimport rect
from cython.operator cimport dereference as deref

cdef class Rectangle:
    cdef rect.cppRectangle *thisptr      # hold a C++ instance which we're wrapping
    def __cinit__(self, int x0, int y0, int x1, int y1):
        self.thisptr = new rect.cppRectangle(x0, y0, x1, y1)
    def __dealloc__(self):
        del self.thisptr
    def getLength(self):
        return self.thisptr.getLength()
    def getHeight(self):
        return self.thisptr.getHeight()
    def getArea(self):
        return self.thisptr.getArea()
    def move(self, dx, dy):
        self.thisptr.move(dx, dy)
    cdef add(self, Rectangle b):
        cdef rect.cppRectangle c
        c = self.thisptr.add(deref(b.thisptr))
        return 0.0
    property x0:
        def __get__(self): return self.thisptr.x0
        def __set__(self, x0): self.thisptr.x0 = x0
    property x1:
        def __get__(self): return self.thisptr.x1
        def __set__(self, x1): self.thisptr.x1 = x1
    property y0:
        def __get__(self): return self.thisptr.y0
        def __set__(self, y0): self.thisptr.y0 = y0
    property y1:
        def __get__(self): return self.thisptr.y1
        def __set__(self, y1): self.thisptr.y1 = y1


==> anc/GWFrames/Code/SpacetimeAlgebra/CythonExample/setup.py <==
from distutils.core import setup
from Cython.Build import cythonize

setup(
    ext_modules = cythonize('*.pyx'),
)


==> anc/GWFrames/Code/SpacetimeAlgebra/ExponentialsAreWrong.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:dae64b5c7b2a1c8f39cbbb2b3462a829d1616f14f4246cacbb5330554e56430f"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "I have some concerns about certain results I saw in my initial tests of the Gaigen code (via python).  Any problems should be simple enough to diagnose."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import spacetime"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "First, construct the usual basis vectors"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "t = spacetime.mv(); x = spacetime.mv(); y=spacetime.mv(); z=spacetime.mv();\n",
      "t.set_gamma_0(1); x.set_gamma_1(1); y.set_gamma_2(1); z.set_gamma_3(1);"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 3
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Next, look at the various products between them"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "names = ['t','x','y','z']\n",
      "for i,v in enumerate([t,x,y,z]):\n",
      "    for j,w in enumerate([t,x,y,z]):\n",
      "        print(\"{0}%{1}={2}, {0}^{1}={3}, {0}*{1}={4}\".format(names[i], names[j], v%w, v^w, v*w))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "t%t= -  1, t^t=0, t*t= -  1\n",
        "t%x=0, t^x= 1*gamma_0^gamma_1, t*x= 1*gamma_0^gamma_1\n",
        "t%y=0, t^y= 1*gamma_0^gamma_2, t*y= 1*gamma_0^gamma_2\n",
        "t%z=0, t^z= 1*gamma_0^gamma_3, t*z= 1*gamma_0^gamma_3\n",
        "x%t=0, x^t= -  1*gamma_0^gamma_1, x*t= -  1*gamma_0^gamma_1\n",
        "x%x= 1, x^x=0, x*x= 1\n",
        "x%y=0, x^y= 1*gamma_1^gamma_2, x*y= 1*gamma_1^gamma_2\n",
        "x%z=0, x^z= 1*gamma_1^gamma_3, x*z= 1*gamma_1^gamma_3\n",
        "y%t=0, y^t= -  1*gamma_0^gamma_2, y*t= -  1*gamma_0^gamma_2\n",
        "y%x=0, y^x= -  1*gamma_1^gamma_2, y*x= -  1*gamma_1^gamma_2\n",
        "y%y= 1, y^y=0, y*y= 1\n",
        "y%z=0, y^z= 1*gamma_2^gamma_3, y*z= 1*gamma_2^gamma_3\n",
        "z%t=0, z^t= -  1*gamma_0^gamma_3, z*t= -  1*gamma_0^gamma_3\n",
        "z%x=0, z^x= -  1*gamma_1^gamma_3, z*x= -  1*gamma_1^gamma_3\n",
        "z%y=0, z^y= -  1*gamma_2^gamma_3, z*y= -  1*gamma_2^gamma_3\n",
        "z%z= 1, z^z=0, z*z= 1\n"
       ]
      }
     ],
     "prompt_number": 4
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "That all looks good.  But the problems I noticed seemed to have to do with `exp`.  So let's try out some important operations."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "B = spacetime.mv();\n",
      "B.set_gamma_1_gamma_2(pi/4.)\n",
      "R = spacetime.exp(-B)\n",
      "print(R)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "0.707106781186548 - 0.707106781186547*gamma_1^gamma_2\n"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "for v in [t,x,y,z]:\n",
      "    print(R*v*spacetime.reverse(R))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 1*gamma_0\n",
        "2.22044604925031e-16*gamma_1 +  1*gamma_2\n",
        " -  1*gamma_1 + 2.22044604925031e-16*gamma_2\n",
        " 1*gamma_3\n"
       ]
      }
     ],
     "prompt_number": 6
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Here, $R$ represents a rotation by $\\pi/2$ about the $z$ axis.  And we set that it behaves appropriately when rotating any of the basis vectors.  Let's see if we just combine any two of the basis vectors."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "for i,v in enumerate([t,x,y,z]):\n",
      "    for j,w in enumerate([t,x,y,z]):\n",
      "        u = (v+w)/sqrt(2)\n",
      "        print(\"v=({0}+{1})/sqrt(2)={2}\\tR*u*Rbar={3}\".format(names[i], names[j], u, R*u*spacetime.reverse(R)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "v=(t+t)/sqrt(2)=1.41421356237309*gamma_0\tR*u*Rbar=1.41421356237309*gamma_0\n",
        "v=(t+x)/sqrt(2)=0.707106781186547*gamma_0 + 0.707106781186547*gamma_1\tR*u*Rbar=0.707106781186547*gamma_0 + 1.11022302462516e-16*gamma_1 + 0.707106781186547*gamma_2\n",
        "v=(t+y)/sqrt(2)=0.707106781186547*gamma_0 + 0.707106781186547*gamma_2\tR*u*Rbar=0.707106781186547*gamma_0 - 0.707106781186547*gamma_1 + 1.11022302462516e-16*gamma_2\n",
        "v=(t+z)/sqrt(2)=0.707106781186547*gamma_0 + 0.707106781186547*gamma_3\tR*u*Rbar=0.707106781186547*gamma_0 + 0.707106781186547*gamma_3\n",
        "v=(x+t)/sqrt(2)=0.707106781186547*gamma_0 + 0.707106781186547*gamma_1\tR*u*Rbar=0.707106781186547*gamma_0 + 1.11022302462516e-16*gamma_1 + 0.707106781186547*gamma_2\n",
        "v=(x+x)/sqrt(2)=1.41421356237309*gamma_1\tR*u*Rbar=2.22044604925031e-16*gamma_1 + 1.41421356237309*gamma_2\n",
        "v=(x+y)/sqrt(2)=0.707106781186547*gamma_1 + 0.707106781186547*gamma_2\tR*u*Rbar= - 0.707106781186547*gamma_1 + 0.707106781186548*gamma_2\n",
        "v=(x+z)/sqrt(2)=0.707106781186547*gamma_1 + 0.707106781186547*gamma_3\tR*u*Rbar=1.11022302462516e-16*gamma_1 + 0.707106781186547*gamma_2 + 0.707106781186547*gamma_3\n",
        "v=(y+t)/sqrt(2)=0.707106781186547*gamma_0 + 0.707106781186547*gamma_2\tR*u*Rbar=0.707106781186547*gamma_0 - 0.707106781186547*gamma_1 + 1.11022302462516e-16*gamma_2\n",
        "v=(y+x)/sqrt(2)=0.707106781186547*gamma_1 + 0.707106781186547*gamma_2\tR*u*Rbar= - 0.707106781186547*gamma_1 + 0.707106781186548*gamma_2\n",
        "v=(y+y)/sqrt(2)=1.41421356237309*gamma_2\tR*u*Rbar= - 1.41421356237309*gamma_1 + 2.22044604925031e-16*gamma_2\n",
        "v=(y+z)/sqrt(2)=0.707106781186547*gamma_2 + 0.707106781186547*gamma_3\tR*u*Rbar= - 0.707106781186547*gamma_1 + 1.11022302462516e-16*gamma_2 + 0.707106781186547*gamma_3\n",
        "v=(z+t)/sqrt(2)=0.707106781186547*gamma_0 + 0.707106781186547*gamma_3\tR*u*Rbar=0.707106781186547*gamma_0 + 0.707106781186547*gamma_3\n",
        "v=(z+x)/sqrt(2)=0.707106781186547*gamma_1 + 0.707106781186547*gamma_3\tR*u*Rbar=1.11022302462516e-16*gamma_1 + 0.707106781186547*gamma_2 + 0.707106781186547*gamma_3\n",
        "v=(z+y)/sqrt(2)=0.707106781186547*gamma_2 + 0.707106781186547*gamma_3\tR*u*Rbar= - 0.707106781186547*gamma_1 + 1.11022302462516e-16*gamma_2 + 0.707106781186547*gamma_3\n",
        "v=(z+z)/sqrt(2)=1.41421356237309*gamma_3\tR*u*Rbar=1.41421356237309*gamma_3\n"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "These all look fine to me."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "for v in [t,x,y,z]:\n",
      "    print(spacetime.norm(v))\n",
      "    print(spacetime.norm2(v))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        " 1\n",
        " -  1\n",
        " 1\n",
        " 1\n",
        " 1\n",
        " 1\n",
        " 1\n",
        " 1\n"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "beta = 0.5\n",
      "alpha = arctanh(beta)\n",
      "gamma = 1./sqrt(1-beta**2)\n",
      "B = spacetime.mv();\n",
      "B.set_gamma_0_gamma_3(alpha/2.)\n",
      "R = spacetime.exp(-B)\n",
      "print(B)\n",
      "print(R)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "0.274653072167027*gamma_0^gamma_3\n",
        "1.03795484930204 - 0.27811916365045*gamma_0^gamma_3\n"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "alpha"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 10,
       "text": [
        "0.54930614433405489"
       ]
      }
     ],
     "prompt_number": 10
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "cosh(-alpha/2.),sinh(-alpha/2.)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 11,
       "text": [
        "(1.0379548493020425, -0.27811916365044997)"
       ]
      }
     ],
     "prompt_number": 11
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "I = spacetime.mv()\n",
      "I.set_gamma_0_gamma_1_gamma_2_gamma_3(1.0)\n",
      "print(exp(1.j))\n",
      "print(spacetime.exp(I))\n",
      "print(exp(1.j*pi/4.))\n",
      "print(spacetime.exp(I*pi/4.))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "(0.540302305868+0.841470984808j)\n",
        "0.54030230586814 + 0.841470984807897*gamma_0^gamma_1^gamma_2^gamma_3\n",
        "(0.707106781187+0.707106781187j)\n",
        "0.707106781186548 + 0.707106781186547*gamma_0^gamma_1^gamma_2^gamma_3\n"
       ]
      }
     ],
     "prompt_number": 12
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp = spacetime.mv()\n",
      "tmp.set_scalar(1.0/sqrt(2)).set_gamma_0_gamma_1_gamma_2_gamma_3(1.0/sqrt(2))\n",
      "print(tmp)\n",
      "print(exp(1./sqrt(2)+1.j/sqrt(2)))\n",
      "print(spacetime.exp(tmp))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "0.707106781186547 + 0.707106781186547*gamma_0^gamma_1^gamma_2^gamma_3\n",
        "(1.54186345705+1.31753840878j)\n",
        "1.70710678118655 + 0.707106781186547*gamma_0^gamma_1^gamma_2^gamma_3\n"
       ]
      }
     ],
     "prompt_number": 13
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "That's way wrong...  I don't know what to make of that.  I even tried the \"Euclidean-metric\" version of the exponential."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "I*I*I"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 15,
       "text": [
        " -  1*gamma_0^gamma_1^gamma_2^gamma_3"
       ]
      }
     ],
     "prompt_number": 15
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp*tmp"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 16,
       "text": [
        " 1*gamma_0^gamma_1^gamma_2^gamma_3"
       ]
      }
     ],
     "prompt_number": 16
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp2= 1./sqrt(2)+1.j/sqrt(2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 17
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp2*tmp2"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 18,
       "text": [
        "0.99999999999999978j"
       ]
      }
     ],
     "prompt_number": 18
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from math import factorial\n",
      "def powtmp(tmp,i):\n",
      "    c=spacetime.mv()\n",
      "    c.set_scalar(1.0)\n",
      "    for i in range(i):\n",
      "        c = c*tmp\n",
      "    return c"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 19
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "[powtmp(tmp,i)/factorial(i) for i in range(12)]\n",
      "exptmp = spacetime.mv()\n",
      "for i in range(18):\n",
      "    exptmp = exptmp + powtmp(tmp,i)/factorial(i)\n",
      "exptmp"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 20,
       "text": [
        "1.54186345704563 + 1.31753840877988*gamma_0^gamma_1^gamma_2^gamma_3"
       ]
      }
     ],
     "prompt_number": 20
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "exp(1./sqrt(2)+1.j/sqrt(2))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 21,
       "text": [
        "(1.5418634570456315+1.3175384087798807j)"
       ]
      }
     ],
     "prompt_number": 21
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "tmp*spacetime.reverse(tmp)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 22,
       "text": [
        " 1*gamma_0^gamma_1^gamma_2^gamma_3"
       ]
      }
     ],
     "prompt_number": 22
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "I*spacetime.reverse(I)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 23,
       "text": [
        " -  1"
       ]
      }
     ],
     "prompt_number": 23
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "spacetime.norm2(x^y)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 24,
       "text": [
        " 1"
       ]
      }
     ],
     "prompt_number": 24
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "spacetime.gradeInvolution(I)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 27,
       "text": [
        " 1*gamma_0^gamma_1^gamma_2^gamma_3"
       ]
      }
     ],
     "prompt_number": 27
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Okay, so exponentials involving the pseudoscalar aren't going to work.  The reason is that the logic Gaigen uses depends on the `norm` and/or `norm2`.  Now, `norm2` is defined as $\\left\\langle X\\, \\tilde{X} \\right\\rangle_0$.  But $I$ is invariant under reversal, whereas any given bivector, for example, is not.  So we can expect different results from the logic.  Of course, the exponential is defined without reference to a reverse, so the results for $I$ and a spatial bivector should actually be identical, except that the bivector should be replaced by the $I$.  But this will not be the case with the code produced by Gaigen."
     ]
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/SpacetimeAlgebra/LICENSE <==
The MIT License (MIT)

Copyright (c) 2014 Mike Boyle

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

==> anc/GWFrames/Code/SpacetimeAlgebra/Makefile <==
all:
	python setup.py build_ext --inplace

clean:
	/bin/rm -rf build spacetime.so spacetime.cpp


==> anc/GWFrames/Code/SpacetimeAlgebra/README.md <==
SpacetimeAlgebra
================

The geometric algebra of spacetime, now with `c++` *and* `python`!

***NB:*** The current exponential function, as output by Gaigen 2.5,
is wrong in some cases.  It appears to be safe for bivector blades,
but it is not safe for general bivectors.  In particular, it appears
that anything that should result in a pseudoscalar component is wrong.
I expect that similar errors are also present in the sin, cos, sinh,
and cosh functions.

This collection of code contains C++ and python interfaces to code
expressing the geometric algebra of spacetime.  The core of this code
is generated by the excellent
[Gaigen](http://staff.science.uva.nl/~fontijne/g25.html) package,
while the interface is provided via [Cython](http://cython.org/), which gives us all the advantages of `c++` speed, with the friendly interactivity of python.  Either interface is, of course, usable.  In particular, this code can be used directly in `c++` code, or in `python` code, and every effort is made to ensure that the functions to be called have the same names, and the syntax is as identical as possible.

To compile and use this code in a `c++` project, nothing external should be required (beyond a reasonable compiler).  To use this code in `python`, or relatively recent installation of `python` is required, along with `cython`.  [Cython can usually be installed easily via the command line as `pip install Cython`.]

While the code can be used as is, it may be desirable to change something at a very low level.  Because most of the code is generated automatically, this requires the user to have the code-generating tools installed.  They include

  * [Gaigen](http://staff.science.uva.nl/~fontijne/g25.html)
  * [Cython](http://cython.org/)
  * [Saxon](http://saxon.sourceforge.net/)

Again, however, these are not necessary for most purposes.


Note that the best documentation about wrapping `c++` libraries for python
with cython is not obvious to find, but is
[here](http://docs.cython.org/src/userguide/wrapping_CPlusPlus.html).


==> anc/GWFrames/Code/SpacetimeAlgebra/SpacetimeAlgebra.cpp <==
/*

    Licensed under the  MIT license; see LICENSE file for full details.
    Copyright (c) 2014 Mike Boyle

*/
#include <stdio.h>
#include <utility> // for std::swap
#include "SpacetimeAlgebra.hpp"
namespace SpacetimeAlgebra {

const int SpacetimeAlgebra_spaceDim = 4;
const int SpacetimeAlgebra_nbGroups = 5;
const bool SpacetimeAlgebra_metricEuclidean = false;
const char *SpacetimeAlgebra_basisVectorNames[4] = {
  "gamma_0", "gamma_1", "gamma_2", "gamma_3"
};
const int SpacetimeAlgebra_grades[] = {GRADE_0, GRADE_1, GRADE_2, GRADE_3, GRADE_4, 0, 0, 0, 0, 0};
const int SpacetimeAlgebra_groups[] = {GROUP_0, GROUP_1, GROUP_2, GROUP_3, GROUP_4};
const int SpacetimeAlgebra_groupSize[5] = {
  1, 4, 6, 4, 1
};
const int SpacetimeAlgebra_mvSize[32] = {
  0, 1, 4, 5, 6, 7, 10, 11, 4, 5, 8, 9, 10, 11, 14, 15, 1, 2, 5, 6,
  7, 8, 11, 12, 5, 6, 9, 10, 11, 12, 15, 16};
const int SpacetimeAlgebra_basisElements[16][5] = {
  {-1},
  {0, -1},
  {1, -1},
  {2, -1},
  {3, -1},
  {0, 1, -1},
  {0, 2, -1},
  {1, 2, -1},
  {0, 3, -1},
  {1, 3, -1},
  {2, 3, -1},
  {0, 1, 2, -1},
  {0, 1, 3, -1},
  {0, 2, 3, -1},
  {1, 2, 3, -1},
  {0, 1, 2, 3, -1}
};
const double SpacetimeAlgebra_basisElementSignByIndex[16] =
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1};
const double SpacetimeAlgebra_basisElementSignByBitmap[16] =
  {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1};
const int SpacetimeAlgebra_basisElementIndexByBitmap[16] =
  {0, 1, 2, 5, 3, 6, 7, 11, 4, 8, 9, 12, 10, 13, 14, 15};
const int SpacetimeAlgebra_basisElementBitmapByIndex[16] =
  {0, 1, 2, 4, 8, 3, 5, 6, 9, 10, 12, 7, 11, 13, 14, 15};
const int SpacetimeAlgebra_basisElementGradeByBitmap[16] =
  {0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4};
const int SpacetimeAlgebra_basisElementGroupByBitmap[16] =
  {0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4};

const char *g_SpacetimeAlgebraTypenames[] =
{
  "mv",
  "double",
  "gamma_0_t",
  "gamma_1_t",
  "gamma_2_t",
  "gamma_3_t",
  "I_t",
  "I3_t",
  "mv3",
  "vector",
  "vector3",
  "bivector",
  "bivector3",
  "pseudovector",
  "spinor",
  "spinor3"
};
gamma_0_t gamma_0;
gamma_1_t gamma_1;
gamma_2_t gamma_2;
gamma_3_t gamma_3;
I_t psI;
I3_t I3;


void ReportUsage::printReport(FILE *F /*= stdout*/, bool includeCount /* = true */) {
  fprintf(F, "Report usage is disabled");
}

/*
These strings determine how the output of string() is formatted.
You can alter them at runtime using SpacetimeAlgebra_setStringFormat().
*/

const char *SpacetimeAlgebra_string_fp = "%2.2f";
const char *SpacetimeAlgebra_string_start = "";
const char *SpacetimeAlgebra_string_end = "";
const char *SpacetimeAlgebra_string_mul = "*";
const char *SpacetimeAlgebra_string_wedge = "^";
const char *SpacetimeAlgebra_string_plus = " + ";
const char *SpacetimeAlgebra_string_minus = " - ";

void SpacetimeAlgebra_setStringFormat(const char *what, const char *format) {

  if (!strcmp(what, "fp"))
    SpacetimeAlgebra_string_fp = (format) ? format : "%2.2f";
  else if (!strcmp(what, "start"))
    SpacetimeAlgebra_string_start = (format) ? format : "";
  else if (!strcmp(what, "end"))
    SpacetimeAlgebra_string_end = (format) ? format : "";
  else if (!strcmp(what, "mul"))
    SpacetimeAlgebra_string_mul = (format) ? format : "*";
  else if (!strcmp(what, "wedge"))
    SpacetimeAlgebra_string_wedge = (format) ? format : "^";
  else if (!strcmp(what, "plus"))
    SpacetimeAlgebra_string_plus = (format) ? format : " + ";
  else if (!strcmp(what, "minus"))
    SpacetimeAlgebra_string_minus = (format) ? format : " - ";
}



#ifdef WIN32
#define snprintf _snprintf
#pragma warning(disable:4996) /* quit your whining already */
#endif /* WIN32 */
const char *c_str(const mv &V, char *str, int maxLength, const char *fp)
{
  int stdIdx = 0, l;
  char tmpBuf[256], tmpFloatBuf[256];
  int k = 0, bei, ia = 0, s = SpacetimeAlgebra_mvSize[V.gu()], p = 0, cnt = 0;
  const double *c = V.getC();

  // set up the floating point precision
  if (fp == NULL) fp = SpacetimeAlgebra_string_fp;

  // start the string
  l = snprintf(tmpBuf, 256, "%s", SpacetimeAlgebra_string_start);
  if (stdIdx + l <= maxLength) {
    strcpy(str + stdIdx, tmpBuf);
    stdIdx += l;
  }
  else {
    snprintf(str, maxLength, "toString_mv: buffer too small");
    return str;
  }

  // print all coordinates
  for (int i = 0; i <= 5; i++) {
    if (V.gu() & (1 << i)) {
      for (int j = 0; j < SpacetimeAlgebra_groupSize[i]; j++) {
        double coord = (double)SpacetimeAlgebra_basisElementSignByIndex[ia] *c[k];
        /* goal: print [+|-]V.m_c[k][* basisVector1 ^ ... ^ basisVectorN] */
        snprintf(tmpFloatBuf, 256, fp, (double)fabs(coord)); // cast to double to force custom float types to Plain Old Data
        if (atof(tmpFloatBuf) != 0.0) {
          l = 0;

          // print [+|-]
          l += snprintf(tmpBuf + l, 256-l, "%s", (coord >= 0.0)
            ? (cnt ? SpacetimeAlgebra_string_plus : "")
            : SpacetimeAlgebra_string_minus);

          // print obj.m_c[k]
          int dummyArg = 0; // prevents compiler warning on some platforms
          l += snprintf(tmpBuf + l, 256-l, tmpFloatBuf, dummyArg);

          if (i) { // if not grade 0, print [* basisVector1 ^ ... ^ basisVectorN]
            l += snprintf(tmpBuf + l, 256-l, "%s", SpacetimeAlgebra_string_mul);

            // print all basis vectors
            bei = 0;
            while (SpacetimeAlgebra_basisElements[ia][bei] >= 0) {
              l += snprintf(tmpBuf + l, 256-l, "%s%s", (bei) ? SpacetimeAlgebra_string_wedge : "",
               SpacetimeAlgebra_basisVectorNames[SpacetimeAlgebra_basisElements[ia][bei]]);
               bei++;
            }
          }

          // copy all to 'str'
          if (stdIdx + l <= maxLength) {
            strcpy(str + stdIdx, tmpBuf);
            stdIdx += l;
          }
          else {
            snprintf(str, maxLength, "toString_mv: buffer too small");
            return str;
          }
          cnt++;
        }
        k++; ia++;
      }
    }
    else ia += SpacetimeAlgebra_groupSize[i];
  }

    // if no coordinates printed: 0
  l = 0;
  if (cnt == 0) {
    l += snprintf(tmpBuf + l, 256-l, "0");
  }

    // end the string
  l += snprintf(tmpBuf + l, 256-l, "%s", SpacetimeAlgebra_string_end);
  if (stdIdx + l <= maxLength) {
    strcpy(str + stdIdx, tmpBuf);
    stdIdx += l;
    return str;
  }
  else {
    snprintf(str, maxLength, "toString(): buffer too small\n");
    return str;
  }
}

std::string toString(const mv & obj, const char *fp /* = NULL */) {
  std::string str;
  int strSize = 2048;
  while (strSize <= 1024 * 1024) {
    str.resize(strSize);
    c_str(obj, &(str[0]), strSize-1, fp);
    if (str.find("buffer too small") != std::string::npos) {
      strSize *= 2; // need larger buffer
      continue;
    }
    else break; // done
  }
  str.resize(strlen(&(str[0])));
  return str;
}

// def SB:
/// Computes the partial geometric product of two multivectors (group 0  x  group 0 -> group 0)
void gp_default_0_0_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 1 -> group 1)
void gp_default_0_1_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 2 -> group 2)
void gp_default_0_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 3 -> group 3)
void gp_default_0_3_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 4 -> group 4)
void gp_default_0_4_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 0 -> group 1)
void gp_default_1_0_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 1 -> group 0)
void gp_default_1_1_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 1 -> group 2)
void gp_default_1_1_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 2 -> group 1)
void gp_default_1_2_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 2 -> group 3)
void gp_default_1_2_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 3 -> group 2)
void gp_default_1_3_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 3 -> group 4)
void gp_default_1_3_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 4 -> group 3)
void gp_default_1_4_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 0 -> group 2)
void gp_default_2_0_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 1 -> group 1)
void gp_default_2_1_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 1 -> group 3)
void gp_default_2_1_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 0)
void gp_default_2_2_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 2)
void gp_default_2_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 4)
void gp_default_2_2_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 3 -> group 1)
void gp_default_2_3_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 3 -> group 3)
void gp_default_2_3_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 4 -> group 2)
void gp_default_2_4_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 0 -> group 3)
void gp_default_3_0_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 1 -> group 2)
void gp_default_3_1_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 1 -> group 4)
void gp_default_3_1_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 2 -> group 1)
void gp_default_3_2_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 2 -> group 3)
void gp_default_3_2_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 3 -> group 0)
void gp_default_3_3_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 3 -> group 2)
void gp_default_3_3_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 4 -> group 1)
void gp_default_3_4_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 0 -> group 4)
void gp_default_4_0_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 1 -> group 3)
void gp_default_4_1_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 2 -> group 2)
void gp_default_4_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 3 -> group 1)
void gp_default_4_3_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 4 -> group 0)
void gp_default_4_4_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 0 -> group 0)
void gp_euclidean_0_0_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 1 -> group 1)
void gp_euclidean_0_1_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 2 -> group 2)
void gp_euclidean_0_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 3 -> group 3)
void gp_euclidean_0_3_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 0  x  group 4 -> group 4)
void gp_euclidean_0_4_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 0 -> group 1)
void gp_euclidean_1_0_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 1 -> group 0)
void gp_euclidean_1_1_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 1 -> group 2)
void gp_euclidean_1_1_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 2 -> group 1)
void gp_euclidean_1_2_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 2 -> group 3)
void gp_euclidean_1_2_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 3 -> group 2)
void gp_euclidean_1_3_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 3 -> group 4)
void gp_euclidean_1_3_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 1  x  group 4 -> group 3)
void gp_euclidean_1_4_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 0 -> group 2)
void gp_euclidean_2_0_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 1 -> group 1)
void gp_euclidean_2_1_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 1 -> group 3)
void gp_euclidean_2_1_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 0)
void gp_euclidean_2_2_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 2)
void gp_euclidean_2_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 2 -> group 4)
void gp_euclidean_2_2_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 3 -> group 1)
void gp_euclidean_2_3_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 3 -> group 3)
void gp_euclidean_2_3_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 2  x  group 4 -> group 2)
void gp_euclidean_2_4_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 0 -> group 3)
void gp_euclidean_3_0_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 1 -> group 2)
void gp_euclidean_3_1_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 1 -> group 4)
void gp_euclidean_3_1_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 2 -> group 1)
void gp_euclidean_3_2_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 2 -> group 3)
void gp_euclidean_3_2_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 3 -> group 0)
void gp_euclidean_3_3_0(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 3 -> group 2)
void gp_euclidean_3_3_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 3  x  group 4 -> group 1)
void gp_euclidean_3_4_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 0 -> group 4)
void gp_euclidean_4_0_4(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 1 -> group 3)
void gp_euclidean_4_1_3(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 2 -> group 2)
void gp_euclidean_4_2_2(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 3 -> group 1)
void gp_euclidean_4_3_1(const double *A, const double *B, double *C);
/// Computes the partial geometric product of two multivectors (group 4  x  group 4 -> group 0)
void gp_euclidean_4_4_0(const double *A, const double *B, double *C);
/// copies coordinates of group 0
void copyGroup_0(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 0
void copyMul_0(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 0
void copyDiv_0(const double *A, double *C, double s);
/// adds coordinates of group 0 from variable A to C
void add_0(const double *A, double *C);
/// subtracts coordinates of group 0 in variable A from C
void sub_0(const double *A, double *C);
/// negate coordinates of group 0 of variable A
void neg_0(const double *A, double *C);
/// adds coordinates of group 0 of variables A and B
void add2_0_0(const double *A, const double *B, double *C);
/// subtracts coordinates of group 0 of variables A from B
void sub2_0_0(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 0 of variables A and B
void hp_0_0(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 0 of variables A and B
/// (no checks for divide by zero are made)
void ihp_0_0(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 0 of variables A and B
bool equals_0_0(const double *A, const double *B, double eps);
/// checks if coordinates of group 0 of variable A are zero up to eps
bool zeroGroup_0(const double *A, double eps);
/// copies coordinates of group 1
void copyGroup_1(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 1
void copyMul_1(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 1
void copyDiv_1(const double *A, double *C, double s);
/// adds coordinates of group 1 from variable A to C
void add_1(const double *A, double *C);
/// subtracts coordinates of group 1 in variable A from C
void sub_1(const double *A, double *C);
/// negate coordinates of group 1 of variable A
void neg_1(const double *A, double *C);
/// adds coordinates of group 1 of variables A and B
void add2_1_1(const double *A, const double *B, double *C);
/// subtracts coordinates of group 1 of variables A from B
void sub2_1_1(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 1 of variables A and B
void hp_1_1(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 1 of variables A and B
/// (no checks for divide by zero are made)
void ihp_1_1(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 1 of variables A and B
bool equals_1_1(const double *A, const double *B, double eps);
/// checks if coordinates of group 1 of variable A are zero up to eps
bool zeroGroup_1(const double *A, double eps);
/// copies coordinates of group 2
void copyGroup_2(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 2
void copyMul_2(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 2
void copyDiv_2(const double *A, double *C, double s);
/// adds coordinates of group 2 from variable A to C
void add_2(const double *A, double *C);
/// subtracts coordinates of group 2 in variable A from C
void sub_2(const double *A, double *C);
/// negate coordinates of group 2 of variable A
void neg_2(const double *A, double *C);
/// adds coordinates of group 2 of variables A and B
void add2_2_2(const double *A, const double *B, double *C);
/// subtracts coordinates of group 2 of variables A from B
void sub2_2_2(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 2 of variables A and B
void hp_2_2(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 2 of variables A and B
/// (no checks for divide by zero are made)
void ihp_2_2(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 2 of variables A and B
bool equals_2_2(const double *A, const double *B, double eps);
/// checks if coordinates of group 2 of variable A are zero up to eps
bool zeroGroup_2(const double *A, double eps);
/// copies coordinates of group 3
void copyGroup_3(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 3
void copyMul_3(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 3
void copyDiv_3(const double *A, double *C, double s);
/// adds coordinates of group 3 from variable A to C
void add_3(const double *A, double *C);
/// subtracts coordinates of group 3 in variable A from C
void sub_3(const double *A, double *C);
/// negate coordinates of group 3 of variable A
void neg_3(const double *A, double *C);
/// adds coordinates of group 3 of variables A and B
void add2_3_3(const double *A, const double *B, double *C);
/// subtracts coordinates of group 3 of variables A from B
void sub2_3_3(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 3 of variables A and B
void hp_3_3(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 3 of variables A and B
/// (no checks for divide by zero are made)
void ihp_3_3(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 3 of variables A and B
bool equals_3_3(const double *A, const double *B, double eps);
/// checks if coordinates of group 3 of variable A are zero up to eps
bool zeroGroup_3(const double *A, double eps);
/// copies coordinates of group 4
void copyGroup_4(const double *A, double *C);
/// copies and multiplies (by s) coordinates of group 4
void copyMul_4(const double *A, double *C, double s);
/// copies and divides (by s) coordinates of group 4
void copyDiv_4(const double *A, double *C, double s);
/// adds coordinates of group 4 from variable A to C
void add_4(const double *A, double *C);
/// subtracts coordinates of group 4 in variable A from C
void sub_4(const double *A, double *C);
/// negate coordinates of group 4 of variable A
void neg_4(const double *A, double *C);
/// adds coordinates of group 4 of variables A and B
void add2_4_4(const double *A, const double *B, double *C);
/// subtracts coordinates of group 4 of variables A from B
void sub2_4_4(const double *A, const double *B, double *C);
/// performs coordinate-wise multiplication of coordinates of group 4 of variables A and B
void hp_4_4(const double *A, const double *B, double *C);
/// performs coordinate-wise division of coordinates of group 4 of variables A and B
/// (no checks for divide by zero are made)
void ihp_4_4(const double *A, const double *B, double *C);
/// check for equality up to eps of coordinates of group 4 of variables A and B
bool equals_4_4(const double *A, const double *B, double eps);
/// checks if coordinates of group 4 of variable A are zero up to eps
bool zeroGroup_4(const double *A, double eps);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_0_4(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_0_4(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_1_3(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_1_3(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_2_2(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_2_2(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_3_1(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_3_1(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_default_4_0(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_default_4_0(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_0_4(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_0_4(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_1_3(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_1_3(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_2_2(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_2_2(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_3_1(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_3_1(const double *A, double *C);
/// Computes the partial dual (w.r.t. full space) of a multivector.
void dual_euclidean_4_0(const double *A, double *C);
/// Computes the partial undual (w.r.t. full space) of a multivector.
void undual_euclidean_4_0(const double *A, double *C);
void gp_default_0_0_0(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
}
void gp_default_0_1_1(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[0]*B[1];
  C[2] += A[0]*B[2];
  C[3] += A[0]*B[3];
}
void gp_default_0_2_2(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[0]*B[1];
  C[2] += A[0]*B[2];
  C[3] += A[0]*B[3];
  C[4] += A[0]*B[4];
  C[5] += A[0]*B[5];
}
void gp_default_0_3_3(const double *A, const double *B, double *C) {
  gp_default_0_1_1(A, B, C);
}
void gp_default_0_4_4(const double *A, const double *B, double *C) {
  gp_default_0_0_0(A, B, C);
}
void gp_default_1_0_1(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[1]*B[0];
  C[2] += A[2]*B[0];
  C[3] += A[3]*B[0];
}
void gp_default_1_1_0(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[0]+A[1]*B[1]+A[2]*B[2]+A[3]*B[3]);
}
void gp_default_1_1_2(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[1]-A[1]*B[0]);
  C[1] += (A[0]*B[2]-A[2]*B[0]);
  C[2] += (A[1]*B[2]-A[2]*B[1]);
  C[3] += (A[0]*B[3]-A[3]*B[0]);
  C[4] += (A[1]*B[3]-A[3]*B[1]);
  C[5] += (A[2]*B[3]-A[3]*B[2]);
}
void gp_default_1_2_1(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[0]-A[2]*B[1]-A[3]*B[3]);
  C[1] += (-A[0]*B[0]-A[2]*B[2]-A[3]*B[4]);
  C[2] += (-A[0]*B[1]+A[1]*B[2]-A[3]*B[5]);
  C[3] += (-A[0]*B[3]+A[1]*B[4]+A[2]*B[5]);
}
void gp_default_1_2_3(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]-A[1]*B[1]+A[2]*B[0]);
  C[1] += (A[0]*B[4]-A[1]*B[3]+A[3]*B[0]);
  C[2] += (A[0]*B[5]-A[2]*B[3]+A[3]*B[1]);
  C[3] += (A[1]*B[5]-A[2]*B[4]+A[3]*B[2]);
}
void gp_default_1_3_2(const double *A, const double *B, double *C) {
  C[0] += (A[2]*B[0]+A[3]*B[1]);
  C[1] += (-A[1]*B[0]+A[3]*B[2]);
  C[2] += (-A[0]*B[0]+A[3]*B[3]);
  C[3] += (-A[1]*B[1]-A[2]*B[2]);
  C[4] += (-A[0]*B[1]-A[2]*B[3]);
  C[5] += (-A[0]*B[2]+A[1]*B[3]);
}
void gp_default_1_3_4(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[3]-A[1]*B[2]+A[2]*B[1]-A[3]*B[0]);
}
void gp_default_1_4_3(const double *A, const double *B, double *C) {
  C[0] += -A[3]*B[0];
  C[1] += A[2]*B[0];
  C[2] += -A[1]*B[0];
  C[3] += -A[0]*B[0];
}
void gp_default_2_0_2(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[1]*B[0];
  C[2] += A[2]*B[0];
  C[3] += A[3]*B[0];
  C[4] += A[4]*B[0];
  C[5] += A[5]*B[0];
}
void gp_default_2_1_1(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[1]+A[1]*B[2]+A[3]*B[3]);
  C[1] += (A[0]*B[0]+A[2]*B[2]+A[4]*B[3]);
  C[2] += (A[1]*B[0]-A[2]*B[1]+A[5]*B[3]);
  C[3] += (A[3]*B[0]-A[4]*B[1]-A[5]*B[2]);
}
void gp_default_2_1_3(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]-A[1]*B[1]+A[2]*B[0]);
  C[1] += (A[0]*B[3]-A[3]*B[1]+A[4]*B[0]);
  C[2] += (A[1]*B[3]-A[3]*B[2]+A[5]*B[0]);
  C[3] += (A[2]*B[3]-A[4]*B[2]+A[5]*B[1]);
}
void gp_default_2_2_0(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[0]+A[1]*B[1]-A[2]*B[2]+A[3]*B[3]-A[4]*B[4]-A[5]*B[5]);
}
void gp_default_2_2_2(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[2]+A[2]*B[1]-A[3]*B[4]+A[4]*B[3]);
  C[1] += (A[0]*B[2]-A[2]*B[0]-A[3]*B[5]+A[5]*B[3]);
  C[2] += (A[0]*B[1]-A[1]*B[0]-A[4]*B[5]+A[5]*B[4]);
  C[3] += (A[0]*B[4]+A[1]*B[5]-A[4]*B[0]-A[5]*B[1]);
  C[4] += (A[0]*B[3]+A[2]*B[5]-A[3]*B[0]-A[5]*B[2]);
  C[5] += (A[1]*B[3]-A[2]*B[4]-A[3]*B[1]+A[4]*B[2]);
}
void gp_default_2_2_4(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[5]-A[1]*B[4]+A[2]*B[3]+A[3]*B[2]-A[4]*B[1]+A[5]*B[0]);
}
void gp_default_2_3_1(const double *A, const double *B, double *C) {
  C[0] += (-A[2]*B[0]-A[4]*B[1]-A[5]*B[2]);
  C[1] += (-A[1]*B[0]-A[3]*B[1]-A[5]*B[3]);
  C[2] += (A[0]*B[0]-A[3]*B[2]+A[4]*B[3]);
  C[3] += (A[0]*B[1]+A[1]*B[2]-A[2]*B[3]);
}
void gp_default_2_3_3(const double *A, const double *B, double *C) {
  C[0] += (A[3]*B[3]-A[4]*B[2]+A[5]*B[1]);
  C[1] += (-A[1]*B[3]+A[2]*B[2]-A[5]*B[0]);
  C[2] += (A[0]*B[3]-A[2]*B[1]+A[4]*B[0]);
  C[3] += (A[0]*B[2]-A[1]*B[1]+A[3]*B[0]);
}
void gp_default_2_4_2(const double *A, const double *B, double *C) {
  C[0] += -A[5]*B[0];
  C[1] += A[4]*B[0];
  C[2] += A[3]*B[0];
  C[3] += -A[2]*B[0];
  C[4] += -A[1]*B[0];
  C[5] += A[0]*B[0];
}
void gp_default_3_0_3(const double *A, const double *B, double *C) {
  gp_default_1_0_1(A, B, C);
}
void gp_default_3_1_2(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]+A[1]*B[3]);
  C[1] += (-A[0]*B[1]+A[2]*B[3]);
  C[2] += (-A[0]*B[0]+A[3]*B[3]);
  C[3] += (-A[1]*B[1]-A[2]*B[2]);
  C[4] += (-A[1]*B[0]-A[3]*B[2]);
  C[5] += (-A[2]*B[0]+A[3]*B[1]);
}
void gp_default_3_1_4(const double *A, const double *B, double *C) {
  gp_default_1_3_4(A, B, C);
}
void gp_default_3_2_1(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[2]-A[1]*B[4]-A[2]*B[5]);
  C[1] += (-A[0]*B[1]-A[1]*B[3]-A[3]*B[5]);
  C[2] += (A[0]*B[0]-A[2]*B[3]+A[3]*B[4]);
  C[3] += (A[1]*B[0]+A[2]*B[1]-A[3]*B[2]);
}
void gp_default_3_2_3(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[5]+A[2]*B[4]-A[3]*B[3]);
  C[1] += (A[0]*B[5]-A[2]*B[2]+A[3]*B[1]);
  C[2] += (-A[0]*B[4]+A[1]*B[2]-A[3]*B[0]);
  C[3] += (-A[0]*B[3]+A[1]*B[1]-A[2]*B[0]);
}
void gp_default_3_3_0(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[0]+A[1]*B[1]+A[2]*B[2]-A[3]*B[3]);
}
void gp_default_3_3_2(const double *A, const double *B, double *C) {
  C[0] += (-A[2]*B[3]+A[3]*B[2]);
  C[1] += (A[1]*B[3]-A[3]*B[1]);
  C[2] += (A[1]*B[2]-A[2]*B[1]);
  C[3] += (-A[0]*B[3]+A[3]*B[0]);
  C[4] += (-A[0]*B[2]+A[2]*B[0]);
  C[5] += (A[0]*B[1]-A[1]*B[0]);
}
void gp_default_3_4_1(const double *A, const double *B, double *C) {
  C[0] += A[3]*B[0];
  C[1] += A[2]*B[0];
  C[2] += -A[1]*B[0];
  C[3] += A[0]*B[0];
}
void gp_default_4_0_4(const double *A, const double *B, double *C) {
  gp_default_0_0_0(A, B, C);
}
void gp_default_4_1_3(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[3];
  C[1] += -A[0]*B[2];
  C[2] += A[0]*B[1];
  C[3] += A[0]*B[0];
}
void gp_default_4_2_2(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[5];
  C[1] += A[0]*B[4];
  C[2] += A[0]*B[3];
  C[3] += -A[0]*B[2];
  C[4] += -A[0]*B[1];
  C[5] += A[0]*B[0];
}
void gp_default_4_3_1(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[3];
  C[1] += -A[0]*B[2];
  C[2] += A[0]*B[1];
  C[3] += -A[0]*B[0];
}
void gp_default_4_4_0(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[0];
}
void gp_euclidean_0_0_0(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
}
void gp_euclidean_0_1_1(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[0]*B[1];
  C[2] += A[0]*B[2];
  C[3] += A[0]*B[3];
}
void gp_euclidean_0_2_2(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[0]*B[1];
  C[2] += A[0]*B[2];
  C[3] += A[0]*B[3];
  C[4] += A[0]*B[4];
  C[5] += A[0]*B[5];
}
void gp_euclidean_0_3_3(const double *A, const double *B, double *C) {
  gp_euclidean_0_1_1(A, B, C);
}
void gp_euclidean_0_4_4(const double *A, const double *B, double *C) {
  gp_euclidean_0_0_0(A, B, C);
}
void gp_euclidean_1_0_1(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[1]*B[0];
  C[2] += A[2]*B[0];
  C[3] += A[3]*B[0];
}
void gp_euclidean_1_1_0(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[0]+A[1]*B[1]+A[2]*B[2]+A[3]*B[3]);
}
void gp_euclidean_1_1_2(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[1]-A[1]*B[0]);
  C[1] += (A[0]*B[2]-A[2]*B[0]);
  C[2] += (A[1]*B[2]-A[2]*B[1]);
  C[3] += (A[0]*B[3]-A[3]*B[0]);
  C[4] += (A[1]*B[3]-A[3]*B[1]);
  C[5] += (A[2]*B[3]-A[3]*B[2]);
}
void gp_euclidean_1_2_1(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[0]-A[2]*B[1]-A[3]*B[3]);
  C[1] += (A[0]*B[0]-A[2]*B[2]-A[3]*B[4]);
  C[2] += (A[0]*B[1]+A[1]*B[2]-A[3]*B[5]);
  C[3] += (A[0]*B[3]+A[1]*B[4]+A[2]*B[5]);
}
void gp_euclidean_1_2_3(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]-A[1]*B[1]+A[2]*B[0]);
  C[1] += (A[0]*B[4]-A[1]*B[3]+A[3]*B[0]);
  C[2] += (A[0]*B[5]-A[2]*B[3]+A[3]*B[1]);
  C[3] += (A[1]*B[5]-A[2]*B[4]+A[3]*B[2]);
}
void gp_euclidean_1_3_2(const double *A, const double *B, double *C) {
  C[0] += (A[2]*B[0]+A[3]*B[1]);
  C[1] += (-A[1]*B[0]+A[3]*B[2]);
  C[2] += (A[0]*B[0]+A[3]*B[3]);
  C[3] += (-A[1]*B[1]-A[2]*B[2]);
  C[4] += (A[0]*B[1]-A[2]*B[3]);
  C[5] += (A[0]*B[2]+A[1]*B[3]);
}
void gp_euclidean_1_3_4(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[3]-A[1]*B[2]+A[2]*B[1]-A[3]*B[0]);
}
void gp_euclidean_1_4_3(const double *A, const double *B, double *C) {
  C[0] += -A[3]*B[0];
  C[1] += A[2]*B[0];
  C[2] += -A[1]*B[0];
  C[3] += A[0]*B[0];
}
void gp_euclidean_2_0_2(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[0];
  C[1] += A[1]*B[0];
  C[2] += A[2]*B[0];
  C[3] += A[3]*B[0];
  C[4] += A[4]*B[0];
  C[5] += A[5]*B[0];
}
void gp_euclidean_2_1_1(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[1]+A[1]*B[2]+A[3]*B[3]);
  C[1] += (-A[0]*B[0]+A[2]*B[2]+A[4]*B[3]);
  C[2] += (-A[1]*B[0]-A[2]*B[1]+A[5]*B[3]);
  C[3] += (-A[3]*B[0]-A[4]*B[1]-A[5]*B[2]);
}
void gp_euclidean_2_1_3(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]-A[1]*B[1]+A[2]*B[0]);
  C[1] += (A[0]*B[3]-A[3]*B[1]+A[4]*B[0]);
  C[2] += (A[1]*B[3]-A[3]*B[2]+A[5]*B[0]);
  C[3] += (A[2]*B[3]-A[4]*B[2]+A[5]*B[1]);
}
void gp_euclidean_2_2_0(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[0]-A[1]*B[1]-A[2]*B[2]-A[3]*B[3]-A[4]*B[4]-A[5]*B[5]);
}
void gp_euclidean_2_2_2(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[2]+A[2]*B[1]-A[3]*B[4]+A[4]*B[3]);
  C[1] += (A[0]*B[2]-A[2]*B[0]-A[3]*B[5]+A[5]*B[3]);
  C[2] += (-A[0]*B[1]+A[1]*B[0]-A[4]*B[5]+A[5]*B[4]);
  C[3] += (A[0]*B[4]+A[1]*B[5]-A[4]*B[0]-A[5]*B[1]);
  C[4] += (-A[0]*B[3]+A[2]*B[5]+A[3]*B[0]-A[5]*B[2]);
  C[5] += (-A[1]*B[3]-A[2]*B[4]+A[3]*B[1]+A[4]*B[2]);
}
void gp_euclidean_2_2_4(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[5]-A[1]*B[4]+A[2]*B[3]+A[3]*B[2]-A[4]*B[1]+A[5]*B[0]);
}
void gp_euclidean_2_3_1(const double *A, const double *B, double *C) {
  C[0] += (-A[2]*B[0]-A[4]*B[1]-A[5]*B[2]);
  C[1] += (A[1]*B[0]+A[3]*B[1]-A[5]*B[3]);
  C[2] += (-A[0]*B[0]+A[3]*B[2]+A[4]*B[3]);
  C[3] += (-A[0]*B[1]-A[1]*B[2]-A[2]*B[3]);
}
void gp_euclidean_2_3_3(const double *A, const double *B, double *C) {
  C[0] += (A[3]*B[3]-A[4]*B[2]+A[5]*B[1]);
  C[1] += (-A[1]*B[3]+A[2]*B[2]-A[5]*B[0]);
  C[2] += (A[0]*B[3]-A[2]*B[1]+A[4]*B[0]);
  C[3] += (-A[0]*B[2]+A[1]*B[1]-A[3]*B[0]);
}
void gp_euclidean_2_4_2(const double *A, const double *B, double *C) {
  C[0] += -A[5]*B[0];
  C[1] += A[4]*B[0];
  C[2] += -A[3]*B[0];
  C[3] += -A[2]*B[0];
  C[4] += A[1]*B[0];
  C[5] += -A[0]*B[0];
}
void gp_euclidean_3_0_3(const double *A, const double *B, double *C) {
  gp_euclidean_1_0_1(A, B, C);
}
void gp_euclidean_3_1_2(const double *A, const double *B, double *C) {
  C[0] += (A[0]*B[2]+A[1]*B[3]);
  C[1] += (-A[0]*B[1]+A[2]*B[3]);
  C[2] += (A[0]*B[0]+A[3]*B[3]);
  C[3] += (-A[1]*B[1]-A[2]*B[2]);
  C[4] += (A[1]*B[0]-A[3]*B[2]);
  C[5] += (A[2]*B[0]+A[3]*B[1]);
}
void gp_euclidean_3_1_4(const double *A, const double *B, double *C) {
  gp_euclidean_1_3_4(A, B, C);
}
void gp_euclidean_3_2_1(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[2]-A[1]*B[4]-A[2]*B[5]);
  C[1] += (A[0]*B[1]+A[1]*B[3]-A[3]*B[5]);
  C[2] += (-A[0]*B[0]+A[2]*B[3]+A[3]*B[4]);
  C[3] += (-A[1]*B[0]-A[2]*B[1]-A[3]*B[2]);
}
void gp_euclidean_3_2_3(const double *A, const double *B, double *C) {
  C[0] += (-A[1]*B[5]+A[2]*B[4]-A[3]*B[3]);
  C[1] += (A[0]*B[5]-A[2]*B[2]+A[3]*B[1]);
  C[2] += (-A[0]*B[4]+A[1]*B[2]-A[3]*B[0]);
  C[3] += (A[0]*B[3]-A[1]*B[1]+A[2]*B[0]);
}
void gp_euclidean_3_3_0(const double *A, const double *B, double *C) {
  C[0] += (-A[0]*B[0]-A[1]*B[1]-A[2]*B[2]-A[3]*B[3]);
}
void gp_euclidean_3_3_2(const double *A, const double *B, double *C) {
  C[0] += (-A[2]*B[3]+A[3]*B[2]);
  C[1] += (A[1]*B[3]-A[3]*B[1]);
  C[2] += (-A[1]*B[2]+A[2]*B[1]);
  C[3] += (-A[0]*B[3]+A[3]*B[0]);
  C[4] += (A[0]*B[2]-A[2]*B[0]);
  C[5] += (-A[0]*B[1]+A[1]*B[0]);
}
void gp_euclidean_3_4_1(const double *A, const double *B, double *C) {
  C[0] += A[3]*B[0];
  C[1] += -A[2]*B[0];
  C[2] += A[1]*B[0];
  C[3] += -A[0]*B[0];
}
void gp_euclidean_4_0_4(const double *A, const double *B, double *C) {
  gp_euclidean_0_0_0(A, B, C);
}
void gp_euclidean_4_1_3(const double *A, const double *B, double *C) {
  C[0] += A[0]*B[3];
  C[1] += -A[0]*B[2];
  C[2] += A[0]*B[1];
  C[3] += -A[0]*B[0];
}
void gp_euclidean_4_2_2(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[5];
  C[1] += A[0]*B[4];
  C[2] += -A[0]*B[3];
  C[3] += -A[0]*B[2];
  C[4] += A[0]*B[1];
  C[5] += -A[0]*B[0];
}
void gp_euclidean_4_3_1(const double *A, const double *B, double *C) {
  C[0] += -A[0]*B[3];
  C[1] += A[0]*B[2];
  C[2] += -A[0]*B[1];
  C[3] += A[0]*B[0];
}
void gp_euclidean_4_4_0(const double *A, const double *B, double *C) {
  gp_euclidean_0_0_0(A, B, C);
}
void copyGroup_0(const double *A, double *C) {
  C[0] = A[0];
}
void copyMul_0(const double *A, double *C, double s) {
  C[0] = A[0]*s;
}
void copyDiv_0(const double *A, double *C, double s) {
  C[0] = A[0]/s;
}
void add_0(const double *A, double *C) {
  C[0] += A[0];
}
void sub_0(const double *A, double *C) {
  C[0] -= A[0];
}
void neg_0(const double *A, double *C) {
  C[0] = -A[0];
}
void add2_0_0(const double *A, const double *B, double *C) {
  C[0] = (A[0]+B[0]);
}
void sub2_0_0(const double *A, const double *B, double *C) {
  C[0] = (A[0]-B[0]);
}
void hp_0_0(const double *A, const double *B, double *C) {
  C[0] = A[0]*B[0];
}
void ihp_0_0(const double *A, const double *B, double *C) {
  C[0] = A[0]/((B[0]));
}
bool equals_0_0(const double *A, const double *B, double eps) {
    if (((A[0] - B[0]) < -eps) || ((A[0] - B[0]) > eps)) return false;
  return true;
}
bool zeroGroup_0(const double *A, double eps) {
    if ((A[0] < -eps) || (A[0] > eps)) return false;
    return true;
}
void copyGroup_1(const double *A, double *C) {
  C[0] = A[0];
  C[1] = A[1];
  C[2] = A[2];
  C[3] = A[3];
}
void copyMul_1(const double *A, double *C, double s) {
  C[0] = A[0]*s;
  C[1] = A[1]*s;
  C[2] = A[2]*s;
  C[3] = A[3]*s;
}
void copyDiv_1(const double *A, double *C, double s) {
  C[0] = A[0]/s;
  C[1] = A[1]/s;
  C[2] = A[2]/s;
  C[3] = A[3]/s;
}
void add_1(const double *A, double *C) {
  C[0] += A[0];
  C[1] += A[1];
  C[2] += A[2];
  C[3] += A[3];
}
void sub_1(const double *A, double *C) {
  C[0] -= A[0];
  C[1] -= A[1];
  C[2] -= A[2];
  C[3] -= A[3];
}
void neg_1(const double *A, double *C) {
  C[0] = -A[0];
  C[1] = -A[1];
  C[2] = -A[2];
  C[3] = -A[3];
}
void add2_1_1(const double *A, const double *B, double *C) {
  C[0] = (A[0]+B[0]);
  C[1] = (A[1]+B[1]);
  C[2] = (A[2]+B[2]);
  C[3] = (A[3]+B[3]);
}
void sub2_1_1(const double *A, const double *B, double *C) {
  C[0] = (A[0]-B[0]);
  C[1] = (A[1]-B[1]);
  C[2] = (A[2]-B[2]);
  C[3] = (A[3]-B[3]);
}
void hp_1_1(const double *A, const double *B, double *C) {
  C[0] = A[0]*B[0];
  C[1] = A[1]*B[1];
  C[2] = A[2]*B[2];
  C[3] = A[3]*B[3];
}
void ihp_1_1(const double *A, const double *B, double *C) {
  C[0] = A[0]/((B[0]));
  C[1] = A[1]/((B[1]));
  C[2] = A[2]/((B[2]));
  C[3] = A[3]/((B[3]));
}
bool equals_1_1(const double *A, const double *B, double eps) {
    if (((A[0] - B[0]) < -eps) || ((A[0] - B[0]) > eps)) return false;
    if (((A[1] - B[1]) < -eps) || ((A[1] - B[1]) > eps)) return false;
    if (((A[2] - B[2]) < -eps) || ((A[2] - B[2]) > eps)) return false;
    if (((A[3] - B[3]) < -eps) || ((A[3] - B[3]) > eps)) return false;
  return true;
}
bool zeroGroup_1(const double *A, double eps) {
    if ((A[0] < -eps) || (A[0] > eps)) return false;
    if ((A[1] < -eps) || (A[1] > eps)) return false;
    if ((A[2] < -eps) || (A[2] > eps)) return false;
    if ((A[3] < -eps) || (A[3] > eps)) return false;
    return true;
}
void copyGroup_2(const double *A, double *C) {
  C[0] = A[0];
  C[1] = A[1];
  C[2] = A[2];
  C[3] = A[3];
  C[4] = A[4];
  C[5] = A[5];
}
void copyMul_2(const double *A, double *C, double s) {
  C[0] = A[0]*s;
  C[1] = A[1]*s;
  C[2] = A[2]*s;
  C[3] = A[3]*s;
  C[4] = A[4]*s;
  C[5] = A[5]*s;
}
void copyDiv_2(const double *A, double *C, double s) {
  C[0] = A[0]/s;
  C[1] = A[1]/s;
  C[2] = A[2]/s;
  C[3] = A[3]/s;
  C[4] = A[4]/s;
  C[5] = A[5]/s;
}
void add_2(const double *A, double *C) {
  C[0] += A[0];
  C[1] += A[1];
  C[2] += A[2];
  C[3] += A[3];
  C[4] += A[4];
  C[5] += A[5];
}
void sub_2(const double *A, double *C) {
  C[0] -= A[0];
  C[1] -= A[1];
  C[2] -= A[2];
  C[3] -= A[3];
  C[4] -= A[4];
  C[5] -= A[5];
}
void neg_2(const double *A, double *C) {
  C[0] = -A[0];
  C[1] = -A[1];
  C[2] = -A[2];
  C[3] = -A[3];
  C[4] = -A[4];
  C[5] = -A[5];
}
void add2_2_2(const double *A, const double *B, double *C) {
  C[0] = (A[0]+B[0]);
  C[1] = (A[1]+B[1]);
  C[2] = (A[2]+B[2]);
  C[3] = (A[3]+B[3]);
  C[4] = (A[4]+B[4]);
  C[5] = (A[5]+B[5]);
}
void sub2_2_2(const double *A, const double *B, double *C) {
  C[0] = (A[0]-B[0]);
  C[1] = (A[1]-B[1]);
  C[2] = (A[2]-B[2]);
  C[3] = (A[3]-B[3]);
  C[4] = (A[4]-B[4]);
  C[5] = (A[5]-B[5]);
}
void hp_2_2(const double *A, const double *B, double *C) {
  C[0] = A[0]*B[0];
  C[1] = A[1]*B[1];
  C[2] = A[2]*B[2];
  C[3] = A[3]*B[3];
  C[4] = A[4]*B[4];
  C[5] = A[5]*B[5];
}
void ihp_2_2(const double *A, const double *B, double *C) {
  C[0] = A[0]/((B[0]));
  C[1] = A[1]/((B[1]));
  C[2] = A[2]/((B[2]));
  C[3] = A[3]/((B[3]));
  C[4] = A[4]/((B[4]));
  C[5] = A[5]/((B[5]));
}
bool equals_2_2(const double *A, const double *B, double eps) {
    if (((A[0] - B[0]) < -eps) || ((A[0] - B[0]) > eps)) return false;
    if (((A[1] - B[1]) < -eps) || ((A[1] - B[1]) > eps)) return false;
    if (((A[2] - B[2]) < -eps) || ((A[2] - B[2]) > eps)) return false;
    if (((A[3] - B[3]) < -eps) || ((A[3] - B[3]) > eps)) return false;
    if (((A[4] - B[4]) < -eps) || ((A[4] - B[4]) > eps)) return false;
    if (((A[5] - B[5]) < -eps) || ((A[5] - B[5]) > eps)) return false;
  return true;
}
bool zeroGroup_2(const double *A, double eps) {
    if ((A[0] < -eps) || (A[0] > eps)) return false;
    if ((A[1] < -eps) || (A[1] > eps)) return false;
    if ((A[2] < -eps) || (A[2] > eps)) return false;
    if ((A[3] < -eps) || (A[3] > eps)) return false;
    if ((A[4] < -eps) || (A[4] > eps)) return false;
    if ((A[5] < -eps) || (A[5] > eps)) return false;
    return true;
}
void copyGroup_3(const double *A, double *C) {
  copyGroup_1(A, C);
}
void copyMul_3(const double *A, double *C, double s) {
  copyMul_1(A, C, s);
}
void copyDiv_3(const double *A, double *C, double s) {
  copyDiv_1(A, C, s);
}
void add_3(const double *A, double *C) {
  add_1(A, C);
}
void sub_3(const double *A, double *C) {
  sub_1(A, C);
}
void neg_3(const double *A, double *C) {
  neg_1(A, C);
}
void add2_3_3(const double *A, const double *B, double *C) {
  add2_1_1(A, B, C);
}
void sub2_3_3(const double *A, const double *B, double *C) {
  sub2_1_1(A, B, C);
}
void hp_3_3(const double *A, const double *B, double *C) {
  hp_1_1(A, B, C);
}
void ihp_3_3(const double *A, const double *B, double *C) {
  ihp_1_1(A, B, C);
}
bool equals_3_3(const double *A, const double *B, double eps) {
  return equals_1_1(A, B, eps);
}
bool zeroGroup_3(const double *A, double eps) {
  return zeroGroup_1(A, eps);
}
void copyGroup_4(const double *A, double *C) {
  copyGroup_0(A, C);
}
void copyMul_4(const double *A, double *C, double s) {
  copyMul_0(A, C, s);
}
void copyDiv_4(const double *A, double *C, double s) {
  copyDiv_0(A, C, s);
}
void add_4(const double *A, double *C) {
  add_0(A, C);
}
void sub_4(const double *A, double *C) {
  sub_0(A, C);
}
void neg_4(const double *A, double *C) {
  neg_0(A, C);
}
void add2_4_4(const double *A, const double *B, double *C) {
  add2_0_0(A, B, C);
}
void sub2_4_4(const double *A, const double *B, double *C) {
  sub2_0_0(A, B, C);
}
void hp_4_4(const double *A, const double *B, double *C) {
  hp_0_0(A, B, C);
}
void ihp_4_4(const double *A, const double *B, double *C) {
  ihp_0_0(A, B, C);
}
bool equals_4_4(const double *A, const double *B, double eps) {
  return equals_0_0(A, B, eps);
}
bool zeroGroup_4(const double *A, double eps) {
  return zeroGroup_0(A, eps);
}
void dual_default_0_4(const double *A, double *C) {
  C[0] = -A[0];
}
void undual_default_0_4(const double *A, double *C) {
  C[0] = A[0];
}
void dual_default_1_3(const double *A, double *C) {
  C[0] = A[3];
  C[1] = -A[2];
  C[2] = A[1];
  C[3] = A[0];
}
void undual_default_1_3(const double *A, double *C) {
  C[0] = -A[3];
  C[1] = A[2];
  C[2] = -A[1];
  C[3] = -A[0];
}
void dual_default_2_2(const double *A, double *C) {
  C[0] = A[5];
  C[1] = -A[4];
  C[2] = -A[3];
  C[3] = A[2];
  C[4] = A[1];
  C[5] = -A[0];
}
void undual_default_2_2(const double *A, double *C) {
  C[0] = -A[5];
  C[1] = A[4];
  C[2] = A[3];
  C[3] = -A[2];
  C[4] = -A[1];
  C[5] = A[0];
}
void dual_default_3_1(const double *A, double *C) {
  C[0] = -A[3];
  C[1] = -A[2];
  C[2] = A[1];
  C[3] = -A[0];
}
void undual_default_3_1(const double *A, double *C) {
  C[0] = A[3];
  C[1] = A[2];
  C[2] = -A[1];
  C[3] = A[0];
}
void dual_default_4_0(const double *A, double *C) {
  undual_default_0_4(A, C);
}
void undual_default_4_0(const double *A, double *C) {
  dual_default_0_4(A, C);
}
void dual_euclidean_0_4(const double *A, double *C) {
  undual_default_0_4(A, C);
}
void undual_euclidean_0_4(const double *A, double *C) {
  undual_default_0_4(A, C);
}
void dual_euclidean_1_3(const double *A, double *C) {
  C[0] = -A[3];
  C[1] = A[2];
  C[2] = -A[1];
  C[3] = A[0];
}
void undual_euclidean_1_3(const double *A, double *C) {
  dual_euclidean_1_3(A, C);
}
void dual_euclidean_2_2(const double *A, double *C) {
  C[0] = -A[5];
  C[1] = A[4];
  C[2] = -A[3];
  C[3] = -A[2];
  C[4] = A[1];
  C[5] = -A[0];
}
void undual_euclidean_2_2(const double *A, double *C) {
  dual_euclidean_2_2(A, C);
}
void dual_euclidean_3_1(const double *A, double *C) {
  C[0] = A[3];
  C[1] = -A[2];
  C[2] = A[1];
  C[3] = -A[0];
}
void undual_euclidean_3_1(const double *A, double *C) {
  dual_euclidean_3_1(A, C);
}
void dual_euclidean_4_0(const double *A, double *C) {
  undual_default_0_4(A, C);
}
void undual_euclidean_4_0(const double *A, double *C) {
  undual_default_0_4(A, C);
}

double mv::largestCoordinate() const {
  double maxValue = 0.0;
  int nbC = SpacetimeAlgebra_mvSize[m_gu], i;
  for (i = 0; i < nbC; i++)
    if (fabs(m_c[i]) > maxValue) maxValue = fabs(m_c[i]);
  return maxValue;
}

double mv::largestBasisBlade(unsigned int &bm) const {
  int nc = SpacetimeAlgebra_mvSize[gu()];
  double maxC = -1.0, C;

  int idx = 0;
  int group = 0;
  int i = 0;

  bm = 0;

  while (i < nc) {
    if (gu() & (1 << group)) {
      for (int j = 0; j < SpacetimeAlgebra_groupSize[group]; j++) {
        C = fabs(m_c[i]);
        if (C > maxC) {
          maxC = C;
          bm = SpacetimeAlgebra_basisElementBitmapByIndex[idx];
        }
        idx++;
        i++;
      }
    }
    else idx += SpacetimeAlgebra_groupSize[group];
    group++;
  }

  return maxC;
} // end of mv::largestBasisBlade()




void mv::compress(double epsilon /*= 0.0*/) {
  set(mv_compress(m_c, epsilon, m_gu));
}

mv mv_compress(const double *c, double epsilon /*= 0.0*/, int gu /*= 31*/) {
  int i, j, ia = 0, ib = 0, f, s;
  int cgu = 0;
  double cc[16];

  // for all grade parts...
  for (i = 0; i < 5; i++) {
    // check if grade part has memory use:
    if (!(gu & (1 << i))) continue;

    // check if abs coordinates of grade part are all < epsilon
    s = SpacetimeAlgebra_groupSize[i];
    j = ia + s;
    f = 0;
    for (; ia < j; ia++)
      if (fabs(c[ia]) > epsilon) {f = 1; break;}
    ia = j;
    if (f) {
      SpacetimeAlgebra::copy_N(cc + ib, c + ia - s, s);
      ib += s;
      cgu |= (1 << i);
    }
  }

  return mv(cgu, cc);
}

mv mv_compress(int nbBlades, const unsigned int *bitmaps, const double *coords) {
  // convert basis blade compression to regular coordinate array:
  double A[16];
  for (int i = 0; i < 16; i++) A[i] = 0.0;

  for (int i = 0; i < nbBlades; i++) {
    A[SpacetimeAlgebra_basisElementIndexByBitmap[bitmaps[i]]] = coords[i] * (double)SpacetimeAlgebra_basisElementSignByBitmap[bitmaps[i]];
  }

  return mv_compress(A);
}


void mv::expand(const double *ptrs[5], bool nulls /* = true */) const {
  const double *c = m_c; // this pointer gets incremented below

  if (m_gu & 1) {
    ptrs[0] =  c;
    c += 1;
  }
  else ptrs[0] = (nulls) ? NULL : nullFloats();
  if (m_gu & 2) {
    ptrs[1] =  c;
    c += 4;
  }
  else ptrs[1] = (nulls) ? NULL : nullFloats();
  if (m_gu & 4) {
    ptrs[2] =  c;
    c += 6;
  }
  else ptrs[2] = (nulls) ? NULL : nullFloats();
  if (m_gu & 8) {
    ptrs[3] =  c;
    c += 4;
  }
  else ptrs[3] = (nulls) ? NULL : nullFloats();
  if (m_gu & 16) {
    ptrs[4] =  c;
  }
  else ptrs[4] = (nulls) ? NULL : nullFloats();
}

mv extractGrade(const mv &a, int groupBitmap)
{
  int aidx = 0, cidx = 0;
  int gu =  a.gu() & groupBitmap;
  double c[16];

  if (a.gu() & 1) {
    if (groupBitmap & 1) {
      copyGroup_0(a.getC() + aidx, c + cidx);
      cidx += 1;
    }
    aidx += 1;
  }

  if (a.gu() & 2) {
    if (groupBitmap & 2) {
      copyGroup_1(a.getC() + aidx, c + cidx);
      cidx += 4;
    }
    aidx += 4;
  }

  if (a.gu() & 4) {
    if (groupBitmap & 4) {
      copyGroup_2(a.getC() + aidx, c + cidx);
      cidx += 6;
    }
    aidx += 6;
  }

  if (a.gu() & 8) {
    if (groupBitmap & 8) {
      copyGroup_3(a.getC() + aidx, c + cidx);
      cidx += 4;
    }
    aidx += 4;
  }

  if (a.gu() & 16) {
    if (groupBitmap & 16) {
      copyGroup_4(a.getC() + aidx, c + cidx);
    }
  }
  return mv(gu, c);
}
mv extractGrade0(const mv &a)
{
  return extractGrade(a, 1);
}
mv extractGrade1(const mv &a)
{
  return extractGrade(a, 2);
}
mv extractGrade2(const mv &a)
{
  return extractGrade(a, 4);
}
mv extractGrade3(const mv &a)
{
  return extractGrade(a, 8);
}
mv extractGrade4(const mv &a)
{
  return extractGrade(a, 16);
}
mv add(const mv &a, const mv &b)
{
  int aidx = 0, bidx = 0, cidx = 0;
  int gu = a.gu() | b.gu();
  double c[16];

  if (a.gu() & 1) {
    if (b.gu() & 1) {
      add2_0_0(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 1;
    }
    else copyGroup_0(a.getC() + aidx, c + cidx);
    aidx += 1;
    cidx += 1;
  }
  else if (b.gu() & 1) {
    copyGroup_0(b.getC() + bidx, c + cidx);
    bidx += 1;
    cidx += 1;
  }

  if (a.gu() & 2) {
    if (b.gu() & 2) {
      add2_1_1(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 4;
    }
    else copyGroup_1(a.getC() + aidx, c + cidx);
    aidx += 4;
    cidx += 4;
  }
  else if (b.gu() & 2) {
    copyGroup_1(b.getC() + bidx, c + cidx);
    bidx += 4;
    cidx += 4;
  }

  if (a.gu() & 4) {
    if (b.gu() & 4) {
      add2_2_2(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 6;
    }
    else copyGroup_2(a.getC() + aidx, c + cidx);
    aidx += 6;
    cidx += 6;
  }
  else if (b.gu() & 4) {
    copyGroup_2(b.getC() + bidx, c + cidx);
    bidx += 6;
    cidx += 6;
  }

  if (a.gu() & 8) {
    if (b.gu() & 8) {
      add2_3_3(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 4;
    }
    else copyGroup_3(a.getC() + aidx, c + cidx);
    aidx += 4;
    cidx += 4;
  }
  else if (b.gu() & 8) {
    copyGroup_3(b.getC() + bidx, c + cidx);
    bidx += 4;
    cidx += 4;
  }

  if (a.gu() & 16) {
    if (b.gu() & 16) {
      add2_4_4(a.getC() + aidx, b.getC() + bidx, c + cidx);
    }
    else copyGroup_4(a.getC() + aidx, c + cidx);
    cidx += 1;
  }
  else if (b.gu() & 16) {
    copyGroup_4(b.getC() + bidx, c + cidx);
    cidx += 1;
  }
  return mv(gu, c);
}
mv subtract(const mv &a, const mv &b)
{
  int aidx = 0, bidx = 0, cidx = 0;
  int gu = a.gu() | b.gu();
  double c[16];

  if (a.gu() & 1) {
    if (b.gu() & 1) {
      sub2_0_0(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 1;
    }
    else copyGroup_0(a.getC() + aidx, c + cidx);
    aidx += 1;
    cidx += 1;
  }
  else if (b.gu() & 1) {
    neg_0(b.getC() + bidx, c + cidx);
    bidx += 1;
    cidx += 1;
  }

  if (a.gu() & 2) {
    if (b.gu() & 2) {
      sub2_1_1(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 4;
    }
    else copyGroup_1(a.getC() + aidx, c + cidx);
    aidx += 4;
    cidx += 4;
  }
  else if (b.gu() & 2) {
    neg_1(b.getC() + bidx, c + cidx);
    bidx += 4;
    cidx += 4;
  }

  if (a.gu() & 4) {
    if (b.gu() & 4) {
      sub2_2_2(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 6;
    }
    else copyGroup_2(a.getC() + aidx, c + cidx);
    aidx += 6;
    cidx += 6;
  }
  else if (b.gu() & 4) {
    neg_2(b.getC() + bidx, c + cidx);
    bidx += 6;
    cidx += 6;
  }

  if (a.gu() & 8) {
    if (b.gu() & 8) {
      sub2_3_3(a.getC() + aidx, b.getC() + bidx, c + cidx);
      bidx += 4;
    }
    else copyGroup_3(a.getC() + aidx, c + cidx);
    aidx += 4;
    cidx += 4;
  }
  else if (b.gu() & 8) {
    neg_3(b.getC() + bidx, c + cidx);
    bidx += 4;
    cidx += 4;
  }

  if (a.gu() & 16) {
    if (b.gu() & 16) {
      sub2_4_4(a.getC() + aidx, b.getC() + bidx, c + cidx);
    }
    else copyGroup_4(a.getC() + aidx, c + cidx);
    cidx += 1;
  }
  else if (b.gu() & 16) {
    neg_4(b.getC() + bidx, c + cidx);
    cidx += 1;
  }
  return mv(gu, c);
}
mv gp(const double a, const mv &b)
{
  double c[16];
  const double* _a[1] = {&a};
  const double* _b[5];
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
    if (b.gu() & 2) {
      gp_default_0_1_1(_a[0], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_0_2_2(_a[0], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_0_3_3(_a[0], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_0_4_4(_a[0], _b[4], c + 15);
    }
  return mv_compress(c, 0.0, 31);
}
mv gp(const mv &a, const double b)
{
  double c[16];
  const double* _a[5];
  const double* _b[1] = {&b};
  a.expand(_a);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
  }
  if (a.gu() & 2) {
      gp_default_1_0_1(_a[1], _b[0], c + 1);
  }
  if (a.gu() & 4) {
      gp_default_2_0_2(_a[2], _b[0], c + 5);
  }
  if (a.gu() & 8) {
      gp_default_3_0_3(_a[3], _b[0], c + 11);
  }
  if (a.gu() & 16) {
      gp_default_4_0_4(_a[4], _b[0], c + 15);
  }
  return mv_compress(c, 0.0, 31);
}
mv div(const mv &a, const double b)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyDiv_0(a.getC() + idx, c + idx, b);
    idx += 1;
  }

  if (a.gu() & 2) {
    copyDiv_1(a.getC() + idx, c + idx, b);
    idx += 4;
  }

  if (a.gu() & 4) {
    copyDiv_2(a.getC() + idx, c + idx, b);
    idx += 6;
  }

  if (a.gu() & 8) {
    copyDiv_3(a.getC() + idx, c + idx, b);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyDiv_4(a.getC() + idx, c + idx, b);
  }
  return mv(gu, c);
}
mv gp(const mv &a, const mv &b)
{
  double c[16];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
    if (b.gu() & 2) {
      gp_default_0_1_1(_a[0], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_0_2_2(_a[0], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_0_3_3(_a[0], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_0_4_4(_a[0], _b[4], c + 15);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 1) {
      gp_default_1_0_1(_a[1], _b[0], c + 1);
    }
    if (b.gu() & 2) {
      gp_default_1_1_0(_a[1], _b[1], c + 0);
      gp_default_1_1_2(_a[1], _b[1], c + 5);
    }
    if (b.gu() & 4) {
      gp_default_1_2_1(_a[1], _b[2], c + 1);
      gp_default_1_2_3(_a[1], _b[2], c + 11);
    }
    if (b.gu() & 8) {
      gp_default_1_3_2(_a[1], _b[3], c + 5);
      gp_default_1_3_4(_a[1], _b[3], c + 15);
    }
    if (b.gu() & 16) {
      gp_default_1_4_3(_a[1], _b[4], c + 11);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 1) {
      gp_default_2_0_2(_a[2], _b[0], c + 5);
    }
    if (b.gu() & 2) {
      gp_default_2_1_1(_a[2], _b[1], c + 1);
      gp_default_2_1_3(_a[2], _b[1], c + 11);
    }
    if (b.gu() & 4) {
      gp_default_2_2_0(_a[2], _b[2], c + 0);
      gp_default_2_2_2(_a[2], _b[2], c + 5);
      gp_default_2_2_4(_a[2], _b[2], c + 15);
    }
    if (b.gu() & 8) {
      gp_default_2_3_1(_a[2], _b[3], c + 1);
      gp_default_2_3_3(_a[2], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_2_4_2(_a[2], _b[4], c + 5);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 1) {
      gp_default_3_0_3(_a[3], _b[0], c + 11);
    }
    if (b.gu() & 2) {
      gp_default_3_1_2(_a[3], _b[1], c + 5);
      gp_default_3_1_4(_a[3], _b[1], c + 15);
    }
    if (b.gu() & 4) {
      gp_default_3_2_1(_a[3], _b[2], c + 1);
      gp_default_3_2_3(_a[3], _b[2], c + 11);
    }
    if (b.gu() & 8) {
      gp_default_3_3_0(_a[3], _b[3], c + 0);
      gp_default_3_3_2(_a[3], _b[3], c + 5);
    }
    if (b.gu() & 16) {
      gp_default_3_4_1(_a[3], _b[4], c + 1);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 1) {
      gp_default_4_0_4(_a[4], _b[0], c + 15);
    }
    if (b.gu() & 2) {
      gp_default_4_1_3(_a[4], _b[1], c + 11);
    }
    if (b.gu() & 4) {
      gp_default_4_2_2(_a[4], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_4_3_1(_a[4], _b[3], c + 1);
    }
    if (b.gu() & 16) {
      gp_default_4_4_0(_a[4], _b[4], c + 0);
    }
  }
  return mv_compress(c, 0.0, 31);
}
mv rc(const mv &a, const mv &b)
{
  double c[16];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 1) {
      gp_default_1_0_1(_a[1], _b[0], c + 1);
    }
    if (b.gu() & 2) {
      gp_default_1_1_0(_a[1], _b[1], c + 0);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 1) {
      gp_default_2_0_2(_a[2], _b[0], c + 5);
    }
    if (b.gu() & 2) {
      gp_default_2_1_1(_a[2], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_2_2_0(_a[2], _b[2], c + 0);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 1) {
      gp_default_3_0_3(_a[3], _b[0], c + 11);
    }
    if (b.gu() & 2) {
      gp_default_3_1_2(_a[3], _b[1], c + 5);
    }
    if (b.gu() & 4) {
      gp_default_3_2_1(_a[3], _b[2], c + 1);
    }
    if (b.gu() & 8) {
      gp_default_3_3_0(_a[3], _b[3], c + 0);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 1) {
      gp_default_4_0_4(_a[4], _b[0], c + 15);
    }
    if (b.gu() & 2) {
      gp_default_4_1_3(_a[4], _b[1], c + 11);
    }
    if (b.gu() & 4) {
      gp_default_4_2_2(_a[4], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_4_3_1(_a[4], _b[3], c + 1);
    }
    if (b.gu() & 16) {
      gp_default_4_4_0(_a[4], _b[4], c + 0);
    }
  }
  return mv_compress(c, 0.0, 31);
}
mv lc(const mv &a, const mv &b)
{
  double c[16];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
    if (b.gu() & 2) {
      gp_default_0_1_1(_a[0], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_0_2_2(_a[0], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_0_3_3(_a[0], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_0_4_4(_a[0], _b[4], c + 15);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 2) {
      gp_default_1_1_0(_a[1], _b[1], c + 0);
    }
    if (b.gu() & 4) {
      gp_default_1_2_1(_a[1], _b[2], c + 1);
    }
    if (b.gu() & 8) {
      gp_default_1_3_2(_a[1], _b[3], c + 5);
    }
    if (b.gu() & 16) {
      gp_default_1_4_3(_a[1], _b[4], c + 11);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 4) {
      gp_default_2_2_0(_a[2], _b[2], c + 0);
    }
    if (b.gu() & 8) {
      gp_default_2_3_1(_a[2], _b[3], c + 1);
    }
    if (b.gu() & 16) {
      gp_default_2_4_2(_a[2], _b[4], c + 5);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 8) {
      gp_default_3_3_0(_a[3], _b[3], c + 0);
    }
    if (b.gu() & 16) {
      gp_default_3_4_1(_a[3], _b[4], c + 1);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 16) {
      gp_default_4_4_0(_a[4], _b[4], c + 0);
    }
  }
  return mv_compress(c, 0.0, 31);
}
double sp(const mv &a, const mv &b)
{
  double c[1];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_1(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 2) {
      gp_default_1_1_0(_a[1], _b[1], c + 0);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 4) {
      gp_default_2_2_0(_a[2], _b[2], c + 0);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 8) {
      gp_default_3_3_0(_a[3], _b[3], c + 0);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 16) {
      gp_default_4_4_0(_a[4], _b[4], c + 0);
    }
  }
  return c[0];
}
mv op(const mv &a, const mv &b)
{
  double c[16];
  const double* _a[5];
  const double* _b[5];
  a.expand(_a);
  b.expand(_b);
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    if (b.gu() & 1) {
      gp_default_0_0_0(_a[0], _b[0], c + 0);
    }
    if (b.gu() & 2) {
      gp_default_0_1_1(_a[0], _b[1], c + 1);
    }
    if (b.gu() & 4) {
      gp_default_0_2_2(_a[0], _b[2], c + 5);
    }
    if (b.gu() & 8) {
      gp_default_0_3_3(_a[0], _b[3], c + 11);
    }
    if (b.gu() & 16) {
      gp_default_0_4_4(_a[0], _b[4], c + 15);
    }
  }
  if (a.gu() & 2) {
    if (b.gu() & 1) {
      gp_default_1_0_1(_a[1], _b[0], c + 1);
    }
    if (b.gu() & 2) {
      gp_default_1_1_2(_a[1], _b[1], c + 5);
    }
    if (b.gu() & 4) {
      gp_default_1_2_3(_a[1], _b[2], c + 11);
    }
    if (b.gu() & 8) {
      gp_default_1_3_4(_a[1], _b[3], c + 15);
    }
  }
  if (a.gu() & 4) {
    if (b.gu() & 1) {
      gp_default_2_0_2(_a[2], _b[0], c + 5);
    }
    if (b.gu() & 2) {
      gp_default_2_1_3(_a[2], _b[1], c + 11);
    }
    if (b.gu() & 4) {
      gp_default_2_2_4(_a[2], _b[2], c + 15);
    }
  }
  if (a.gu() & 8) {
    if (b.gu() & 1) {
      gp_default_3_0_3(_a[3], _b[0], c + 11);
    }
    if (b.gu() & 2) {
      gp_default_3_1_4(_a[3], _b[1], c + 15);
    }
  }
  if (a.gu() & 16) {
    if (b.gu() & 1) {
      gp_default_4_0_4(_a[4], _b[0], c + 15);
    }
  }
  return mv_compress(c, 0.0, 31);
}
mv dual(const mv &a)
{
  int idx = 0;
  double c[16];
  SpacetimeAlgebra::zero_16(c);
  if (a.gu() & 1) {
    dual_default_0_4(a.getC() + idx, c + 15);
    idx += 1;
  }

  if (a.gu() & 2) {
    dual_default_1_3(a.getC() + idx, c + 11);
    idx += 4;
  }

  if (a.gu() & 4) {
    dual_default_2_2(a.getC() + idx, c + 5);
    idx += 6;
  }

  if (a.gu() & 8) {
    dual_default_3_1(a.getC() + idx, c + 1);
    idx += 4;
  }

  if (a.gu() & 16) {
    dual_default_4_0(a.getC() + idx, c + 0);
  }

  return mv_compress(c, 0.0, 31);
}
mv negate(const mv &a)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    neg_0(a.getC() + idx, c + idx);
    idx += 1;
  }

  if (a.gu() & 2) {
    neg_1(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 4) {
    neg_2(a.getC() + idx, c + idx);
    idx += 6;
  }

  if (a.gu() & 8) {
    neg_3(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 16) {
    neg_4(a.getC() + idx, c + idx);
  }
  return mv(gu, c);
}
mv reverse(const mv &a)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyGroup_0(a.getC() + idx, c + idx);
    idx += 1;
  }

  if (a.gu() & 2) {
    copyGroup_1(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 4) {
    neg_2(a.getC() + idx, c + idx);
    idx += 6;
  }

  if (a.gu() & 8) {
    neg_3(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyGroup_4(a.getC() + idx, c + idx);
  }
  return mv(gu, c);
}
mv cliffordConjugate(const mv &a)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyGroup_0(a.getC() + idx, c + idx);
    idx += 1;
  }

  if (a.gu() & 2) {
    neg_1(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 4) {
    neg_2(a.getC() + idx, c + idx);
    idx += 6;
  }

  if (a.gu() & 8) {
    copyGroup_3(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyGroup_4(a.getC() + idx, c + idx);
  }
  return mv(gu, c);
}
mv gradeInvolution(const mv &a)
{
  int idx = 0;
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyGroup_0(a.getC() + idx, c + idx);
    idx += 1;
  }

  if (a.gu() & 2) {
    neg_1(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 4) {
    copyGroup_2(a.getC() + idx, c + idx);
    idx += 6;
  }

  if (a.gu() & 8) {
    neg_3(a.getC() + idx, c + idx);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyGroup_4(a.getC() + idx, c + idx);
  }
  return mv(gu, c);
}
double norm(const mv &a)
{
  double c[1];
  double n2 = 0.0;
  int idx = 0;

  if (a.gu() & 1) { /* group 0 (grade 0) */
    c[0] = 0.0;
    gp_default_0_0_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 1;
  }

  if (a.gu() & 2) { /* group 1 (grade 1) */
    c[0] = 0.0;
    gp_default_1_1_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 4;
  }

  if (a.gu() & 4) { /* group 2 (grade 2) */
    c[0] = 0.0;
    gp_default_2_2_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 6;
  }

  if (a.gu() & 8) { /* group 3 (grade 3) */
    c[0] = 0.0;
    gp_default_3_3_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 4;
  }

  if (a.gu() & 16) { /* group 4 (grade 4) */
    c[0] = 0.0;
    gp_default_4_4_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
  }
  return ((n2 < 0.0) ? ::sqrt(-n2) : ::sqrt(n2));
}
double norm2(const mv &a)
{
  double c[1];
  double n2 = 0.0;
  int idx = 0;

  if (a.gu() & 1) { /* group 0 (grade 0) */
    c[0] = 0.0;
    gp_default_0_0_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 1;
  }

  if (a.gu() & 2) { /* group 1 (grade 1) */
    c[0] = 0.0;
    gp_default_1_1_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 4;
  }

  if (a.gu() & 4) { /* group 2 (grade 2) */
    c[0] = 0.0;
    gp_default_2_2_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 6;
  }

  if (a.gu() & 8) { /* group 3 (grade 3) */
    c[0] = 0.0;
    gp_default_3_3_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 4;
  }

  if (a.gu() & 16) { /* group 4 (grade 4) */
    c[0] = 0.0;
    gp_default_4_4_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
  }
  return n2;
}
double norm2_euclidean(const mv &a)
{
  double c[1];
  double n2 = 0.0;
  int idx = 0;

  if (a.gu() & 1) { /* group 0 (grade 0) */
    c[0] = 0.0;
    gp_euclidean_0_0_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 1;
  }

  if (a.gu() & 2) { /* group 1 (grade 1) */
    c[0] = 0.0;
    gp_euclidean_1_1_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
    idx += 4;
  }

  if (a.gu() & 4) { /* group 2 (grade 2) */
    c[0] = 0.0;
    gp_euclidean_2_2_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 6;
  }

  if (a.gu() & 8) { /* group 3 (grade 3) */
    c[0] = 0.0;
    gp_euclidean_3_3_0(a.getC() + idx, a.getC() + idx, c);
    n2 -= c[0];
    idx += 4;
  }

  if (a.gu() & 16) { /* group 4 (grade 4) */
    c[0] = 0.0;
    gp_euclidean_4_4_0(a.getC() + idx, a.getC() + idx, c);
    n2 += c[0];
  }
  return n2;
}
mv unit(const mv &a)
{
  int idx = 0;
  double n = norm_returns_scalar(a);
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyDiv_0(a.getC() + idx, c + idx, n);
    idx += 1;
  }

  if (a.gu() & 2) {
    copyDiv_1(a.getC() + idx, c + idx, n);
    idx += 4;
  }

  if (a.gu() & 4) {
    copyDiv_2(a.getC() + idx, c + idx, n);
    idx += 6;
  }

  if (a.gu() & 8) {
    copyDiv_3(a.getC() + idx, c + idx, n);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyDiv_4(a.getC() + idx, c + idx, n);
  }
  return mv(gu, c);
}
mv versorInverse(const mv &a)
{
  int idx = 0;
  double n2 = norm2_returns_scalar(a);
  int gu = a.gu();
  double c[16];

  if (a.gu() & 1) {
    copyDiv_0(a.getC() + idx, c + idx, n2);
    idx += 1;
  }

  if (a.gu() & 2) {
    copyDiv_1(a.getC() + idx, c + idx, n2);
    idx += 4;
  }

  if (a.gu() & 4) {
    copyDiv_2(a.getC() + idx, c + idx, -n2);
    idx += 6;
  }

  if (a.gu() & 8) {
    copyDiv_3(a.getC() + idx, c + idx, -n2);
    idx += 4;
  }

  if (a.gu() & 16) {
    copyDiv_4(a.getC() + idx, c + idx, n2);
  }
  return mv(gu, c);
}
mv sas(const mv &a, const double b, const double c)
{
  int idxa = 0, idxc = 0;
  int gu = a.gu() | ((c != 0.0) ? GRADE_0 : 0); // '| GRADE_0' to make sure the scalar part is included
  double C[16];

  if (a.gu() & 1) {
    copyMul_0(a.getC() + idxa, C + idxc, b);
    if (c != 0.0) C[idxc] += c;
    idxa += 1;
    idxc += 1;
  }
  else if (c != 0.0) {
    C[idxc] = c;
    idxc += 1;
  }

  if (a.gu() & 2) {
    copyMul_1(a.getC() + idxa, C + idxc, b);
    idxa += 4;
    idxc += 4;
  }

  if (a.gu() & 4) {
    copyMul_2(a.getC() + idxa, C + idxc, b);
    idxa += 6;
    idxc += 6;
  }

  if (a.gu() & 8) {
    copyMul_3(a.getC() + idxa, C + idxc, b);
    idxa += 4;
    idxc += 4;
  }

  if (a.gu() & 16) {
    copyMul_4(a.getC() + idxa, C + idxc, b);
  }
  return mv(gu, C);
}


mv exp(const mv &x, int order /*  = 12 */) {
  unsigned long maxC;
  int scale = 1;
  mv xScaled;
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2;
  mv *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, ::cos(a));
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, ::cosh(a));
    }
    else {
      return sas(x, 1.0, 1.0);
    }
  }

  // else do general series eval . . .

  // result = 1 + ....
  *result1 = 1.0;
  if (order == 0) return *result1;

  // find scale (power of 2) such that its norm is < 1
  maxC = (unsigned long)x.largestCoordinate(); // unsigned type is fine, because largest coordinate is absolute
  scale = 1;
  if (maxC > 1) scale <<= 1;
  while (maxC)
  {
    maxC >>= 1;
    scale <<= 1;
  }

  // scale
  xScaled = gp(x, 1.0 / (double)scale);

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, xScaled);
    xPow1 = gp(xPow2, 1.0 / (double)i);

    *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    }

  // undo scaling
  while (scale > 1)
  {
    *result2 = gp(*result1, *result1);
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    scale >>= 1;
  }

    return *result1;
} // end of exp()



spinor3 exp(const spinor3 &x, int order /*  = 12 */) {
  unsigned long maxC;
  int scale = 1;
  spinor3 xScaled;
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2;
  spinor3 *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, ::cos(a));
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, ::cosh(a));
    }
    else {
      return sas(x, 1.0, 1.0);
    }
  }

  // else do general series eval . . .

  // result = 1 + ....
  *result1 = 1.0;
  if (order == 0) return *result1;

  // find scale (power of 2) such that its norm is < 1
  maxC = (unsigned long)x.largestCoordinate(); // unsigned type is fine, because largest coordinate is absolute
  scale = 1;
  if (maxC > 1) scale <<= 1;
  while (maxC)
  {
    maxC >>= 1;
    scale <<= 1;
  }

  // scale
  xScaled = gp(x, 1.0 / (double)scale);

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, xScaled);
    xPow1 = gp(xPow2, 1.0 / (double)i);

    *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    }

  // undo scaling
  while (scale > 1)
  {
    *result2 = gp(*result1, *result1);
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    scale >>= 1;
  }

    return *result1;
} // end of exp()



spinor exp(const spinor &x, int order /*  = 12 */) {
  unsigned long maxC;
  int scale = 1;
  spinor xScaled;
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2;
  spinor *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, ::cos(a));
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, ::cosh(a));
    }
    else {
      return sas(x, 1.0, 1.0);
    }
  }

  // else do general series eval . . .

  // result = 1 + ....
  *result1 = 1.0;
  if (order == 0) return *result1;

  // find scale (power of 2) such that its norm is < 1
  maxC = (unsigned long)x.largestCoordinate(); // unsigned type is fine, because largest coordinate is absolute
  scale = 1;
  if (maxC > 1) scale <<= 1;
  while (maxC)
  {
    maxC >>= 1;
    scale <<= 1;
  }

  // scale
  xScaled = gp(x, 1.0 / (double)scale);

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, xScaled);
    xPow1 = gp(xPow2, 1.0 / (double)i);

    *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    }

  // undo scaling
  while (scale > 1)
  {
    *result2 = gp(*result1, *result1);
    std::swap(result1, result2); // result is always in 'result1' at end of loop
    scale >>= 1;
  }

    return *result1;
} // end of exp()



mv sin(const mv &x, int order) {
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2; // xScaled^... goes here
  mv *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A -  ....  + ... - ...
  result1->set(); // result1 = 0;
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x

    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 3)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 1)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
  }

  return *result1;
} // end of sin()



spinor3 sin(const spinor3 &x, int order) {
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2; // xScaled^... goes here
  spinor3 *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A -  ....  + ... - ...
  result1->set(); // result1 = 0;
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x

    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 3)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 1)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
  }

  return *result1;
} // end of sin()



spinor sin(const spinor &x, int order) {
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2; // xScaled^... goes here
  spinor *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A -  ....  + ... - ...
  result1->set(); // result1 = 0;
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x

    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 3)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 1)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
  }

  return *result1;
} // end of sin()


mv cos(const mv &x, int order) {
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2; // xScaled^... goes here
  mv *result1 = &tmp1, *result2 = &tmp2; // accumulated result goes here (note: 'result1' = 'R')
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return mv(::cos(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return mv(::cosh(::sqrt(-s_x2)));
    }
    else {
      return mv(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 2)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 0)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

  return *result1;
} // end of cos()

spinor3 cos(const spinor3 &x, int order) {
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2; // xScaled^... goes here
  spinor3 *result1 = &tmp1, *result2 = &tmp2; // accumulated result goes here (note: 'result1' = 'R')
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return spinor3(::cos(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return spinor3(::cosh(::sqrt(-s_x2)));
    }
    else {
      return spinor3(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 2)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 0)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

  return *result1;
} // end of cos()

spinor cos(const spinor &x, int order) {
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2; // xScaled^... goes here
  spinor *result1 = &tmp1, *result2 = &tmp2; // accumulated result goes here (note: 'result1' = 'R')
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return spinor(::cos(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return spinor(::cosh(::sqrt(-s_x2)));
    }
    else {
      return spinor(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0; // xPow1 = 1.0
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 4) == 2)
    {
      *result2 = subtract(*result1, xPow1); // result2 = result1 - xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    else if ((i % 4) == 0)
    {
      *result2 = add(*result1, xPow1); // result2 = result1 + xPow1
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

  return *result1;
} // end of cos()

mv sinh(const mv &x, int order /*  = 12 */) {
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2; // xScaled^... goes here
  mv *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A +  A^3/3! + A^5/5!
  result1->set(); // result = 0
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 1) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2);
    }
  }

    return *result1;
} // end of sinh()

spinor3 sinh(const spinor3 &x, int order /*  = 12 */) {
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2; // xScaled^... goes here
  spinor3 *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A +  A^3/3! + A^5/5!
  result1->set(); // result = 0
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 1) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2);
    }
  }

    return *result1;
} // end of sinh()

spinor sinh(const spinor &x, int order /*  = 12 */) {
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2; // xScaled^... goes here
  spinor *result1 = &tmp1, *result2 = &tmp2;
  double s_x2, a;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 < 0.0) {
      a = ::sqrt(-s_x2);
      return sas(x, ::sin(a) / a, 0.0);
    }
    else if (s_x2 > 0.0) {
      a = ::sqrt(s_x2);
      return sas(x, ::sinh(a) / a, 0.0);
    }
    else {
      return x;
    }
  }

  // else do general series eval . . .

  // result = A +  A^3/3! + A^5/5!
  result1->set(); // result = 0
    if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x); // xPow2 = xPow1 * x
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 1) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2);
    }
  }

    return *result1;
} // end of sinh()


mv cosh(const mv &x, int order) {
  mv tmp1, tmp2; // temp mv used for various purposes
  mv xPow1, xPow2; // xScaled^... goes here
  mv *result1 = &tmp1, *result2 = &tmp2;
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return mv(::cosh(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return mv(::cos(::sqrt(-s_x2)));
    }
    else {
      return mv(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x);
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 0) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

    return *result1;
} // end of cosh()


spinor3 cosh(const spinor3 &x, int order) {
  spinor3 tmp1, tmp2; // temp spinor3 used for various purposes
  spinor3 xPow1, xPow2; // xScaled^... goes here
  spinor3 *result1 = &tmp1, *result2 = &tmp2;
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return spinor3(::cosh(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return spinor3(::cos(::sqrt(-s_x2)));
    }
    else {
      return spinor3(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x);
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 0) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

    return *result1;
} // end of cosh()


spinor cosh(const spinor &x, int order) {
  spinor tmp1, tmp2; // temp spinor used for various purposes
  spinor xPow1, xPow2; // xScaled^... goes here
  spinor *result1 = &tmp1, *result2 = &tmp2;
  double s_x2;
  int i;

  // First try special cases: check if (x * x) is scalar
  tmp1 = gp(x, x);
  s_x2 = _double(tmp1);
  if ((norm2_returns_scalar(tmp1) - s_x2 * s_x2) < 1E-14) {
    // OK (x * x == ~scalar), so use special cases:
    if (s_x2 > 0.0) {
      return spinor(::cosh(::sqrt(s_x2)));
    }
    else if (s_x2 < 0.0) {
      return spinor(::cos(::sqrt(-s_x2)));
    }
    else {
      return spinor(1.0);
    }
  }

  // else do general series eval . . .


  *result1 = 1.0;
  if (order == 0) return *result1;

  // taylor series approximation
  xPow1 = 1.0;
  for (i = 1; i <= order; i++) {
    xPow2 = gp(xPow1, x);
    xPow1 = gp(xPow2, 1.0 / (double)i); // xPow1 = xScaled^i / i!

    if ((i % 2) == 0) {
      *result2 = add(*result1, xPow1);
      std::swap(result1, result2); // result is always in 'result1' at end of loop
    }
    }

    return *result1;
} // end of cosh()
} // end of namespace SpacetimeAlgebra


==> anc/GWFrames/Code/SpacetimeAlgebra/SpacetimeAlgebra.hpp <==
/*

    Licensed under the  MIT license; see LICENSE file for full details.
    Copyright (c) 2014 Mike Boyle

*/

/*! \mainpage SpacetimeAlgebra documentation
 *
 * SpacetimeAlgebra implementation generated by Gaigen 2.5.
 *
 *
 * License:

    Licensed under the  MIT license; see LICENSE file for full details.
    Copyright (c) 2014 Mike Boyle

 *
 * \section intro_sec Introduction
 *
 * Todo
 *
 */
#ifndef _SPACETIMEALGEBRA_H_
#define _SPACETIMEALGEBRA_H_

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <string>
namespace SpacetimeAlgebra {

// group: 1
#define GROUP_0 1
// group: gamma_0, gamma_1, gamma_2, gamma_3
#define GROUP_1 2
// group: gamma_0^gamma_1, gamma_0^gamma_2, gamma_1^gamma_2, gamma_0^gamma_3, gamma_1^gamma_3, gamma_2^gamma_3
#define GROUP_2 4
// group: gamma_0^gamma_1^gamma_2, gamma_0^gamma_1^gamma_3, gamma_0^gamma_2^gamma_3, gamma_1^gamma_2^gamma_3
#define GROUP_3 8
// group: gamma_0^gamma_1^gamma_2^gamma_3
#define GROUP_4 16
#define GRADE_0 1
#define GRADE_1 2
#define GRADE_2 4
#define GRADE_3 8
#define GRADE_4 16


/// The dimension of the space:
extern const int SpacetimeAlgebra_spaceDim;

/// Number of groups/grades of coordinates in a multivector:
extern const int SpacetimeAlgebra_nbGroups;

/// The constants for the groups in an array:
extern const int SpacetimeAlgebra_groups[];

/// The constants for the grades in an array:
extern const int SpacetimeAlgebra_grades[];

/// Is the metric of the space Euclidean? (false or true)
extern const bool SpacetimeAlgebra_metricEuclidean;

/// This array can be used to lookup the number of coordinates for a group part of a general multivector
extern const int SpacetimeAlgebra_groupSize[5];

/// This array can be used to lookup the number of coordinates based on a group usage bitmap
extern const int SpacetimeAlgebra_mvSize[32];

/// This array of ASCIIZ strings contains the names of the basis vectors
extern const char *SpacetimeAlgebra_basisVectorNames[4];

/// This array of integers contains the order of basis elements in the general multivector
/// Use it to answer: 'what basis vectors are in the basis element at position [x]?
extern const int SpacetimeAlgebra_basisElements[16][5];

/// This array of integers contains the 'sign' (even/odd permutation of canonical order) of basis elements in the general multivector
/// Use it to answer 'what is the permutation of the coordinate at index [x]'?
extern const double SpacetimeAlgebra_basisElementSignByIndex[16];

/// This array of integers contains the 'sign' (even/odd permutation of canonical order) of basis elements in the general multivector
/// Use it to answer 'what is the permutation of the coordinate of bitmap [x]'?
extern const double SpacetimeAlgebra_basisElementSignByBitmap[16];

/// This array of integers contains the order of basis elements in the general multivector
/// Use it to answer: 'at what index do I find basis element [x] (x = basis vector bitmap)?'
extern const int SpacetimeAlgebra_basisElementIndexByBitmap[16];

/// This array of integers contains the indices of basis elements in the general multivector
/// Use it to answer: 'what basis element do I find at index [x]'?
extern const int SpacetimeAlgebra_basisElementBitmapByIndex[16];

/// This array of grade of each basis elements in the general multivector
/// Use it to answer: 'what is the grade of basis element bitmap [x]'?
extern const int SpacetimeAlgebra_basisElementGradeByBitmap[16];

/// This array of group of each basis elements in the general multivector
/// Use it to answer: 'what is the group of basis element bitmap [x]'?
extern const int SpacetimeAlgebra_basisElementGroupByBitmap[16];
class mv;
class gamma_0_t;
class gamma_1_t;
class gamma_2_t;
class gamma_3_t;
class I_t;
class I3_t;
class mv3;
class vector;
class vector3;
class bivector;
class bivector3;
class pseudovector;
class spinor;
class spinor3;

/**
This function alters the formatting of 'string()'.
'format' = NULL will give you back the default.
*/
void setStringFormat(const char *what, const char *format);

extern const char *string_fp; /* = \"%2.2f\" */
extern const char *string_start; /* = \"\" */
extern const char *string_end; /* = \"\" */
extern const char *string_mul; /* = \"*\" */
extern const char *string_wedge; /* = \"^\" */
extern const char *string_plus; /* = \" + \" */
extern const char *string_minus; /* = \" - \" */

const char *c_str(const mv &obj, char *str, int maxLength, const char *fp = NULL);
std::string toString(const mv &obj, const char *fp = NULL);

inline const char *c_str_f(const mv &obj, char *str, int maxLength) {return c_str(obj, str, maxLength, "%f");}
inline const char *c_str_e(const mv &obj, char *str, int maxLength) {return c_str(obj, str, maxLength, "%e");}
inline const char *c_str_e20(const mv &obj, char *str, int maxLength) {return c_str(obj, str, maxLength, "%2.20e");}

inline std::string toString_f(const mv &obj) {return toString(obj, "%f");}
inline std::string toString_e(const mv &obj) {return toString(obj, "%e");}
inline std::string toString_e20(const mv &obj) {return toString(obj, "%2.20e");}




/// This class can hold a general multivector.
///
/// The coordinates are stored in type double.
///
/// There are 5 coordinate groups:
/// group 0:1  (grade 0).
/// group 1:gamma_0, gamma_1, gamma_2, gamma_3  (grade 1).
/// group 2:gamma_0^gamma_1, gamma_0^gamma_2, gamma_1^gamma_2, gamma_0^gamma_3, gamma_1^gamma_3, gamma_2^gamma_3  (grade 2).
/// group 3:gamma_0^gamma_1^gamma_2, gamma_0^gamma_1^gamma_3, gamma_0^gamma_2^gamma_3, gamma_1^gamma_2^gamma_3  (grade 3).
/// group 4:gamma_0^gamma_1^gamma_2^gamma_3  (grade 4).
///
/// 16 doubles are allocated inside the struct.
///
class mv
{

public:
  /// group/grade usage (a bitmap which specifies which groups/grades are stored in 'c', below).
  int m_gu;
  /// the coordinates
  double m_c[16];
public:

  /// Floating point type used by mv
  typedef double Float;

  /// Constructs a new mv with value 0.
  inline mv()  {set();}

  /// Copy constructor.
  inline mv(const mv&A)  {set(A);}


  /// Constructs a new mv with scalar value 'scalar'.
  inline mv(double scalar)  {set(scalar);}

  /// Constructs a new mv from compressed 'coordinates'.
  /// \param gu bitwise OR of the GRADEs or GROUPs that are non-zero.
  /// \param coordinates compressed coordinates.
  inline mv(int gu, const double *coordinates)  {set(gu, coordinates);}

  /// Converts a gamma_0_t to a mv.
  inline mv(const gamma_0_t&A)  {set(A);}
  /// Converts a gamma_1_t to a mv.
  inline mv(const gamma_1_t&A)  {set(A);}
  /// Converts a gamma_2_t to a mv.
  inline mv(const gamma_2_t&A)  {set(A);}
  /// Converts a gamma_3_t to a mv.
  inline mv(const gamma_3_t&A)  {set(A);}
  /// Converts a I_t to a mv.
  inline mv(const I_t&A)  {set(A);}
  /// Converts a I3_t to a mv.
  inline mv(const I3_t&A)  {set(A);}
  /// Converts a mv3 to a mv.
  inline mv(const mv3&A)  {set(A);}
  /// Converts a vector to a mv.
  inline mv(const vector&A)  {set(A);}
  /// Converts a vector3 to a mv.
  inline mv(const vector3&A)  {set(A);}
  /// Converts a bivector to a mv.
  inline mv(const bivector&A)  {set(A);}
  /// Converts a bivector3 to a mv.
  inline mv(const bivector3&A)  {set(A);}
  /// Converts a pseudovector to a mv.
  inline mv(const pseudovector&A)  {set(A);}
  /// Converts a spinor to a mv.
  inline mv(const spinor&A)  {set(A);}
  /// Converts a spinor3 to a mv.
  inline mv(const spinor3&A)  {set(A);}


  /// Assignment operator (mv).
  inline mv &operator=(const mv &A) {if (this != &A) {set(A);} return *this;}
  /// Assignment operator (double).
  inline mv &operator=(const double &scalar) {set(scalar); return *this;}


  /// Assignment operator (mv).
  inline mv &operator=(const gamma_0_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const gamma_1_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const gamma_2_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const gamma_3_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const I_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const I3_t &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const mv3 &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const vector &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const vector3 &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const bivector &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const bivector3 &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const pseudovector &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const spinor &A) {set(A); return *this;}
  /// Assignment operator (mv).
  inline mv &operator=(const spinor3 &A) {set(A); return *this;}

  /// Sets this mv to 0.
  void set();

  /// Copies the value of 'A' to this.
  void set(const mv &A);


  /// Sets this mv to scalar value 'scalar'.
  void set(double scalar);

  /// Sets this mv from compressed 'coordinates'.
  /// \param gu bitwise OR of the GRADEs or GROUPs that are non-zero.
  /// \param coordinates compressed coordinates.
  void set(int gu, const double *coordinates);

  /// Sets this mv to the value of gamma_0_t A
  void set(const gamma_0_t &A);
  /// Sets this mv to the value of gamma_1_t A
  void set(const gamma_1_t &A);
  /// Sets this mv to the value of gamma_2_t A
  void set(const gamma_2_t &A);
  /// Sets this mv to the value of gamma_3_t A
  void set(const gamma_3_t &A);
  /// Sets this mv to the value of I_t A
  void set(const I_t &A);
  /// Sets this mv to the value of I3_t A
  void set(const I3_t &A);
  /// Sets this mv to the value of mv3 A
  void set(const mv3 &A);
  /// Sets this mv to the value of vector A
  void set(const vector &A);
  /// Sets this mv to the value of vector3 A
  void set(const vector3 &A);
  /// Sets this mv to the value of bivector A
  void set(const bivector &A);
  /// Sets this mv to the value of bivector3 A
  void set(const bivector3 &A);
  /// Sets this mv to the value of pseudovector A
  void set(const pseudovector &A);
  /// Sets this mv to the value of spinor A
  void set(const spinor &A);
  /// Sets this mv to the value of spinor3 A
  void set(const spinor3 &A);
  /// Returns the scalar coordinate of this mv.
  inline double get_scalar() const {
    return (m_gu & 1) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 0] + 0] : 0.0;
  }
  /// Returns the gamma_0 coordinate of this mv.
  inline double get_gamma_0() const {
    return (m_gu & 2) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 0] : 0.0;
  }
  /// Returns the gamma_1 coordinate of this mv.
  inline double get_gamma_1() const {
    return (m_gu & 2) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 1] : 0.0;
  }
  /// Returns the gamma_2 coordinate of this mv.
  inline double get_gamma_2() const {
    return (m_gu & 2) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 2] : 0.0;
  }
  /// Returns the gamma_3 coordinate of this mv.
  inline double get_gamma_3() const {
    return (m_gu & 2) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 3] : 0.0;
  }
  /// Returns the gamma_0_gamma_1 coordinate of this mv.
  inline double get_gamma_0_gamma_1() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 0] : 0.0;
  }
  /// Returns the gamma_0_gamma_2 coordinate of this mv.
  inline double get_gamma_0_gamma_2() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 1] : 0.0;
  }
  /// Returns the gamma_1_gamma_2 coordinate of this mv.
  inline double get_gamma_1_gamma_2() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 2] : 0.0;
  }
  /// Returns the gamma_0_gamma_3 coordinate of this mv.
  inline double get_gamma_0_gamma_3() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 3] : 0.0;
  }
  /// Returns the gamma_1_gamma_3 coordinate of this mv.
  inline double get_gamma_1_gamma_3() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 4] : 0.0;
  }
  /// Returns the gamma_2_gamma_3 coordinate of this mv.
  inline double get_gamma_2_gamma_3() const {
    return (m_gu & 4) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 5] : 0.0;
  }
  /// Returns the gamma_0_gamma_1_gamma_2 coordinate of this mv.
  inline double get_gamma_0_gamma_1_gamma_2() const {
    return (m_gu & 8) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 0] : 0.0;
  }
  /// Returns the gamma_0_gamma_1_gamma_3 coordinate of this mv.
  inline double get_gamma_0_gamma_1_gamma_3() const {
    return (m_gu & 8) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 1] : 0.0;
  }
  /// Returns the gamma_0_gamma_2_gamma_3 coordinate of this mv.
  inline double get_gamma_0_gamma_2_gamma_3() const {
    return (m_gu & 8) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 2] : 0.0;
  }
  /// Returns the gamma_1_gamma_2_gamma_3 coordinate of this mv.
  inline double get_gamma_1_gamma_2_gamma_3() const {
    return (m_gu & 8) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 3] : 0.0;
  }
  /// Returns the gamma_0_gamma_1_gamma_2_gamma_3 coordinate of this mv.
  inline double get_gamma_0_gamma_1_gamma_2_gamma_3() const {
    return (m_gu & 16) ? m_c[SpacetimeAlgebra_mvSize[m_gu & 15] + 0] : 0.0;
  }
  /// Returns array of compressed coordinates.
  inline const double *getC() const { return m_c;}
  /// Sets the scalar coordinate of this mv.
  inline void set_scalar(double val)  {
    reserveGroup_0();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 0] + 0] = val;
  }
  /// Sets the gamma_0 coordinate of this mv.
  inline void set_gamma_0(double val)  {
    reserveGroup_1();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 0] = val;
  }
  /// Sets the gamma_1 coordinate of this mv.
  inline void set_gamma_1(double val)  {
    reserveGroup_1();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 1] = val;
  }
  /// Sets the gamma_2 coordinate of this mv.
  inline void set_gamma_2(double val)  {
    reserveGroup_1();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 2] = val;
  }
  /// Sets the gamma_3 coordinate of this mv.
  inline void set_gamma_3(double val)  {
    reserveGroup_1();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 1] + 3] = val;
  }
  /// Sets the gamma_0_gamma_1 coordinate of this mv.
  inline void set_gamma_0_gamma_1(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 0] = val;
  }
  /// Sets the gamma_0_gamma_2 coordinate of this mv.
  inline void set_gamma_0_gamma_2(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 1] = val;
  }
  /// Sets the gamma_1_gamma_2 coordinate of this mv.
  inline void set_gamma_1_gamma_2(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 2] = val;
  }
  /// Sets the gamma_0_gamma_3 coordinate of this mv.
  inline void set_gamma_0_gamma_3(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 3] = val;
  }
  /// Sets the gamma_1_gamma_3 coordinate of this mv.
  inline void set_gamma_1_gamma_3(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 4] = val;
  }
  /// Sets the gamma_2_gamma_3 coordinate of this mv.
  inline void set_gamma_2_gamma_3(double val)  {
    reserveGroup_2();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 3] + 5] = val;
  }
  /// Sets the gamma_0_gamma_1_gamma_2 coordinate of this mv.
  inline void set_gamma_0_gamma_1_gamma_2(double val)  {
    reserveGroup_3();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 0] = val;
  }
  /// Sets the gamma_0_gamma_1_gamma_3 coordinate of this mv.
  inline void set_gamma_0_gamma_1_gamma_3(double val)  {
    reserveGroup_3();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 1] = val;
  }
  /// Sets the gamma_0_gamma_2_gamma_3 coordinate of this mv.
  inline void set_gamma_0_gamma_2_gamma_3(double val)  {
    reserveGroup_3();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 2] = val;
  }
  /// Sets the gamma_1_gamma_2_gamma_3 coordinate of this mv.
  inline void set_gamma_1_gamma_2_gamma_3(double val)  {
    reserveGroup_3();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 7] + 3] = val;
  }
  /// Sets the gamma_0_gamma_1_gamma_2_gamma_3 coordinate of this mv.
  inline void set_gamma_0_gamma_1_gamma_2_gamma_3(double val)  {
    reserveGroup_4();
    m_c[SpacetimeAlgebra_mvSize[m_gu & 15] + 0] = val;
  }

  /// Compresses this mv by removing groups/grades with coordinates are smaller than epsilon.
  void compress(double epsilon = 0.0);
  /// Sets each entry in 'ptrs' to a pointer to the coordinates for the respective grade / group.
  /// \param ptrs Array of pointers to grades/groups. The pointers are set by this function.
  /// \param nulls When true, pointers are set to NULL for empty grades/groups; otherwise a pointer to an array filled with zeros is used.
  void expand(const double *ptrs[5], bool nulls = true) const;

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap (in 'bm').
  double largestBasisBlade(unsigned int &bm) const;
  /// returns grade/group.
  inline int gu() const {return m_gu;}

  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}
public:
  inline double const *nullFloats() const {
    static double *nf = NULL;
    return (nf == NULL) ? (nf = new double[16]) : nf;
  }

public:
  /// Set m_gu, reallocates m_c to the size required by gu
  inline void setGroupUsage(int gu) {
    if (m_gu == gu) return;
    m_gu = gu;
  }

  /**
  Allocates memory for coordinate GROUP_0.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_0() {
    if ((m_gu & 1) == 0) {
      const int groupUsageBelow = m_gu & 0;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 1;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 1;

      setGroupUsage(newGroupUsage);

      // move coordinate beyond new group
      double *dst = m_c + SpacetimeAlgebra_mvSize[newGroupUsageBelowNextGroup];
      double *src = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      for (int i = SpacetimeAlgebra_mvSize[groupUsageAbove]-1; i >= 0; i--) // work from end to start of array to avoid overwriting (dst is always beyond src)
        dst[i] = src[i];

      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = 0.0;
    }
  }
  /**
  Allocates memory for coordinate GROUP_1.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_1() {
    if ((m_gu & 2) == 0) {
      const int groupUsageBelow = m_gu & 1;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 2;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 3;

      setGroupUsage(newGroupUsage);

      // move coordinate beyond new group
      double *dst = m_c + SpacetimeAlgebra_mvSize[newGroupUsageBelowNextGroup];
      double *src = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      for (int i = SpacetimeAlgebra_mvSize[groupUsageAbove]-1; i >= 0; i--) // work from end to start of array to avoid overwriting (dst is always beyond src)
        dst[i] = src[i];

      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = ptr[1] = ptr[2] = ptr[3] = 0.0;
    }
  }
  /**
  Allocates memory for coordinate GROUP_2.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_2() {
    if ((m_gu & 4) == 0) {
      const int groupUsageBelow = m_gu & 3;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 4;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 7;

      setGroupUsage(newGroupUsage);

      // move coordinate beyond new group
      double *dst = m_c + SpacetimeAlgebra_mvSize[newGroupUsageBelowNextGroup];
      double *src = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      for (int i = SpacetimeAlgebra_mvSize[groupUsageAbove]-1; i >= 0; i--) // work from end to start of array to avoid overwriting (dst is always beyond src)
        dst[i] = src[i];

      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = ptr[1] = ptr[2] = ptr[3] = ptr[4] = ptr[5] = 0.0;
    }
  }
  /**
  Allocates memory for coordinate GROUP_3.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_3() {
    if ((m_gu & 8) == 0) {
      const int groupUsageBelow = m_gu & 7;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 8;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 15;

      setGroupUsage(newGroupUsage);

      // move coordinate beyond new group
      double *dst = m_c + SpacetimeAlgebra_mvSize[newGroupUsageBelowNextGroup];
      double *src = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      for (int i = SpacetimeAlgebra_mvSize[groupUsageAbove]-1; i >= 0; i--) // work from end to start of array to avoid overwriting (dst is always beyond src)
        dst[i] = src[i];

      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = ptr[1] = ptr[2] = ptr[3] = 0.0;
    }
  }
  /**
  Allocates memory for coordinate GROUP_4.
  If the group is already present, nothing changes.
  If the group is not present, memory is allocated for the new group,
  and the coordinates for the group are set to zero.
  */
  inline void reserveGroup_4() {
    if ((m_gu & 16) == 0) {
      const int groupUsageBelow = m_gu & 15;
      const int groupUsageAbove = m_gu ^ groupUsageBelow;
      const int newGroupUsage = m_gu | 16;
      const int newGroupUsageBelowNextGroup = newGroupUsage & 31;

      setGroupUsage(newGroupUsage);


      // set coordinates of new group to 0
      double *ptr = m_c + SpacetimeAlgebra_mvSize[groupUsageBelow];
      ptr[0] = 0.0;
    }
  }
}; // end of class mv

/// This class can hold a specialized multivector of type gamma_0_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_0 = 1
///
///
class gamma_0_t
{
public:
public:

  /// Floating point type used by gamma_0_t
  typedef double Float;
  /// Array indices of gamma_0_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new gamma_0_t with variable coordinates set to 0.
  inline gamma_0_t() {set();}

  /// Copy constructor.
  inline gamma_0_t(const gamma_0_t &A) {set(A);}



  /// Constructs a new gamma_0_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline gamma_0_t(mv &A, int filler) {set(A);}


  /// Assignment operator (gamma_0_t).
  inline gamma_0_t &operator=(const gamma_0_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline gamma_0_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const gamma_0_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0 coordinate.
  inline double get_gamma_0() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class gamma_0_t

/// This class can hold a specialized multivector of type gamma_1_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_1 = 1
///
///
class gamma_1_t
{
public:
public:

  /// Floating point type used by gamma_1_t
  typedef double Float;
  /// Array indices of gamma_1_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new gamma_1_t with variable coordinates set to 0.
  inline gamma_1_t() {set();}

  /// Copy constructor.
  inline gamma_1_t(const gamma_1_t &A) {set(A);}



  /// Constructs a new gamma_1_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline gamma_1_t(mv &A, int filler) {set(A);}


  /// Assignment operator (gamma_1_t).
  inline gamma_1_t &operator=(const gamma_1_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline gamma_1_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const gamma_1_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_1 coordinate.
  inline double get_gamma_1() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class gamma_1_t

/// This class can hold a specialized multivector of type gamma_2_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_2 = 1
///
///
class gamma_2_t
{
public:
public:

  /// Floating point type used by gamma_2_t
  typedef double Float;
  /// Array indices of gamma_2_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new gamma_2_t with variable coordinates set to 0.
  inline gamma_2_t() {set();}

  /// Copy constructor.
  inline gamma_2_t(const gamma_2_t &A) {set(A);}



  /// Constructs a new gamma_2_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline gamma_2_t(mv &A, int filler) {set(A);}


  /// Assignment operator (gamma_2_t).
  inline gamma_2_t &operator=(const gamma_2_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline gamma_2_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const gamma_2_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_2 coordinate.
  inline double get_gamma_2() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class gamma_2_t

/// This class can hold a specialized multivector of type gamma_3_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_3 = 1
///
///
class gamma_3_t
{
public:
public:

  /// Floating point type used by gamma_3_t
  typedef double Float;
  /// Array indices of gamma_3_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new gamma_3_t with variable coordinates set to 0.
  inline gamma_3_t() {set();}

  /// Copy constructor.
  inline gamma_3_t(const gamma_3_t &A) {set(A);}



  /// Constructs a new gamma_3_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline gamma_3_t(mv &A, int filler) {set(A);}


  /// Assignment operator (gamma_3_t).
  inline gamma_3_t &operator=(const gamma_3_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline gamma_3_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const gamma_3_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_3 coordinate.
  inline double get_gamma_3() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class gamma_3_t

/// This class can hold a specialized multivector of type I_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_0^gamma_1^gamma_2^gamma_3 = 1
///
///
class I_t
{
public:
public:

  /// Floating point type used by I_t
  typedef double Float;
  /// Array indices of I_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new I_t with variable coordinates set to 0.
  inline I_t() {set();}

  /// Copy constructor.
  inline I_t(const I_t &A) {set(A);}



  /// Constructs a new I_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline I_t(mv &A, int filler) {set(A);}


  /// Assignment operator (I_t).
  inline I_t &operator=(const I_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline I_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const I_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0^gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_0_gamma_1_gamma_2_gamma_3() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class I_t

/// This class can hold a specialized multivector of type I3_t.
///
/// The coordinates are stored in type double.
///
/// The type is constant.
///
/// The constant non-zero coordinates are:
///   - gamma_1^gamma_2^gamma_3 = 1
///
///
class I3_t
{
public:
public:

  /// Floating point type used by I3_t
  typedef double Float;
  /// Array indices of I3_t coordinates.
  typedef enum {
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord
  } CoordinateOrder;

  /// Constructs a new I3_t with variable coordinates set to 0.
  inline I3_t() {set();}

  /// Copy constructor.
  inline I3_t(const I3_t &A) {set(A);}



  /// Constructs a new I3_t from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline I3_t(mv &A, int filler) {set(A);}


  /// Assignment operator (I3_t).
  inline I3_t &operator=(const I3_t &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline I3_t &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  inline void set() {}
  /// Sets this to 'A'.
  void set(const I3_t &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);



  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_1_gamma_2_gamma_3() const { return 1.0;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
}; // end of class I3_t

/// This class can hold a specialized multivector of type mv3.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate 1  (array index: SCALAR = 0)
///   - coordinate gamma_1  (array index: GAMMA_1 = 1)
///   - coordinate gamma_2  (array index: GAMMA_2 = 2)
///   - coordinate gamma_3  (array index: GAMMA_3 = 3)
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 4)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 5)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 6)
///   - coordinate gamma_1^gamma_2^gamma_3  (array index: GAMMA_1_GAMMA_2_GAMMA_3 = 7)
///
/// The type has no constant coordinates.
///
///
class mv3
{
public:
  /// The coordinates (stored in an array).
  double m_c[8]; // 1, gamma_1, gamma_2, gamma_3, gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3, gamma_1^gamma_2^gamma_3
public:

  /// Floating point type used by mv3
  typedef double Float;
  /// Array indices of mv3 coordinates.
  typedef enum {
    /// index of coordinate for 1 in mv3
    SCALAR = 0,
    /// index of coordinate for gamma_1 in mv3
    GAMMA_1 = 1,
    /// index of coordinate for gamma_2 in mv3
    GAMMA_2 = 2,
    /// index of coordinate for gamma_3 in mv3
    GAMMA_3 = 3,
    /// index of coordinate for gamma_1^gamma_2 in mv3
    GAMMA_1_GAMMA_2 = 4,
    /// index of coordinate for gamma_1^gamma_3 in mv3
    GAMMA_1_GAMMA_3 = 5,
    /// index of coordinate for gamma_2^gamma_3 in mv3
    GAMMA_2_GAMMA_3 = 6,
    /// index of coordinate for gamma_1^gamma_2^gamma_3 in mv3
    GAMMA_1_GAMMA_2_GAMMA_3 = 7,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new mv3 with variable coordinates set to 0.
  inline mv3() {set();}

  /// Copy constructor.
  inline mv3(const mv3 &A) {set(A);}


  /// Constructs a new mv3 with scalar value 'scalar'.
  inline mv3(double scalar) {set(scalar);}

  /// Constructs a new mv3 from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline mv3(mv &A, int filler) {set(A);}

  /// Constructs a new mv3. Coordinate values come from 'A'.
  inline mv3(const CoordinateOrder co, const double A[8]) {set(co, A);}

  /// Constructs a new mv3 with each coordinate specified.
  inline mv3(const CoordinateOrder co,  double scalar, double gamma_1, double gamma_2, double gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3, double gamma_1_gamma_2_gamma_3) {
    set(co, scalar, gamma_1, gamma_2, gamma_3, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3, gamma_1_gamma_2_gamma_3);
  }

  /// Assignment operator (mv3).
  inline mv3 &operator=(const mv3 &A) {if (this != &A) {set(A);} return *this;}


  /// Assignment operator (double).
  inline mv3 &operator=(const double &scalar) {set(scalar); return *this;}

  /// Assignment operator (mv).
  inline mv3 &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const mv3 &A);

  /// Sets this to scalar value 'scalar'.
  void set(double scalar);

  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[8]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double scalar, double gamma_1, double gamma_2, double gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3, double gamma_1_gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the 1 coordinate.
  inline double get_scalar() const { return m_c[0];}
  /// Sets the 1 coordinate.
  inline void set_scalar(double scalar) { m_c[0] = scalar;}
  /// Returns the gamma_1 coordinate.
  inline double get_gamma_1() const { return m_c[1];}
  /// Sets the gamma_1 coordinate.
  inline void set_gamma_1(double gamma_1) { m_c[1] = gamma_1;}
  /// Returns the gamma_2 coordinate.
  inline double get_gamma_2() const { return m_c[2];}
  /// Sets the gamma_2 coordinate.
  inline void set_gamma_2(double gamma_2) { m_c[2] = gamma_2;}
  /// Returns the gamma_3 coordinate.
  inline double get_gamma_3() const { return m_c[3];}
  /// Sets the gamma_3 coordinate.
  inline void set_gamma_3(double gamma_3) { m_c[3] = gamma_3;}
  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[4];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[4] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[5];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[5] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[6];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[6] = gamma_2_gamma_3;}
  /// Returns the gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_1_gamma_2_gamma_3() const { return m_c[7];}
  /// Sets the gamma_1^gamma_2^gamma_3 coordinate.
  inline void set_gamma_1_gamma_2_gamma_3(double gamma_1_gamma_2_gamma_3) { m_c[7] = gamma_1_gamma_2_gamma_3;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class mv3

/// This class can hold a specialized multivector of type vector.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_0  (array index: GAMMA_0 = 0)
///   - coordinate gamma_1  (array index: GAMMA_1 = 1)
///   - coordinate gamma_2  (array index: GAMMA_2 = 2)
///   - coordinate gamma_3  (array index: GAMMA_3 = 3)
///
/// The type has no constant coordinates.
///
///
class vector
{
public:
  /// The coordinates (stored in an array).
  double m_c[4]; // gamma_0, gamma_1, gamma_2, gamma_3
public:

  /// Floating point type used by vector
  typedef double Float;
  /// Array indices of vector coordinates.
  typedef enum {
    /// index of coordinate for gamma_0 in vector
    GAMMA_0 = 0,
    /// index of coordinate for gamma_1 in vector
    GAMMA_1 = 1,
    /// index of coordinate for gamma_2 in vector
    GAMMA_2 = 2,
    /// index of coordinate for gamma_3 in vector
    GAMMA_3 = 3,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_0_gamma_1_gamma_2_gamma_3
  } CoordinateOrder;

  /// Constructs a new vector with variable coordinates set to 0.
  inline vector() {set();}

  /// Copy constructor.
  inline vector(const vector &A) {set(A);}



  /// Constructs a new vector from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline vector(const mv &A, int filler) {set(A);}

  /// Constructs a new vector. Coordinate values come from 'A'.
  inline vector(const CoordinateOrder co, const double A[4]) {set(co, A);}

  /// Constructs a new vector with each coordinate specified.
  inline vector(const CoordinateOrder co,  double gamma_0, double gamma_1, double gamma_2, double gamma_3) {
    set(co, gamma_0, gamma_1, gamma_2, gamma_3);
  }

  /// Assignment operator (vector).
  inline vector &operator=(const vector &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline vector &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const vector &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[4]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_0, double gamma_1, double gamma_2, double gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0 coordinate.
  inline double get_gamma_0() const { return m_c[0];}
  /// Sets the gamma_0 coordinate.
  inline void set_gamma_0(double gamma_0) { m_c[0] = gamma_0;}
  /// Returns the gamma_1 coordinate.
  inline double get_gamma_1() const { return m_c[1];}
  /// Sets the gamma_1 coordinate.
  inline void set_gamma_1(double gamma_1) { m_c[1] = gamma_1;}
  /// Returns the gamma_2 coordinate.
  inline double get_gamma_2() const { return m_c[2];}
  /// Sets the gamma_2 coordinate.
  inline void set_gamma_2(double gamma_2) { m_c[2] = gamma_2;}
  /// Returns the gamma_3 coordinate.
  inline double get_gamma_3() const { return m_c[3];}
  /// Sets the gamma_3 coordinate.
  inline void set_gamma_3(double gamma_3) { m_c[3] = gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class vector

/// This class can hold a specialized multivector of type vector3.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_1  (array index: GAMMA_1 = 0)
///   - coordinate gamma_2  (array index: GAMMA_2 = 1)
///   - coordinate gamma_3  (array index: GAMMA_3 = 2)
///
/// The type has no constant coordinates.
///
///
class vector3
{
public:
  /// The coordinates (stored in an array).
  double m_c[3]; // gamma_1, gamma_2, gamma_3
public:

  /// Floating point type used by vector3
  typedef double Float;
  /// Array indices of vector3 coordinates.
  typedef enum {
    /// index of coordinate for gamma_1 in vector3
    GAMMA_1 = 0,
    /// index of coordinate for gamma_2 in vector3
    GAMMA_2 = 1,
    /// index of coordinate for gamma_3 in vector3
    GAMMA_3 = 2,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_1_gamma_2_gamma_3
  } CoordinateOrder;

  /// Constructs a new vector3 with variable coordinates set to 0.
  inline vector3() {set();}

  /// Copy constructor.
  inline vector3(const vector3 &A) {set(A);}



  /// Constructs a new vector3 from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline vector3(mv &A, int filler) {set(A);}

  /// Constructs a new vector3. Coordinate values come from 'A'.
  inline vector3(const CoordinateOrder co, const double A[3]) {set(co, A);}

  /// Constructs a new vector3 with each coordinate specified.
  inline vector3(const CoordinateOrder co,  double gamma_1, double gamma_2, double gamma_3) {
    set(co, gamma_1, gamma_2, gamma_3);
  }

  /// Assignment operator (vector3).
  inline vector3 &operator=(const vector3 &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline vector3 &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const vector3 &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[3]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_1, double gamma_2, double gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_1 coordinate.
  inline double get_gamma_1() const { return m_c[0];}
  /// Sets the gamma_1 coordinate.
  inline void set_gamma_1(double gamma_1) { m_c[0] = gamma_1;}
  /// Returns the gamma_2 coordinate.
  inline double get_gamma_2() const { return m_c[1];}
  /// Sets the gamma_2 coordinate.
  inline void set_gamma_2(double gamma_2) { m_c[1] = gamma_2;}
  /// Returns the gamma_3 coordinate.
  inline double get_gamma_3() const { return m_c[2];}
  /// Sets the gamma_3 coordinate.
  inline void set_gamma_3(double gamma_3) { m_c[2] = gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class vector3

/// This class can hold a specialized multivector of type bivector.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_0^gamma_1  (array index: GAMMA_0_GAMMA_1 = 0)
///   - coordinate gamma_0^gamma_2  (array index: GAMMA_0_GAMMA_2 = 1)
///   - coordinate gamma_0^gamma_3  (array index: GAMMA_0_GAMMA_3 = 2)
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 3)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 4)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 5)
///
/// The type has no constant coordinates.
///
///
class bivector
{
public:
  /// The coordinates (stored in an array).
  double m_c[6]; // gamma_0^gamma_1, gamma_0^gamma_2, gamma_0^gamma_3, gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3
public:

  /// Floating point type used by bivector
  typedef double Float;
  /// Array indices of bivector coordinates.
  typedef enum {
    /// index of coordinate for gamma_0^gamma_1 in bivector
    GAMMA_0_GAMMA_1 = 0,
    /// index of coordinate for gamma_0^gamma_2 in bivector
    GAMMA_0_GAMMA_2 = 1,
    /// index of coordinate for gamma_0^gamma_3 in bivector
    GAMMA_0_GAMMA_3 = 2,
    /// index of coordinate for gamma_1^gamma_2 in bivector
    GAMMA_1_GAMMA_2 = 3,
    /// index of coordinate for gamma_1^gamma_3 in bivector
    GAMMA_1_GAMMA_3 = 4,
    /// index of coordinate for gamma_2^gamma_3 in bivector
    GAMMA_2_GAMMA_3 = 5,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new bivector with variable coordinates set to 0.
  inline bivector() {set();}

  /// Copy constructor.
  inline bivector(const bivector &A) {set(A);}



  /// Constructs a new bivector from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline bivector(mv &A, int filler) {set(A);}

  /// Constructs a new bivector. Coordinate values come from 'A'.
  inline bivector(const CoordinateOrder co, const double A[6]) {set(co, A);}

  /// Constructs a new bivector with each coordinate specified.
  inline bivector(const CoordinateOrder co,  double gamma_0_gamma_1, double gamma_0_gamma_2, double gamma_0_gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3) {
    set(co, gamma_0_gamma_1, gamma_0_gamma_2, gamma_0_gamma_3, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3);
  }

  /// Assignment operator (bivector).
  inline bivector &operator=(const bivector &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline bivector &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const bivector &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[6]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_0_gamma_1, double gamma_0_gamma_2, double gamma_0_gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0^gamma_1 coordinate.
  inline double get_gamma_0_gamma_1() const { return m_c[0];}
  /// Sets the gamma_0^gamma_1 coordinate.
  inline void set_gamma_0_gamma_1(double gamma_0_gamma_1) { m_c[0] = gamma_0_gamma_1;}
  /// Returns the gamma_0^gamma_2 coordinate.
  inline double get_gamma_0_gamma_2() const { return m_c[1];}
  /// Sets the gamma_0^gamma_2 coordinate.
  inline void set_gamma_0_gamma_2(double gamma_0_gamma_2) { m_c[1] = gamma_0_gamma_2;}
  /// Returns the gamma_0^gamma_3 coordinate.
  inline double get_gamma_0_gamma_3() const { return m_c[2];}
  /// Sets the gamma_0^gamma_3 coordinate.
  inline void set_gamma_0_gamma_3(double gamma_0_gamma_3) { m_c[2] = gamma_0_gamma_3;}
  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[3];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[3] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[4];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[4] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[5];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[5] = gamma_2_gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class bivector

/// This class can hold a specialized multivector of type bivector3.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 0)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 1)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 2)
///
/// The type has no constant coordinates.
///
///
class bivector3
{
public:
  /// The coordinates (stored in an array).
  double m_c[3]; // gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3
public:

  /// Floating point type used by bivector3
  typedef double Float;
  /// Array indices of bivector3 coordinates.
  typedef enum {
    /// index of coordinate for gamma_1^gamma_2 in bivector3
    GAMMA_1_GAMMA_2 = 0,
    /// index of coordinate for gamma_1^gamma_3 in bivector3
    GAMMA_1_GAMMA_3 = 1,
    /// index of coordinate for gamma_2^gamma_3 in bivector3
    GAMMA_2_GAMMA_3 = 2,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new bivector3 with variable coordinates set to 0.
  inline bivector3() {set();}

  /// Copy constructor.
  inline bivector3(const bivector3 &A) {set(A);}



  /// Constructs a new bivector3 from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline bivector3(mv &A, int filler) {set(A);}

  /// Constructs a new bivector3. Coordinate values come from 'A'.
  inline bivector3(const CoordinateOrder co, const double A[3]) {set(co, A);}

  /// Constructs a new bivector3 with each coordinate specified.
  inline bivector3(const CoordinateOrder co,  double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3) {
    set(co, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3);
  }

  /// Assignment operator (bivector3).
  inline bivector3 &operator=(const bivector3 &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline bivector3 &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const bivector3 &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[3]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[0];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[0] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[1];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[1] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[2];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[2] = gamma_2_gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class bivector3

/// This class can hold a specialized multivector of type pseudovector.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate gamma_0^gamma_1^gamma_2  (array index: GAMMA_0_GAMMA_1_GAMMA_2 = 0)
///   - coordinate gamma_0^gamma_1^gamma_3  (array index: GAMMA_0_GAMMA_1_GAMMA_3 = 1)
///   - coordinate gamma_0^gamma_2^gamma_3  (array index: GAMMA_0_GAMMA_2_GAMMA_3 = 2)
///   - coordinate gamma_1^gamma_2^gamma_3  (array index: GAMMA_1_GAMMA_2_GAMMA_3 = 3)
///
/// The type has no constant coordinates.
///
///
class pseudovector
{
public:
  /// The coordinates (stored in an array).
  double m_c[4]; // gamma_0^gamma_1^gamma_2, gamma_0^gamma_1^gamma_3, gamma_0^gamma_2^gamma_3, gamma_1^gamma_2^gamma_3
public:

  /// Floating point type used by pseudovector
  typedef double Float;
  /// Array indices of pseudovector coordinates.
  typedef enum {
    /// index of coordinate for gamma_0^gamma_1^gamma_2 in pseudovector
    GAMMA_0_GAMMA_1_GAMMA_2 = 0,
    /// index of coordinate for gamma_0^gamma_1^gamma_3 in pseudovector
    GAMMA_0_GAMMA_1_GAMMA_3 = 1,
    /// index of coordinate for gamma_0^gamma_2^gamma_3 in pseudovector
    GAMMA_0_GAMMA_2_GAMMA_3 = 2,
    /// index of coordinate for gamma_1^gamma_2^gamma_3 in pseudovector
    GAMMA_1_GAMMA_2_GAMMA_3 = 3,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new pseudovector with variable coordinates set to 0.
  inline pseudovector() {set();}

  /// Copy constructor.
  inline pseudovector(const pseudovector &A) {set(A);}



  /// Constructs a new pseudovector from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline pseudovector(mv &A, int filler) {set(A);}

  /// Constructs a new pseudovector. Coordinate values come from 'A'.
  inline pseudovector(const CoordinateOrder co, const double A[4]) {set(co, A);}

  /// Constructs a new pseudovector with each coordinate specified.
  inline pseudovector(const CoordinateOrder co,  double gamma_0_gamma_1_gamma_2, double gamma_0_gamma_1_gamma_3, double gamma_0_gamma_2_gamma_3, double gamma_1_gamma_2_gamma_3) {
    set(co, gamma_0_gamma_1_gamma_2, gamma_0_gamma_1_gamma_3, gamma_0_gamma_2_gamma_3, gamma_1_gamma_2_gamma_3);
  }

  /// Assignment operator (pseudovector).
  inline pseudovector &operator=(const pseudovector &A) {if (this != &A) {set(A);} return *this;}



  /// Assignment operator (mv).
  inline pseudovector &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const pseudovector &A);


  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[4]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double gamma_0_gamma_1_gamma_2, double gamma_0_gamma_1_gamma_3, double gamma_0_gamma_2_gamma_3, double gamma_1_gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the gamma_0^gamma_1^gamma_2 coordinate.
  inline double get_gamma_0_gamma_1_gamma_2() const { return m_c[0];}
  /// Sets the gamma_0^gamma_1^gamma_2 coordinate.
  inline void set_gamma_0_gamma_1_gamma_2(double gamma_0_gamma_1_gamma_2) { m_c[0] = gamma_0_gamma_1_gamma_2;}
  /// Returns the gamma_0^gamma_1^gamma_3 coordinate.
  inline double get_gamma_0_gamma_1_gamma_3() const { return m_c[1];}
  /// Sets the gamma_0^gamma_1^gamma_3 coordinate.
  inline void set_gamma_0_gamma_1_gamma_3(double gamma_0_gamma_1_gamma_3) { m_c[1] = gamma_0_gamma_1_gamma_3;}
  /// Returns the gamma_0^gamma_2^gamma_3 coordinate.
  inline double get_gamma_0_gamma_2_gamma_3() const { return m_c[2];}
  /// Sets the gamma_0^gamma_2^gamma_3 coordinate.
  inline void set_gamma_0_gamma_2_gamma_3(double gamma_0_gamma_2_gamma_3) { m_c[2] = gamma_0_gamma_2_gamma_3;}
  /// Returns the gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_1_gamma_2_gamma_3() const { return m_c[3];}
  /// Sets the gamma_1^gamma_2^gamma_3 coordinate.
  inline void set_gamma_1_gamma_2_gamma_3(double gamma_1_gamma_2_gamma_3) { m_c[3] = gamma_1_gamma_2_gamma_3;}
  /// Returns the scalar coordinate (which is always 0).
  inline double get_scalar() const { return 0.0;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class pseudovector

/// This class can hold a specialized multivector of type spinor.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate 1  (array index: SCALAR = 0)
///   - coordinate gamma_0^gamma_1  (array index: GAMMA_0_GAMMA_1 = 1)
///   - coordinate gamma_0^gamma_2  (array index: GAMMA_0_GAMMA_2 = 2)
///   - coordinate gamma_0^gamma_3  (array index: GAMMA_0_GAMMA_3 = 3)
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 4)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 5)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 6)
///   - coordinate gamma_0^gamma_1^gamma_2^gamma_3  (array index: GAMMA_0_GAMMA_1_GAMMA_2_GAMMA_3 = 7)
///
/// The type has no constant coordinates.
///
///
class spinor
{
public:
  /// The coordinates (stored in an array).
  double m_c[8]; // 1, gamma_0^gamma_1, gamma_0^gamma_2, gamma_0^gamma_3, gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3, gamma_0^gamma_1^gamma_2^gamma_3
public:

  /// Floating point type used by spinor
  typedef double Float;
  /// Array indices of spinor coordinates.
  typedef enum {
    /// index of coordinate for 1 in spinor
    SCALAR = 0,
    /// index of coordinate for gamma_0^gamma_1 in spinor
    GAMMA_0_GAMMA_1 = 1,
    /// index of coordinate for gamma_0^gamma_2 in spinor
    GAMMA_0_GAMMA_2 = 2,
    /// index of coordinate for gamma_0^gamma_3 in spinor
    GAMMA_0_GAMMA_3 = 3,
    /// index of coordinate for gamma_1^gamma_2 in spinor
    GAMMA_1_GAMMA_2 = 4,
    /// index of coordinate for gamma_1^gamma_3 in spinor
    GAMMA_1_GAMMA_3 = 5,
    /// index of coordinate for gamma_2^gamma_3 in spinor
    GAMMA_2_GAMMA_3 = 6,
    /// index of coordinate for gamma_0^gamma_1^gamma_2^gamma_3 in spinor
    GAMMA_0_GAMMA_1_GAMMA_2_GAMMA_3 = 7,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new spinor with variable coordinates set to 0.
  inline spinor() {set();}

  /// Copy constructor.
  inline spinor(const spinor &A) {set(A);}


  /// Constructs a new spinor with scalar value 'scalar'.
  inline spinor(double scalar) {set(scalar);}

  /// Constructs a new spinor from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline spinor(mv &A, int filler) {set(A);}

  /// Constructs a new spinor. Coordinate values come from 'A'.
  inline spinor(const CoordinateOrder co, const double A[8]) {set(co, A);}

  /// Constructs a new spinor with each coordinate specified.
  inline spinor(const CoordinateOrder co,  double scalar, double gamma_0_gamma_1, double gamma_0_gamma_2, double gamma_0_gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3, double gamma_0_gamma_1_gamma_2_gamma_3) {
    set(co, scalar, gamma_0_gamma_1, gamma_0_gamma_2, gamma_0_gamma_3, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3, gamma_0_gamma_1_gamma_2_gamma_3);
  }

  /// Assignment operator (spinor).
  inline spinor &operator=(const spinor &A) {if (this != &A) {set(A);} return *this;}


  /// Assignment operator (double).
  inline spinor &operator=(const double &scalar) {set(scalar); return *this;}

  /// Assignment operator (mv).
  inline spinor &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const spinor &A);

  /// Sets this to scalar value 'scalar'.
  void set(double scalar);

  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[8]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double scalar, double gamma_0_gamma_1, double gamma_0_gamma_2, double gamma_0_gamma_3, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3, double gamma_0_gamma_1_gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the 1 coordinate.
  inline double get_scalar() const { return m_c[0];}
  /// Sets the 1 coordinate.
  inline void set_scalar(double scalar) { m_c[0] = scalar;}
  /// Returns the gamma_0^gamma_1 coordinate.
  inline double get_gamma_0_gamma_1() const { return m_c[1];}
  /// Sets the gamma_0^gamma_1 coordinate.
  inline void set_gamma_0_gamma_1(double gamma_0_gamma_1) { m_c[1] = gamma_0_gamma_1;}
  /// Returns the gamma_0^gamma_2 coordinate.
  inline double get_gamma_0_gamma_2() const { return m_c[2];}
  /// Sets the gamma_0^gamma_2 coordinate.
  inline void set_gamma_0_gamma_2(double gamma_0_gamma_2) { m_c[2] = gamma_0_gamma_2;}
  /// Returns the gamma_0^gamma_3 coordinate.
  inline double get_gamma_0_gamma_3() const { return m_c[3];}
  /// Sets the gamma_0^gamma_3 coordinate.
  inline void set_gamma_0_gamma_3(double gamma_0_gamma_3) { m_c[3] = gamma_0_gamma_3;}
  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[4];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[4] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[5];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[5] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[6];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[6] = gamma_2_gamma_3;}
  /// Returns the gamma_0^gamma_1^gamma_2^gamma_3 coordinate.
  inline double get_gamma_0_gamma_1_gamma_2_gamma_3() const { return m_c[7];}
  /// Sets the gamma_0^gamma_1^gamma_2^gamma_3 coordinate.
  inline void set_gamma_0_gamma_1_gamma_2_gamma_3(double gamma_0_gamma_1_gamma_2_gamma_3) { m_c[7] = gamma_0_gamma_1_gamma_2_gamma_3;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class spinor

/// This class can hold a specialized multivector of type spinor3.
///
/// The coordinates are stored in type double.
///
/// The variable non-zero coordinates are:
///   - coordinate 1  (array index: SCALAR = 0)
///   - coordinate gamma_1^gamma_2  (array index: GAMMA_1_GAMMA_2 = 1)
///   - coordinate gamma_1^gamma_3  (array index: GAMMA_1_GAMMA_3 = 2)
///   - coordinate gamma_2^gamma_3  (array index: GAMMA_2_GAMMA_3 = 3)
///
/// The type has no constant coordinates.
///
///
class spinor3
{
public:
  /// The coordinates (stored in an array).
  double m_c[4]; // 1, gamma_1^gamma_2, gamma_1^gamma_3, gamma_2^gamma_3
public:

  /// Floating point type used by spinor3
  typedef double Float;
  /// Array indices of spinor3 coordinates.
  typedef enum {
    /// index of coordinate for 1 in spinor3
    SCALAR = 0,
    /// index of coordinate for gamma_1^gamma_2 in spinor3
    GAMMA_1_GAMMA_2 = 1,
    /// index of coordinate for gamma_1^gamma_3 in spinor3
    GAMMA_1_GAMMA_3 = 2,
    /// index of coordinate for gamma_2^gamma_3 in spinor3
    GAMMA_2_GAMMA_3 = 3,
  } ArrayIndex;
  typedef enum {
    /// the order of coordinates (this is the type of the first argument of coordinate-handling functions)
    coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3
  } CoordinateOrder;

  /// Constructs a new spinor3 with variable coordinates set to 0.
  inline spinor3() {set();}

  /// Copy constructor.
  inline spinor3(const spinor3 &A) {set(A);}


  /// Constructs a new spinor3 with scalar value 'scalar'.
  inline spinor3(double scalar) {set(scalar);}

  /// Constructs a new spinor3 from mv.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  /// \param filler This argument can have any value; it's role
  /// is only to prevent the compiler from using this constructor as a converter.
  inline spinor3(mv &A, int filler) {set(A);}

  /// Constructs a new spinor3. Coordinate values come from 'A'.
  inline spinor3(const CoordinateOrder co, const double A[4]) {set(co, A);}

  /// Constructs a new spinor3 with each coordinate specified.
  inline spinor3(const CoordinateOrder co,  double scalar, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3) {
    set(co, scalar, gamma_1_gamma_2, gamma_1_gamma_3, gamma_2_gamma_3);
  }

  /// Assignment operator (spinor3).
  inline spinor3 &operator=(const spinor3 &A) {if (this != &A) {set(A);} return *this;}


  /// Assignment operator (double).
  inline spinor3 &operator=(const double &scalar) {set(scalar); return *this;}

  /// Assignment operator (mv).
  inline spinor3 &operator=(const mv &A) {set(A); return *this;}


  /// Sets variable coordinates of 'this' to 0.
  void set();
  /// Sets this to 'A'.
  void set(const spinor3 &A);

  /// Sets this to scalar value 'scalar'.
  void set(double scalar);

  /// Sets this to 'A'.
  /// \param A The value to copy. Coordinates that cannot be represented
  /// are silently dropped.
  void set(const mv &A);


  /// Sets this to 'A'.
  void set(const CoordinateOrder, const double A[4]);

  /// Sets this to coordinates specified.
  void set(const CoordinateOrder,  double scalar, double gamma_1_gamma_2, double gamma_1_gamma_3, double gamma_2_gamma_3);

  /// returns the absolute largest coordinate.
  double largestCoordinate() const;
  /// returns the absolute largest coordinate, and the corresponding basis blade bitmap.
  double largestBasisBlade(unsigned int &bm) const;


  /// Returns a string representation (const char*) of this multivector.
  /// Not multi-threading safe.
  /// \param fp how floats are printed (e.g., "%f");
  inline const char * c_str(const char *fp = NULL) const {
    static char buf[2048]; // not MT-safe
    return ::SpacetimeAlgebra::c_str(*this, buf, 2048, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  /// Not multi-threading safe.
  inline const char * c_str_f() const {return c_str("%f");}
  /// Returns a string representation (const char*) of this multivector using %e
  /// Not multi-threading safe.
  inline const char * c_str_e() const {return c_str("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20 (which is lossless for doubles)
  /// Not multi-threading safe.
  inline const char * c_str_e20() const {return c_str("%2.20e");}

  /// Returns a string representation (const char*) of this multivector.
  inline std::string toString(const char *fp = NULL) const {
    return ::SpacetimeAlgebra::toString(*this, fp);
  }

  /// Returns a string representation (const char*) of this multivector using %f.
  inline std::string toString_f() const {return toString("%f");}
  /// Returns a string representation (const char*) of this multivector using %e.
  inline std::string toString_e() const {return toString("%e");}
  /// Returns a string representation (const char*) of this multivector using %e20.
  inline std::string toString_e20() const {return toString("%2.20e");}

  /// Returns the 1 coordinate.
  inline double get_scalar() const { return m_c[0];}
  /// Sets the 1 coordinate.
  inline void set_scalar(double scalar) { m_c[0] = scalar;}
  /// Returns the gamma_1^gamma_2 coordinate.
  inline double get_gamma_1_gamma_2() const { return m_c[1];}
  /// Sets the gamma_1^gamma_2 coordinate.
  inline void set_gamma_1_gamma_2(double gamma_1_gamma_2) { m_c[1] = gamma_1_gamma_2;}
  /// Returns the gamma_1^gamma_3 coordinate.
  inline double get_gamma_1_gamma_3() const { return m_c[2];}
  /// Sets the gamma_1^gamma_3 coordinate.
  inline void set_gamma_1_gamma_3(double gamma_1_gamma_3) { m_c[2] = gamma_1_gamma_3;}
  /// Returns the gamma_2^gamma_3 coordinate.
  inline double get_gamma_2_gamma_3() const { return m_c[3];}
  /// Sets the gamma_2^gamma_3 coordinate.
  inline void set_gamma_2_gamma_3(double gamma_2_gamma_3) { m_c[3] = gamma_2_gamma_3;}
  /// Returns array of coordinates.
  inline const double *getC(CoordinateOrder) const { return m_c;}
}; // end of class spinor3
extern gamma_0_t gamma_0;
extern gamma_1_t gamma_1;
extern gamma_2_t gamma_2;
extern gamma_3_t gamma_3;
extern I_t psI;
extern I3_t I3;


/**
This class is used to report usage of converted specialized multivectors.

The class is designed to be pretty safe with multi-threading without locking.
In the wordt case, some memory leaks occur and some counts are missed.
The amount of memory leaked is bounded (goes not grow beyond a certain
point). Since the report-usage functionality is for
development/debugging only, this is not considered non-harmful.
*/
class ReportUsage {
  /// prints out error message that ReportUsage is disabled
  static void printReport(FILE *F = stdout, bool includeCount = true);
}; // end of class ReportUsage

/** Sets 1 double to zero */
void zero_1(double *dst);
/** Copies 1 double from 'src' to 'dst' */
void copy_1(double *dst, const double *src);
/** Sets 2 doubles to zero */
void zero_2(double *dst);
/** Copies 2 doubles from 'src' to 'dst' */
void copy_2(double *dst, const double *src);
/** Sets 3 doubles to zero */
void zero_3(double *dst);
/** Copies 3 doubles from 'src' to 'dst' */
void copy_3(double *dst, const double *src);
/** Sets 4 doubles to zero */
void zero_4(double *dst);
/** Copies 4 doubles from 'src' to 'dst' */
void copy_4(double *dst, const double *src);
/** Sets 5 doubles to zero */
void zero_5(double *dst);
/** Copies 5 doubles from 'src' to 'dst' */
void copy_5(double *dst, const double *src);
/** Sets 6 doubles to zero */
void zero_6(double *dst);
/** Copies 6 doubles from 'src' to 'dst' */
void copy_6(double *dst, const double *src);
/** Sets 7 doubles to zero */
void zero_7(double *dst);
/** Copies 7 doubles from 'src' to 'dst' */
void copy_7(double *dst, const double *src);
/** Sets 8 doubles to zero */
void zero_8(double *dst);
/** Copies 8 doubles from 'src' to 'dst' */
void copy_8(double *dst, const double *src);
/** Sets 9 doubles to zero */
void zero_9(double *dst);
/** Copies 9 doubles from 'src' to 'dst' */
void copy_9(double *dst, const double *src);
/** Sets 10 doubles to zero */
void zero_10(double *dst);
/** Copies 10 doubles from 'src' to 'dst' */
void copy_10(double *dst, const double *src);
/** Sets 11 doubles to zero */
void zero_11(double *dst);
/** Copies 11 doubles from 'src' to 'dst' */
void copy_11(double *dst, const double *src);
/** Sets 12 doubles to zero */
void zero_12(double *dst);
/** Copies 12 doubles from 'src' to 'dst' */
void copy_12(double *dst, const double *src);
/** Sets 13 doubles to zero */
void zero_13(double *dst);
/** Copies 13 doubles from 'src' to 'dst' */
void copy_13(double *dst, const double *src);
/** Sets 14 doubles to zero */
void zero_14(double *dst);
/** Copies 14 doubles from 'src' to 'dst' */
void copy_14(double *dst, const double *src);
/** Sets 15 doubles to zero */
void zero_15(double *dst);
/** Copies 15 doubles from 'src' to 'dst' */
void copy_15(double *dst, const double *src);
/** Sets 16 doubles to zero */
void zero_16(double *dst);
/** Copies 16 doubles from 'src' to 'dst' */
void copy_16(double *dst, const double *src);
/** Sets N doubles to zero */
void zero_N(double *dst, int N);
/** Copies N doubles from 'src' to 'dst' */
void copy_N(double *dst, const double *src, int N);
// decl SB:

/// Returns scalar part of  mv
double _double(const mv &x);
/// Returns scalar part of  mv
inline double _Float(const mv &x) {return _double(x); };

/// Compresses coordinates 'c' into a new multivector.
/// \param c the coordinates (may already be partially compressed, see argument 'gu').
/// \param epsilon value with a abs magnitude < epsilon are considered to be 0.
/// \param gu optionally specifies which groups/grades are present in 'c'.
mv mv_compress(const double *c, double epsilon = 0.0, int gu = 31);
/// Compresses an array of coordinates/basis blade bitmaps into a new multivector.
mv mv_compress(int nbBlades, const unsigned int *bitmaps, const double *coords);


/// Returns scalar part of  gamma_0_t
double _double(const gamma_0_t &x);
/// Returns scalar part of  gamma_0_t
inline double _Float(const gamma_0_t &x) {return _double(x); };
/// Returns scalar part of  gamma_1_t
double _double(const gamma_1_t &x);
/// Returns scalar part of  gamma_1_t
inline double _Float(const gamma_1_t &x) {return _double(x); };
/// Returns scalar part of  gamma_2_t
double _double(const gamma_2_t &x);
/// Returns scalar part of  gamma_2_t
inline double _Float(const gamma_2_t &x) {return _double(x); };
/// Returns scalar part of  gamma_3_t
double _double(const gamma_3_t &x);
/// Returns scalar part of  gamma_3_t
inline double _Float(const gamma_3_t &x) {return _double(x); };
/// Returns scalar part of  I_t
double _double(const I_t &x);
/// Returns scalar part of  I_t
inline double _Float(const I_t &x) {return _double(x); };
/// Returns scalar part of  I3_t
double _double(const I3_t &x);
/// Returns scalar part of  I3_t
inline double _Float(const I3_t &x) {return _double(x); };
/// Returns scalar part of  mv3
double _double(const mv3 &x);
/// Returns scalar part of  mv3
inline double _Float(const mv3 &x) {return _double(x); };
/// Returns scalar part of  vector
double _double(const vector &x);
/// Returns scalar part of  vector
inline double _Float(const vector &x) {return _double(x); };
/// Returns scalar part of  vector3
double _double(const vector3 &x);
/// Returns scalar part of  vector3
inline double _Float(const vector3 &x) {return _double(x); };
/// Returns scalar part of  bivector
double _double(const bivector &x);
/// Returns scalar part of  bivector
inline double _Float(const bivector &x) {return _double(x); };
/// Returns scalar part of  bivector3
double _double(const bivector3 &x);
/// Returns scalar part of  bivector3
inline double _Float(const bivector3 &x) {return _double(x); };
/// Returns scalar part of  pseudovector
double _double(const pseudovector &x);
/// Returns scalar part of  pseudovector
inline double _Float(const pseudovector &x) {return _double(x); };
/// Returns scalar part of  spinor
double _double(const spinor &x);
/// Returns scalar part of  spinor
inline double _Float(const spinor &x) {return _double(x); };
/// Returns scalar part of  spinor3
double _double(const spinor3 &x);
/// Returns scalar part of  spinor3
inline double _Float(const spinor3 &x) {return _double(x); };
/** Converts vector to vector3: dst = a. */
vector3 _vector3(const vector &a);
/** Converts bivector to bivector3: dst = a. */
bivector3 _bivector3(const bivector &a);
/** Converts spinor to spinor3: dst = a. */
spinor3 _spinor3(const spinor &a);
/// Returns grade groupBitmap of  mv.
mv extractGrade(const mv &a, int groupBitmap);
/// Returns grade 0 of  mv.
mv extractGrade0(const mv &a);
/// Returns grade 0 of  mv3.
double extractGrade0(const mv3 &a);
/// Returns grade 0 of  vector.
double extractGrade0(const vector &a);
/// Returns grade 0 of  vector3.
double extractGrade0(const vector3 &a);
/// Returns grade 0 of  bivector.
double extractGrade0(const bivector &a);
/// Returns grade 0 of  bivector3.
double extractGrade0(const bivector3 &a);
/// Returns grade 0 of  pseudovector.
double extractGrade0(const pseudovector &a);
/// Returns grade 0 of  spinor.
double extractGrade0(const spinor &a);
/// Returns grade 0 of  spinor3.
double extractGrade0(const spinor3 &a);
/// Returns grade 1 of  mv.
mv extractGrade1(const mv &a);
/// Returns grade 1 of  mv3.
vector3 extractGrade1(const mv3 &a);
/// Returns grade 1 of  vector.
vector extractGrade1(const vector &a);
/// Returns grade 1 of  vector3.
vector3 extractGrade1(const vector3 &a);
/// Returns grade 1 of  bivector.
double extractGrade1(const bivector &a);
/// Returns grade 1 of  bivector3.
double extractGrade1(const bivector3 &a);
/// Returns grade 1 of  pseudovector.
double extractGrade1(const pseudovector &a);
/// Returns grade 1 of  spinor.
double extractGrade1(const spinor &a);
/// Returns grade 1 of  spinor3.
double extractGrade1(const spinor3 &a);
/// Returns grade 2 of  mv.
mv extractGrade2(const mv &a);
/// Returns grade 2 of  mv3.
bivector3 extractGrade2(const mv3 &a);
/// Returns grade 2 of  vector.
double extractGrade2(const vector &a);
/// Returns grade 2 of  vector3.
double extractGrade2(const vector3 &a);
/// Returns grade 2 of  bivector.
bivector extractGrade2(const bivector &a);
/// Returns grade 2 of  bivector3.
bivector3 extractGrade2(const bivector3 &a);
/// Returns grade 2 of  pseudovector.
double extractGrade2(const pseudovector &a);
/// Returns grade 2 of  spinor.
bivector extractGrade2(const spinor &a);
/// Returns grade 2 of  spinor3.
bivector3 extractGrade2(const spinor3 &a);
/// Returns grade 3 of  mv.
mv extractGrade3(const mv &a);
/// Returns grade 3 of  mv3.
pseudovector extractGrade3(const mv3 &a);
/// Returns grade 3 of  vector.
double extractGrade3(const vector &a);
/// Returns grade 3 of  vector3.
double extractGrade3(const vector3 &a);
/// Returns grade 3 of  bivector.
double extractGrade3(const bivector &a);
/// Returns grade 3 of  bivector3.
double extractGrade3(const bivector3 &a);
/// Returns grade 3 of  pseudovector.
pseudovector extractGrade3(const pseudovector &a);
/// Returns grade 3 of  spinor.
double extractGrade3(const spinor &a);
/// Returns grade 3 of  spinor3.
double extractGrade3(const spinor3 &a);
/// Returns grade 4 of  mv.
mv extractGrade4(const mv &a);
/// Returns grade 4 of  mv3.
double extractGrade4(const mv3 &a);
/// Returns grade 4 of  vector.
double extractGrade4(const vector &a);
/// Returns grade 4 of  vector3.
double extractGrade4(const vector3 &a);
/// Returns grade 4 of  bivector.
double extractGrade4(const bivector &a);
/// Returns grade 4 of  bivector3.
double extractGrade4(const bivector3 &a);
/// Returns grade 4 of  pseudovector.
double extractGrade4(const pseudovector &a);
/// Returns grade 4 of  spinor.
spinor extractGrade4(const spinor &a);
/// Returns grade 4 of  spinor3.
double extractGrade4(const spinor3 &a);
/// Returns mv + mv.
mv add(const mv &a, const mv &b);
/// Returns mv3 + mv3.
mv3 add(const mv3 &a, const mv3 &b);
/// Returns vector + vector.
vector add(const vector &a, const vector &b);
/// Returns vector3 + vector3.
vector3 add(const vector3 &a, const vector3 &b);
/// Returns bivector + bivector.
bivector add(const bivector &a, const bivector &b);
/// Returns bivector3 + bivector3.
bivector3 add(const bivector3 &a, const bivector3 &b);
/// Returns pseudovector + pseudovector.
pseudovector add(const pseudovector &a, const pseudovector &b);
/// Returns spinor + spinor.
spinor add(const spinor &a, const spinor &b);
/// Returns spinor3 + spinor3.
spinor3 add(const spinor3 &a, const spinor3 &b);
/// Returns mv - mv.
mv subtract(const mv &a, const mv &b);
/// Returns mv3 - mv3.
mv3 subtract(const mv3 &a, const mv3 &b);
/// Returns vector - vector.
vector subtract(const vector &a, const vector &b);
/// Returns vector3 - vector3.
vector3 subtract(const vector3 &a, const vector3 &b);
/// Returns bivector - bivector.
bivector subtract(const bivector &a, const bivector &b);
/// Returns bivector3 - bivector3.
bivector3 subtract(const bivector3 &a, const bivector3 &b);
/// Returns pseudovector - pseudovector.
pseudovector subtract(const pseudovector &a, const pseudovector &b);
/// Returns spinor - spinor.
spinor subtract(const spinor &a, const spinor &b);
/// Returns spinor3 - spinor3.
spinor3 subtract(const spinor3 &a, const spinor3 &b);
/// Returns geometric product of double and mv.
mv gp(const double a, const mv &b);
/// Returns geometric product of double and mv3.
mv3 gp(const double a, const mv3 &b);
/// Returns geometric product of double and vector.
vector gp(const double a, const vector &b);
/// Returns geometric product of double and vector3.
vector3 gp(const double a, const vector3 &b);
/// Returns geometric product of double and bivector.
bivector gp(const double a, const bivector &b);
/// Returns geometric product of double and bivector3.
bivector3 gp(const double a, const bivector3 &b);
/// Returns geometric product of double and pseudovector.
pseudovector gp(const double a, const pseudovector &b);
/// Returns geometric product of double and spinor.
spinor gp(const double a, const spinor &b);
/// Returns geometric product of double and spinor3.
spinor3 gp(const double a, const spinor3 &b);
/// Returns geometric product of mv and double.
mv gp(const mv &a, const double b);
/// Returns geometric product of mv3 and double.
mv3 gp(const mv3 &a, const double b);
/// Returns geometric product of vector and double.
vector gp(const vector &a, const double b);
/// Returns geometric product of vector3 and double.
vector3 gp(const vector3 &a, const double b);
/// Returns geometric product of bivector and double.
bivector gp(const bivector &a, const double b);
/// Returns geometric product of bivector3 and double.
bivector3 gp(const bivector3 &a, const double b);
/// Returns geometric product of pseudovector and double.
pseudovector gp(const pseudovector &a, const double b);
/// Returns geometric product of spinor and double.
spinor gp(const spinor &a, const double b);
/// Returns geometric product of spinor3 and double.
spinor3 gp(const spinor3 &a, const double b);
/// Returns a / b
mv div(const mv &a, const double b);
/// Returns a / b
mv3 div(const mv3 &a, const double b);
/// Returns a / b
vector div(const vector &a, const double b);
/// Returns a / b
vector3 div(const vector3 &a, const double b);
/// Returns a / b
bivector div(const bivector &a, const double b);
/// Returns a / b
bivector3 div(const bivector3 &a, const double b);
/// Returns a / b
pseudovector div(const pseudovector &a, const double b);
/// Returns a / b
spinor div(const spinor &a, const double b);
/// Returns a / b
spinor3 div(const spinor3 &a, const double b);
/// Returns geometric product of mv and mv.
mv gp(const mv &a, const mv &b);
/// Returns geometric product of spinor and spinor.
spinor gp(const spinor &a, const spinor &b);
/// Returns geometric product of spinor3 and spinor3.
spinor3 gp(const spinor3 &a, const spinor3 &b);
/// Returns right contraction of mv and mv.
mv rc(const mv &a, const mv &b);
/// Returns left contraction of mv and mv.
mv lc(const mv &a, const mv &b);
/// Returns scalar product of mv and mv.
double sp(const mv &a, const mv &b);
/// Returns scalar product of mv3 and mv3.
double sp(const mv3 &a, const mv3 &b);
/// Returns scalar product of vector and vector.
double sp(const vector &a, const vector &b);
/// Returns scalar product of vector3 and vector3.
double sp(const vector3 &a, const vector3 &b);
/// Returns scalar product of bivector and bivector.
double sp(const bivector &a, const bivector &b);
/// Returns scalar product of bivector3 and bivector3.
double sp(const bivector3 &a, const bivector3 &b);
/// Returns scalar product of pseudovector and pseudovector.
double sp(const pseudovector &a, const pseudovector &b);
/// Returns scalar product of spinor and spinor.
double sp(const spinor &a, const spinor &b);
/// Returns scalar product of spinor3 and spinor3.
double sp(const spinor3 &a, const spinor3 &b);
/// Returns outer product of mv and mv.
mv op(const mv &a, const mv &b);
/// Returns outer product of vector and vector.
bivector op(const vector &a, const vector &b);
/// Returns outer product of vector3 and vector3.
bivector3 op(const vector3 &a, const vector3 &b);
/// Returns outer product of bivector and bivector.
spinor op(const bivector &a, const bivector &b);
/// Returns outer product of bivector3 and bivector3.
double op(const bivector3 &a, const bivector3 &b);
/// Returns dual of mv using default metric.
mv dual(const mv &a);
/// Returns dual of vector using default metric.
pseudovector dual(const vector &a);
/// Returns dual of bivector using default metric.
bivector dual(const bivector &a);
/// Returns dual of pseudovector using default metric.
vector dual(const pseudovector &a);
/// Returns dual of spinor using default metric.
spinor dual(const spinor &a);
/// Returns negation of mv.
mv negate(const mv &a);
/// Returns negation of mv3.
mv3 negate(const mv3 &a);
/// Returns negation of vector.
vector negate(const vector &a);
/// Returns negation of vector3.
vector3 negate(const vector3 &a);
/// Returns negation of bivector.
bivector negate(const bivector &a);
/// Returns negation of bivector3.
bivector3 negate(const bivector3 &a);
/// Returns negation of pseudovector.
pseudovector negate(const pseudovector &a);
/// Returns negation of spinor.
spinor negate(const spinor &a);
/// Returns negation of spinor3.
spinor3 negate(const spinor3 &a);
/// Returns reverse of mv.
mv reverse(const mv &a);
/// Returns reverse of mv3.
mv3 reverse(const mv3 &a);
/// Returns reverse of vector.
vector reverse(const vector &a);
/// Returns reverse of vector3.
vector3 reverse(const vector3 &a);
/// Returns reverse of bivector.
bivector reverse(const bivector &a);
/// Returns reverse of bivector3.
bivector3 reverse(const bivector3 &a);
/// Returns reverse of pseudovector.
pseudovector reverse(const pseudovector &a);
/// Returns reverse of spinor.
spinor reverse(const spinor &a);
/// Returns reverse of spinor3.
spinor3 reverse(const spinor3 &a);
/// Returns Clifford conjugate of mv.
mv cliffordConjugate(const mv &a);
/// Returns Clifford conjugate of mv3.
mv3 cliffordConjugate(const mv3 &a);
/// Returns Clifford conjugate of vector.
vector cliffordConjugate(const vector &a);
/// Returns Clifford conjugate of vector3.
vector3 cliffordConjugate(const vector3 &a);
/// Returns Clifford conjugate of bivector.
bivector cliffordConjugate(const bivector &a);
/// Returns Clifford conjugate of bivector3.
bivector3 cliffordConjugate(const bivector3 &a);
/// Returns Clifford conjugate of pseudovector.
pseudovector cliffordConjugate(const pseudovector &a);
/// Returns Clifford conjugate of spinor.
spinor cliffordConjugate(const spinor &a);
/// Returns Clifford conjugate of spinor3.
spinor3 cliffordConjugate(const spinor3 &a);
/// Returns grade involution of mv.
mv gradeInvolution(const mv &a);
/// Returns grade involution of mv3.
mv3 gradeInvolution(const mv3 &a);
/// Returns grade involution of vector.
vector gradeInvolution(const vector &a);
/// Returns grade involution of vector3.
vector3 gradeInvolution(const vector3 &a);
/// Returns grade involution of bivector.
bivector gradeInvolution(const bivector &a);
/// Returns grade involution of bivector3.
bivector3 gradeInvolution(const bivector3 &a);
/// Returns grade involution of pseudovector.
pseudovector gradeInvolution(const pseudovector &a);
/// Returns grade involution of spinor.
spinor gradeInvolution(const spinor &a);
/// Returns grade involution of spinor3.
spinor3 gradeInvolution(const spinor3 &a);
/// Returns norm of mv using default metric.
double norm(const mv &a);
/// internal conversion function
double norm_returns_scalar(const mv &a);
/// Returns norm of mv3 using default metric.
double norm(const mv3 &a);
/// internal conversion function
double norm_returns_scalar(const mv3 &a);
/// Returns norm of vector using default metric.
double norm(const vector &a);
/// internal conversion function
double norm_returns_scalar(const vector &a);
/// Returns norm of vector3 using default metric.
double norm(const vector3 &a);
/// internal conversion function
double norm_returns_scalar(const vector3 &a);
/// Returns norm of bivector using default metric.
double norm(const bivector &a);
/// internal conversion function
double norm_returns_scalar(const bivector &a);
/// Returns norm of bivector3 using default metric.
double norm(const bivector3 &a);
/// internal conversion function
double norm_returns_scalar(const bivector3 &a);
/// Returns norm of pseudovector using default metric.
double norm(const pseudovector &a);
/// internal conversion function
double norm_returns_scalar(const pseudovector &a);
/// Returns norm of spinor using default metric.
double norm(const spinor &a);
/// internal conversion function
double norm_returns_scalar(const spinor &a);
/// Returns norm of spinor3 using default metric.
double norm(const spinor3 &a);
/// internal conversion function
double norm_returns_scalar(const spinor3 &a);
/// Returns norm2 of mv using default metric.
double norm2(const mv &a);
/// internal conversion function
double norm2_returns_scalar(const mv &a);
/// Returns norm2 of mv3 using default metric.
double norm2(const mv3 &a);
/// internal conversion function
double norm2_returns_scalar(const mv3 &a);
/// Returns norm2 of vector using default metric.
double norm2(const vector &a);
/// internal conversion function
double norm2_returns_scalar(const vector &a);
/// Returns norm2 of vector3 using default metric.
double norm2(const vector3 &a);
/// internal conversion function
double norm2_returns_scalar(const vector3 &a);
/// Returns norm2 of bivector using default metric.
double norm2(const bivector &a);
/// internal conversion function
double norm2_returns_scalar(const bivector &a);
/// Returns norm2 of bivector3 using default metric.
double norm2(const bivector3 &a);
/// internal conversion function
double norm2_returns_scalar(const bivector3 &a);
/// Returns norm2 of pseudovector using default metric.
double norm2(const pseudovector &a);
/// internal conversion function
double norm2_returns_scalar(const pseudovector &a);
/// Returns norm2 of spinor using default metric.
double norm2(const spinor &a);
/// internal conversion function
double norm2_returns_scalar(const spinor &a);
/// Returns norm2 of spinor3 using default metric.
double norm2(const spinor3 &a);
/// internal conversion function
double norm2_returns_scalar(const spinor3 &a);
/// Returns norm2 of mv using euclidean metric.
double norm2_euclidean(const mv &a);
/// internal conversion function
double norm2_euclidean_returns_scalar(const mv &a);
/// Returns unit of mv using default metric.
mv unit(const mv &a);
/// Returns unit of mv3 using default metric.
mv3 unit(const mv3 &a);
/// Returns unit of vector using default metric.
vector unit(const vector &a);
/// Returns unit of vector3 using default metric.
vector3 unit(const vector3 &a);
/// Returns unit of bivector using default metric.
bivector unit(const bivector &a);
/// Returns unit of bivector3 using default metric.
bivector3 unit(const bivector3 &a);
/// Returns unit of pseudovector using default metric.
pseudovector unit(const pseudovector &a);
/// Returns unit of spinor using default metric.
spinor unit(const spinor &a);
/// Returns unit of spinor3 using default metric.
spinor3 unit(const spinor3 &a);
/// Returns versor inverse of a using default metric.
mv versorInverse(const mv &a);
/// Returns versor inverse of a using default metric.
spinor3 versorInverse(const spinor3 &a);
/// Returns versor inverse of a using default metric.
spinor versorInverse(const spinor &a);
/// Returns double b * mv a + double c.
mv sas(const mv &a, const double b, const double c);
/// Returns double b * spinor3 a + double c.
spinor3 sas(const spinor3 &a, const double b, const double c);
/// Returns double b * spinor a + double c.
spinor sas(const spinor &a, const double b, const double c);
/// Returns logarithm of mv3 using euclidean metric, assuming a 3D Euclidean rotor.
bivector3 log(const mv3 &a);
/// Returns logarithm of spinor3 using euclidean metric, assuming a 3D Euclidean rotor.
bivector3 log(const spinor3 &a);

/** Computes exp of mv.
 */
mv exp(const mv &x, int order = 12);

/** Computes exp of spinor3.
 */
spinor3 exp(const spinor3 &x, int order = 12);

/** Computes exp of spinor.
 */
spinor exp(const spinor &x, int order = 12);

/** Computes sin of mv.
 */
mv sin(const mv &x, int order = 12);

/** Computes sin of spinor3.
 */
spinor3 sin(const spinor3 &x, int order = 12);

/** Computes sin of spinor.
 */
spinor sin(const spinor &x, int order = 12);

/** Computes cos of mv.
 */
mv cos(const mv &x, int order = 12);

/** Computes cos of spinor3.
 */
spinor3 cos(const spinor3 &x, int order = 12);

/** Computes cos of spinor.
 */
spinor cos(const spinor &x, int order = 12);

/** Computes sinh of mv.
 */
mv sinh(const mv &x, int order = 12);

/** Computes sinh of spinor3.
 */
spinor3 sinh(const spinor3 &x, int order = 12);

/** Computes sinh of spinor.
 */
spinor sinh(const spinor &x, int order = 12);

/** Computes cosh of mv.
 */
mv cosh(const mv &x, int order = 12);

/** Computes cosh of spinor3.
 */
spinor3 cosh(const spinor3 &x, int order = 12);

/** Computes cosh of spinor.
 */
spinor cosh(const spinor &x, int order = 12);
/// Returns R * v * inverse(R) using default metric.
vector applyVersor(const spinor &R, const vector &v);
/// Returns R * v * reverse(R) using default metric. Only gives the correct result when the versor has a positive squared norm.
///
vector3 applyUnitVersor(const spinor3 &R, const vector3 &v);
/// returns add(a, b)
inline mv operator+(const mv &a, const mv &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline mv &operator+=(mv &a, const mv &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline mv3 operator+(const mv3 &a, const mv3 &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline mv3 &operator+=(mv3 &a, const mv3 &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline vector operator+(const vector &a, const vector &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline vector &operator+=(vector &a, const vector &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline vector3 operator+(const vector3 &a, const vector3 &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline vector3 &operator+=(vector3 &a, const vector3 &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline bivector operator+(const bivector &a, const bivector &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline bivector &operator+=(bivector &a, const bivector &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline bivector3 operator+(const bivector3 &a, const bivector3 &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline bivector3 &operator+=(bivector3 &a, const bivector3 &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline pseudovector operator+(const pseudovector &a, const pseudovector &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline pseudovector &operator+=(pseudovector &a, const pseudovector &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline spinor operator+(const spinor &a, const spinor &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline spinor &operator+=(spinor &a, const spinor &b) {
  return (a = add(a, b));
}
/// returns add(a, b)
inline spinor3 operator+(const spinor3 &a, const spinor3 &b) {
  return add(a, b);
}
/// returns (a = add(a, b))
inline spinor3 &operator+=(spinor3 &a, const spinor3 &b) {
  return (a = add(a, b));
}
/// returns subtract(a, b)
inline mv operator-(const mv &a, const mv &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline mv &operator-=(mv &a, const mv &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline mv3 operator-(const mv3 &a, const mv3 &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline mv3 &operator-=(mv3 &a, const mv3 &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline vector operator-(const vector &a, const vector &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline vector &operator-=(vector &a, const vector &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline vector3 operator-(const vector3 &a, const vector3 &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline vector3 &operator-=(vector3 &a, const vector3 &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline bivector operator-(const bivector &a, const bivector &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline bivector &operator-=(bivector &a, const bivector &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline bivector3 operator-(const bivector3 &a, const bivector3 &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline bivector3 &operator-=(bivector3 &a, const bivector3 &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline pseudovector operator-(const pseudovector &a, const pseudovector &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline pseudovector &operator-=(pseudovector &a, const pseudovector &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline spinor operator-(const spinor &a, const spinor &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline spinor &operator-=(spinor &a, const spinor &b) {
  return (a = subtract(a, b));
}
/// returns subtract(a, b)
inline spinor3 operator-(const spinor3 &a, const spinor3 &b) {
  return subtract(a, b);
}
/// returns (a = subtract(a, b))
inline spinor3 &operator-=(spinor3 &a, const spinor3 &b) {
  return (a = subtract(a, b));
}
/// returns gp(a, b)
inline mv operator*(const double &a, const mv &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline mv3 operator*(const double &a, const mv3 &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline vector operator*(const double &a, const vector &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline vector3 operator*(const double &a, const vector3 &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline bivector operator*(const double &a, const bivector &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline bivector3 operator*(const double &a, const bivector3 &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline pseudovector operator*(const double &a, const pseudovector &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline spinor operator*(const double &a, const spinor &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline spinor3 operator*(const double &a, const spinor3 &b) {
  return gp(a, b);
}
/// returns gp(a, b)
inline mv operator*(const mv &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline mv &operator*=(mv &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline mv3 operator*(const mv3 &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline mv3 &operator*=(mv3 &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline vector operator*(const vector &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline vector &operator*=(vector &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline vector3 operator*(const vector3 &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline vector3 &operator*=(vector3 &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline bivector operator*(const bivector &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline bivector &operator*=(bivector &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline bivector3 operator*(const bivector3 &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline bivector3 &operator*=(bivector3 &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline pseudovector operator*(const pseudovector &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline pseudovector &operator*=(pseudovector &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline spinor operator*(const spinor &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline spinor &operator*=(spinor &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline spinor3 operator*(const spinor3 &a, const double &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline spinor3 &operator*=(spinor3 &a, const double &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline mv operator*(const mv &a, const mv &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline mv &operator*=(mv &a, const mv &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline spinor operator*(const spinor &a, const spinor &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline spinor &operator*=(spinor &a, const spinor &b) {
  return (a = gp(a, b));
}
/// returns gp(a, b)
inline spinor3 operator*(const spinor3 &a, const spinor3 &b) {
  return gp(a, b);
}
/// returns (a = gp(a, b))
inline spinor3 &operator*=(spinor3 &a, const spinor3 &b) {
  return (a = gp(a, b));
}
/// returns rc(a, b)
inline mv operator>>(const mv &a, const mv &b) {
  return rc(a, b);
}
/// returns (a = rc(a, b))
inline mv &operator>>=(mv &a, const mv &b) {
  return (a = rc(a, b));
}
/// returns lc(a, b)
inline mv operator<<(const mv &a, const mv &b) {
  return lc(a, b);
}
/// returns (a = lc(a, b))
inline mv &operator<<=(mv &a, const mv &b) {
  return (a = lc(a, b));
}
/// returns sp(a, b)
inline mv operator%(const mv &a, const mv &b) {
  return sp(a, b);
}
/// returns (a = sp(a, b))
inline mv &operator%=(mv &a, const mv &b) {
  return (a = sp(a, b));
}
/// returns sp(a, b)
inline double operator%(const mv3 &a, const mv3 &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const vector &a, const vector &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const vector3 &a, const vector3 &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const bivector &a, const bivector &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const bivector3 &a, const bivector3 &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const pseudovector &a, const pseudovector &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const spinor &a, const spinor &b) {
  return sp(a, b);
}
/// returns sp(a, b)
inline double operator%(const spinor3 &a, const spinor3 &b) {
  return sp(a, b);
}
/// returns op(a, b)
inline mv operator^(const mv &a, const mv &b) {
  return op(a, b);
}
/// returns (a = op(a, b))
inline mv &operator^=(mv &a, const mv &b) {
  return (a = op(a, b));
}
/// returns op(a, b)
inline bivector operator^(const vector &a, const vector &b) {
  return op(a, b);
}
/// returns op(a, b)
inline bivector3 operator^(const vector3 &a, const vector3 &b) {
  return op(a, b);
}
/// returns op(a, b)
inline spinor operator^(const bivector &a, const bivector &b) {
  return op(a, b);
}
/// returns op(a, b)
inline double operator^(const bivector3 &a, const bivector3 &b) {
  return op(a, b);
}
/// returns dual(a)
inline mv operator*(const mv &a) {
  return dual(a);
}
/// returns dual(a)
inline pseudovector operator*(const vector &a) {
  return dual(a);
}
/// returns dual(a)
inline bivector operator*(const bivector &a) {
  return dual(a);
}
/// returns dual(a)
inline vector operator*(const pseudovector &a) {
  return dual(a);
}
/// returns dual(a)
inline spinor operator*(const spinor &a) {
  return dual(a);
}
/// returns negate(a)
inline mv operator-(const mv &a) {
  return negate(a);
}
/// returns negate(a)
inline mv3 operator-(const mv3 &a) {
  return negate(a);
}
/// returns negate(a)
inline vector operator-(const vector &a) {
  return negate(a);
}
/// returns negate(a)
inline vector3 operator-(const vector3 &a) {
  return negate(a);
}
/// returns negate(a)
inline bivector operator-(const bivector &a) {
  return negate(a);
}
/// returns negate(a)
inline bivector3 operator-(const bivector3 &a) {
  return negate(a);
}
/// returns negate(a)
inline pseudovector operator-(const pseudovector &a) {
  return negate(a);
}
/// returns negate(a)
inline spinor operator-(const spinor &a) {
  return negate(a);
}
/// returns negate(a)
inline spinor3 operator-(const spinor3 &a) {
  return negate(a);
}
/// returns reverse(a)
inline mv operator~(const mv &a) {
  return reverse(a);
}
/// returns reverse(a)
inline mv3 operator~(const mv3 &a) {
  return reverse(a);
}
/// returns reverse(a)
inline vector operator~(const vector &a) {
  return reverse(a);
}
/// returns reverse(a)
inline vector3 operator~(const vector3 &a) {
  return reverse(a);
}
/// returns reverse(a)
inline bivector operator~(const bivector &a) {
  return reverse(a);
}
/// returns reverse(a)
inline bivector3 operator~(const bivector3 &a) {
  return reverse(a);
}
/// returns reverse(a)
inline pseudovector operator~(const pseudovector &a) {
  return reverse(a);
}
/// returns reverse(a)
inline spinor operator~(const spinor &a) {
  return reverse(a);
}
/// returns reverse(a)
inline spinor3 operator~(const spinor3 &a) {
  return reverse(a);
}
/// returns versorInverse(a)
inline mv operator!(const mv &a) {
  return versorInverse(a);
}
/// returns versorInverse(a)
inline spinor3 operator!(const spinor3 &a) {
  return versorInverse(a);
}
/// returns versorInverse(a)
inline spinor operator!(const spinor &a) {
  return versorInverse(a);
}

inline void zero_1(double *dst) {
  dst[0]=0.0;
}
inline void copy_1(double *dst, const double *src) {
  dst[0] = src[0];
}
inline void zero_2(double *dst) {
  dst[0]=dst[1]=0.0;
}
inline void copy_2(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
}
inline void zero_3(double *dst) {
  dst[0]=dst[1]=dst[2]=0.0;
}
inline void copy_3(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
}
inline void zero_4(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=0.0;
}
inline void copy_4(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
}
inline void zero_5(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=0.0;
}
inline void copy_5(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
}
inline void zero_6(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=0.0;
}
inline void copy_6(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
}
inline void zero_7(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=0.0;
}
inline void copy_7(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
}
inline void zero_8(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=0.0;
}
inline void copy_8(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
}
inline void zero_9(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=0.0;
}
inline void copy_9(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
}
inline void zero_10(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=0.0;
}
inline void copy_10(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
}
inline void zero_11(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=0.0;
}
inline void copy_11(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
}
inline void zero_12(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=0.0;
}
inline void copy_12(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
}
inline void zero_13(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=dst[12]=0.0;
}
inline void copy_13(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
  dst[12] = src[12];
}
inline void zero_14(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=dst[12]=dst[13]=0.0;
}
inline void copy_14(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
  dst[12] = src[12];
  dst[13] = src[13];
}
inline void zero_15(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=dst[12]=dst[13]=dst[14]=0.0;
}
inline void copy_15(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
  dst[12] = src[12];
  dst[13] = src[13];
  dst[14] = src[14];
}
inline void zero_16(double *dst) {
  dst[0]=dst[1]=dst[2]=dst[3]=dst[4]=dst[5]=dst[6]=dst[7]=dst[8]=dst[9]=dst[10]=dst[11]=dst[12]=dst[13]=dst[14]=dst[15]=0.0;
}
inline void copy_16(double *dst, const double *src) {
  dst[0] = src[0];
  dst[1] = src[1];
  dst[2] = src[2];
  dst[3] = src[3];
  dst[4] = src[4];
  dst[5] = src[5];
  dst[6] = src[6];
  dst[7] = src[7];
  dst[8] = src[8];
  dst[9] = src[9];
  dst[10] = src[10];
  dst[11] = src[11];
  dst[12] = src[12];
  dst[13] = src[13];
  dst[14] = src[14];
  dst[15] = src[15];
}
/** Sets N doubles to zero */
inline void zero_N(double *dst, int N) {
  int i = 0;
  while ((N-i) > 16) {
    zero_16(dst + i);
    i += 16;
  }
  for (; i < N; i++)
    dst[i] = 0.0;
}
/** Copies N doubles from 'src' to 'dst' */
inline void copy_N(double *dst, const double *src, int N) {
  int i = 0;
  while ((N-i) > 16) {
    copy_16(dst + i, src + i);
    i += 16;
  }
  for (; i < N; i++)
    dst[i] = src[i];
}
// inline def SB:
inline void mv::set() {
  setGroupUsage(0);
}
inline void mv::set(double val) {
  setGroupUsage(1);
  m_c[0] = val;
}
inline void mv::set(int gu, const double *arr) {
  setGroupUsage(gu);
  SpacetimeAlgebra::copy_N(m_c, arr, SpacetimeAlgebra_mvSize[gu]);

}
inline void mv::set(const mv &src) {
  setGroupUsage(src.gu());
  const double*srcC = src.getC();
  SpacetimeAlgebra::copy_N(m_c, srcC, SpacetimeAlgebra_mvSize[src.gu()]);

}
inline void gamma_0_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
  }
  else {
  }
}
inline void gamma_1_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
  }
  else {
  }
}
inline void gamma_2_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
  }
  else {
  }
}
inline void gamma_3_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
  }
  else {
  }
}
inline void I_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    ptr += 6;
  }
  if (src.gu() & 8) {
    ptr += 4;
  }
  if (src.gu() & 16) {
  }
  else {
  }
}
inline void I3_t::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    ptr += 6;
  }
  if (src.gu() & 8) {
  }
  else {
  }
}
inline void mv3::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    m_c[0] = ptr[0];
    ptr += 1;
  }
  else {
    m_c[0] = 0.0;
  }
  if (src.gu() & 2) {
    m_c[1] = ptr[1];
    m_c[2] = ptr[2];
    m_c[3] = ptr[3];
    ptr += 4;
  }
  else {
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
  }
  if (src.gu() & 4) {
    m_c[4] = ptr[2];
    m_c[5] = ptr[4];
    m_c[6] = ptr[5];
    ptr += 6;
  }
  else {
    m_c[4] = 0.0;
    m_c[5] = 0.0;
    m_c[6] = 0.0;
  }
  if (src.gu() & 8) {
    m_c[7] = ptr[3];
  }
  else {
    m_c[7] = 0.0;
  }
}
inline void vector::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    m_c[0] = ptr[0];
    m_c[1] = ptr[1];
    m_c[2] = ptr[2];
    m_c[3] = ptr[3];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
  }
}
inline void vector3::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    m_c[0] = ptr[1];
    m_c[1] = ptr[2];
    m_c[2] = ptr[3];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
  }
}
inline void bivector::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    m_c[0] = ptr[0];
    m_c[1] = ptr[1];
    m_c[2] = ptr[3];
    m_c[3] = ptr[2];
    m_c[4] = ptr[4];
    m_c[5] = ptr[5];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
    m_c[4] = 0.0;
    m_c[5] = 0.0;
  }
}
inline void bivector3::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    m_c[0] = ptr[2];
    m_c[1] = ptr[4];
    m_c[2] = ptr[5];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
  }
}
inline void pseudovector::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    ptr += 1;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    ptr += 6;
  }
  if (src.gu() & 8) {
    m_c[0] = ptr[0];
    m_c[1] = ptr[1];
    m_c[2] = ptr[2];
    m_c[3] = ptr[3];
  }
  else {
    m_c[0] = 0.0;
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
  }
}
inline void spinor::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    m_c[0] = ptr[0];
    ptr += 1;
  }
  else {
    m_c[0] = 0.0;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    m_c[1] = ptr[0];
    m_c[2] = ptr[1];
    m_c[3] = ptr[3];
    m_c[4] = ptr[2];
    m_c[5] = ptr[4];
    m_c[6] = ptr[5];
    ptr += 6;
  }
  else {
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
    m_c[4] = 0.0;
    m_c[5] = 0.0;
    m_c[6] = 0.0;
  }
  if (src.gu() & 8) {
    ptr += 4;
  }
  if (src.gu() & 16) {
    m_c[7] = ptr[0];
  }
  else {
    m_c[7] = 0.0;
  }
}
inline void spinor3::set(const mv &src) {
  const double *ptr = src.getC();

  if (src.gu() & 1) {
    m_c[0] = ptr[0];
    ptr += 1;
  }
  else {
    m_c[0] = 0.0;
  }
  if (src.gu() & 2) {
    ptr += 4;
  }
  if (src.gu() & 4) {
    m_c[1] = ptr[2];
    m_c[2] = ptr[4];
    m_c[3] = ptr[5];
  }
  else {
    m_c[1] = 0.0;
    m_c[2] = 0.0;
    m_c[3] = 0.0;
  }
}
inline void mv::set(const gamma_0_t &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = 1.0;
  ptr[1] = ptr[2] = ptr[3] = 0.0;
}
inline void mv::set(const gamma_1_t &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = ptr[2] = ptr[3] = 0.0;
  ptr[1] = 1.0;
}
inline void mv::set(const gamma_2_t &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = ptr[1] = ptr[3] = 0.0;
  ptr[2] = 1.0;
}
inline void mv::set(const gamma_3_t &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = ptr[1] = ptr[2] = 0.0;
  ptr[3] = 1.0;
}
inline void mv::set(const I_t &src) {
  setGroupUsage(16);
  double *ptr = m_c;
  ptr[0] = 1.0;
}
inline void mv::set(const I3_t &src) {
  setGroupUsage(8);
  double *ptr = m_c;
  ptr[0] = ptr[1] = ptr[2] = 0.0;
  ptr[3] = 1.0;
}
inline void mv::set(const mv3 &src) {
  setGroupUsage(15);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr += 1;
  ptr[0] = 0.0;
  ptr[1] = src.m_c[1];
  ptr[2] = src.m_c[2];
  ptr[3] = src.m_c[3];
  ptr += 4;
  ptr[0] = ptr[1] = ptr[3] = 0.0;
  ptr[2] = src.m_c[4];
  ptr[4] = src.m_c[5];
  ptr[5] = src.m_c[6];
  ptr += 6;
  ptr[0] = ptr[1] = ptr[2] = 0.0;
  ptr[3] = src.m_c[7];
}
inline void mv::set(const vector &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr[1] = src.m_c[1];
  ptr[2] = src.m_c[2];
  ptr[3] = src.m_c[3];
}
inline void mv::set(const vector3 &src) {
  setGroupUsage(2);
  double *ptr = m_c;
  ptr[0] = 0.0;
  ptr[1] = src.m_c[0];
  ptr[2] = src.m_c[1];
  ptr[3] = src.m_c[2];
}
inline void mv::set(const bivector &src) {
  setGroupUsage(4);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr[1] = src.m_c[1];
  ptr[2] = src.m_c[3];
  ptr[3] = src.m_c[2];
  ptr[4] = src.m_c[4];
  ptr[5] = src.m_c[5];
}
inline void mv::set(const bivector3 &src) {
  setGroupUsage(4);
  double *ptr = m_c;
  ptr[0] = ptr[1] = ptr[3] = 0.0;
  ptr[2] = src.m_c[0];
  ptr[4] = src.m_c[1];
  ptr[5] = src.m_c[2];
}
inline void mv::set(const pseudovector &src) {
  setGroupUsage(8);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr[1] = src.m_c[1];
  ptr[2] = src.m_c[2];
  ptr[3] = src.m_c[3];
}
inline void mv::set(const spinor &src) {
  setGroupUsage(21);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr += 1;
  ptr[0] = src.m_c[1];
  ptr[1] = src.m_c[2];
  ptr[2] = src.m_c[4];
  ptr[3] = src.m_c[3];
  ptr[4] = src.m_c[5];
  ptr[5] = src.m_c[6];
  ptr += 6;
  ptr[0] = src.m_c[7];
}
inline void mv::set(const spinor3 &src) {
  setGroupUsage(5);
  double *ptr = m_c;
  ptr[0] = src.m_c[0];
  ptr += 1;
  ptr[0] = ptr[1] = ptr[3] = 0.0;
  ptr[2] = src.m_c[1];
  ptr[4] = src.m_c[2];
  ptr[5] = src.m_c[3];
}

inline double _double(const mv &x) {
  return ((x.gu() & 1) != 0) ? x.getC()[0] : 0.0;
}

inline void mv3::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = m_c[6] = m_c[7] = 0.0;

}
inline void vector::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = 0.0;

}
inline void vector3::set()
{
  m_c[0] = m_c[1] = m_c[2] = 0.0;

}
inline void bivector::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = 0.0;

}
inline void bivector3::set()
{
  m_c[0] = m_c[1] = m_c[2] = 0.0;

}
inline void pseudovector::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = 0.0;

}
inline void spinor::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = m_c[6] = m_c[7] = 0.0;

}
inline void spinor3::set()
{
  m_c[0] = m_c[1] = m_c[2] = m_c[3] = 0.0;

}

inline void mv3::set(const double scalarVal)
{
  m_c[0] = scalarVal;
  m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = m_c[6] = m_c[7] = 0.0;

}
inline void spinor::set(const double scalarVal)
{
  m_c[0] = scalarVal;
  m_c[1] = m_c[2] = m_c[3] = m_c[4] = m_c[5] = m_c[6] = m_c[7] = 0.0;

}
inline void spinor3::set(const double scalarVal)
{
  m_c[0] = scalarVal;
  m_c[1] = m_c[2] = m_c[3] = 0.0;

}

inline void mv3::set(const CoordinateOrder co, const double _scalar, const double _gamma_1, const double _gamma_2, const double _gamma_3, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3, const double _gamma_1_gamma_2_gamma_3)
{
  m_c[0] = _scalar;
  m_c[1] = _gamma_1;
  m_c[2] = _gamma_2;
  m_c[3] = _gamma_3;
  m_c[4] = _gamma_1_gamma_2;
  m_c[5] = _gamma_1_gamma_3;
  m_c[6] = _gamma_2_gamma_3;
  m_c[7] = _gamma_1_gamma_2_gamma_3;

}
inline void vector::set(const CoordinateOrder co, const double _gamma_0, const double _gamma_1, const double _gamma_2, const double _gamma_3)
{
  m_c[0] = _gamma_0;
  m_c[1] = _gamma_1;
  m_c[2] = _gamma_2;
  m_c[3] = _gamma_3;

}
inline void vector3::set(const CoordinateOrder co, const double _gamma_1, const double _gamma_2, const double _gamma_3)
{
  m_c[0] = _gamma_1;
  m_c[1] = _gamma_2;
  m_c[2] = _gamma_3;

}
inline void bivector::set(const CoordinateOrder co, const double _gamma_0_gamma_1, const double _gamma_0_gamma_2, const double _gamma_0_gamma_3, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3)
{
  m_c[0] = _gamma_0_gamma_1;
  m_c[1] = _gamma_0_gamma_2;
  m_c[2] = _gamma_0_gamma_3;
  m_c[3] = _gamma_1_gamma_2;
  m_c[4] = _gamma_1_gamma_3;
  m_c[5] = _gamma_2_gamma_3;

}
inline void bivector3::set(const CoordinateOrder co, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3)
{
  m_c[0] = _gamma_1_gamma_2;
  m_c[1] = _gamma_1_gamma_3;
  m_c[2] = _gamma_2_gamma_3;

}
inline void pseudovector::set(const CoordinateOrder co, const double _gamma_0_gamma_1_gamma_2, const double _gamma_0_gamma_1_gamma_3, const double _gamma_0_gamma_2_gamma_3, const double _gamma_1_gamma_2_gamma_3)
{
  m_c[0] = _gamma_0_gamma_1_gamma_2;
  m_c[1] = _gamma_0_gamma_1_gamma_3;
  m_c[2] = _gamma_0_gamma_2_gamma_3;
  m_c[3] = _gamma_1_gamma_2_gamma_3;

}
inline void spinor::set(const CoordinateOrder co, const double _scalar, const double _gamma_0_gamma_1, const double _gamma_0_gamma_2, const double _gamma_0_gamma_3, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3, const double _gamma_0_gamma_1_gamma_2_gamma_3)
{
  m_c[0] = _scalar;
  m_c[1] = _gamma_0_gamma_1;
  m_c[2] = _gamma_0_gamma_2;
  m_c[3] = _gamma_0_gamma_3;
  m_c[4] = _gamma_1_gamma_2;
  m_c[5] = _gamma_1_gamma_3;
  m_c[6] = _gamma_2_gamma_3;
  m_c[7] = _gamma_0_gamma_1_gamma_2_gamma_3;

}
inline void spinor3::set(const CoordinateOrder co, const double _scalar, const double _gamma_1_gamma_2, const double _gamma_1_gamma_3, const double _gamma_2_gamma_3)
{
  m_c[0] = _scalar;
  m_c[1] = _gamma_1_gamma_2;
  m_c[2] = _gamma_1_gamma_3;
  m_c[3] = _gamma_2_gamma_3;

}

inline void mv3::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];
  m_c[4] = A[4];
  m_c[5] = A[5];
  m_c[6] = A[6];
  m_c[7] = A[7];

}
inline void vector::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];

}
inline void vector3::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];

}
inline void bivector::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];
  m_c[4] = A[4];
  m_c[5] = A[5];

}
inline void bivector3::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];

}
inline void pseudovector::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];

}
inline void spinor::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];
  m_c[4] = A[4];
  m_c[5] = A[5];
  m_c[6] = A[6];
  m_c[7] = A[7];

}
inline void spinor3::set(const CoordinateOrder co, const double *A)
{
  m_c[0] = A[0];
  m_c[1] = A[1];
  m_c[2] = A[2];
  m_c[3] = A[3];

}

inline void gamma_0_t::set(const gamma_0_t &a)
{

}
inline void gamma_1_t::set(const gamma_1_t &a)
{

}
inline void gamma_2_t::set(const gamma_2_t &a)
{

}
inline void gamma_3_t::set(const gamma_3_t &a)
{

}
inline void I_t::set(const I_t &a)
{

}
inline void I3_t::set(const I3_t &a)
{

}
inline void mv3::set(const mv3 &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];
  m_c[4] = a.m_c[4];
  m_c[5] = a.m_c[5];
  m_c[6] = a.m_c[6];
  m_c[7] = a.m_c[7];

}
inline void vector::set(const vector &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];

}
inline void vector3::set(const vector3 &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];

}
inline void bivector::set(const bivector &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];
  m_c[4] = a.m_c[4];
  m_c[5] = a.m_c[5];

}
inline void bivector3::set(const bivector3 &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];

}
inline void pseudovector::set(const pseudovector &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];

}
inline void spinor::set(const spinor &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];
  m_c[4] = a.m_c[4];
  m_c[5] = a.m_c[5];
  m_c[6] = a.m_c[6];
  m_c[7] = a.m_c[7];

}
inline void spinor3::set(const spinor3 &a)
{
  m_c[0] = a.m_c[0];
  m_c[1] = a.m_c[1];
  m_c[2] = a.m_c[2];
  m_c[3] = a.m_c[3];

}


inline double gamma_0_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double gamma_0_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 1;
  return maxValue;
}
inline double gamma_1_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double gamma_1_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 2;
  return maxValue;
}
inline double gamma_2_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double gamma_2_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 4;
  return maxValue;
}
inline double gamma_3_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double gamma_3_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 8;
  return maxValue;
}
inline double I_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double I_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 15;
  return maxValue;
}
inline double I3_t::largestCoordinate() const {
  double maxValue = 1.0;
  return maxValue;
}
inline double I3_t::largestBasisBlade(unsigned int &bm) const {
  double maxValue = 1.0;
  bm = 14;
  return maxValue;
}
inline double mv3::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); }
  if (::fabs(m_c[6]) > maxValue) { maxValue = ::fabs(m_c[6]); }
  if (::fabs(m_c[7]) > maxValue) { maxValue = ::fabs(m_c[7]); }
  return maxValue;
}
inline double mv3::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 2; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 4; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 8; }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); bm = 6; }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); bm = 10; }
  if (::fabs(m_c[6]) > maxValue) { maxValue = ::fabs(m_c[6]); bm = 12; }
  if (::fabs(m_c[7]) > maxValue) { maxValue = ::fabs(m_c[7]); bm = 14; }
  return maxValue;
}
inline double vector::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  return maxValue;
}
inline double vector::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 2; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 4; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 8; }
  return maxValue;
}
inline double vector3::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  return maxValue;
}
inline double vector3::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 4; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 8; }
  return maxValue;
}
inline double bivector::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); }
  return maxValue;
}
inline double bivector::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 5; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 9; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 6; }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); bm = 10; }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); bm = 12; }
  return maxValue;
}
inline double bivector3::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  return maxValue;
}
inline double bivector3::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 10; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 12; }
  return maxValue;
}
inline double pseudovector::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  return maxValue;
}
inline double pseudovector::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 11; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 13; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 14; }
  return maxValue;
}
inline double spinor::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); }
  if (::fabs(m_c[6]) > maxValue) { maxValue = ::fabs(m_c[6]); }
  if (::fabs(m_c[7]) > maxValue) { maxValue = ::fabs(m_c[7]); }
  return maxValue;
}
inline double spinor::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 3; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 5; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 9; }
  if (::fabs(m_c[4]) > maxValue) { maxValue = ::fabs(m_c[4]); bm = 6; }
  if (::fabs(m_c[5]) > maxValue) { maxValue = ::fabs(m_c[5]); bm = 10; }
  if (::fabs(m_c[6]) > maxValue) { maxValue = ::fabs(m_c[6]); bm = 12; }
  if (::fabs(m_c[7]) > maxValue) { maxValue = ::fabs(m_c[7]); bm = 15; }
  return maxValue;
}
inline double spinor3::largestCoordinate() const {
  double maxValue = ::fabs(m_c[0]);
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); }
  return maxValue;
}
inline double spinor3::largestBasisBlade(unsigned int &bm) const {
  double maxValue = ::fabs(m_c[0]);
  bm = 0;
  if (::fabs(m_c[1]) > maxValue) { maxValue = ::fabs(m_c[1]); bm = 6; }
  if (::fabs(m_c[2]) > maxValue) { maxValue = ::fabs(m_c[2]); bm = 10; }
  if (::fabs(m_c[3]) > maxValue) { maxValue = ::fabs(m_c[3]); bm = 12; }
  return maxValue;
}

inline double _double(const gamma_0_t &x) {
  return 0.0;
}
inline double _double(const gamma_1_t &x) {
  return 0.0;
}
inline double _double(const gamma_2_t &x) {
  return 0.0;
}
inline double _double(const gamma_3_t &x) {
  return 0.0;
}
inline double _double(const I_t &x) {
  return 0.0;
}
inline double _double(const I3_t &x) {
  return 0.0;
}
inline double _double(const mv3 &x) {
  return x.m_c[0];
}
inline double _double(const vector &x) {
  return 0.0;
}
inline double _double(const vector3 &x) {
  return 0.0;
}
inline double _double(const bivector &x) {
  return 0.0;
}
inline double _double(const bivector3 &x) {
  return 0.0;
}
inline double _double(const pseudovector &x) {
  return 0.0;
}
inline double _double(const spinor &x) {
  return x.m_c[0];
}
inline double _double(const spinor3 &x) {
  return x.m_c[0];
}
inline vector3 _vector3(const vector &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3] // gamma_3
    );

}
inline bivector3 _bivector3(const bivector &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[3], // gamma_1_gamma_2
      a.m_c[4], // gamma_1_gamma_3
      a.m_c[5] // gamma_2_gamma_3
    );

}
inline spinor3 _spinor3(const spinor &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // scalar
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6] // gamma_2_gamma_3
    );

}
inline double extractGrade0(const mv3 &a)
{
  return a.m_c[0];
}
inline double extractGrade0(const vector &a)
{
  return 0.0;
}
inline double extractGrade0(const vector3 &a)
{
  return 0.0;
}
inline double extractGrade0(const bivector &a)
{
  return 0.0;
}
inline double extractGrade0(const bivector3 &a)
{
  return 0.0;
}
inline double extractGrade0(const pseudovector &a)
{
  return 0.0;
}
inline double extractGrade0(const spinor &a)
{
  return a.m_c[0];
}
inline double extractGrade0(const spinor3 &a)
{
  return a.m_c[0];
}
inline vector3 extractGrade1(const mv3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3] // gamma_3
    );
}
inline vector extractGrade1(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0], // gamma_0
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3] // gamma_3
    );
}
inline vector3 extractGrade1(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0], // gamma_1
      a.m_c[1], // gamma_2
      a.m_c[2] // gamma_3
    );
}
inline double extractGrade1(const bivector &a)
{
  return 0.0;
}
inline double extractGrade1(const bivector3 &a)
{
  return 0.0;
}
inline double extractGrade1(const pseudovector &a)
{
  return 0.0;
}
inline double extractGrade1(const spinor &a)
{
  return 0.0;
}
inline double extractGrade1(const spinor3 &a)
{
  return 0.0;
}
inline bivector3 extractGrade2(const mv3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6] // gamma_2_gamma_3
    );
}
inline double extractGrade2(const vector &a)
{
  return 0.0;
}
inline double extractGrade2(const vector3 &a)
{
  return 0.0;
}
inline bivector extractGrade2(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // gamma_0_gamma_1
      a.m_c[1], // gamma_0_gamma_2
      a.m_c[2], // gamma_0_gamma_3
      a.m_c[3], // gamma_1_gamma_2
      a.m_c[4], // gamma_1_gamma_3
      a.m_c[5] // gamma_2_gamma_3
    );
}
inline bivector3 extractGrade2(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // gamma_1_gamma_2
      a.m_c[1], // gamma_1_gamma_3
      a.m_c[2] // gamma_2_gamma_3
    );
}
inline double extractGrade2(const pseudovector &a)
{
  return 0.0;
}
inline bivector extractGrade2(const spinor &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[1], // gamma_0_gamma_1
      a.m_c[2], // gamma_0_gamma_2
      a.m_c[3], // gamma_0_gamma_3
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6] // gamma_2_gamma_3
    );
}
inline bivector3 extractGrade2(const spinor3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[1], // gamma_1_gamma_2
      a.m_c[2], // gamma_1_gamma_3
      a.m_c[3] // gamma_2_gamma_3
    );
}
inline pseudovector extractGrade3(const mv3 &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      0.0, // gamma_0_gamma_1_gamma_2
      0.0, // gamma_0_gamma_1_gamma_3
      0.0, // gamma_0_gamma_2_gamma_3
      a.m_c[7] // gamma_1_gamma_2_gamma_3
    );
}
inline double extractGrade3(const vector &a)
{
  return 0.0;
}
inline double extractGrade3(const vector3 &a)
{
  return 0.0;
}
inline double extractGrade3(const bivector &a)
{
  return 0.0;
}
inline double extractGrade3(const bivector3 &a)
{
  return 0.0;
}
inline pseudovector extractGrade3(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // gamma_0_gamma_1_gamma_2
      a.m_c[1], // gamma_0_gamma_1_gamma_3
      a.m_c[2], // gamma_0_gamma_2_gamma_3
      a.m_c[3] // gamma_1_gamma_2_gamma_3
    );
}
inline double extractGrade3(const spinor &a)
{
  return 0.0;
}
inline double extractGrade3(const spinor3 &a)
{
  return 0.0;
}
inline double extractGrade4(const mv3 &a)
{
  return 0.0;
}
inline double extractGrade4(const vector &a)
{
  return 0.0;
}
inline double extractGrade4(const vector3 &a)
{
  return 0.0;
}
inline double extractGrade4(const bivector &a)
{
  return 0.0;
}
inline double extractGrade4(const bivector3 &a)
{
  return 0.0;
}
inline double extractGrade4(const pseudovector &a)
{
  return 0.0;
}
inline spinor extractGrade4(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      0.0, // scalar
      0.0, // gamma_0_gamma_1
      0.0, // gamma_0_gamma_2
      0.0, // gamma_0_gamma_3
      0.0, // gamma_1_gamma_2
      0.0, // gamma_1_gamma_3
      0.0, // gamma_2_gamma_3
      a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline double extractGrade4(const spinor3 &a)
{
  return 0.0;
}
inline mv3 add(const mv3 &a, const mv3 &b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // scalar
      (a.m_c[1]+b.m_c[1]), // gamma_1
      (a.m_c[2]+b.m_c[2]), // gamma_2
      (a.m_c[3]+b.m_c[3]), // gamma_3
      (a.m_c[4]+b.m_c[4]), // gamma_1_gamma_2
      (a.m_c[5]+b.m_c[5]), // gamma_1_gamma_3
      (a.m_c[6]+b.m_c[6]), // gamma_2_gamma_3
      (a.m_c[7]+b.m_c[7]) // gamma_1_gamma_2_gamma_3
    );

}
inline vector add(const vector &a, const vector &b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_0
      (a.m_c[1]+b.m_c[1]), // gamma_1
      (a.m_c[2]+b.m_c[2]), // gamma_2
      (a.m_c[3]+b.m_c[3]) // gamma_3
    );

}
inline vector3 add(const vector3 &a, const vector3 &b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_1
      (a.m_c[1]+b.m_c[1]), // gamma_2
      (a.m_c[2]+b.m_c[2]) // gamma_3
    );

}
inline bivector add(const bivector &a, const bivector &b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_0_gamma_1
      (a.m_c[1]+b.m_c[1]), // gamma_0_gamma_2
      (a.m_c[2]+b.m_c[2]), // gamma_0_gamma_3
      (a.m_c[3]+b.m_c[3]), // gamma_1_gamma_2
      (a.m_c[4]+b.m_c[4]), // gamma_1_gamma_3
      (a.m_c[5]+b.m_c[5]) // gamma_2_gamma_3
    );

}
inline bivector3 add(const bivector3 &a, const bivector3 &b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_1_gamma_2
      (a.m_c[1]+b.m_c[1]), // gamma_1_gamma_3
      (a.m_c[2]+b.m_c[2]) // gamma_2_gamma_3
    );

}
inline pseudovector add(const pseudovector &a, const pseudovector &b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // gamma_0_gamma_1_gamma_2
      (a.m_c[1]+b.m_c[1]), // gamma_0_gamma_1_gamma_3
      (a.m_c[2]+b.m_c[2]), // gamma_0_gamma_2_gamma_3
      (a.m_c[3]+b.m_c[3]) // gamma_1_gamma_2_gamma_3
    );

}
inline spinor add(const spinor &a, const spinor &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // scalar
      (a.m_c[1]+b.m_c[1]), // gamma_0_gamma_1
      (a.m_c[2]+b.m_c[2]), // gamma_0_gamma_2
      (a.m_c[3]+b.m_c[3]), // gamma_0_gamma_3
      (a.m_c[4]+b.m_c[4]), // gamma_1_gamma_2
      (a.m_c[5]+b.m_c[5]), // gamma_1_gamma_3
      (a.m_c[6]+b.m_c[6]), // gamma_2_gamma_3
      (a.m_c[7]+b.m_c[7]) // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 add(const spinor3 &a, const spinor3 &b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]+b.m_c[0]), // scalar
      (a.m_c[1]+b.m_c[1]), // gamma_1_gamma_2
      (a.m_c[2]+b.m_c[2]), // gamma_1_gamma_3
      (a.m_c[3]+b.m_c[3]) // gamma_2_gamma_3
    );

}
inline mv3 subtract(const mv3 &a, const mv3 &b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // scalar
      (a.m_c[1]-b.m_c[1]), // gamma_1
      (a.m_c[2]-b.m_c[2]), // gamma_2
      (a.m_c[3]-b.m_c[3]), // gamma_3
      (a.m_c[4]-b.m_c[4]), // gamma_1_gamma_2
      (a.m_c[5]-b.m_c[5]), // gamma_1_gamma_3
      (a.m_c[6]-b.m_c[6]), // gamma_2_gamma_3
      (a.m_c[7]-b.m_c[7]) // gamma_1_gamma_2_gamma_3
    );

}
inline vector subtract(const vector &a, const vector &b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_0
      (a.m_c[1]-b.m_c[1]), // gamma_1
      (a.m_c[2]-b.m_c[2]), // gamma_2
      (a.m_c[3]-b.m_c[3]) // gamma_3
    );

}
inline vector3 subtract(const vector3 &a, const vector3 &b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_1
      (a.m_c[1]-b.m_c[1]), // gamma_2
      (a.m_c[2]-b.m_c[2]) // gamma_3
    );

}
inline bivector subtract(const bivector &a, const bivector &b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_0_gamma_1
      (a.m_c[1]-b.m_c[1]), // gamma_0_gamma_2
      (a.m_c[2]-b.m_c[2]), // gamma_0_gamma_3
      (a.m_c[3]-b.m_c[3]), // gamma_1_gamma_2
      (a.m_c[4]-b.m_c[4]), // gamma_1_gamma_3
      (a.m_c[5]-b.m_c[5]) // gamma_2_gamma_3
    );

}
inline bivector3 subtract(const bivector3 &a, const bivector3 &b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_1_gamma_2
      (a.m_c[1]-b.m_c[1]), // gamma_1_gamma_3
      (a.m_c[2]-b.m_c[2]) // gamma_2_gamma_3
    );

}
inline pseudovector subtract(const pseudovector &a, const pseudovector &b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // gamma_0_gamma_1_gamma_2
      (a.m_c[1]-b.m_c[1]), // gamma_0_gamma_1_gamma_3
      (a.m_c[2]-b.m_c[2]), // gamma_0_gamma_2_gamma_3
      (a.m_c[3]-b.m_c[3]) // gamma_1_gamma_2_gamma_3
    );

}
inline spinor subtract(const spinor &a, const spinor &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // scalar
      (a.m_c[1]-b.m_c[1]), // gamma_0_gamma_1
      (a.m_c[2]-b.m_c[2]), // gamma_0_gamma_2
      (a.m_c[3]-b.m_c[3]), // gamma_0_gamma_3
      (a.m_c[4]-b.m_c[4]), // gamma_1_gamma_2
      (a.m_c[5]-b.m_c[5]), // gamma_1_gamma_3
      (a.m_c[6]-b.m_c[6]), // gamma_2_gamma_3
      (a.m_c[7]-b.m_c[7]) // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 subtract(const spinor3 &a, const spinor3 &b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]-b.m_c[0]), // scalar
      (a.m_c[1]-b.m_c[1]), // gamma_1_gamma_2
      (a.m_c[2]-b.m_c[2]), // gamma_1_gamma_3
      (a.m_c[3]-b.m_c[3]) // gamma_2_gamma_3
    );

}
inline mv3 gp(const double a, const mv3 &b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a*b.m_c[0], // scalar
      a*b.m_c[1], // gamma_1
      a*b.m_c[2], // gamma_2
      a*b.m_c[3], // gamma_3
      a*b.m_c[4], // gamma_1_gamma_2
      a*b.m_c[5], // gamma_1_gamma_3
      a*b.m_c[6], // gamma_2_gamma_3
      a*b.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector gp(const double a, const vector &b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a*b.m_c[0], // gamma_0
      a*b.m_c[1], // gamma_1
      a*b.m_c[2], // gamma_2
      a*b.m_c[3] // gamma_3
    );

}
inline vector3 gp(const double a, const vector3 &b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a*b.m_c[0], // gamma_1
      a*b.m_c[1], // gamma_2
      a*b.m_c[2] // gamma_3
    );

}
inline bivector gp(const double a, const bivector &b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a*b.m_c[0], // gamma_0_gamma_1
      a*b.m_c[1], // gamma_0_gamma_2
      a*b.m_c[2], // gamma_0_gamma_3
      a*b.m_c[3], // gamma_1_gamma_2
      a*b.m_c[4], // gamma_1_gamma_3
      a*b.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 gp(const double a, const bivector3 &b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a*b.m_c[0], // gamma_1_gamma_2
      a*b.m_c[1], // gamma_1_gamma_3
      a*b.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector gp(const double a, const pseudovector &b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a*b.m_c[0], // gamma_0_gamma_1_gamma_2
      a*b.m_c[1], // gamma_0_gamma_1_gamma_3
      a*b.m_c[2], // gamma_0_gamma_2_gamma_3
      a*b.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor gp(const double a, const spinor &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a*b.m_c[0], // scalar
      a*b.m_c[1], // gamma_0_gamma_1
      a*b.m_c[2], // gamma_0_gamma_2
      a*b.m_c[3], // gamma_0_gamma_3
      a*b.m_c[4], // gamma_1_gamma_2
      a*b.m_c[5], // gamma_1_gamma_3
      a*b.m_c[6], // gamma_2_gamma_3
      a*b.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 gp(const double a, const spinor3 &b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a*b.m_c[0], // scalar
      a*b.m_c[1], // gamma_1_gamma_2
      a*b.m_c[2], // gamma_1_gamma_3
      a*b.m_c[3] // gamma_2_gamma_3
    );

}
inline mv3 gp(const mv3 &a, const double b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]*b, // scalar
      a.m_c[1]*b, // gamma_1
      a.m_c[2]*b, // gamma_2
      a.m_c[3]*b, // gamma_3
      a.m_c[4]*b, // gamma_1_gamma_2
      a.m_c[5]*b, // gamma_1_gamma_3
      a.m_c[6]*b, // gamma_2_gamma_3
      a.m_c[7]*b // gamma_1_gamma_2_gamma_3
    );

}
inline vector gp(const vector &a, const double b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0]*b, // gamma_0
      a.m_c[1]*b, // gamma_1
      a.m_c[2]*b, // gamma_2
      a.m_c[3]*b // gamma_3
    );

}
inline vector3 gp(const vector3 &a, const double b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0]*b, // gamma_1
      a.m_c[1]*b, // gamma_2
      a.m_c[2]*b // gamma_3
    );

}
inline bivector gp(const bivector &a, const double b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]*b, // gamma_0_gamma_1
      a.m_c[1]*b, // gamma_0_gamma_2
      a.m_c[2]*b, // gamma_0_gamma_3
      a.m_c[3]*b, // gamma_1_gamma_2
      a.m_c[4]*b, // gamma_1_gamma_3
      a.m_c[5]*b // gamma_2_gamma_3
    );

}
inline bivector3 gp(const bivector3 &a, const double b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]*b, // gamma_1_gamma_2
      a.m_c[1]*b, // gamma_1_gamma_3
      a.m_c[2]*b // gamma_2_gamma_3
    );

}
inline pseudovector gp(const pseudovector &a, const double b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]*b, // gamma_0_gamma_1_gamma_2
      a.m_c[1]*b, // gamma_0_gamma_1_gamma_3
      a.m_c[2]*b, // gamma_0_gamma_2_gamma_3
      a.m_c[3]*b // gamma_1_gamma_2_gamma_3
    );

}
inline spinor gp(const spinor &a, const double b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0]*b, // scalar
      a.m_c[1]*b, // gamma_0_gamma_1
      a.m_c[2]*b, // gamma_0_gamma_2
      a.m_c[3]*b, // gamma_0_gamma_3
      a.m_c[4]*b, // gamma_1_gamma_2
      a.m_c[5]*b, // gamma_1_gamma_3
      a.m_c[6]*b, // gamma_2_gamma_3
      a.m_c[7]*b // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 gp(const spinor3 &a, const double b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]*b, // scalar
      a.m_c[1]*b, // gamma_1_gamma_2
      a.m_c[2]*b, // gamma_1_gamma_3
      a.m_c[3]*b // gamma_2_gamma_3
    );

}
inline mv3 div(const mv3 &a, const double b)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]/((b)), // scalar
      a.m_c[1]/((b)), // gamma_1
      a.m_c[2]/((b)), // gamma_2
      a.m_c[3]/((b)), // gamma_3
      a.m_c[4]/((b)), // gamma_1_gamma_2
      a.m_c[5]/((b)), // gamma_1_gamma_3
      a.m_c[6]/((b)), // gamma_2_gamma_3
      a.m_c[7]/((b)) // gamma_1_gamma_2_gamma_3
    );
}
inline vector div(const vector &a, const double b)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0]/((b)), // gamma_0
      a.m_c[1]/((b)), // gamma_1
      a.m_c[2]/((b)), // gamma_2
      a.m_c[3]/((b)) // gamma_3
    );
}
inline vector3 div(const vector3 &a, const double b)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0]/((b)), // gamma_1
      a.m_c[1]/((b)), // gamma_2
      a.m_c[2]/((b)) // gamma_3
    );
}
inline bivector div(const bivector &a, const double b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((b)), // gamma_0_gamma_1
      a.m_c[1]/((b)), // gamma_0_gamma_2
      a.m_c[2]/((b)), // gamma_0_gamma_3
      a.m_c[3]/((b)), // gamma_1_gamma_2
      a.m_c[4]/((b)), // gamma_1_gamma_3
      a.m_c[5]/((b)) // gamma_2_gamma_3
    );
}
inline bivector3 div(const bivector3 &a, const double b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((b)), // gamma_1_gamma_2
      a.m_c[1]/((b)), // gamma_1_gamma_3
      a.m_c[2]/((b)) // gamma_2_gamma_3
    );
}
inline pseudovector div(const pseudovector &a, const double b)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]/((b)), // gamma_0_gamma_1_gamma_2
      a.m_c[1]/((b)), // gamma_0_gamma_1_gamma_3
      a.m_c[2]/((b)), // gamma_0_gamma_2_gamma_3
      a.m_c[3]/((b)) // gamma_1_gamma_2_gamma_3
    );
}
inline spinor div(const spinor &a, const double b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0]/((b)), // scalar
      a.m_c[1]/((b)), // gamma_0_gamma_1
      a.m_c[2]/((b)), // gamma_0_gamma_2
      a.m_c[3]/((b)), // gamma_0_gamma_3
      a.m_c[4]/((b)), // gamma_1_gamma_2
      a.m_c[5]/((b)), // gamma_1_gamma_3
      a.m_c[6]/((b)), // gamma_2_gamma_3
      a.m_c[7]/((b)) // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline spinor3 div(const spinor3 &a, const double b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((b)), // scalar
      a.m_c[1]/((b)), // gamma_1_gamma_2
      a.m_c[2]/((b)), // gamma_1_gamma_3
      a.m_c[3]/((b)) // gamma_2_gamma_3
    );
}
inline spinor gp(const spinor &a, const spinor &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]+a.m_c[3]*b.m_c[3]-a.m_c[4]*b.m_c[4]-a.m_c[5]*b.m_c[5]-a.m_c[6]*b.m_c[6]-a.m_c[7]*b.m_c[7]), // scalar
      (a.m_c[0]*b.m_c[1]+a.m_c[1]*b.m_c[0]-a.m_c[2]*b.m_c[4]-a.m_c[3]*b.m_c[5]+a.m_c[4]*b.m_c[2]+a.m_c[5]*b.m_c[3]-a.m_c[6]*b.m_c[7]-a.m_c[7]*b.m_c[6]), // gamma_0_gamma_1
      (a.m_c[0]*b.m_c[2]+a.m_c[1]*b.m_c[4]+a.m_c[2]*b.m_c[0]-a.m_c[3]*b.m_c[6]-a.m_c[4]*b.m_c[1]+a.m_c[5]*b.m_c[7]+a.m_c[6]*b.m_c[3]+a.m_c[7]*b.m_c[5]), // gamma_0_gamma_2
      (a.m_c[0]*b.m_c[3]+a.m_c[1]*b.m_c[5]+a.m_c[2]*b.m_c[6]+a.m_c[3]*b.m_c[0]-a.m_c[4]*b.m_c[7]-a.m_c[5]*b.m_c[1]-a.m_c[6]*b.m_c[2]-a.m_c[7]*b.m_c[4]), // gamma_0_gamma_3
      (a.m_c[0]*b.m_c[4]+a.m_c[1]*b.m_c[2]-a.m_c[2]*b.m_c[1]+a.m_c[3]*b.m_c[7]+a.m_c[4]*b.m_c[0]-a.m_c[5]*b.m_c[6]+a.m_c[6]*b.m_c[5]+a.m_c[7]*b.m_c[3]), // gamma_1_gamma_2
      (a.m_c[0]*b.m_c[5]+a.m_c[1]*b.m_c[3]-a.m_c[2]*b.m_c[7]-a.m_c[3]*b.m_c[1]+a.m_c[4]*b.m_c[6]+a.m_c[5]*b.m_c[0]-a.m_c[6]*b.m_c[4]-a.m_c[7]*b.m_c[2]), // gamma_1_gamma_3
      (a.m_c[0]*b.m_c[6]+a.m_c[1]*b.m_c[7]+a.m_c[2]*b.m_c[3]-a.m_c[3]*b.m_c[2]-a.m_c[4]*b.m_c[5]+a.m_c[5]*b.m_c[4]+a.m_c[6]*b.m_c[0]+a.m_c[7]*b.m_c[1]), // gamma_2_gamma_3
      (a.m_c[0]*b.m_c[7]+a.m_c[1]*b.m_c[6]-a.m_c[2]*b.m_c[5]+a.m_c[3]*b.m_c[4]+a.m_c[4]*b.m_c[3]-a.m_c[5]*b.m_c[2]+a.m_c[6]*b.m_c[1]+a.m_c[7]*b.m_c[0]) // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 gp(const spinor3 &a, const spinor3 &b)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]*b.m_c[0]-a.m_c[1]*b.m_c[1]-a.m_c[2]*b.m_c[2]-a.m_c[3]*b.m_c[3]), // scalar
      (a.m_c[0]*b.m_c[1]+a.m_c[1]*b.m_c[0]-a.m_c[2]*b.m_c[3]+a.m_c[3]*b.m_c[2]), // gamma_1_gamma_2
      (a.m_c[0]*b.m_c[2]+a.m_c[1]*b.m_c[3]+a.m_c[2]*b.m_c[0]-a.m_c[3]*b.m_c[1]), // gamma_1_gamma_3
      (a.m_c[0]*b.m_c[3]-a.m_c[1]*b.m_c[2]+a.m_c[2]*b.m_c[1]+a.m_c[3]*b.m_c[0]) // gamma_2_gamma_3
    );

}
inline double sp(const mv3 &a, const mv3 &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]+a.m_c[3]*b.m_c[3]-a.m_c[4]*b.m_c[4]-a.m_c[5]*b.m_c[5]-a.m_c[6]*b.m_c[6]-a.m_c[7]*b.m_c[7]);

}
inline double sp(const vector &a, const vector &b)
{
  return (-a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]+a.m_c[3]*b.m_c[3]);

}
inline double sp(const vector3 &a, const vector3 &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]);

}
inline double sp(const bivector &a, const bivector &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]-a.m_c[3]*b.m_c[3]-a.m_c[4]*b.m_c[4]-a.m_c[5]*b.m_c[5]);

}
inline double sp(const bivector3 &a, const bivector3 &b)
{
  return (-a.m_c[0]*b.m_c[0]-a.m_c[1]*b.m_c[1]-a.m_c[2]*b.m_c[2]);

}
inline double sp(const pseudovector &a, const pseudovector &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]-a.m_c[3]*b.m_c[3]);

}
inline double sp(const spinor &a, const spinor &b)
{
  return (a.m_c[0]*b.m_c[0]+a.m_c[1]*b.m_c[1]+a.m_c[2]*b.m_c[2]+a.m_c[3]*b.m_c[3]-a.m_c[4]*b.m_c[4]-a.m_c[5]*b.m_c[5]-a.m_c[6]*b.m_c[6]-a.m_c[7]*b.m_c[7]);

}
inline double sp(const spinor3 &a, const spinor3 &b)
{
  return (a.m_c[0]*b.m_c[0]-a.m_c[1]*b.m_c[1]-a.m_c[2]*b.m_c[2]-a.m_c[3]*b.m_c[3]);

}
inline bivector op(const vector &a, const vector &b)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]*b.m_c[1]-a.m_c[1]*b.m_c[0]), // gamma_0_gamma_1
      (a.m_c[0]*b.m_c[2]-a.m_c[2]*b.m_c[0]), // gamma_0_gamma_2
      (a.m_c[0]*b.m_c[3]-a.m_c[3]*b.m_c[0]), // gamma_0_gamma_3
      (a.m_c[1]*b.m_c[2]-a.m_c[2]*b.m_c[1]), // gamma_1_gamma_2
      (a.m_c[1]*b.m_c[3]-a.m_c[3]*b.m_c[1]), // gamma_1_gamma_3
      (a.m_c[2]*b.m_c[3]-a.m_c[3]*b.m_c[2]) // gamma_2_gamma_3
    );

}
inline bivector3 op(const vector3 &a, const vector3 &b)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]*b.m_c[1]-a.m_c[1]*b.m_c[0]), // gamma_1_gamma_2
      (a.m_c[0]*b.m_c[2]-a.m_c[2]*b.m_c[0]), // gamma_1_gamma_3
      (a.m_c[1]*b.m_c[2]-a.m_c[2]*b.m_c[1]) // gamma_2_gamma_3
    );

}
inline spinor op(const bivector &a, const bivector &b)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      0.0, // scalar
      0.0, // gamma_0_gamma_1
      0.0, // gamma_0_gamma_2
      0.0, // gamma_0_gamma_3
      0.0, // gamma_1_gamma_2
      0.0, // gamma_1_gamma_3
      0.0, // gamma_2_gamma_3
      (a.m_c[0]*b.m_c[5]-a.m_c[1]*b.m_c[4]+a.m_c[2]*b.m_c[3]+a.m_c[3]*b.m_c[2]-a.m_c[4]*b.m_c[1]+a.m_c[5]*b.m_c[0]) // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline double op(const bivector3 &a, const bivector3 &b)
{
  return 0.0;

}
inline pseudovector dual(const vector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[3], // gamma_0_gamma_1_gamma_2
      -a.m_c[2], // gamma_0_gamma_1_gamma_3
      a.m_c[1], // gamma_0_gamma_2_gamma_3
      a.m_c[0] // gamma_1_gamma_2_gamma_3
    );

}
inline bivector dual(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[5], // gamma_0_gamma_1
      -a.m_c[4], // gamma_0_gamma_2
      a.m_c[3], // gamma_0_gamma_3
      -a.m_c[2], // gamma_1_gamma_2
      a.m_c[1], // gamma_1_gamma_3
      -a.m_c[0] // gamma_2_gamma_3
    );

}
inline vector dual(const pseudovector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      -a.m_c[3], // gamma_0
      -a.m_c[2], // gamma_1
      a.m_c[1], // gamma_2
      -a.m_c[0] // gamma_3
    );

}
inline spinor dual(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[7], // scalar
      a.m_c[6], // gamma_0_gamma_1
      -a.m_c[5], // gamma_0_gamma_2
      a.m_c[4], // gamma_0_gamma_3
      -a.m_c[3], // gamma_1_gamma_2
      a.m_c[2], // gamma_1_gamma_3
      -a.m_c[1], // gamma_2_gamma_3
      -a.m_c[0] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline mv3 negate(const mv3 &a)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      -a.m_c[0], // scalar
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3], // gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      -a.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector negate(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_0
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3] // gamma_3
    );

}
inline vector3 negate(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_1
      -a.m_c[1], // gamma_2
      -a.m_c[2] // gamma_3
    );

}
inline bivector negate(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1
      -a.m_c[1], // gamma_0_gamma_2
      -a.m_c[2], // gamma_0_gamma_3
      -a.m_c[3], // gamma_1_gamma_2
      -a.m_c[4], // gamma_1_gamma_3
      -a.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 negate(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_1_gamma_2
      -a.m_c[1], // gamma_1_gamma_3
      -a.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector negate(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1_gamma_2
      -a.m_c[1], // gamma_0_gamma_1_gamma_3
      -a.m_c[2], // gamma_0_gamma_2_gamma_3
      -a.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor negate(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      -a.m_c[0], // scalar
      -a.m_c[1], // gamma_0_gamma_1
      -a.m_c[2], // gamma_0_gamma_2
      -a.m_c[3], // gamma_0_gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      -a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 negate(const spinor3 &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // scalar
      -a.m_c[1], // gamma_1_gamma_2
      -a.m_c[2], // gamma_1_gamma_3
      -a.m_c[3] // gamma_2_gamma_3
    );

}
inline mv3 reverse(const mv3 &a)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3], // gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      -a.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector reverse(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0], // gamma_0
      a.m_c[1], // gamma_1
      a.m_c[2], // gamma_2
      a.m_c[3] // gamma_3
    );

}
inline vector3 reverse(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0], // gamma_1
      a.m_c[1], // gamma_2
      a.m_c[2] // gamma_3
    );

}
inline bivector reverse(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1
      -a.m_c[1], // gamma_0_gamma_2
      -a.m_c[2], // gamma_0_gamma_3
      -a.m_c[3], // gamma_1_gamma_2
      -a.m_c[4], // gamma_1_gamma_3
      -a.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 reverse(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_1_gamma_2
      -a.m_c[1], // gamma_1_gamma_3
      -a.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector reverse(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1_gamma_2
      -a.m_c[1], // gamma_0_gamma_1_gamma_3
      -a.m_c[2], // gamma_0_gamma_2_gamma_3
      -a.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor reverse(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_0_gamma_1
      -a.m_c[2], // gamma_0_gamma_2
      -a.m_c[3], // gamma_0_gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 reverse(const spinor3 &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_1_gamma_2
      -a.m_c[2], // gamma_1_gamma_3
      -a.m_c[3] // gamma_2_gamma_3
    );

}
inline mv3 cliffordConjugate(const mv3 &a)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3], // gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      a.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector cliffordConjugate(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_0
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3] // gamma_3
    );

}
inline vector3 cliffordConjugate(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_1
      -a.m_c[1], // gamma_2
      -a.m_c[2] // gamma_3
    );

}
inline bivector cliffordConjugate(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1
      -a.m_c[1], // gamma_0_gamma_2
      -a.m_c[2], // gamma_0_gamma_3
      -a.m_c[3], // gamma_1_gamma_2
      -a.m_c[4], // gamma_1_gamma_3
      -a.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 cliffordConjugate(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      -a.m_c[0], // gamma_1_gamma_2
      -a.m_c[1], // gamma_1_gamma_3
      -a.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector cliffordConjugate(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // gamma_0_gamma_1_gamma_2
      a.m_c[1], // gamma_0_gamma_1_gamma_3
      a.m_c[2], // gamma_0_gamma_2_gamma_3
      a.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor cliffordConjugate(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_0_gamma_1
      -a.m_c[2], // gamma_0_gamma_2
      -a.m_c[3], // gamma_0_gamma_3
      -a.m_c[4], // gamma_1_gamma_2
      -a.m_c[5], // gamma_1_gamma_3
      -a.m_c[6], // gamma_2_gamma_3
      a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 cliffordConjugate(const spinor3 &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_1_gamma_2
      -a.m_c[2], // gamma_1_gamma_3
      -a.m_c[3] // gamma_2_gamma_3
    );

}
inline mv3 gradeInvolution(const mv3 &a)
{
  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3], // gamma_3
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6], // gamma_2_gamma_3
      -a.m_c[7] // gamma_1_gamma_2_gamma_3
    );

}
inline vector gradeInvolution(const vector &a)
{
  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_0
      -a.m_c[1], // gamma_1
      -a.m_c[2], // gamma_2
      -a.m_c[3] // gamma_3
    );

}
inline vector3 gradeInvolution(const vector3 &a)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      -a.m_c[0], // gamma_1
      -a.m_c[1], // gamma_2
      -a.m_c[2] // gamma_3
    );

}
inline bivector gradeInvolution(const bivector &a)
{
  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // gamma_0_gamma_1
      a.m_c[1], // gamma_0_gamma_2
      a.m_c[2], // gamma_0_gamma_3
      a.m_c[3], // gamma_1_gamma_2
      a.m_c[4], // gamma_1_gamma_3
      a.m_c[5] // gamma_2_gamma_3
    );

}
inline bivector3 gradeInvolution(const bivector3 &a)
{
  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // gamma_1_gamma_2
      a.m_c[1], // gamma_1_gamma_3
      a.m_c[2] // gamma_2_gamma_3
    );

}
inline pseudovector gradeInvolution(const pseudovector &a)
{
  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      -a.m_c[0], // gamma_0_gamma_1_gamma_2
      -a.m_c[1], // gamma_0_gamma_1_gamma_3
      -a.m_c[2], // gamma_0_gamma_2_gamma_3
      -a.m_c[3] // gamma_1_gamma_2_gamma_3
    );

}
inline spinor gradeInvolution(const spinor &a)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0], // scalar
      a.m_c[1], // gamma_0_gamma_1
      a.m_c[2], // gamma_0_gamma_2
      a.m_c[3], // gamma_0_gamma_3
      a.m_c[4], // gamma_1_gamma_2
      a.m_c[5], // gamma_1_gamma_3
      a.m_c[6], // gamma_2_gamma_3
      a.m_c[7] // gamma_0_gamma_1_gamma_2_gamma_3
    );

}
inline spinor3 gradeInvolution(const spinor3 &a)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0], // scalar
      a.m_c[1], // gamma_1_gamma_2
      a.m_c[2], // gamma_1_gamma_3
      a.m_c[3] // gamma_2_gamma_3
    );

}
inline double norm_returns_scalar(const mv &a) {
  return norm(a);
}
inline double norm(const mv3 &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]+a.m_c[7]*a.m_c[7]))));

}
inline double norm_returns_scalar(const mv3 &a) {
  return norm(a);
}
inline double norm(const vector &a)
{
  return ::fabs(::sqrt(::fabs((-a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]))));

}
inline double norm_returns_scalar(const vector &a) {
  return norm(a);
}
inline double norm(const vector3 &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]))));

}
inline double norm_returns_scalar(const vector3 &a) {
  return norm(a);
}
inline double norm(const bivector &a)
{
  return ::fabs(::sqrt(::fabs((-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]))));

}
inline double norm_returns_scalar(const bivector &a) {
  return norm(a);
}
inline double norm(const bivector3 &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]))));

}
inline double norm_returns_scalar(const bivector3 &a) {
  return norm(a);
}
inline double norm(const pseudovector &a)
{
  return ::fabs(::sqrt(::fabs((-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]))));

}
inline double norm_returns_scalar(const pseudovector &a) {
  return norm(a);
}
inline double norm(const spinor &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]-a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]-a.m_c[7]*a.m_c[7]))));

}
inline double norm_returns_scalar(const spinor &a) {
  return norm(a);
}
inline double norm(const spinor3 &a)
{
  return ::fabs(::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]))));

}
inline double norm_returns_scalar(const spinor3 &a) {
  return norm(a);
}
inline double norm2_returns_scalar(const mv &a) {
  return norm2(a);
}
inline double norm2(const mv3 &a)
{
  return (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]+a.m_c[7]*a.m_c[7]);

}
inline double norm2_returns_scalar(const mv3 &a) {
  return norm2(a);
}
inline double norm2(const vector &a)
{
  return (-a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

}
inline double norm2_returns_scalar(const vector &a) {
  return norm2(a);
}
inline double norm2(const vector3 &a)
{
  return (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]);

}
inline double norm2_returns_scalar(const vector3 &a) {
  return norm2(a);
}
inline double norm2(const bivector &a)
{
  return (-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]);

}
inline double norm2_returns_scalar(const bivector &a) {
  return norm2(a);
}
inline double norm2(const bivector3 &a)
{
  return (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]);

}
inline double norm2_returns_scalar(const bivector3 &a) {
  return norm2(a);
}
inline double norm2(const pseudovector &a)
{
  return (-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

}
inline double norm2_returns_scalar(const pseudovector &a) {
  return norm2(a);
}
inline double norm2(const spinor &a)
{
  return (a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]-a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]-a.m_c[7]*a.m_c[7]);

}
inline double norm2_returns_scalar(const spinor &a) {
  return norm2(a);
}
inline double norm2(const spinor3 &a)
{
  return (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

}
inline double norm2_returns_scalar(const spinor3 &a) {
  return norm2(a);
}
inline double norm2_euclidean_returns_scalar(const mv &a) {
  return norm2_euclidean(a);
}
inline mv3 unit(const mv3 &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]+a.m_c[7]*a.m_c[7])));

  return mv3(mv3::coord_scalar_gamma_1_gamma_2_gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]/((_n_)), // scalar
      a.m_c[1]/((_n_)), // gamma_1
      a.m_c[2]/((_n_)), // gamma_2
      a.m_c[3]/((_n_)), // gamma_3
      a.m_c[4]/((_n_)), // gamma_1_gamma_2
      a.m_c[5]/((_n_)), // gamma_1_gamma_3
      a.m_c[6]/((_n_)), // gamma_2_gamma_3
      a.m_c[7]/((_n_)) // gamma_1_gamma_2_gamma_3
    );
}
inline vector unit(const vector &a)
{
  double _n_ = ::sqrt(::fabs((-a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3])));

  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      a.m_c[0]/((_n_)), // gamma_0
      a.m_c[1]/((_n_)), // gamma_1
      a.m_c[2]/((_n_)), // gamma_2
      a.m_c[3]/((_n_)) // gamma_3
    );
}
inline vector3 unit(const vector3 &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2])));

  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      a.m_c[0]/((_n_)), // gamma_1
      a.m_c[1]/((_n_)), // gamma_2
      a.m_c[2]/((_n_)) // gamma_3
    );
}
inline bivector unit(const bivector &a)
{
  double _n_ = ::sqrt(::fabs((-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5])));

  return bivector(bivector::coord_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((_n_)), // gamma_0_gamma_1
      a.m_c[1]/((_n_)), // gamma_0_gamma_2
      a.m_c[2]/((_n_)), // gamma_0_gamma_3
      a.m_c[3]/((_n_)), // gamma_1_gamma_2
      a.m_c[4]/((_n_)), // gamma_1_gamma_3
      a.m_c[5]/((_n_)) // gamma_2_gamma_3
    );
}
inline bivector3 unit(const bivector3 &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2])));

  return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((_n_)), // gamma_1_gamma_2
      a.m_c[1]/((_n_)), // gamma_1_gamma_3
      a.m_c[2]/((_n_)) // gamma_2_gamma_3
    );
}
inline pseudovector unit(const pseudovector &a)
{
  double _n_ = ::sqrt(::fabs((-a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3])));

  return pseudovector(pseudovector::coord_gamma_0gamma_1gamma_2_gamma_0gamma_1gamma_3_gamma_0gamma_2gamma_3_gamma_1gamma_2gamma_3,
      a.m_c[0]/((_n_)), // gamma_0_gamma_1_gamma_2
      a.m_c[1]/((_n_)), // gamma_0_gamma_1_gamma_3
      a.m_c[2]/((_n_)), // gamma_0_gamma_2_gamma_3
      a.m_c[3]/((_n_)) // gamma_1_gamma_2_gamma_3
    );
}
inline spinor unit(const spinor &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]-a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]-a.m_c[7]*a.m_c[7])));

  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0]/((_n_)), // scalar
      a.m_c[1]/((_n_)), // gamma_0_gamma_1
      a.m_c[2]/((_n_)), // gamma_0_gamma_2
      a.m_c[3]/((_n_)), // gamma_0_gamma_3
      a.m_c[4]/((_n_)), // gamma_1_gamma_2
      a.m_c[5]/((_n_)), // gamma_1_gamma_3
      a.m_c[6]/((_n_)), // gamma_2_gamma_3
      a.m_c[7]/((_n_)) // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline spinor3 unit(const spinor3 &a)
{
  double _n_ = ::sqrt(::fabs((a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3])));

  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((_n_)), // scalar
      a.m_c[1]/((_n_)), // gamma_1_gamma_2
      a.m_c[2]/((_n_)), // gamma_1_gamma_3
      a.m_c[3]/((_n_)) // gamma_2_gamma_3
    );
}
inline spinor3 versorInverse(const spinor3 &a)
{
  double _n2_ = (a.m_c[0]*a.m_c[0]+a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      a.m_c[0]/((_n2_)), // scalar
      -a.m_c[1]/((_n2_)), // gamma_1_gamma_2
      -a.m_c[2]/((_n2_)), // gamma_1_gamma_3
      -a.m_c[3]/((_n2_)) // gamma_2_gamma_3
    );
}
inline spinor versorInverse(const spinor &a)
{
  double _n2_ = (a.m_c[0]*a.m_c[0]-a.m_c[1]*a.m_c[1]-a.m_c[2]*a.m_c[2]-a.m_c[3]*a.m_c[3]+a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]-a.m_c[7]*a.m_c[7]);

  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      a.m_c[0]/((_n2_)), // scalar
      -a.m_c[1]/((_n2_)), // gamma_0_gamma_1
      -a.m_c[2]/((_n2_)), // gamma_0_gamma_2
      -a.m_c[3]/((_n2_)), // gamma_0_gamma_3
      -a.m_c[4]/((_n2_)), // gamma_1_gamma_2
      -a.m_c[5]/((_n2_)), // gamma_1_gamma_3
      -a.m_c[6]/((_n2_)), // gamma_2_gamma_3
      a.m_c[7]/((_n2_)) // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline spinor3 sas(const spinor3 &a, const double b, const double c)
{
  return spinor3(spinor3::coord_scalar_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
      (a.m_c[0]*b+c), // scalar
      a.m_c[1]*b, // gamma_1_gamma_2
      a.m_c[2]*b, // gamma_1_gamma_3
      a.m_c[3]*b // gamma_2_gamma_3
    );
}
inline spinor sas(const spinor &a, const double b, const double c)
{
  return spinor(spinor::coord_scalar_gamma_0gamma_1_gamma_0gamma_2_gamma_0gamma_3_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3_gamma_0gamma_1gamma_2gamma_3,
      (a.m_c[0]*b+c), // scalar
      a.m_c[1]*b, // gamma_0_gamma_1
      a.m_c[2]*b, // gamma_0_gamma_2
      a.m_c[3]*b, // gamma_0_gamma_3
      a.m_c[4]*b, // gamma_1_gamma_2
      a.m_c[5]*b, // gamma_1_gamma_3
      a.m_c[6]*b, // gamma_2_gamma_3
      a.m_c[7]*b // gamma_0_gamma_1_gamma_2_gamma_3
    );
}
inline bivector3 log(const mv3 &a)
{
  double _g2norm2_ = (a.m_c[4]*a.m_c[4]+a.m_c[5]*a.m_c[5]+a.m_c[6]*a.m_c[6]);

  double _scalarPart_ = a.m_c[0];

  if (_g2norm2_ <= 0.0) {
    if (_scalarPart_ < 0.0) {
      return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
          3.1415926535897931, // gamma_1_gamma_2
          0.0, // gamma_1_gamma_3
          0.0 // gamma_2_gamma_3
        );
    }
    else {
      return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
          0.0, // gamma_1_gamma_2
          0.0, // gamma_1_gamma_3
          0.0 // gamma_2_gamma_3
        );
    }
  }
  else {
    double _g2norm_ = ::sqrt(_g2norm2_);

    double _mul_ = (::atan2(_g2norm_, _scalarPart_))/(_g2norm_);

    return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
        _mul_*a.m_c[4], // gamma_1_gamma_2
        _mul_*a.m_c[5], // gamma_1_gamma_3
        _mul_*a.m_c[6] // gamma_2_gamma_3
      );
  }
}
inline bivector3 log(const spinor3 &a)
{
  double _g2norm2_ = (a.m_c[1]*a.m_c[1]+a.m_c[2]*a.m_c[2]+a.m_c[3]*a.m_c[3]);

  double _scalarPart_ = a.m_c[0];

  if (_g2norm2_ <= 0.0) {
    if (_scalarPart_ < 0.0) {
      return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
          3.1415926535897931, // gamma_1_gamma_2
          0.0, // gamma_1_gamma_3
          0.0 // gamma_2_gamma_3
        );
    }
    else {
      return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
          0.0, // gamma_1_gamma_2
          0.0, // gamma_1_gamma_3
          0.0 // gamma_2_gamma_3
        );
    }
  }
  else {
    double _g2norm_ = ::sqrt(_g2norm2_);

    double _mul_ = (::atan2(_g2norm_, _scalarPart_))/(_g2norm_);

    return bivector3(bivector3::coord_gamma_1gamma_2_gamma_1gamma_3_gamma_2gamma_3,
        _mul_*a.m_c[1], // gamma_1_gamma_2
        _mul_*a.m_c[2], // gamma_1_gamma_3
        _mul_*a.m_c[3] // gamma_2_gamma_3
      );
  }
}
inline vector applyVersor(const spinor &R, const vector &v)
{
  double _n2_ = (R.m_c[0]*R.m_c[0]-R.m_c[1]*R.m_c[1]-R.m_c[2]*R.m_c[2]-R.m_c[3]*R.m_c[3]+R.m_c[4]*R.m_c[4]+R.m_c[5]*R.m_c[5]+R.m_c[6]*R.m_c[6]-R.m_c[7]*R.m_c[7]);

  return vector(vector::coord_gamma_0_gamma_1_gamma_2_gamma_3,
      ((R.m_c[0]*R.m_c[0]*v.m_c[0]+2.0*R.m_c[0]*R.m_c[1]*v.m_c[1]+2.0*R.m_c[0]*R.m_c[2]*v.m_c[2]+2.0*R.m_c[0]*R.m_c[3]*v.m_c[3]+R.m_c[1]*R.m_c[1]*v.m_c[0]+2.0*R.m_c[1]*R.m_c[4]*v.m_c[2]+2.0*R.m_c[1]*R.m_c[5]*v.m_c[3]+R.m_c[2]*R.m_c[2]*v.m_c[0]+-2.0*R.m_c[2]*R.m_c[4]*v.m_c[1]+2.0*R.m_c[2]*R.m_c[6]*v.m_c[3]+R.m_c[3]*R.m_c[3]*v.m_c[0]+-2.0*R.m_c[3]*R.m_c[5]*v.m_c[1]+-2.0*R.m_c[3]*R.m_c[6]*v.m_c[2]+R.m_c[4]*R.m_c[4]*v.m_c[0]+2.0*R.m_c[4]*R.m_c[7]*v.m_c[3]+R.m_c[5]*R.m_c[5]*v.m_c[0]+-2.0*R.m_c[5]*R.m_c[7]*v.m_c[2]+R.m_c[6]*R.m_c[6]*v.m_c[0]+2.0*R.m_c[6]*R.m_c[7]*v.m_c[1]+R.m_c[7]*R.m_c[7]*v.m_c[0]))/(_n2_), // gamma_0
      ((R.m_c[0]*R.m_c[0]*v.m_c[1]+2.0*R.m_c[0]*R.m_c[1]*v.m_c[0]+2.0*R.m_c[0]*R.m_c[4]*v.m_c[2]+2.0*R.m_c[0]*R.m_c[5]*v.m_c[3]+R.m_c[1]*R.m_c[1]*v.m_c[1]+2.0*R.m_c[1]*R.m_c[2]*v.m_c[2]+2.0*R.m_c[1]*R.m_c[3]*v.m_c[3]-R.m_c[2]*R.m_c[2]*v.m_c[1]+2.0*R.m_c[2]*R.m_c[4]*v.m_c[0]+2.0*R.m_c[2]*R.m_c[7]*v.m_c[3]-R.m_c[3]*R.m_c[3]*v.m_c[1]+2.0*R.m_c[3]*R.m_c[5]*v.m_c[0]+-2.0*R.m_c[3]*R.m_c[7]*v.m_c[2]-R.m_c[4]*R.m_c[4]*v.m_c[1]+2.0*R.m_c[4]*R.m_c[6]*v.m_c[3]-R.m_c[5]*R.m_c[5]*v.m_c[1]+-2.0*R.m_c[5]*R.m_c[6]*v.m_c[2]+R.m_c[6]*R.m_c[6]*v.m_c[1]+2.0*R.m_c[6]*R.m_c[7]*v.m_c[0]+R.m_c[7]*R.m_c[7]*v.m_c[1]))/(_n2_), // gamma_1
      ((R.m_c[0]*R.m_c[0]*v.m_c[2]+2.0*R.m_c[0]*R.m_c[2]*v.m_c[0]+-2.0*R.m_c[0]*R.m_c[4]*v.m_c[1]+2.0*R.m_c[0]*R.m_c[6]*v.m_c[3]-R.m_c[1]*R.m_c[1]*v.m_c[2]+2.0*R.m_c[1]*R.m_c[2]*v.m_c[1]+-2.0*R.m_c[1]*R.m_c[4]*v.m_c[0]+-2.0*R.m_c[1]*R.m_c[7]*v.m_c[3]+R.m_c[2]*R.m_c[2]*v.m_c[2]+2.0*R.m_c[2]*R.m_c[3]*v.m_c[3]-R.m_c[3]*R.m_c[3]*v.m_c[2]+2.0*R.m_c[3]*R.m_c[6]*v.m_c[0]+2.0*R.m_c[3]*R.m_c[7]*v.m_c[1]-R.m_c[4]*R.m_c[4]*v.m_c[2]+-2.0*R.m_c[4]*R.m_c[5]*v.m_c[3]+R.m_c[5]*R.m_c[5]*v.m_c[2]+-2.0*R.m_c[5]*R.m_c[6]*v.m_c[1]+-2.0*R.m_c[5]*R.m_c[7]*v.m_c[0]-R.m_c[6]*R.m_c[6]*v.m_c[2]+R.m_c[7]*R.m_c[7]*v.m_c[2]))/(_n2_), // gamma_2
      ((R.m_c[0]*R.m_c[0]*v.m_c[3]+2.0*R.m_c[0]*R.m_c[3]*v.m_c[0]+-2.0*R.m_c[0]*R.m_c[5]*v.m_c[1]+-2.0*R.m_c[0]*R.m_c[6]*v.m_c[2]-R.m_c[1]*R.m_c[1]*v.m_c[3]+2.0*R.m_c[1]*R.m_c[3]*v.m_c[1]+-2.0*R.m_c[1]*R.m_c[5]*v.m_c[0]+2.0*R.m_c[1]*R.m_c[7]*v.m_c[2]-R.m_c[2]*R.m_c[2]*v.m_c[3]+2.0*R.m_c[2]*R.m_c[3]*v.m_c[2]+-2.0*R.m_c[2]*R.m_c[6]*v.m_c[0]+-2.0*R.m_c[2]*R.m_c[7]*v.m_c[1]+R.m_c[3]*R.m_c[3]*v.m_c[3]+R.m_c[4]*R.m_c[4]*v.m_c[3]+-2.0*R.m_c[4]*R.m_c[5]*v.m_c[2]+2.0*R.m_c[4]*R.m_c[6]*v.m_c[1]+2.0*R.m_c[4]*R.m_c[7]*v.m_c[0]-R.m_c[5]*R.m_c[5]*v.m_c[3]-R.m_c[6]*R.m_c[6]*v.m_c[3]+R.m_c[7]*R.m_c[7]*v.m_c[3]))/(_n2_) // gamma_3
    );
}
inline vector3 applyUnitVersor(const spinor3 &R, const vector3 &v)
{
  return vector3(vector3::coord_gamma_1_gamma_2_gamma_3,
      (R.m_c[0]*R.m_c[0]*v.m_c[0]+2.0*R.m_c[0]*R.m_c[1]*v.m_c[1]+2.0*R.m_c[0]*R.m_c[2]*v.m_c[2]-R.m_c[1]*R.m_c[1]*v.m_c[0]+2.0*R.m_c[1]*R.m_c[3]*v.m_c[2]-R.m_c[2]*R.m_c[2]*v.m_c[0]+-2.0*R.m_c[2]*R.m_c[3]*v.m_c[1]+R.m_c[3]*R.m_c[3]*v.m_c[0]), // gamma_1
      (R.m_c[0]*R.m_c[0]*v.m_c[1]+-2.0*R.m_c[0]*R.m_c[1]*v.m_c[0]+2.0*R.m_c[0]*R.m_c[3]*v.m_c[2]-R.m_c[1]*R.m_c[1]*v.m_c[1]+-2.0*R.m_c[1]*R.m_c[2]*v.m_c[2]+R.m_c[2]*R.m_c[2]*v.m_c[1]+-2.0*R.m_c[2]*R.m_c[3]*v.m_c[0]-R.m_c[3]*R.m_c[3]*v.m_c[1]), // gamma_2
      (R.m_c[0]*R.m_c[0]*v.m_c[2]+-2.0*R.m_c[0]*R.m_c[2]*v.m_c[0]+-2.0*R.m_c[0]*R.m_c[3]*v.m_c[1]+R.m_c[1]*R.m_c[1]*v.m_c[2]+-2.0*R.m_c[1]*R.m_c[2]*v.m_c[1]+2.0*R.m_c[1]*R.m_c[3]*v.m_c[0]-R.m_c[2]*R.m_c[2]*v.m_c[2]-R.m_c[3]*R.m_c[3]*v.m_c[2]) // gamma_3
    );
}


/** structure used by custom parser */
struct SpacetimeAlgebraParseMultivectorData {
  /** the parsed value */
  mv value;
  /** this string will contain an error message when error is true */
  char message[256];
};

/**
Parses 'str' (output of toString_mv()) and stores result in 'val'
Throws std::string on error.
*/
mv parse(const std::string &str);

/**
Parses 'str' (output of toString_mv()) and stores result in 'data'.
'strSourceName' is the name of the source of 'str' (for example, a filename).
It is used for error messages.

  Returns true when 'str' parsed correctly.
Otherwise a lexer or parser error occured and you can check
the errors in 'data->message'.
*/
bool parseEx(struct SpacetimeAlgebraParseMultivectorData &data, const std::string &str, const std::string &strSourceName);
} // end of namespace SpacetimeAlgebra
#endif /* _SPACETIMEALGEBRA_H_ */


==> anc/GWFrames/Code/SpacetimeAlgebra/setup.py <==
"""\

This is a simple compilation file for the spacetime-algebra module.
It depends on cython, which can be installed easily via most package
managers, or even more simply through pip (which is python's own
package manager):
    pip install Cython

To build this code and run it in place, run
    python setup.py build_ext --inplace
then open python and type 'import spacetime' in the current directory.

To install in the user's directory, run
    python setup.py install --user
Now, 'import spacetime' may be run from a python instance started in
any directory on the system."

Finally, to install system-wide (or even better, virtualenv-wide), run
    python setup.py install
Now, 'import spacetime' may be run from a python instance started in
any directory on the system.

"""

from distutils.core import setup
from Cython.Build import cythonize

setup(
    ext_modules = cythonize('spacetime.pyx'),
)


==> anc/GWFrames/Code/SpacetimeAlgebra/spacetime.pxd <==
from libcpp.string cimport string

cdef extern from "SpacetimeAlgebra.hpp" namespace "SpacetimeAlgebra":
    cdef cppclass cppmv "SpacetimeAlgebra::mv":
        ## Constructors
        cppmv() except +
        cppmv(const cppmv&A) except +
        cppmv(double scalar) except +
        cppmv(int gu, const double *coordinates) except +
        cppmv(const cppgamma_0_t&A) except +
        cppmv(const cppgamma_1_t&A) except +
        cppmv(const cppgamma_2_t&A) except +
        cppmv(const cppgamma_3_t&A) except +
        cppmv(const cppI_t&A) except +
        cppmv(const cppI3_t&A) except +
        cppmv(const cppmv3&A) except +
        cppmv(const cppvector&A) except +
        cppmv(const cppvector3&A) except +
        cppmv(const cppbivector&A) except +
        cppmv(const cppbivector3&A) except +
        cppmv(const cpppseudovector&A) except +
        cppmv(const cppspinor&A) except +
        cppmv(const cppspinor3&A) except +
        ## Set various parts
        void set()
        void set(const cppmv &A)
        void set(double)
        void set(int gu, const double *coordinates)
        void set(const cppgamma_0_t &A)
        void set(const cppgamma_1_t &A)
        void set(const cppgamma_2_t &A)
        void set(const cppgamma_3_t &A)
        void set(const cppI_t &A)
        void set(const cppI3_t &A)
        void set(const cppmv3 &A)
        void set(const cppvector &A)
        void set(const cppvector3 &A)
        void set(const cppbivector &A)
        void set(const cppbivector3 &A)
        void set(const cpppseudovector &A)
        void set(const cppspinor &A)
        void set(const cppspinor3 &A)
        ## Set components
        void set_scalar(double val)
        void set_gamma_0(double val)
        void set_gamma_1(double val)
        void set_gamma_2(double val)
        void set_gamma_3(double val)
        void set_gamma_0_gamma_1(double val)
        void set_gamma_0_gamma_2(double val)
        void set_gamma_1_gamma_2(double val)
        void set_gamma_0_gamma_3(double val)
        void set_gamma_1_gamma_3(double val)
        void set_gamma_2_gamma_3(double val)
        void set_gamma_0_gamma_1_gamma_2(double val)
        void set_gamma_0_gamma_1_gamma_3(double val)
        void set_gamma_0_gamma_2_gamma_3(double val)
        void set_gamma_1_gamma_2_gamma_3(double val)
        void set_gamma_0_gamma_1_gamma_2_gamma_3(double val)
        ## Get components
        double get_scalar()
        double get_gamma_0()
        double get_gamma_1()
        double get_gamma_2()
        double get_gamma_3()
        double get_gamma_0_gamma_1()
        double get_gamma_0_gamma_2()
        double get_gamma_1_gamma_2()
        double get_gamma_0_gamma_3()
        double get_gamma_1_gamma_3()
        double get_gamma_2_gamma_3()
        double get_gamma_0_gamma_1_gamma_2()
        double get_gamma_0_gamma_1_gamma_3()
        double get_gamma_0_gamma_2_gamma_3()
        double get_gamma_1_gamma_2_gamma_3()
        double get_gamma_0_gamma_1_gamma_2_gamma_3()
        ## String functions
        string toString(const char* format)
        string toString_e()
        string toString_e20()
    ## Algebraic operations on mv
    cdef cppmv cppadd "SpacetimeAlgebra::add" (const cppmv &a, const cppmv &b)
    cdef cppmv cppsubtract "SpacetimeAlgebra::subtract" (const cppmv &a, const cppmv &b)
    cdef cppmv cppgp "SpacetimeAlgebra::gp" (const double a, const cppmv &b)
    cdef cppmv cppgp "SpacetimeAlgebra::gp" (const cppmv &a, const double b)
    cdef cppmv cppgp "SpacetimeAlgebra::gp" (const cppmv &a, const cppmv &b)
    cdef cppmv cppdiv "SpacetimeAlgebra::div" (const cppmv &a, const double b)
    cdef cppmv cpprc "SpacetimeAlgebra::rc" (const cppmv &a, const cppmv &b)
    cdef cppmv cpplc "SpacetimeAlgebra::lc" (const cppmv &a, const cppmv &b)
    cdef double cppsp "SpacetimeAlgebra::sp" (const cppmv &a, const cppmv &b)
    cdef cppmv cppop "SpacetimeAlgebra::op" (const cppmv &a, const cppmv &b)
    cdef cppmv cppdual "SpacetimeAlgebra::dual" (const cppmv &a)
    cdef cppmv cppnegate "SpacetimeAlgebra::negate" (const cppmv &a)
    cdef cppmv cppreverse "SpacetimeAlgebra::reverse" (const cppmv &a)
    cdef cppmv cppcliffordConjugate "SpacetimeAlgebra::cliffordConjugate" (const cppmv &a)
    cdef cppmv cppgradeInvolution "SpacetimeAlgebra::gradeInvolution" (const cppmv &a)
    cdef double cppnorm "SpacetimeAlgebra::norm" (const cppmv &a)
    cdef double cppnorm2 "SpacetimeAlgebra::norm2" (const cppmv &a)
    cdef cppmv cppunit "SpacetimeAlgebra::unit" (const cppmv &a)
    cdef cppmv cppversorInverse "SpacetimeAlgebra::versorInverse" (const cppmv &a)
    cdef cppmv cppexp "SpacetimeAlgebra::exp" (const cppmv &x, int order)
    cdef cppmv cppsin "SpacetimeAlgebra::sin" (const cppmv &x, int order)
    cdef cppmv cppcos "SpacetimeAlgebra::cos" (const cppmv &x, int order)
    cdef cppmv cppsinh "SpacetimeAlgebra::sinh" (const cppmv &x, int order)
    cdef cppmv cppcosh "SpacetimeAlgebra::cosh" (const cppmv &x, int order)
    ## Extract graded parts
    cdef cppmv cppextractGrade0 "SpacetimeAlgebra::extractGrade0" (const cppmv &a)
    cdef cppmv cppextractGrade1 "SpacetimeAlgebra::extractGrade1" (const cppmv &a)
    cdef cppmv cppextractGrade2 "SpacetimeAlgebra::extractGrade2" (const cppmv &a)
    cdef cppmv cppextractGrade3 "SpacetimeAlgebra::extractGrade3" (const cppmv &a)
    cdef cppmv cppextractGrade4 "SpacetimeAlgebra::extractGrade4" (const cppmv &a)


    cdef cppclass cppgamma_0_t "SpacetimeAlgebra::gamma_0_t":
        cppgamma_0_t() except +
        cppgamma_0_t(const cppgamma_0_t &A) except +


    cdef cppclass cppgamma_1_t "SpacetimeAlgebra::gamma_1_t":
        cppgamma_1_t() except +
        cppgamma_1_t(const cppgamma_1_t &A) except +


    cdef cppclass cppgamma_2_t "SpacetimeAlgebra::gamma_2_t":
        cppgamma_2_t() except +
        cppgamma_2_t(const cppgamma_2_t &A) except +


    cdef cppclass cppgamma_3_t "SpacetimeAlgebra::gamma_3_t":
        cppgamma_3_t() except +
        cppgamma_3_t(const cppgamma_3_t &A) except +


    cdef cppclass cppI_t "SpacetimeAlgebra::I_t":
        cppI_t() except +
        cppI_t(const cppI_t &A) except +

    cppI_t I


    cdef cppclass cppI3_t "SpacetimeAlgebra::I3_t":
        cppI3_t() except +
        cppI3_t(const cppI3_t &A) except +


    cdef cppclass cppmv3 "SpacetimeAlgebra::mv3":
        cppmv3() except +
        cppmv3(const cppmv3 &A) except +


    cdef cppclass cppvector "SpacetimeAlgebra::vector":
        cppvector() except +
        cppvector(const cppvector &A) except +


    cdef cppclass cppvector3 "SpacetimeAlgebra::vector3":
        cppvector3() except +
        cppvector3(const cppvector3 &A) except +


    cdef cppclass cppbivector "SpacetimeAlgebra::bivector":
        cppbivector() except +
        cppbivector(const cppbivector &A) except +


    cdef cppclass cppbivector3 "SpacetimeAlgebra::bivector3":
        cppbivector3() except +
        cppbivector3(const cppbivector3 &A) except +


    cdef cppclass cpppseudovector "SpacetimeAlgebra::pseudovector":
        cpppseudovector() except +
        cpppseudovector(const cpppseudovector &A) except +


    cdef cppclass cppspinor "SpacetimeAlgebra::spinor":
        cppspinor() except +
        cppspinor(const cppspinor &A) except +


    cdef cppclass cppspinor3 "SpacetimeAlgebra::spinor3":
        cppspinor3() except +
        cppspinor3(const cppspinor3 &A) except +


==> anc/GWFrames/Code/SpacetimeAlgebra/spacetime.pyx <==
# distutils: language = c++
# distutils: sources = SpacetimeAlgebra.cpp

cimport spacetime
from cython.operator cimport dereference as deref

cdef class mv:
    cdef spacetime.cppmv* thisptr      # hold a C++ instance which we're wrapping
    def __cinit__(self):
        self.thisptr = new spacetime.cppmv()
    def __dealloc__(self):
        del self.thisptr
    # ## Set by other types of multivectors
    # void set()
    # void set(const cppmv &A)
    # void set(double)
    # # void set(int gu, const double *coordinates)
    # void set(const cppgamma_0_t &A)
    # void set(const cppgamma_1_t &A)
    # void set(const cppgamma_2_t &A)
    # void set(const cppgamma_3_t &A)
    # void set(const cppI_t &A)
    # void set(const cppI3_t &A)
    # void set(const cppmv3 &A)
    # void set(const cppvector &A)
    # void set(const cppvector3 &A)
    # void set(const cppbivector &A)
    # void set(const cppbivector3 &A)
    # void set(const cpppseudovector &A)
    # void set(const cppspinor &A)
    # void set(const cppspinor3 &A)
    ## Set components
    cpdef set_scalar(self, double val):
        self.thisptr.set_scalar(val)
        return self
    cpdef set_gamma_0(self, double val):
        self.thisptr.set_gamma_0(val)
        return self
    cpdef set_gamma_1(self, double val):
        self.thisptr.set_gamma_1(val)
        return self
    cpdef set_gamma_2(self, double val):
        self.thisptr.set_gamma_2(val)
        return self
    cpdef set_gamma_3(self, double val):
        self.thisptr.set_gamma_3(val)
        return self
    cpdef set_gamma_0_gamma_1(self, double val):
        self.thisptr.set_gamma_0_gamma_1(val)
        return self
    cpdef set_gamma_0_gamma_2(self, double val):
        self.thisptr.set_gamma_0_gamma_2(val)
        return self
    cpdef set_gamma_1_gamma_2(self, double val):
        self.thisptr.set_gamma_1_gamma_2(val)
        return self
    cpdef set_gamma_0_gamma_3(self, double val):
        self.thisptr.set_gamma_0_gamma_3(val)
        return self
    cpdef set_gamma_1_gamma_3(self, double val):
        self.thisptr.set_gamma_1_gamma_3(val)
        return self
    cpdef set_gamma_2_gamma_3(self, double val):
        self.thisptr.set_gamma_2_gamma_3(val)
        return self
    cpdef set_gamma_0_gamma_1_gamma_2(self, double val):
        self.thisptr.set_gamma_0_gamma_1_gamma_2(val)
        return self
    cpdef set_gamma_0_gamma_1_gamma_3(self, double val):
        self.thisptr.set_gamma_0_gamma_1_gamma_3(val)
        return self
    cpdef set_gamma_0_gamma_2_gamma_3(self, double val):
        self.thisptr.set_gamma_0_gamma_2_gamma_3(val)
        return self
    cpdef set_gamma_1_gamma_2_gamma_3(self, double val):
        self.thisptr.set_gamma_1_gamma_2_gamma_3(val)
        return self
    cpdef set_gamma_0_gamma_1_gamma_2_gamma_3(self, double val):
        self.thisptr.set_gamma_0_gamma_1_gamma_2_gamma_3(val)
        return self
    ## Get components
    cpdef get_scalar(self):
        return self.thisptr.get_scalar()
    cpdef get_gamma_0(self):
        return self.thisptr.get_gamma_0()
    cpdef get_gamma_1(self):
        return self.thisptr.get_gamma_1()
    cpdef get_gamma_2(self):
        return self.thisptr.get_gamma_2()
    cpdef get_gamma_3(self):
        return self.thisptr.get_gamma_3()
    cpdef get_gamma_0_gamma_1(self):
        return self.thisptr.get_gamma_0_gamma_1()
    cpdef get_gamma_0_gamma_2(self):
        return self.thisptr.get_gamma_0_gamma_2()
    cpdef get_gamma_1_gamma_2(self):
        return self.thisptr.get_gamma_1_gamma_2()
    cpdef get_gamma_0_gamma_3(self):
        return self.thisptr.get_gamma_0_gamma_3()
    cpdef get_gamma_1_gamma_3(self):
        return self.thisptr.get_gamma_1_gamma_3()
    cpdef get_gamma_2_gamma_3(self):
        return self.thisptr.get_gamma_2_gamma_3()
    cpdef get_gamma_0_gamma_1_gamma_2(self):
        return self.thisptr.get_gamma_0_gamma_1_gamma_2()
    cpdef get_gamma_0_gamma_1_gamma_3(self):
        return self.thisptr.get_gamma_0_gamma_1_gamma_3()
    cpdef get_gamma_0_gamma_2_gamma_3(self):
        return self.thisptr.get_gamma_0_gamma_2_gamma_3()
    cpdef get_gamma_1_gamma_2_gamma_3(self):
        return self.thisptr.get_gamma_1_gamma_2_gamma_3()
    cpdef get_gamma_0_gamma_1_gamma_2_gamma_3(self):
        return self.thisptr.get_gamma_0_gamma_1_gamma_2_gamma_3()
    ## Nice string representations
    def __repr__(mv self):
        return self.thisptr.toString("%2.15g")
    def __str__(mv self):
        return self.thisptr.toString("%2.15g")
    cpdef toString(mv self, char* format):
        return self.thisptr.toString(format)
    ## Easier operators
    def __add__(mv self, mv other): # +
        cdef mv c=mv()
        c.thisptr.set(spacetime.cppadd(deref(self.thisptr), deref(other.thisptr)))
        return c
    def __sub__(mv self, mv other): # -
        cdef mv c=mv()
        c.thisptr.set(spacetime.cppsubtract(deref(self.thisptr), deref(other.thisptr)))
        return c
    def __mul__(self, other): # *
        cdef mv a
        cdef mv b
        cdef double d
        cdef mv c=mv()
        if(isinstance(self, float)) :
            d=self
            b=other
            c.thisptr.set(spacetime.cppgp(d, deref(b.thisptr)))
        elif(isinstance(other, float)) :
            d=other
            a=self
            c.thisptr.set(spacetime.cppgp(deref(a.thisptr), d))
        else :
            a=self
            b=other
            c.thisptr.set(spacetime.cppgp(deref(a.thisptr), deref(b.thisptr)))
        return c
    # def __mul__(mv self, mv other): # *
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppgp(deref(self.thisptr), deref(other.thisptr)))
    #     return c
    # # Can't overload operators, apparently...
    # # def __mul__(mv self, double other): # *
    # #     cdef mv c=mv()
    # #     c.thisptr.set(spacetime.cppgp(deref(self.thisptr), other))
    # #     return c
    def __div__(mv self, double other): # /
        cdef mv c=mv()
        c.thisptr.set(spacetime.cppdiv(deref(self.thisptr), other))
        return c
    def __truediv__(mv self, double other): # / [with __future__.division]
        cdef mv c=mv()
        c.thisptr.set(spacetime.cppdiv(deref(self.thisptr), other))
        return c
    def __floordiv__(mv self, double other): # //
        cdef mv c=mv()
        c.thisptr.set(spacetime.cppdiv(deref(self.thisptr), other))
        return c
    def __mod__(mv self, mv other): # %
        cdef mv c=mv()
        c.thisptr.set(spacetime.cppsp(deref(self.thisptr), deref(other.thisptr)))
        return c
    # def __pow__(mv self, mv other, None): # pow() **
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cpppow(deref(self.thisptr), deref(other.thisptr)))
    #     return c
    def __lshift__(mv self, mv other): # <<
        cdef mv c=mv()
        c.thisptr.set(spacetime.cpplc(deref(self.thisptr), deref(other.thisptr)))
        return c
    def __rshift__(mv self, mv other): # >>
        cdef mv c=mv()
        c.thisptr.set(spacetime.cpprc(deref(self.thisptr), deref(other.thisptr)))
        return c
    # def __and__(mv self, mv other): # &
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppand(deref(self.thisptr), deref(other.thisptr)))
    #     return c
    def __xor__(mv self, mv other): # ^
        cdef mv c=mv()
        c.thisptr.set(spacetime.cppop(deref(self.thisptr), deref(other.thisptr)))
        return c
    # def __or__(mv self, mv other): # |
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppor(deref(self.thisptr), deref(other.thisptr)))
    #     return c
    # def __radd__(mv self, mv other): # +
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppadd(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __rsub__(mv self, mv other): # -
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppsubtract(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __rmul__(mv self, mv other): # *
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppgp(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __rmul__(mv self, double other): # *
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppgp(deref(self.thisptr), other))
    #     return c
    # # It might not be useful to take the rdiv by a float
    # # def __rdiv__(mv self, double other): # /
    # #     cdef mv c=mv()
    # #     c.thisptr.set(spacetime.cppdiv(deref(self.thisptr), other)
    # #     return c
    # # def __rtruediv__(mv self, double other): # / [with __future__.division]
    # #     cdef mv c=mv()
    # #     c.thisptr.set(spacetime.cpptruediv(deref(self.thisptr), other)
    # #     return c
    # # def __rfloordiv__(mv self, double other): # //
    # #     cdef mv c=mv()
    # #     c.thisptr.set(spacetime.cppfloordiv(deref(self.thisptr), other)
    # #     return c
    # def __rmod__(mv self, mv other): # %
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppmod(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __rpow__(mv self, mv other): # pow() **
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cpppow(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __rlshift__(mv self, mv other): # <<
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cpplshift(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __rrshift__(mv self, mv other): # >>
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cpprshift(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __rand__(mv self, mv other): # &
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppand(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __rxor__(mv self, mv other): # ^
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppxor(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __ror__(mv self, mv other): # |
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppor(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __iadd__(mv self, mv other): # +=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppadd(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __isub__(mv self, mv other): # -=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppsub(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __imul__(mv self, mv other): # *=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppmul(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __idiv__(mv self, mv other): # /=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppdiv(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __itruediv__(mv self, mv other): # /= [with __future__.division]
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cpptruediv(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __ifloordiv__(mv self, mv other): # //=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppfloordiv(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __imod__(mv self, mv other): # %=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppmod(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __ipow__(mv self, mv other): # pow() **=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cpppow(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __ilshift__(mv self, mv other): # <<=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cpplshift(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __irshift__(mv self, mv other): # >>=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cpprshift(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __iand__(mv self, mv other): # &=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppand(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __ixor__(mv self, mv other): # ^=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppxor(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    # def __ior__(mv self, mv other): # |=
    #     cdef mv c=mv()
    #     c.thisptr.set(spacetime.cppor(deref(other.thisptr), deref(self.thisptr)))
    #     return c
    def __neg__(mv self): # - [unary]
        cdef mv c=mv()
        c.thisptr.set(spacetime.cppnegate(deref(self.thisptr)))
        return c
    # object.__pos__(mv self) # + [unary]
    # object.__abs__(mv self) # abs()
    def __invert__(mv self): # ~ [unary]
        cdef mv c=mv()
        c.thisptr.set(spacetime.cppreverse(deref(self.thisptr)))
        return c
    # object.__complex__(mv self) # complex()
    # object.__float__(mv self) # float()
    # object.__call__(mv self[, args...]) # for calling the mv object as a function
    # object.__len__(mv self)
    # object.__getitem__(mv self,key)
    # object.__setitem__(mv self,key,value)
    # object.__delitem__(mv self,key)
    # object.__getslice__(mv self,i,j)
    # object.__setslice__(mv self,i,j,sequence)
    # object.__delslice__(mv self,i,j)
    # object.____(mv self)
    # object.____(mv self)
    # object.____(mv self)
    # object.__getitem__(mv self)

## Algebraic operations
# cpdef add(mv a, mv b):
#     cdef mv c=mv()
#     c.thisptr.set(spacetime.cppadd(deref(a.thisptr), deref(b.thisptr)))
#     return c
cpdef dual(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppdual(deref(a.thisptr)))
    return b
cpdef reverse(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppreverse(deref(a.thisptr)))
    return b
cpdef cliffordConjugate(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppcliffordConjugate(deref(a.thisptr)))
    return b
cpdef gradeInvolution(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppgradeInvolution(deref(a.thisptr)))
    return b
cpdef norm(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppnorm(deref(a.thisptr)))
    return b
cpdef norm2(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppnorm2(deref(a.thisptr)))
    return b
cpdef unit(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppunit(deref(a.thisptr)))
    return b
cpdef versorInverse(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppversorInverse(deref(a.thisptr)))
    return b
cpdef exp(mv a, int order=20):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppexp(deref(a.thisptr), order))
    return b
cpdef sin(mv a, int order=12):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppsin(deref(a.thisptr), order))
    return b
cpdef cos(mv a, int order=12):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppcos(deref(a.thisptr), order))
    return b
cpdef sinh(mv a, int order=12):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppsinh(deref(a.thisptr), order))
    return b
cpdef cosh(mv a, int order=12):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppcosh(deref(a.thisptr), order))
    return b

## Extract graded parts
cpdef extractGrade0(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppextractGrade0(deref(a.thisptr)))
    return b
cpdef extractGrade1(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppextractGrade1(deref(a.thisptr)))
    return b
cpdef extractGrade2(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppextractGrade2(deref(a.thisptr)))
    return b
cpdef extractGrade3(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppextractGrade3(deref(a.thisptr)))
    return b
cpdef extractGrade4(mv a):
    cdef mv b=mv()
    b.thisptr.set(spacetime.cppextractGrade4(deref(a.thisptr)))
    return b


==> anc/GWFrames/Code/SphericalFunctions/Combinatorics.cpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#include "Combinatorics.hpp"
#include <iostream>
#include <complex>
#include <cstdlib>
#include <cmath>
#include "Errors.hpp"

// This macro is useful for debugging
#define INFOTOCERR std::cerr << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "

using namespace SphericalFunctions;
using std::vector;

const FactorialSingleton* FactorialSingleton::FactorialInstance = 0;
const BinomialCoefficientSingleton* BinomialCoefficientSingleton::BinomialCoefficientInstance = 0;
const LadderOperatorFactorSingleton* LadderOperatorFactorSingleton::LadderOperatorFactorInstance = 0;

// #ifndef USE_GSL
/// Evaluate Wigner's 3-j symbol
double SphericalFunctions::Wigner3j(int j_1, int j_2, int j_3, int m_1, int m_2, int m_3) {
  /// This function is just a translation of the function in
  /// `sympy.physics.wigner`, written by Jens Rasch.
  #ifdef DEBUG
  if(int(j_1 * 2) != j_1 * 2 || int(j_2 * 2) != j_2 * 2 || int(j_3 * 2) != j_3 * 2) {
    INFOTOCERR << "\n\n(j_1,j_2,j_3,m_1,m_2,m_3) = (" << j_1 << ","  << j_2 << ","  << j_3 << "," << m_1 << "," << m_2 << "," << m_3
               << "); j values must be integer or half integer" << std::endl;
    throw(ValueError);
  }
  if(int(m_1 * 2) != m_1 * 2 || int(m_2 * 2) != m_2 * 2 || int(m_3 * 2) != m_3 * 2) {
    INFOTOCERR << "\n\n(j_1,j_2,j_3,m_1,m_2,m_3) = (" << j_1 << ","  << j_2 << ","  << j_3 << "," << m_1 << "," << m_2 << "," << m_3
               << "); m values must be integer or half integer" << std::endl;
    throw(ValueError);
  }
  #endif

  if(m_1 + m_2 + m_3 != 0) {
    return 0;
  }
  // const int prefid = std::pow(-1,int(j_1 - j_2 - m_3));
  const int prefid = ((j_1 - j_2 - m_3)%2==0 ? 1 : -1);
  m_3 = -m_3;
  const int a1 = j_1 + j_2 - j_3;
  if(a1 < 0) {
    return 0;
  }
  const int a2 = j_1 - j_2 + j_3;
  if(a2 < 0) {
    return 0;
  }
  const int a3 = -j_1 + j_2 + j_3;
  if(a3 < 0) {
    return 0;
  }
  if( (std::abs(m_1) > j_1) || (std::abs(m_2) > j_2) || (std::abs(m_3) > j_3) ) {
    return 0;
  }

  const FactorialSingleton& _Factlist = FactorialSingleton::Instance();

  const double argsqrt = double(_Factlist[int(j_1 + j_2 - j_3)] *
                                _Factlist[int(j_1 - j_2 + j_3)] *
                                _Factlist[int(-j_1 + j_2 + j_3)] *
                                _Factlist[int(j_1 - m_1)] *
                                _Factlist[int(j_1 + m_1)] *
                                _Factlist[int(j_2 - m_2)] *
                                _Factlist[int(j_2 + m_2)] *
                                _Factlist[int(j_3 - m_3)] *
                                _Factlist[int(j_3 + m_3)])
    / double(_Factlist[int(j_1 + j_2 + j_3 + 1)]);

  const double ressqrt = std::sqrt(argsqrt); // std::sqrt(std::complex<double>(argsqrt,0.0)).real();

  int imin = std::max(-j_3 + j_1 + m_2, std::max(-j_3 + j_2 - m_1, 0));
  int imax = std::min(j_2 + m_2, std::min(j_1 - m_1, j_1 + j_2 - j_3));
  double sumres = 0;
  for(int ii=imin; ii<imax+1; ++ii) {
    const double den = _Factlist[ii] *
      _Factlist[int(ii + j_3 - j_1 - m_2)] *
      _Factlist[int(j_2 + m_2 - ii)] *
      _Factlist[int(j_1 - ii - m_1)] *
      _Factlist[int(ii + j_3 - j_2 + m_1)] *
      _Factlist[int(j_1 + j_2 - j_3 - ii)];
    // sumres = sumres + pow(-1, ii) / den;
    if(ii%2==0) {
      sumres = sumres + 1.0 / den;
    } else {
      sumres = sumres - 1.0 / den;
    }
  }

  return ressqrt * sumres * prefid;
}
// #endif

// const int W3jEllMax = ellMax/2;

// const Wigner3jSingleton* Wigner3jSingleton::Wigner3jInstance = 0;

// SphericalFunctions::Wigner3jSingleton::Wigner3jSingleton()
//   : FactorTable(ellMax*(274+ellMax*(225+ellMax*(85+ellMax*(15+ellMax))))/120+1), // Eq. (2.14)
//     MagicSquare(3, std::vector<int>(3))
// {
//   // std::cerr << "FactorTable.size()=" << FactorTable.size() << std::endl;
//   // The following logic (and equation references) come from Rasch and Yu (2004)
//   int i=0;
//   for(int L=0; L<=ellMax; ++L) {
//     for(int X=0; X<=L; ++X) {
//       for(int T=0; T<=X; ++T) {
//         for(int B=0; B<=T; ++B) {
//           for(int S=0; S<=B; ++S) {
//             const int j_3 = (S+L)/2;
//             const int j_2 = (S+(X+B-T))/2;
//             const int j_1 = (L+(X+B-T))/2;
//             const int m_1 = j_1-X;
//             const int m_2 = j_2-B;
//             const int m_3 = T-j_3;
//             // std::cerr << "(" << L << " " << X << " " << T << " " << B << " " << S << "); "
//             //           << "(" << j_1 << " " << j_2 << " " << j_3 << " " << m_1 << " " << m_2 << " " << m_3 << ") " << std::endl;
//             FactorTable[i++] = Wigner3j(j_1, j_2, j_3, m_1, m_2, m_3);
//           }
//         }
//       }
//     }
//   }
// }

// double SphericalFunctions::Wigner3jSingleton::operator()(int j_1, int j_2, int j_3, int m_1, int m_2, int m_3) const {
//   // INFOTOCERR << "(" << j_1 << " " << j_2 << " " << j_3 << " " << m_1 << " " << m_2 << " " << m_3 << ") " << std::endl;
//   #ifdef DEBUG
//   if(j_1>W3jEllMax || j_2>W3jEllMax || j_3>W3jEllMax) {
//     std::cerr << "\n\n(j_1,j_2,j_3) = (" << j_1 << ","  << j_2 << ","  << j_3
//               << "); j values must be less than or equal to W3jEllMax=" << W3jEllMax << std::endl;
//     throw(ValueError);
//   }
//   if(std::abs(m_1)>j_1 || std::abs(m_2)>j_2 || std::abs(m_3)>j_3) {
//     std::cerr << "\n\n(j_1,j_2,j_3) = (" << j_1 << ","  << j_2 << ","  << j_3 << "; (m_1,m_2,m_3) = (" << m_1 << ","  << m_2 << ","  << m_3
//               << "); j and m values do not make sense" << std::endl;
//     throw(ValueError);
//   }
//   #endif

//   if(m_1+m_2+m_3!=0) {
//     return 0.;
//   }

//   // The following logic (and equation references) come from Rasch and Yu (2004)
//   MagicSquare[0][0] = -j_1+j_2+j_3;
//   MagicSquare[0][1] = +j_1-j_2+j_3;
//   MagicSquare[0][2] = +j_1+j_2-j_3;
//   MagicSquare[1][0] = j_1-m_1;
//   MagicSquare[1][1] = j_2-m_2;
//   MagicSquare[1][2] = j_3-m_3;
//   MagicSquare[2][0] = j_1+m_1;
//   MagicSquare[2][1] = j_2+m_2;
//   MagicSquare[2][2] = j_3+m_3;

//   // Find the smallest element, and its indices
//   S=MagicSquare[0][0], i_S=0, j_S=0;
//   L=MagicSquare[0][0], i_L=0, j_L=0;
//   for(i=0; i<3; ++i) {
//     for(j=0; j<3; ++j) {
//       if(MagicSquare[i][j]<S) {
//         S=MagicSquare[i][j];
//         i_S=i;
//         j_S=j;
//       }
//       if(MagicSquare[i][j]>L) {
//         L=MagicSquare[i][j];
//         i_L=i;
//         j_L=j;
//       }
//     }
//   }
//   if(i_L==i_S && j_L==j_S) {
//     // The magic square is a constant, presumably because j_1=j_2=j_3
//     // and m_1=m_2=m_3=0.  Just randomly change one index
//     j_L = (j_L+1)%3;
//   }

//   if(i_L!=i_S && j_L!=j_S) {
//     // Find the largest element somewhere on S's row or column.  There
//     // may be other largest elements (equal to the one we find here)
//     // on diagonals from S, but there must be one on S's row or
//     // column.  If some values are equal, let's just randomly choose
//     // whichever other one it is, in case the magic square is
//     // constant.  That way we end up with distinct rows and/or
//     // columns.
//     i_L=i_S, j_L=j_S, L=MagicSquare[i_L][j_L];
//     if(MagicSquare[i_L][(j_S+1)%3]>=L) {
//       j_L=(j_S+1)%3;
//       L=MagicSquare[i_L][j_L];
//     }
//     if(MagicSquare[i_L][(j_S+2)%3]>=L) {
//       j_L=(j_S+2)%3;
//       L=MagicSquare[i_L][j_L];
//     }
//     if(MagicSquare[(i_S+1)%3][j_L]>=L) {
//       i_L=(i_S+1)%3;
//       L=MagicSquare[i_L][j_L];
//     }
//     if(MagicSquare[(i_S+2)%3][j_L]>=L) {
//       i_L=(i_S+2)%3;
//       L=MagicSquare[i_L][j_L];
//     }
//   }

//   // Either i_S==i_L or j_S==j_L, per discussion above Eq. (2.11)
//   if(i_S==i_L) { // S and L are in the same row
//     // Get the other column
//     j_T = ((j_S==0||j_L==0) ? ((j_S==1||j_L==1) ? 2 : 1) : 0);
//     if(MagicSquare[(i_L+1)%3][j_L]<MagicSquare[(i_L+2)%3][j_L]) {
//       B = MagicSquare[(i_L+1)%3][j_L];
//       X = MagicSquare[(i_L+1)%3][j_S];
//       T = MagicSquare[(i_L+2)%3][j_T];
//     } else if(MagicSquare[(i_L+2)%3][j_L]<MagicSquare[(i_L+1)%3][j_L]) {
//       B = MagicSquare[(i_L+2)%3][j_L];
//       X = MagicSquare[(i_L+2)%3][j_S];
//       T = MagicSquare[(i_L+1)%3][j_T];
//     } else {
//       if(MagicSquare[(i_L+1)%3][j_T]<=MagicSquare[(i_L+2)%3][j_T]) {
//         B = MagicSquare[(i_L+1)%3][j_L];
//         X = MagicSquare[(i_L+1)%3][j_S];
//         T = MagicSquare[(i_L+2)%3][j_T];
//       } else {
//         B = MagicSquare[(i_L+2)%3][j_L];
//         X = MagicSquare[(i_L+2)%3][j_S];
//         T = MagicSquare[(i_L+1)%3][j_T];
//       }
//     }
//   } else { // S and L are in the same column
//     // Get the other row
//     i_T = ((i_S==0||i_L==0) ? ((i_S==1||i_L==1) ? 2 : 1) : 0);
//     if(MagicSquare[i_L][(j_L+1)%3]<MagicSquare[i_L][(j_L+2)%3]) {
//       B = MagicSquare[i_L][(j_L+1)%3];
//       X = MagicSquare[i_S][(j_L+1)%3];
//       T = MagicSquare[i_T][(j_L+2)%3];
//     } else if(MagicSquare[i_L][(j_L+2)%3]<MagicSquare[i_L][(j_L+1)%3]) {
//       B = MagicSquare[i_L][(j_L+2)%3];
//       X = MagicSquare[i_S][(j_L+2)%3];
//       T = MagicSquare[i_T][(j_L+1)%3];
//     } else {
//       if(MagicSquare[i_T][(j_L+1)%3]<=MagicSquare[i_T][(j_L+2)%3]) {
//         B = MagicSquare[i_L][(j_L+1)%3];
//         X = MagicSquare[i_S][(j_L+1)%3];
//         T = MagicSquare[i_T][(j_L+2)%3];
//       } else {
//         B = MagicSquare[i_L][(j_L+2)%3];
//         X = MagicSquare[i_S][(j_L+2)%3];
//         T = MagicSquare[i_T][(j_L+1)%3];
//       }
//     }
//   }

//   // Eq. (2.13)
//   // INFOTOCERR << int(L*(24+L*(50+L*(35+L*(10+L))))/120 + X*(6+X*(11+X*(6+X)))/24 + T*(2+T*(3+T))/6 + B*(B+1)/2 + S + 1) << "/" << FactorTable.size() << std::endl;
//   return FactorTable[int(L*(24+L*(50+L*(35+L*(10+L))))/120 + X*(6+X*(11+X*(6+X)))/24 + T*(2+T*(3+T))/6 + B*(B+1)/2 + S + 1)];
// }


==> anc/GWFrames/Code/SphericalFunctions/Combinatorics.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef COMBINATORICS_HPP
#define COMBINATORICS_HPP

#include <vector>
#include <cmath>

#ifdef DEBUG
#include <iostream>
#include "Errors.hpp"
#endif

namespace SphericalFunctions {

  const int ellMax = 32;
  const double epsilon = 1.0e-14;

  class FactorialSingleton {
  private:
    static const FactorialSingleton* FactorialInstance;
    std::vector<double> FactorialTable;
    FactorialSingleton() : FactorialTable(171) {
      FactorialTable[0] = 1.0;
      for (int i=1;i<171;i++) {
        FactorialTable[i] = i*FactorialTable[i-1];
      }
    }
    FactorialSingleton(const FactorialSingleton& that) {
      FactorialInstance = that.FactorialInstance;
    }
    FactorialSingleton& operator=(const FactorialSingleton& that) {
      if(this!=&that) FactorialInstance = that.FactorialInstance;
      return *this;
    }
    ~FactorialSingleton() { }
  public:
    static const FactorialSingleton& Instance() {
      static const FactorialSingleton Instance;
      FactorialInstance = &Instance;
      return *FactorialInstance;
    }
    inline double operator[](const unsigned int i) const {
      return FactorialTable[i];
    }
    inline double operator()(const unsigned int i) const {
      return FactorialTable[i];
    }
  }; // class FactorialSingleton

  /// Object for pre-computing and retrieving binomials
  class BinomialCoefficientSingleton {
  private:
    static const BinomialCoefficientSingleton* BinomialCoefficientInstance;
    std::vector<double> BinomialCoefficientTable;
    BinomialCoefficientSingleton()
      : BinomialCoefficientTable(2*ellMax*ellMax + 3*ellMax + 1)
    {
      unsigned int i=0;
      const FactorialSingleton& Factorial = FactorialSingleton::Instance();
      for(unsigned int n=0; n<=2*ellMax; ++n) {
        for(unsigned int k=0; k<=n; ++k) {
          BinomialCoefficientTable[i++] = std::floor(0.5+Factorial(n)/(Factorial(k)*Factorial(n-k)));
        }
      }
    }
    BinomialCoefficientSingleton(const BinomialCoefficientSingleton& that) {
      BinomialCoefficientInstance = that.BinomialCoefficientInstance;
    }
    BinomialCoefficientSingleton& operator=(const BinomialCoefficientSingleton& that) {
      if(this!=&that) BinomialCoefficientInstance = that.BinomialCoefficientInstance;
      return *this;
    }
    ~BinomialCoefficientSingleton() { }
  public:
    static const BinomialCoefficientSingleton& Instance() {
      static const BinomialCoefficientSingleton Instance;
      BinomialCoefficientInstance = &Instance;
      return *BinomialCoefficientInstance;
    }
    inline double operator()(const unsigned int n, const unsigned int k) const {
      #ifdef DEBUG
      if(n>2*ellMax || k>n) {
        std::cerr << "\n\n(n, k) = (" << n << ", " << k << ")\t2*ellMax = " << 2*ellMax
                  << "\nBinomialCoefficientFunctor is only implemented up to n=2*ellMax=" << 2*ellMax
                  << ".\nTo increase this bound, edit 'ellMax' in " << __FILE__ << " and recompile." << std::endl;
        throw(IndexOutOfBounds);
      }
      #endif
      return BinomialCoefficientTable[(n*(n+1))/2+k];
    }
  };

  class LadderOperatorFactorSingleton {
  private:
    static const LadderOperatorFactorSingleton* LadderOperatorFactorInstance;
    std::vector<double> FactorTable;
    LadderOperatorFactorSingleton()
      : FactorTable(ellMax*ellMax + 2*ellMax + 1)
    {
      unsigned int i=0;
      for(int ell=0; ell<=ellMax; ++ell) {
        for(int m=-ell; m<=ell; ++m) {
          FactorTable[i++] = std::sqrt(ell*(ell+1)-m*(m+1));
        }
      }
    }
    LadderOperatorFactorSingleton(const LadderOperatorFactorSingleton& that) {
      LadderOperatorFactorInstance = that.LadderOperatorFactorInstance;
    }
    LadderOperatorFactorSingleton& operator=(const LadderOperatorFactorSingleton& that) {
      if(this!=&that) LadderOperatorFactorInstance = that.LadderOperatorFactorInstance;
      return *this;
    }
    ~LadderOperatorFactorSingleton() { }
  public:
    static const LadderOperatorFactorSingleton& Instance() {
      static const LadderOperatorFactorSingleton Instance;
      LadderOperatorFactorInstance = &Instance;
      return *LadderOperatorFactorInstance;
    }
    inline double operator()(const int ell, const int m) const {
      #ifdef DEBUG
      if(ell>ellMax || std::abs(m)>ell) {
        std::cerr << "\n\n(ell, m) = (" << ell << ", " << m << ")\tellMax = " << ellMax
                  << "\nLadderOperatorFactorFunctor is only implemented up to ell=" << ellMax
                  << ".\nTo increase this bound, edit 'ellMax' in " << __FILE__ << " and recompile." << std::endl;
        throw(IndexOutOfBounds);
      }
      #endif
      return FactorTable[ell*ell+ell+m];
    }
  };

  // GSL is about 3 times slower than my function (which I just translated from sympy)
  // #ifdef USE_GSL
  // extern "C" {
  //   #include <gsl/gsl_sf_coupling.h>
  // }
  // inline double Wigner3j(int j_1, int j_2, int j_3, int m_1, int m_2, int m_3) {
  //   return gsl_sf_coupling_3j(2*j_1, 2*j_2, 2*j_3, 2*m_1, 2*m_2, 2*m_3);
  // }
  // #else
  double Wigner3j(int j_1, int j_2, int j_3, int m_1, int m_2, int m_3);
  // #endif

  // class Wigner3jSingleton {
  //   /// CAUTION!!!
  //   ///
  //   /// Preliminary testing shows that this is actually SLOWER than
  //   /// the direct evaluation of the Wigner3j function, at least for
  //   /// ell<=16, which is all this is currently implemented for.
  //   /// Presumably, this is because the indexing function has to
  //   /// manipulate a magic square to translate the arguments into an
  //   /// index.  In particular, it is substantially slower for small
  //   /// ell values, but seems to catch up for larger ones.
  //   ///
  //   /// Also, even if you decide to use this, this is NOT a thread-safe
  //   /// singleton.  Because of various optimizations I've added to make
  //   /// this faster, there are mutables.
  //   ///
  //   /// This class is intended to implement the storage algorithm
  //   /// introduced by Rasch and Yu [SIAM J. Sci. Comput. (2003) 25, 4,
  //   /// 1416--1428].  I may not be doing the magic-square
  //   /// manipulations in the most clever way, which might improve the
  //   /// speed of this algorithm.
  // private:
  //   static const Wigner3jSingleton* Wigner3jInstance;
  //   std::vector<double> FactorTable;
  //   mutable std::vector<std::vector<int> > MagicSquare;
  //   mutable int S,i_S,j_S,L,i_L,j_L,i_T,j_T,B,X,T,j,i;
  //   Wigner3jSingleton();
  //   Wigner3jSingleton(const Wigner3jSingleton& that) {
  //     Wigner3jInstance = that.Wigner3jInstance;
  //   }
  //   Wigner3jSingleton& operator=(const Wigner3jSingleton& that) {
  //     if(this!=&that) Wigner3jInstance = that.Wigner3jInstance;
  //     return *this;
  //   }
  //   ~Wigner3jSingleton() { }
  // public:
  //   static const Wigner3jSingleton& Instance() {
  //     static const Wigner3jSingleton Instance;
  //     Wigner3jInstance = &Instance;
  //     return *Wigner3jInstance;
  //   }
  //   double operator()(int j_1, int j_2, int j_3, int m_1, int m_2, int m_3) const;
  // };


} // namespace SphericalFunctions

#endif // COMBINATORICS_HPP


==> anc/GWFrames/Code/SphericalFunctions/Errors.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef ERRORS_HPP
#define ERRORS_HPP

// Note: These error codes are used in SphericalFunctions.i.
//       If you change them here, change them there.

#define NotYetImplemented 0
// #define FailedSystemCall 1
// #define BadFileName 2
// #define FailedGSLCall 3
// #define  4
// #define  5
// #define  6
// #define  7
// #define  8
// #define  9
#define ValueError 10
// #define BadSwitches 11
#define IndexOutOfBounds 12
// #define  13
// #define  14
// #define VectorSizeMismatch 15
// #define MatrixSizeMismatch 16
// #define MatrixSizeAssumedToBeThree 17
// #define NotEnoughPointsForDerivative 18
// #define EmptyIntersection 19


#endif // ERRORS_HPP


==> anc/GWFrames/Code/SphericalFunctions/LICENSE <==
The MIT License (MIT)

Copyright (c) 2014 Michael Boyle

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/GWFrames/Code/SphericalFunctions/Makefile <==
##
## NOTE: When compiling python, this Makefile is only used to call the
## python build process.  No variables set in this file affect python.
## If the python build is having trouble, look in setup.py to fix it.
##





# By default, just call the python build process
all :
	@echo "The default build process has changed, and this Makefile is just for useful hints in unusual cases."
	@echo ""
	@echo "You probably want to run the following to build and install the code:"
	@echo "  python setup.py install --user"


# Mike likes to use python's virtual environments to build with
# various versions and arrangements of python.  As such, he finds that
# the following is, unfortunately, necessary for him.  This makes him
# happy.  It is probably not necessary for most users, however.
MikeHappy :
	$(VIRTUAL_ENV)/bin/python setup.py install --prefix=$(VIRTUAL_ENV)


#	cd Quaternions && $(VIRTUAL_ENV)/bin/python setup.py install --prefix=$(VIRTUAL_ENV)
















############################################
## Flags for building only the c++ files: ##
############################################
# The compiler needs to be able to find the GSL (GNU Scientific
# Library) headers and libraries.  The following paths are the most
# common places for these to be installed.  If compilation doesn't
# work, correct these paths.
INCFLAGS = -IQuaternions -I/opt/local/include -I/usr/local/include
LIBFLAGS = -L/opt/local/lib -L/usr/local/lib
ifdef GSL_HOME
	INCFLAGS = -I${GSL_HOME}/include ${INCFLAGS}
	LIBFLAGS = -L${GSL_HOME}/lib ${LIBFLAGS}
endif
# Set compiler name and optimization flags here, if desired
C++ = g++
OPT = -O3 -Wall -Wno-deprecated
## DON'T USE -ffast-math in OPT


#############################################################################
## The following are pretty standard and probably won't need to be changed ##
#############################################################################

# Tell 'make' not to look for files with the following names
.PHONY : all cpp clean allclean realclean swig Quaternions doc

# This rebuilds the documentation, assuming doxygen is working
doc :
	make -C docs

# If needed, we can also make object files to use in other C++ programs
cpp : Quaternions/Quaternions.o Combinatorics.o WignerDMatrices.o SWSHs.o

# This is how to build those object files
%.o : %.cpp %.hpp Errors.hpp
	$(C++) $(OPT) -c $(INCFLAGS) $< -o $@

# The following are just handy targets for removing compiled stuff
clean :
	-/bin/rm -f *.o
allclean : clean
	-/bin/rm -rf build
realclean : allclean

# This just runs SWIG, which can be handy for committing pre-swigged files
swig :
	swig -python -globals constants -c++ -o SphericalFunctions_wrap.cpp SphericalFunctions.i


==> anc/GWFrames/Code/SphericalFunctions/Notes/TestWigner3j.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:c78dad3062bc420f13d5cf4123d31325f13346fc5ca4613f5949bdc00fc54c48"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "***NOTE:***  This notebook conains some old fragments referring to `GWFrames.Wigner3jSingleton`, which was a complicated singleton that allowed me to just evaluate all the Wigner 3-j symbols once, store them, and retrieve them (memoization).  As implemented, this was actually a bit *slower* than direct evaluation.  Even worse, it seemed to be *wrong* for many combinations.  Therefore, I have removed the singleton object."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "import sys\n",
      "from sympy import N\n",
      "from sympy.physics.wigner import wigner_3j\n",
      "from SphericalFunctions import Wigner3j"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%timeit Wigner3j(14,5,10,-11,3,8)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000000 loops, best of 3: 512 ns per loop\n"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Wigner3j(3,4,1,-3,-4,0)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 3,
       "text": [
        "0.0"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from math import isnan\n",
      "ellMax=16\n",
      "for j_1 in range(ellMax+1):\n",
      "    for m_1 in range(-j_1,j_1+1):\n",
      "        for j_2 in range(ellMax+1):\n",
      "            for m_2 in range(-j_2,j_2+1):\n",
      "                m_3 = -m_1-m_2\n",
      "                for j_3 in range(abs(j_1-j_2),min((j_1+j_2),ellMax)+1):\n",
      "                    if(abs(m_3)>j_3):\n",
      "                        continue\n",
      "                    a=Wigner3j(j_1,j_2,j_3,m_1,m_2,m_3)\n",
      "                    if(isnan(a)):\n",
      "                        print(j_1,j_2,j_3,m_1,m_2,m_3)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%%time\n",
      "ellMax=16\n",
      "for j_1 in range(ellMax+1):\n",
      "    for m_1 in range(-j_1,j_1+1):\n",
      "        for j_2 in range(ellMax+1):\n",
      "            for m_2 in range(-j_2,j_2+1):\n",
      "                m_3 = -m_1-m_2\n",
      "                for j_3 in range(max(abs(m_3),abs(j_1-j_2)),min((j_1+j_2),ellMax)+1):\n",
      "                    a=Wigner3j(j_1,j_2,j_3,m_1,m_2,m_3)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "CPU times: user 1.83 s, sys: 9.52 ms, total: 1.84 s\n",
        "Wall time: 1.87 s\n"
       ]
      }
     ],
     "prompt_number": 7
    },
    {
     "cell_type": "raw",
     "metadata": {},
     "source": [
      "%%time\n",
      "for j_1 in range(ellMax+1):\n",
      "    for m_1 in range(-j_1,j_1+1):\n",
      "        for j_2 in range(ellMax+1):\n",
      "            for m_2 in range(-j_2,j_2+1):\n",
      "                m_3 = -m_1-m_2\n",
      "                for j_3 in range(max(abs(m_3),abs(j_1-j_2)),min((j_1+j_2),ellMax)+1):\n",
      "                    a=Wigner3j(j_1,j_2,j_3,m_1,m_2,m_3)"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "raw",
     "metadata": {},
     "source": [
      "%%time\n",
      "i=0\n",
      "i_bad=0\n",
      "ellMax=4\n",
      "for j_1 in range(ellMax+1):\n",
      "    for m_1 in range(-j_1,j_1+1):\n",
      "        for j_2 in range(ellMax+1):\n",
      "            for m_2 in range(-j_2,j_2+1):\n",
      "                m_3 = -m_1-m_2\n",
      "                for j_3 in range(max(abs(m_3),abs(j_1-j_2)),min((j_1+j_2),ellMax)+1):\n",
      "                    i = i+1\n",
      "                    a,b = Wigner_3j(j_1,j_2,j_3,m_1,m_2,m_3),Wigner3j(j_1,j_2,j_3,m_1,m_2,m_3)\n",
      "                    if(abs(a-b)>1e-12*abs(a+b) and abs(a+b)>1e-12):\n",
      "                        print(j_1,j_2,j_3,m_1,m_2,m_3,a,b)\n",
      "                        sys.stdout.flush()\n",
      "                        i_bad=i_bad+1\n",
      "print(i,i_bad)"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%%time\n",
      "ellMax=12\n",
      "i=0\n",
      "i_bad=0\n",
      "for j_1 in range(ellMax+1):\n",
      "    for m_1 in range(-j_1,j_1+1):\n",
      "        for j_2 in range(ellMax+1):\n",
      "            for m_2 in range(-j_2,j_2+1):\n",
      "                m_3 = -m_1-m_2\n",
      "                for j_3 in range(max(abs(m_3),abs(j_1-j_2)),min((j_1+j_2),ellMax)+1):\n",
      "                    i = i+1\n",
      "                    a,b = N(wigner_3j(j_1,j_2,j_3,m_1,m_2,m_3)),Wigner_3j(j_1,j_2,j_3,m_1,m_2,m_3)\n",
      "                    if(abs(a-b)>1e-12*abs(a+b) and abs(a+b)>1e-12):\n",
      "                        print(j_1,j_2,j_3,m_1,m_2,m_3,a,b)\n",
      "                        sys.stdout.flush()\n",
      "                        i_bad=i_bad+1\n",
      "print(i,i_bad)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "2.34/1419857"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 8,
       "text": [
        "1.6480532898735576e-06"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Summations"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from sympy import summation, simplify, expand, horner, symbols, N"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 10
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "L,X,T,B,S,l,x,t,b,s,Lmax = symbols('L,X,T,B,S,l,x,t,b,s,Lmax', integer=True)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "horner(simplify((L*(24+L*(50+L*(35+L*(10+L))))/120).subs({L:L+1}).expand())*120)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 9,
       "text": [
        "L*(L*(L*(L*(L + 15) + 85) + 225) + 274) + 120"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "N((L*(24+L*(50+L*(35+L*(10+L))))/120).subs({L:16}))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 11,
       "text": [
        "15504.0000000000"
       ]
      }
     ],
     "prompt_number": 11
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "N((L*(274+L*(225+L*(85+L*(15+L))))/120+1).subs(L,16))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 12,
       "text": [
        "20349.0000000000"
       ]
      }
     ],
     "prompt_number": 12
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "N((L*(274+L*(225+L*(85+L*(15+L))))/120+1).subs(L,32))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 13,
       "text": [
        "435897.000000000"
       ]
      }
     ],
     "prompt_number": 13
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/Code/SphericalFunctions/README.md <==
SphericalFunctions
==================

C++ library for computing Wigner D matrices, spin-weighted spherical
harmonics, and associated quantities needed for functions on the
sphere.  Python bindings are supplied via SWIG.

These functions are written in terms of quaternions, but have been
overloaded to also take Euler angles as arguments.  The advantages of
using quaternions directly in these functions are:

 * Quaternions are completely free of the singularities present in the
   Euler angle representation of rotations.

 * No conversion to Euler angles is necessary when quaternions are
   used for other purposes (which they generally should be, because
   quaternions are far superior to other representations of rotations
   in almost every way).

 * Conversions from Euler angles are trivial, so there is that type of
   backwards compatibility.


Downloading
===========

To get this code, run

    git clone --recursive https://github.com/MOBle/SphericalFunctions.git

The `recursive` flag must be passed because this project uses
[`Quaternions`](https://github.com/MOBle/Quaternions) as a git
submodule, which also needs to be downloaded.  Note, however, that the
GSL dependency in the `Quaternions` module is not needed by this
module.


Compiling with other software
=============================

Compilation is fairly standard.  The only caveat is that the files
`Quaternions/Quaternions.{c,h}pp` from the submodule need to be
compiled and included in any compilation, respectively.


Installing the python module
============================

Though this code can be included as a library in other code, it can
also be used on its own as a python module.  Just run

    python setup.py install --user

The `--user` flag installs the module to the user's home directory,
which means that no root permissions are necessary.

If the build succeeds, just open an python session and type

    import SphericalHarmonics

In *ipython* (not just ordinary python), you can then see your options
using tab completion by typing

    SphericalHarmonics.

(including the dot) and then hitting Tab.  Help is available on any
documented function in ipython by typing a question mark after the
function name.  For example:

    SphericalHarmonics.WignerDMatrix?

In plain python, essentially the same thing can be achieved by
entering `help(SphericalHarmonics.WignerDMatrix)`.  But if you're
using plain python interactively, you should really give ipython a
try.


==> anc/GWFrames/Code/SphericalFunctions/SWSHs.cpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#include "SWSHs.hpp"

int abs(const int a) {
  return (a>0 ? -a : a);
}

/// Return the size of the array needed to express this ell
inline int N_ellm(const int ell) {
  return 1 + 2*ell + ell*ell;
}

/// Evaluate Modes at the point given by the rotor.
std::complex<double> SphericalFunctions::SWSH::Evaluate(const std::vector<std::complex<double> >& Modes) const {
  ///
  /// \param Modes vector<complex<double> > in spinsfast order (which include ell=0, etc.)
  ///
  /// Assuming the current rotor (or angles), evaluate the given data
  /// at that point.  (See the `SWSHs` class documentation for more
  /// detail regarding the rotor.)
  ///
  /// Note that the input data are assumed to start with ell=0,
  /// incrementing m from -ell to ell, then incrementing ell.  This is
  /// assumed even if the spin weight is nonzero, so ell=0 modes must
  /// be nonzero, to agree with the order of data required for the
  /// `spinsfast` module.  Any data in these "impossible" slots will
  /// just be ignored.
  ///
  /// In many cases, evaluating with spinsfast itself should be
  /// preferable.  However, the major advantage of this code is that
  /// it allows for evaluation with respect to a rotor.  For functions
  /// of nonzero spin weight, this automatically incorporates the spin
  /// orientation of the relevant tetrad, which is necessary, for
  /// example when imposing a boost.

  std::complex<double> r(0.0);

  int i=N_ellm(abs(spin)-1);
  for(int ell=abs(spin); i<Modes.size(); ++ell) {
    for(int m=-ell; (m<=ell && i<Modes.size()); ++m, ++i) {
      r += Modes[i]*(*this)(ell,m);
    }
  }

  return r;
}



==> anc/GWFrames/Code/SphericalFunctions/SWSHs.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef SWSHS_HPP
#define SWSHS_HPP

#include "WignerDMatrices.hpp"

namespace SphericalFunctions {

  /// Object for computing values of the spin-weighted spherical harmonics (SWSHs)
  class SWSH {
    /// Note that this object is a functor taking a quaternion
    /// argument.  Ordinarily, we think of this quaternion as being
    /// the rotor taking the unit \f$z\f$ vector into a point
    /// \f$(\vartheta, \varphi)\f$, which gives us the usual form of
    /// SWSHs.  However, more general arguments are possible; no
    /// checking is done to ensure that the argument has the simple
    /// form of a minimal rotation to the spherical coordinate.
  private:
    WignerDMatrix D;
    int spin;
    double sign;
  public:
    // / \@cond
    SWSH(const int s, const Quaternions::Quaternion& iR=Quaternions::Quaternion(1,0,0,0))
      : D(iR), spin(s), sign(s%2==0 ? 1.0 : -1.0)
    { }
    // / \endcond
    void RaiseErrorOnBadIndices(const bool ErrorOnBadIndices=true) { D.ErrorOnBadIndices = ErrorOnBadIndices; }
    inline SWSH& SetRotation(const Quaternions::Quaternion& iR) { D.SetRotation(iR); return *this; }
    inline SWSH& SetAngles(const double vartheta, const double varphi) { D.SetRotation(Quaternions::Quaternion(vartheta, varphi)); return *this; }
    inline std::complex<double> operator()(const int ell, const int m) const {
      return sign * std::sqrt((2*ell+1)/(4*M_PI)) * D(ell, m, -spin);
    }
    std::complex<double> Evaluate(const std::vector<std::complex<double> >& Modes) const;
  };

} // namespace SphericalFunctions

#endif // SWSHS_HPP


==> anc/GWFrames/Code/SphericalFunctions/SphericalFunctions.i <==
// -*- c++ -*-

// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

%module SphericalFunctions

 // Quiet warnings about overloaded operators being ignored.
#pragma SWIG nowarn=362,389,401,509
%include <typemaps.i>
%include <stl.i>

#ifndef SWIGIMPORTED
// Use numpy below
%{
  #define SWIG_FILE_WITH_INIT
  %}
%include "Quaternions/numpy.i"
%init %{
  import_array();
%}
%pythoncode %{
  import numpy;
%}
#endif

%import "Quaternions/Quaternions.i"
%import "Quaternions/Quaternions_typemaps.i"

%include "docs/SphericalFunctions_Doc.i"

///////////////////////////////////
//// Handle exceptions cleanly ////
///////////////////////////////////

// The following will appear in the header of the `_wrap.cpp` file.
%{
  // The following allows us to elegantly fail in python from manual
  // interrupts and floating-point exceptions found in the c++ code.
  // The setjmp part of this was inspired by the post
  // <http://stackoverflow.com/a/12155582/1194883>.  The code for
  // setting the csr flags is taken from SpEC.
  #include <csetjmp>
  #include <csignal>
  #ifdef __APPLE__
    #include <xmmintrin.h>
    int fegetexcept() { return _mm_getcsr(); }
  #else
    #include <fenv.h>     // For feenableexcept. Doesn't seem to be a <cfenv>
    #ifndef __USE_GNU
      extern "C" int feenableexcept (int EXCEPTS);
    #endif
  #endif
  namespace SphericalFunctions {
    static sigjmp_buf FloatingPointExceptionJumpBuffer;
    void FloatingPointExceptionHandler(int sig) {
      siglongjmp(FloatingPointExceptionJumpBuffer, sig);
    }
    class ExceptionHandlerSwitcher {
    private:
      int OriginalExceptionFlags;
      void (*OriginalFloatingPointExceptionHandler)(int);
    public:
      ExceptionHandlerSwitcher()
        : OriginalExceptionFlags(fegetexcept()),
          OriginalFloatingPointExceptionHandler(signal(SIGFPE, FloatingPointExceptionHandler))
      {
        #ifdef __APPLE__
          _mm_setcsr( _MM_MASK_MASK &~
                     (_MM_MASK_OVERFLOW|_MM_MASK_INVALID|_MM_MASK_DIV_ZERO));
        #else
          feenableexcept(FE_INVALID | FE_DIVBYZERO | FE_OVERFLOW);
        #endif
      }
      ~ExceptionHandlerSwitcher() {
        #ifdef __APPLE__
          _mm_setcsr(OriginalExceptionFlags);
        #else
          feenableexcept(OriginalExceptionFlags);
        #endif
        signal(SIGFPE, OriginalFloatingPointExceptionHandler);
      }
    };
  }

  const char* const SphericalFunctionsErrors[] = {
    "This function is not yet implemented.",
    "Unknown exception",// "Failed system call.",
    "Unknown exception",// "Bad file name.",
    "Unknown exception",// "Failed GSL call.",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",
    "Bad value.",
    "Unknown exception",// "Bad switches; we should not have gotten here.",
    "Index out of bounds.",
    "Unknown exception",
    "Unknown exception",
    "Unknown exception",// "Vector size mismatch.",
    "Unknown exception",// "Matrix size mismatch.",
    "Unknown exception",// "Matrix size is assumed to be 3x3 in this function.",
    "Unknown exception",// "Not enough points to take a derivative.",
    "Unknown exception",// "Empty intersection requested.",
  };
  const int SphericalFunctionsNumberOfErrors = 20;
  PyObject* const SphericalFunctionsExceptions[] = {
    PyExc_NotImplementedError, // Not implemented
    PyExc_RuntimeError, // PyExc_SystemError, // Failed system call
    PyExc_RuntimeError, // PyExc_IOError, // Bad file name
    PyExc_RuntimeError, // PyExc_RuntimeError, // GSL failed
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_ValueError, // Bad value
    PyExc_RuntimeError, // PyExc_ValueError, // Bad switches
    PyExc_IndexError, // Index out of bounds
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // [empty]
    PyExc_RuntimeError, // PyExc_AssertionError, // Mismatched vector size
    PyExc_RuntimeError, // PyExc_AssertionError, // Mismatched matrix size
    PyExc_RuntimeError, // PyExc_AssertionError, // 3x3 matrix assumed
    PyExc_RuntimeError, // PyExc_AssertionError, // Not enough points for derivative
    PyExc_RuntimeError, // PyExc_AssertionError, // Empty intersection
  };
%}

// This will go inside every python wrapper for any function I've
// included; the code of the function itself will replace `$action`.
// It's a good idea to try to keep this part brief, just to cut down
// the size of the wrapper file.
%exception {
  if (!sigsetjmp(SphericalFunctions::FloatingPointExceptionJumpBuffer, 1)) {
    try {
      // const SphericalFunctions::ExceptionHandlerSwitcher Switcher;
      $action;
    } catch(int i) {
      std::stringstream s;
      if(i>-1 && i<SphericalFunctionsNumberOfErrors) { s << "$fulldecl: " << SphericalFunctionsErrors[i]; }
      else  { s << "$fulldecl: Unknown exception number {" << i << "}"; }
      PyErr_SetString(SphericalFunctionsExceptions[i], s.str().c_str());
      return 0;
    } catch(...) {
      PyErr_SetString(PyExc_RuntimeError, "$fulldecl: Unknown exception; default handler");
      return 0;
    }
  } else {
    PyErr_SetString(PyExc_RuntimeError, "$fulldecl: Caught a floating-point exception in the c++ code.");
    return 0;
  }
}


/////////////////////////////////////////////////
//// These will be needed by the c++ wrapper ////
/////////////////////////////////////////////////
%{
  #include <vector>
  #include <iostream>
  #include <string>
  #include <sstream>
  #include <iomanip>
  #include <complex>
  #include "Quaternions.hpp"
  #include "Combinatorics.hpp"
  #include "WignerDMatrices.hpp"
  #include "SWSHs.hpp"
%}


%pythoncode %{
  ## We must be able to import numpy
  import numpy

  ## We must be able to import Quaternions
  import Quaternions

  ## We might be able to get away without spinsfast
  try :
    import spinsfast
  except ImportError :
    pass
%}

//////////////////////////////////////////////////////////////////////
//// The following translates between c++ and python types nicely ////
//////////////////////////////////////////////////////////////////////
//// Make sure std::strings are dealt with appropriately
%include <std_string.i>
//// Make sure std::complex numbers are dealt with appropriately
%include <std_complex.i>
//// Make sure std::vectors are dealt with appropriately
%include <std_vector.i>
namespace std {
  // %template(complexd) complex<double>; // Don't use this line!!!
  %template(vectori) vector<int>;
  %template(vectorvectori) vector<vector<int> >;
  %template(vectorc) vector<std::complex<double> >;
  %template(vectorvectorc) vector<vector<std::complex<double> > >;
  %template(vectorq) vector<Quaternions::Quaternion>;
  %template(vectors) vector<string>;
  %template(vectorvectors) vector<vector<std::string> >;
};


////////////////////////////////////////////////////////////
//// Import the various functions for spherical harmonics //
////////////////////////////////////////////////////////////
%include "Combinatorics.hpp"
%include "WignerDMatrices.hpp"
%include "SWSHs.hpp"


/// Add utility functions that are specific to python.  Note that
/// these are defined in the SphericalFunctions namespace.
%insert("python") %{


%}


==> anc/GWFrames/Code/SphericalFunctions/WignerDMatrices.cpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#include "WignerDMatrices.hpp"
#include <iostream>
#include <cstdlib>
#include <cmath>
#include <cfloat>

#include "Errors.hpp"

using namespace SphericalFunctions;
using Quaternions::Quaternion;
using std::vector;
using std::complex;
using std::cerr;
using std::endl;

#define INFOTOCERR std::cerr << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "


const WignerCoefficientSingleton* WignerCoefficientSingleton::WignerCoefficientInstance = NULL;


/// Construct the D matrix object given the (optional) rotor.
WignerDMatrix::WignerDMatrix(const Quaternion& R)
  : ErrorOnBadIndices(true),
    BinomialCoefficient(BinomialCoefficientSingleton::Instance()),
    WignerCoefficient(WignerCoefficientSingleton::Instance()),
    Ra(R[0], R[3]), Rb(R[2], R[1]),
    absRa(abs(Ra)), absRb(abs(Rb)),
    absRRatioSquared(absRa>epsilon ? absRb*absRb/(absRa*absRa) : 0.0),
    intlog10absRa(absRa>epsilon ? std::log10(absRa) : DBL_MIN_10_EXP),
    intlog10absRb(absRb>epsilon ? std::log10(absRb) : DBL_MIN_10_EXP)
{ }

/// Reset the rotor for this object to the given value.
WignerDMatrix& WignerDMatrix::SetRotation(const Quaternion& R) {
  Ra = std::complex<double>(R[0], R[3]);
  Rb = std::complex<double>(R[2], R[1]);
  absRa = abs(Ra);
  absRb = abs(Rb);
  absRRatioSquared = absRa>epsilon ? absRb*absRb/(absRa*absRa) : 0.0;
  intlog10absRa = absRa>epsilon ? std::log10(absRa) : DBL_MIN_10_EXP;
  intlog10absRb = absRb>epsilon ? std::log10(absRb) : DBL_MIN_10_EXP;
  return *this;
}

/// Evaluate the D matrix element for the given (ell, mp, m) indices.
std::complex<double> WignerDMatrix::operator()(const int ell, const int mp, const int m) const {
  // If either sub-rotor, when raised to the exponent (mp-m), and
  // multiplied by anything within machine precision of 1, is not
  // representable as a floating-point number, just treat it as zero.
  if(std::abs(mp)>ell || std::abs(m)>ell) {
    if(ErrorOnBadIndices) {
      INFOTOCERR << "(" << ell << ", " << mp << ", " << m << ") is not a valid set of indices.\n"
                 << "If you want this object (let's call it `D`) to return 0.0 when invalid\n"
                 << " indices are requested, you can set `D.ErrorOnBadIndices = false`.\n" << std::endl;
      throw(ValueError);
    } else {
      return std::complex<double>(0.0, 0.0);
    }
  }
  if(absRa < epsilon || 2*intlog10absRa*(mp-m)<DBL_MIN_10_EXP+17) {
    return (mp!=-m ? 0.0 : ((ell+mp)%2==0 ? 1.0 : -1.0) * std::pow(Rb, 2*m) );
  }
  if(absRb < epsilon || 2*intlog10absRb*(mp-m)<DBL_MIN_10_EXP+17) {
    return (mp!=m ? 0.0 : std::pow(Ra, 2*m) );
  }
  const int rhoMin = std::max(0,mp-m);
  const int rhoMax = std::min(ell+mp,ell-m);
  if(absRa < 1.e-3) { // Deal with NANs in certain cases
    const std::complex<double> Prefactor =
      WignerCoefficient(ell, mp, m) * std::pow(Ra, m+mp) * std::pow(Rb, m-mp);
    const double absRaSquared = absRa*absRa;
    const double absRbSquared = absRb*absRb;
    double Sum = 0.0;
    for(int rho=rhoMax; rho>=rhoMin; --rho) {
      const double aTerm = std::pow(absRaSquared, ell-m-rho);
      if(aTerm != aTerm || aTerm<1.e-100) { // This assumes --fast-math is off
        Sum *= absRbSquared;
        continue;
      }
      Sum = ( (rho%2==0 ? 1 : -1) * BinomialCoefficient(ell+mp,rho) * BinomialCoefficient(ell-mp, ell-rho-m) * aTerm )
        + ( Sum * absRbSquared );
    }
    return Prefactor * Sum * std::pow(absRbSquared, rhoMin);
  } else {
    const std::complex<double> Prefactor =
      (WignerCoefficient(ell, mp, m) * std::pow(absRa, 2*ell-2*m))
      * std::pow(Ra, m+mp) * std::pow(Rb, m-mp);
    double Sum = 0.0;
    for(int rho=rhoMax; rho>=rhoMin; --rho) {
      Sum = ( (rho%2==0 ? 1 : -1) * BinomialCoefficient(ell+mp,rho) * BinomialCoefficient(ell-mp, ell-rho-m) )
        + ( Sum * absRRatioSquared );
    }
    return Prefactor * Sum * std::pow(absRRatioSquared, rhoMin);
  }
}


==> anc/GWFrames/Code/SphericalFunctions/WignerDMatrices.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef WIGNERDMATRICES_HPP
#define WIGNERDMATRICES_HPP

#include "Quaternions.hpp"
#include "Combinatorics.hpp"

namespace SphericalFunctions {

  /// Object for pre-computing and retrieving coefficients for the Wigner D matrices
  class WignerCoefficientSingleton {
  private:
    static const WignerCoefficientSingleton* WignerCoefficientInstance;
    std::vector<double> CoefficientTable;
    WignerCoefficientSingleton()
      : CoefficientTable(ellMax*(ellMax*(4*ellMax + 12) + 11)/3 + 1)
    {
      const FactorialSingleton& Factorial = FactorialSingleton::Instance();
      unsigned int i=0;
      for(int ell=0; ell<=ellMax; ++ell) {
        for(int mp=-ell; mp<=ell; ++mp) {
          for(int m=-ell; m<=ell; ++m) {
            CoefficientTable[i++] =
              std::sqrt( Factorial(ell+m)*Factorial(ell-m)
                         / double(Factorial(ell+mp)*Factorial(ell-mp)) );
          }
        }
      }
    }
    WignerCoefficientSingleton(const WignerCoefficientSingleton& that) {
      WignerCoefficientInstance = that.WignerCoefficientInstance;
    }
    WignerCoefficientSingleton& operator=(const WignerCoefficientSingleton& that) {
      if(this!=&that) WignerCoefficientInstance = that.WignerCoefficientInstance;
      return *this;
    }
    ~WignerCoefficientSingleton() { }
  public:
    static const WignerCoefficientSingleton& Instance() {
      static const WignerCoefficientSingleton Instance;
      WignerCoefficientInstance = &Instance;
      return *WignerCoefficientInstance;
    }
    inline double operator()(const int ell, const int mp, const int m) const {
      #ifdef DEBUG
      if(ell>ellMax || std::abs(mp)>ell || std::abs(m)>ell) {
        std::cerr << "\n\n(ell, mp, m) = (" << ell << ", " << mp << ", " << m << ")\tellMax = " << ellMax
                  << "\nWignerCoefficientSingleton is only implemented up to ell=" << ellMax
                  << ".\nTo increase this bound, edit 'ellMax' in " << __FILE__ << " and recompile." << std::endl;
        throw(IndexOutOfBounds);
      }
      #endif
      return CoefficientTable[ell*(ell*(4*ell + 6) + 5)/3 + mp*(2*ell + 1) + m];
    }
  };

  /// Object for computing the Wigner D matrices as functions of quaternion rotors
  class WignerDMatrix {
    /// Note that this object is a functor.  The rotation should be
    /// set, and then components can be taken by calling the object
    /// with arguments (ell,mp,m).  The rotation can then be set to
    /// another value, and the process repeated.  Evaluation in this
    /// order is more efficient than the other way around.
  public:
    bool ErrorOnBadIndices;
  private:
    const BinomialCoefficientSingleton& BinomialCoefficient;
    const WignerCoefficientSingleton& WignerCoefficient;
    std::complex<double> Ra, Rb;
    double absRa, absRb, absRRatioSquared;
    int intlog10absRa, intlog10absRb;
  public:
    WignerDMatrix(const Quaternions::Quaternion& iR=Quaternions::Quaternion(1,0,0,0));
    WignerDMatrix& SetRotation(const Quaternions::Quaternion& iR);
    WignerDMatrix& SetRotation(const double alpha, const double beta, const double gamma) { SetRotation(Quaternions::Quaternion(alpha, beta, gamma)); return *this; }
    std::complex<double> operator()(const int ell, const int mp, const int m) const;
  };

} // namespace SphericalFunctions

#endif // WIGNERDMATRICES_HPP


==> anc/GWFrames/Code/SphericalFunctions/docs/Doxyfile <==
# Doxyfile 1.8.7

# This file describes the settings to be used by the documentation system
# doxygen (www.doxygen.org) for a project.
#
# All text after a double hash (##) is considered a comment and is placed in
# front of the TAG it is preceding.
#
# All text after a single hash (#) is considered a comment and will be ignored.
# The format is:
# TAG = value [value, ...]
# For lists, items can also be appended using:
# TAG += value [value, ...]
# Values that contain spaces should be placed between quotes (\" \").

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------

# This tag specifies the encoding used for all characters in the config file
# that follow. The default is UTF-8 which is also the encoding used for all text
# before the first occurrence of this tag. Doxygen uses libiconv (or the iconv
# built into libc) for the transcoding. See http://www.gnu.org/software/libiconv
# for the list of possible encodings.
# The default value is: UTF-8.

DOXYFILE_ENCODING      = UTF-8

# The PROJECT_NAME tag is a single word (or a sequence of words surrounded by
# double-quotes, unless you are using Doxywizard) that should identify the
# project for which the documentation is generated. This name is used in the
# title of most generated pages and in a few other places.
# The default value is: My Project.

PROJECT_NAME           = "SphericalFunctions"

# The PROJECT_NUMBER tag can be used to enter a project or revision number. This
# could be handy for archiving the generated documentation or if some version
# control system is used.

PROJECT_NUMBER         =

# Using the PROJECT_BRIEF tag one can provide an optional one line description
# for a project that appears at the top of each page and should give viewer a
# quick idea about the purpose of the project. Keep the description short.

PROJECT_BRIEF          = "Wigner D functions, spin-weighted spherical harmonics, and associated functions"

# With the PROJECT_LOGO tag one can specify an logo or icon that is included in
# the documentation. The maximum height of the logo should not exceed 55 pixels
# and the maximum width should not exceed 200 pixels. Doxygen will copy the logo
# to the output directory.

PROJECT_LOGO           =

# The OUTPUT_DIRECTORY tag is used to specify the (relative or absolute) path
# into which the generated documentation will be written. If a relative path is
# entered, it will be relative to the location where doxygen was started. If
# left blank the current directory will be used.

OUTPUT_DIRECTORY       =

# If the CREATE_SUBDIRS tag is set to YES, then doxygen will create 4096 sub-
# directories (in 2 levels) under the output directory of each output format and
# will distribute the generated files over these directories. Enabling this
# option can be useful when feeding doxygen a huge amount of source files, where
# putting all generated files in the same directory would otherwise causes
# performance problems for the file system.
# The default value is: NO.

CREATE_SUBDIRS         = NO

# If the ALLOW_UNICODE_NAMES tag is set to YES, doxygen will allow non-ASCII
# characters to appear in the names of generated files. If set to NO, non-ASCII
# characters will be escaped, for example _xE3_x81_x84 will be used for Unicode
# U+3044.
# The default value is: NO.

ALLOW_UNICODE_NAMES    = NO

# The OUTPUT_LANGUAGE tag is used to specify the language in which all
# documentation generated by doxygen is written. Doxygen will use this
# information to generate all constant output in the proper language.
# Possible values are: Afrikaans, Arabic, Armenian, Brazilian, Catalan, Chinese,
# Chinese-Traditional, Croatian, Czech, Danish, Dutch, English (United States),
# Esperanto, Farsi (Persian), Finnish, French, German, Greek, Hungarian,
# Indonesian, Italian, Japanese, Japanese-en (Japanese with English messages),
# Korean, Korean-en (Korean with English messages), Latvian, Lithuanian,
# Macedonian, Norwegian, Persian (Farsi), Polish, Portuguese, Romanian, Russian,
# Serbian, Serbian-Cyrillic, Slovak, Slovene, Spanish, Swedish, Turkish,
# Ukrainian and Vietnamese.
# The default value is: English.

OUTPUT_LANGUAGE        = English

# If the BRIEF_MEMBER_DESC tag is set to YES doxygen will include brief member
# descriptions after the members that are listed in the file and class
# documentation (similar to Javadoc). Set to NO to disable this.
# The default value is: YES.

BRIEF_MEMBER_DESC      = YES

# If the REPEAT_BRIEF tag is set to YES doxygen will prepend the brief
# description of a member or function before the detailed description
#
# Note: If both HIDE_UNDOC_MEMBERS and BRIEF_MEMBER_DESC are set to NO, the
# brief descriptions will be completely suppressed.
# The default value is: YES.

REPEAT_BRIEF           = YES

# This tag implements a quasi-intelligent brief description abbreviator that is
# used to form the text in various listings. Each string in this list, if found
# as the leading text of the brief description, will be stripped from the text
# and the result, after processing the whole list, is used as the annotated
# text. Otherwise, the brief description is used as-is. If left blank, the
# following values are used ($name is automatically replaced with the name of
# the entity):The $name class, The $name widget, The $name file, is, provides,
# specifies, contains, represents, a, an and the.

ABBREVIATE_BRIEF       =

# If the ALWAYS_DETAILED_SEC and REPEAT_BRIEF tags are both set to YES then
# doxygen will generate a detailed section even if there is only a brief
# description.
# The default value is: NO.

ALWAYS_DETAILED_SEC    = NO

# If the INLINE_INHERITED_MEMB tag is set to YES, doxygen will show all
# inherited members of a class in the documentation of that class as if those
# members were ordinary class members. Constructors, destructors and assignment
# operators of the base classes will not be shown.
# The default value is: NO.

INLINE_INHERITED_MEMB  = NO

# If the FULL_PATH_NAMES tag is set to YES doxygen will prepend the full path
# before files name in the file list and in the header files. If set to NO the
# shortest path that makes the file name unique will be used
# The default value is: YES.

FULL_PATH_NAMES        = YES

# The STRIP_FROM_PATH tag can be used to strip a user-defined part of the path.
# Stripping is only done if one of the specified strings matches the left-hand
# part of the path. The tag can be used to show relative paths in the file list.
# If left blank the directory from which doxygen is run is used as the path to
# strip.
#
# Note that you can specify absolute paths here, but also relative paths, which
# will be relative from the directory where doxygen is started.
# This tag requires that the tag FULL_PATH_NAMES is set to YES.

STRIP_FROM_PATH        =

# The STRIP_FROM_INC_PATH tag can be used to strip a user-defined part of the
# path mentioned in the documentation of a class, which tells the reader which
# header file to include in order to use a class. If left blank only the name of
# the header file containing the class definition is used. Otherwise one should
# specify the list of include paths that are normally passed to the compiler
# using the -I flag.

STRIP_FROM_INC_PATH    =

# If the SHORT_NAMES tag is set to YES, doxygen will generate much shorter (but
# less readable) file names. This can be useful is your file systems doesn't
# support long names like on DOS, Mac, or CD-ROM.
# The default value is: NO.

SHORT_NAMES            = NO

# If the JAVADOC_AUTOBRIEF tag is set to YES then doxygen will interpret the
# first line (until the first dot) of a Javadoc-style comment as the brief
# description. If set to NO, the Javadoc-style will behave just like regular Qt-
# style comments (thus requiring an explicit @brief command for a brief
# description.)
# The default value is: NO.

JAVADOC_AUTOBRIEF      = NO

# If the QT_AUTOBRIEF tag is set to YES then doxygen will interpret the first
# line (until the first dot) of a Qt-style comment as the brief description. If
# set to NO, the Qt-style will behave just like regular Qt-style comments (thus
# requiring an explicit \brief command for a brief description.)
# The default value is: NO.

QT_AUTOBRIEF           = NO

# The MULTILINE_CPP_IS_BRIEF tag can be set to YES to make doxygen treat a
# multi-line C++ special comment block (i.e. a block of //! or /// comments) as
# a brief description. This used to be the default behavior. The new default is
# to treat a multi-line C++ comment block as a detailed description. Set this
# tag to YES if you prefer the old behavior instead.
#
# Note that setting this tag to YES also means that rational rose comments are
# not recognized any more.
# The default value is: NO.

MULTILINE_CPP_IS_BRIEF = NO

# If the INHERIT_DOCS tag is set to YES then an undocumented member inherits the
# documentation from any documented member that it re-implements.
# The default value is: YES.

INHERIT_DOCS           = YES

# If the SEPARATE_MEMBER_PAGES tag is set to YES, then doxygen will produce a
# new page for each member. If set to NO, the documentation of a member will be
# part of the file/class/namespace that contains it.
# The default value is: NO.

SEPARATE_MEMBER_PAGES  = NO

# The TAB_SIZE tag can be used to set the number of spaces in a tab. Doxygen
# uses this value to replace tabs by spaces in code fragments.
# Minimum value: 1, maximum value: 16, default value: 4.

TAB_SIZE               = 4

# This tag can be used to specify a number of aliases that act as commands in
# the documentation. An alias has the form:
# name=value
# For example adding
# "sideeffect=@par Side Effects:\n"
# will allow you to put the command \sideeffect (or @sideeffect) in the
# documentation, which will result in a user-defined paragraph with heading
# "Side Effects:". You can put \n's in the value part of an alias to insert
# newlines.

ALIASES                =

# This tag can be used to specify a number of word-keyword mappings (TCL only).
# A mapping has the form "name=value". For example adding "class=itcl::class"
# will allow you to use the command class in the itcl::class meaning.

TCL_SUBST              =

# Set the OPTIMIZE_OUTPUT_FOR_C tag to YES if your project consists of C sources
# only. Doxygen will then generate output that is more tailored for C. For
# instance, some of the names that are used will be different. The list of all
# members will be omitted, etc.
# The default value is: NO.

OPTIMIZE_OUTPUT_FOR_C  = NO

# Set the OPTIMIZE_OUTPUT_JAVA tag to YES if your project consists of Java or
# Python sources only. Doxygen will then generate output that is more tailored
# for that language. For instance, namespaces will be presented as packages,
# qualified scopes will look different, etc.
# The default value is: NO.

OPTIMIZE_OUTPUT_JAVA   = NO

# Set the OPTIMIZE_FOR_FORTRAN tag to YES if your project consists of Fortran
# sources. Doxygen will then generate output that is tailored for Fortran.
# The default value is: NO.

OPTIMIZE_FOR_FORTRAN   = NO

# Set the OPTIMIZE_OUTPUT_VHDL tag to YES if your project consists of VHDL
# sources. Doxygen will then generate output that is tailored for VHDL.
# The default value is: NO.

OPTIMIZE_OUTPUT_VHDL   = NO

# Doxygen selects the parser to use depending on the extension of the files it
# parses. With this tag you can assign which parser to use for a given
# extension. Doxygen has a built-in mapping, but you can override or extend it
# using this tag. The format is ext=language, where ext is a file extension, and
# language is one of the parsers supported by doxygen: IDL, Java, Javascript,
# C#, C, C++, D, PHP, Objective-C, Python, Fortran (fixed format Fortran:
# FortranFixed, free formatted Fortran: FortranFree, unknown formatted Fortran:
# Fortran. In the later case the parser tries to guess whether the code is fixed
# or free formatted code, this is the default for Fortran type files), VHDL. For
# instance to make doxygen treat .inc files as Fortran files (default is PHP),
# and .f files as C (default is Fortran), use: inc=Fortran f=C.
#
# Note For files without extension you can use no_extension as a placeholder.
#
# Note that for custom extensions you also need to set FILE_PATTERNS otherwise
# the files are not read by doxygen.

EXTENSION_MAPPING      =

# If the MARKDOWN_SUPPORT tag is enabled then doxygen pre-processes all comments
# according to the Markdown format, which allows for more readable
# documentation. See http://daringfireball.net/projects/markdown/ for details.
# The output of markdown processing is further processed by doxygen, so you can
# mix doxygen, HTML, and XML commands with Markdown formatting. Disable only in
# case of backward compatibilities issues.
# The default value is: YES.

MARKDOWN_SUPPORT       = YES

# When enabled doxygen tries to link words that correspond to documented
# classes, or namespaces to their corresponding documentation. Such a link can
# be prevented in individual cases by by putting a % sign in front of the word
# or globally by setting AUTOLINK_SUPPORT to NO.
# The default value is: YES.

AUTOLINK_SUPPORT       = YES

# If you use STL classes (i.e. std::string, std::vector, etc.) but do not want
# to include (a tag file for) the STL sources as input, then you should set this
# tag to YES in order to let doxygen match functions declarations and
# definitions whose arguments contain STL classes (e.g. func(std::string);
# versus func(std::string) {}). This also make the inheritance and collaboration
# diagrams that involve STL classes more complete and accurate.
# The default value is: NO.

BUILTIN_STL_SUPPORT    = YES

# If you use Microsoft's C++/CLI language, you should set this option to YES to
# enable parsing support.
# The default value is: NO.

CPP_CLI_SUPPORT        = NO

# Set the SIP_SUPPORT tag to YES if your project consists of sip (see:
# http://www.riverbankcomputing.co.uk/software/sip/intro) sources only. Doxygen
# will parse them like normal C++ but will assume all classes use public instead
# of private inheritance when no explicit protection keyword is present.
# The default value is: NO.

SIP_SUPPORT            = NO

# For Microsoft's IDL there are propget and propput attributes to indicate
# getter and setter methods for a property. Setting this option to YES will make
# doxygen to replace the get and set methods by a property in the documentation.
# This will only work if the methods are indeed getting or setting a simple
# type. If this is not the case, or you want to show the methods anyway, you
# should set this option to NO.
# The default value is: YES.

IDL_PROPERTY_SUPPORT   = YES

# If member grouping is used in the documentation and the DISTRIBUTE_GROUP_DOC
# tag is set to YES, then doxygen will reuse the documentation of the first
# member in the group (if any) for the other members of the group. By default
# all members of a group must be documented explicitly.
# The default value is: NO.

DISTRIBUTE_GROUP_DOC   = NO

# Set the SUBGROUPING tag to YES to allow class member groups of the same type
# (for instance a group of public functions) to be put as a subgroup of that
# type (e.g. under the Public Functions section). Set it to NO to prevent
# subgrouping. Alternatively, this can be done per class using the
# \nosubgrouping command.
# The default value is: YES.

SUBGROUPING            = YES

# When the INLINE_GROUPED_CLASSES tag is set to YES, classes, structs and unions
# are shown inside the group in which they are included (e.g. using \ingroup)
# instead of on a separate page (for HTML and Man pages) or section (for LaTeX
# and RTF).
#
# Note that this feature does not work in combination with
# SEPARATE_MEMBER_PAGES.
# The default value is: NO.

INLINE_GROUPED_CLASSES = NO

# When the INLINE_SIMPLE_STRUCTS tag is set to YES, structs, classes, and unions
# with only public data fields or simple typedef fields will be shown inline in
# the documentation of the scope in which they are defined (i.e. file,
# namespace, or group documentation), provided this scope is documented. If set
# to NO, structs, classes, and unions are shown on a separate page (for HTML and
# Man pages) or section (for LaTeX and RTF).
# The default value is: NO.

INLINE_SIMPLE_STRUCTS  = NO

# When TYPEDEF_HIDES_STRUCT tag is enabled, a typedef of a struct, union, or
# enum is documented as struct, union, or enum with the name of the typedef. So
# typedef struct TypeS {} TypeT, will appear in the documentation as a struct
# with name TypeT. When disabled the typedef will appear as a member of a file,
# namespace, or class. And the struct will be named TypeS. This can typically be
# useful for C code in case the coding convention dictates that all compound
# types are typedef'ed and only the typedef is referenced, never the tag name.
# The default value is: NO.

TYPEDEF_HIDES_STRUCT   = NO

# The size of the symbol lookup cache can be set using LOOKUP_CACHE_SIZE. This
# cache is used to resolve symbols given their name and scope. Since this can be
# an expensive process and often the same symbol appears multiple times in the
# code, doxygen keeps a cache of pre-resolved symbols. If the cache is too small
# doxygen will become slower. If the cache is too large, memory is wasted. The
# cache size is given by this formula: 2^(16+LOOKUP_CACHE_SIZE). The valid range
# is 0..9, the default is 0, corresponding to a cache size of 2^16=65536
# symbols. At the end of a run doxygen will report the cache usage and suggest
# the optimal cache size from a speed point of view.
# Minimum value: 0, maximum value: 9, default value: 0.

## SYMBOL_CACHE_SIZE      = 0

LOOKUP_CACHE_SIZE      = 0

#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------

# If the EXTRACT_ALL tag is set to YES doxygen will assume all entities in
# documentation are documented, even if no documentation was available. Private
# class members and static file members will be hidden unless the
# EXTRACT_PRIVATE respectively EXTRACT_STATIC tags are set to YES.
# Note: This will also disable the warnings about undocumented members that are
# normally produced when WARNINGS is set to YES.
# The default value is: NO.

EXTRACT_ALL            = NO

# If the EXTRACT_PRIVATE tag is set to YES all private members of a class will
# be included in the documentation.
# The default value is: NO.

EXTRACT_PRIVATE        = NO

# If the EXTRACT_PACKAGE tag is set to YES all members with package or internal
# scope will be included in the documentation.
# The default value is: NO.

EXTRACT_PACKAGE        = NO

# If the EXTRACT_STATIC tag is set to YES all static members of a file will be
# included in the documentation.
# The default value is: NO.

EXTRACT_STATIC         = NO

# If the EXTRACT_LOCAL_CLASSES tag is set to YES classes (and structs) defined
# locally in source files will be included in the documentation. If set to NO
# only classes defined in header files are included. Does not have any effect
# for Java sources.
# The default value is: YES.

EXTRACT_LOCAL_CLASSES  = YES

# This flag is only useful for Objective-C code. When set to YES local methods,
# which are defined in the implementation section but not in the interface are
# included in the documentation. If set to NO only methods in the interface are
# included.
# The default value is: NO.

EXTRACT_LOCAL_METHODS  = NO

# If this flag is set to YES, the members of anonymous namespaces will be
# extracted and appear in the documentation as a namespace called
# 'anonymous_namespace{file}', where file will be replaced with the base name of
# the file that contains the anonymous namespace. By default anonymous namespace
# are hidden.
# The default value is: NO.

EXTRACT_ANON_NSPACES   = NO

# If the HIDE_UNDOC_MEMBERS tag is set to YES, doxygen will hide all
# undocumented members inside documented classes or files. If set to NO these
# members will be included in the various overviews, but no documentation
# section is generated. This option has no effect if EXTRACT_ALL is enabled.
# The default value is: NO.

HIDE_UNDOC_MEMBERS     = NO

# If the HIDE_UNDOC_CLASSES tag is set to YES, doxygen will hide all
# undocumented classes that are normally visible in the class hierarchy. If set
# to NO these classes will be included in the various overviews. This option has
# no effect if EXTRACT_ALL is enabled.
# The default value is: NO.

HIDE_UNDOC_CLASSES     = NO

# If the HIDE_FRIEND_COMPOUNDS tag is set to YES, doxygen will hide all friend
# (class|struct|union) declarations. If set to NO these declarations will be
# included in the documentation.
# The default value is: NO.

HIDE_FRIEND_COMPOUNDS  = NO

# If the HIDE_IN_BODY_DOCS tag is set to YES, doxygen will hide any
# documentation blocks found inside the body of a function. If set to NO these
# blocks will be appended to the function's detailed documentation block.
# The default value is: NO.

HIDE_IN_BODY_DOCS      = NO

# The INTERNAL_DOCS tag determines if documentation that is typed after a
# \internal command is included. If the tag is set to NO then the documentation
# will be excluded. Set it to YES to include the internal documentation.
# The default value is: NO.

INTERNAL_DOCS          = NO

# If the CASE_SENSE_NAMES tag is set to NO then doxygen will only generate file
# names in lower-case letters. If set to YES upper-case letters are also
# allowed. This is useful if you have classes or files whose names only differ
# in case and if your file system supports case sensitive file names. Windows
# and Mac users are advised to set this option to NO.
# The default value is: system dependent.

CASE_SENSE_NAMES       = NO

# If the HIDE_SCOPE_NAMES tag is set to NO then doxygen will show members with
# their full class and namespace scopes in the documentation. If set to YES the
# scope will be hidden.
# The default value is: NO.

HIDE_SCOPE_NAMES       = NO

# If the SHOW_INCLUDE_FILES tag is set to YES then doxygen will put a list of
# the files that are included by a file in the documentation of that file.
# The default value is: YES.

SHOW_INCLUDE_FILES     = YES

# If the SHOW_GROUPED_MEMB_INC tag is set to YES then Doxygen will add for each
# grouped member an include statement to the documentation, telling the reader
# which file to include in order to use the member.
# The default value is: NO.

SHOW_GROUPED_MEMB_INC  = NO

# If the FORCE_LOCAL_INCLUDES tag is set to YES then doxygen will list include
# files with double quotes in the documentation rather than with sharp brackets.
# The default value is: NO.

FORCE_LOCAL_INCLUDES   = NO

# If the INLINE_INFO tag is set to YES then a tag [inline] is inserted in the
# documentation for inline members.
# The default value is: YES.

INLINE_INFO            = YES

# If the SORT_MEMBER_DOCS tag is set to YES then doxygen will sort the
# (detailed) documentation of file and class members alphabetically by member
# name. If set to NO the members will appear in declaration order.
# The default value is: YES.

SORT_MEMBER_DOCS       = YES

# If the SORT_BRIEF_DOCS tag is set to YES then doxygen will sort the brief
# descriptions of file, namespace and class members alphabetically by member
# name. If set to NO the members will appear in declaration order. Note that
# this will also influence the order of the classes in the class list.
# The default value is: NO.

SORT_BRIEF_DOCS        = NO

# If the SORT_MEMBERS_CTORS_1ST tag is set to YES then doxygen will sort the
# (brief and detailed) documentation of class members so that constructors and
# destructors are listed first. If set to NO the constructors will appear in the
# respective orders defined by SORT_BRIEF_DOCS and SORT_MEMBER_DOCS.
# Note: If SORT_BRIEF_DOCS is set to NO this option is ignored for sorting brief
# member documentation.
# Note: If SORT_MEMBER_DOCS is set to NO this option is ignored for sorting
# detailed member documentation.
# The default value is: NO.

SORT_MEMBERS_CTORS_1ST = NO

# If the SORT_GROUP_NAMES tag is set to YES then doxygen will sort the hierarchy
# of group names into alphabetical order. If set to NO the group names will
# appear in their defined order.
# The default value is: NO.

SORT_GROUP_NAMES       = NO

# If the SORT_BY_SCOPE_NAME tag is set to YES, the class list will be sorted by
# fully-qualified names, including namespaces. If set to NO, the class list will
# be sorted only by class name, not including the namespace part.
# Note: This option is not very useful if HIDE_SCOPE_NAMES is set to YES.
# Note: This option applies only to the class list, not to the alphabetical
# list.
# The default value is: NO.

SORT_BY_SCOPE_NAME     = NO

# If the STRICT_PROTO_MATCHING option is enabled and doxygen fails to do proper
# type resolution of all parameters of a function it will reject a match between
# the prototype and the implementation of a member function even if there is
# only one candidate or it is obvious which candidate to choose by doing a
# simple string match. By disabling STRICT_PROTO_MATCHING doxygen will still
# accept a match between prototype and implementation in such cases.
# The default value is: NO.

STRICT_PROTO_MATCHING  = NO

# The GENERATE_TODOLIST tag can be used to enable ( YES) or disable ( NO) the
# todo list. This list is created by putting \todo commands in the
# documentation.
# The default value is: YES.

GENERATE_TODOLIST      = YES

# The GENERATE_TESTLIST tag can be used to enable ( YES) or disable ( NO) the
# test list. This list is created by putting \test commands in the
# documentation.
# The default value is: YES.

GENERATE_TESTLIST      = YES

# The GENERATE_BUGLIST tag can be used to enable ( YES) or disable ( NO) the bug
# list. This list is created by putting \bug commands in the documentation.
# The default value is: YES.

GENERATE_BUGLIST       = YES

# The GENERATE_DEPRECATEDLIST tag can be used to enable ( YES) or disable ( NO)
# the deprecated list. This list is created by putting \deprecated commands in
# the documentation.
# The default value is: YES.

GENERATE_DEPRECATEDLIST= YES

# The ENABLED_SECTIONS tag can be used to enable conditional documentation
# sections, marked by \if <section_label> ... \endif and \cond <section_label>
# ... \endcond blocks.

ENABLED_SECTIONS       =

# The MAX_INITIALIZER_LINES tag determines the maximum number of lines that the
# initial value of a variable or macro / define can have for it to appear in the
# documentation. If the initializer consists of more lines than specified here
# it will be hidden. Use a value of 0 to hide initializers completely. The
# appearance of the value of individual variables and macros / defines can be
# controlled using \showinitializer or \hideinitializer command in the
# documentation regardless of this setting.
# Minimum value: 0, maximum value: 10000, default value: 30.

MAX_INITIALIZER_LINES  = 30

# Set the SHOW_USED_FILES tag to NO to disable the list of files generated at
# the bottom of the documentation of classes and structs. If set to YES the list
# will mention the files that were used to generate the documentation.
# The default value is: YES.

SHOW_USED_FILES        = YES

# Set the SHOW_FILES tag to NO to disable the generation of the Files page. This
# will remove the Files entry from the Quick Index and from the Folder Tree View
# (if specified).
# The default value is: YES.

SHOW_FILES             = YES

# Set the SHOW_NAMESPACES tag to NO to disable the generation of the Namespaces
# page. This will remove the Namespaces entry from the Quick Index and from the
# Folder Tree View (if specified).
# The default value is: YES.

SHOW_NAMESPACES        = YES

# The FILE_VERSION_FILTER tag can be used to specify a program or script that
# doxygen should invoke to get the current version for each file (typically from
# the version control system). Doxygen will invoke the program by executing (via
# popen()) the command command input-file, where command is the value of the
# FILE_VERSION_FILTER tag, and input-file is the name of an input file provided
# by doxygen. Whatever the program writes to standard output is used as the file
# version. For an example see the documentation.

FILE_VERSION_FILTER    =

# The LAYOUT_FILE tag can be used to specify a layout file which will be parsed
# by doxygen. The layout file controls the global structure of the generated
# output files in an output format independent way. To create the layout file
# that represents doxygen's defaults, run doxygen with the -l option. You can
# optionally specify a file name after the option, if omitted DoxygenLayout.xml
# will be used as the name of the layout file.
#
# Note that if you run doxygen from a directory containing a file called
# DoxygenLayout.xml, doxygen will parse it automatically even if the LAYOUT_FILE
# tag is left empty.

LAYOUT_FILE            =

# The CITE_BIB_FILES tag can be used to specify one or more bib files containing
# the reference definitions. This must be a list of .bib files. The .bib
# extension is automatically appended if omitted. This requires the bibtex tool
# to be installed. See also http://en.wikipedia.org/wiki/BibTeX for more info.
# For LaTeX the style of the bibliography can be controlled using
# LATEX_BIB_STYLE. To use this feature you need bibtex and perl available in the
# search path. Do not use file names with spaces, bibtex cannot handle them. See
# also \cite for info how to create references.

CITE_BIB_FILES         =

#---------------------------------------------------------------------------
# Configuration options related to warning and progress messages
#---------------------------------------------------------------------------

# The QUIET tag can be used to turn on/off the messages that are generated to
# standard output by doxygen. If QUIET is set to YES this implies that the
# messages are off.
# The default value is: NO.

##QUIET                  = NO

QUIET                  = YES

# The WARNINGS tag can be used to turn on/off the warning messages that are
# generated to standard error ( stderr) by doxygen. If WARNINGS is set to YES
# this implies that the warnings are on.
#
# Tip: Turn warnings on while writing the documentation.
# The default value is: YES.

WARNINGS               = YES

# If the WARN_IF_UNDOCUMENTED tag is set to YES, then doxygen will generate
# warnings for undocumented members. If EXTRACT_ALL is set to YES then this flag
# will automatically be disabled.
# The default value is: YES.

##WARN_IF_UNDOCUMENTED   = YES

WARN_IF_UNDOCUMENTED   = NO

# If the WARN_IF_DOC_ERROR tag is set to YES, doxygen will generate warnings for
# potential errors in the documentation, such as not documenting some parameters
# in a documented function, or documenting parameters that don't exist or using
# markup commands wrongly.
# The default value is: YES.

WARN_IF_DOC_ERROR      = YES

# This WARN_NO_PARAMDOC option can be enabled to get warnings for functions that
# are documented, but have no documentation for their parameters or return
# value. If set to NO doxygen will only warn about wrong or incomplete parameter
# documentation, but not about the absence of documentation.
# The default value is: NO.

WARN_NO_PARAMDOC       = NO

# The WARN_FORMAT tag determines the format of the warning messages that doxygen
# can produce. The string should contain the $file, $line, and $text tags, which
# will be replaced by the file and line number from which the warning originated
# and the warning text. Optionally the format may contain $version, which will
# be replaced by the version of the file (if it could be obtained via
# FILE_VERSION_FILTER)
# The default value is: $file:$line: $text.

WARN_FORMAT            = "$file:$line: $text"

# The WARN_LOGFILE tag can be used to specify a file to which warning and error
# messages should be written. If left blank the output is written to standard
# error (stderr).

WARN_LOGFILE           =

#---------------------------------------------------------------------------
# Configuration options related to the input files
#---------------------------------------------------------------------------

# The INPUT tag is used to specify the files and/or directories that contain
# documented source files. You may enter file names like myfile.cpp or
# directories like /usr/src/myproject. Separate the files or directories with
# spaces.
# Note: If this tag is empty the current directory is searched.

##INPUT                  =

INPUT                  = ..

# This tag can be used to specify the character encoding of the source files
# that doxygen parses. Internally doxygen uses the UTF-8 encoding. Doxygen uses
# libiconv (or the iconv built into libc) for the transcoding. See the libiconv
# documentation (see: http://www.gnu.org/software/libiconv) for the list of
# possible encodings.
# The default value is: UTF-8.

INPUT_ENCODING         = UTF-8

# If the value of the INPUT tag contains directories, you can use the
# FILE_PATTERNS tag to specify one or more wildcard patterns (like *.cpp and
# *.h) to filter out the source-files in the directories. If left blank the
# following patterns are tested:*.c, *.cc, *.cxx, *.cpp, *.c++, *.java, *.ii,
# *.ixx, *.ipp, *.i++, *.inl, *.idl, *.ddl, *.odl, *.h, *.hh, *.hxx, *.hpp,
# *.h++, *.cs, *.d, *.php, *.php4, *.php5, *.phtml, *.inc, *.m, *.markdown,
# *.md, *.mm, *.dox, *.py, *.f90, *.f, *.for, *.tcl, *.vhd, *.vhdl, *.ucf,
# *.qsf, *.as and *.js.

FILE_PATTERNS          =

# The RECURSIVE tag can be used to specify whether or not subdirectories should
# be searched for input files as well.
# The default value is: NO.

RECURSIVE              = NO

# The EXCLUDE tag can be used to specify files and/or directories that should be
# excluded from the INPUT source files. This way you can easily exclude a
# subdirectory from a directory tree whose root is specified with the INPUT tag.
#
# Note that relative paths are relative to the directory from which doxygen is
# run.

EXCLUDE                = ../SphericalFunctions_wrap.cpp

# The EXCLUDE_SYMLINKS tag can be used to select whether or not files or
# directories that are symbolic links (a Unix file system feature) are excluded
# from the input.
# The default value is: NO.

EXCLUDE_SYMLINKS       = NO

# If the value of the INPUT tag contains directories, you can use the
# EXCLUDE_PATTERNS tag to specify one or more wildcard patterns to exclude
# certain files from those directories.
#
# Note that the wildcards are matched against the file with absolute path, so to
# exclude all test directories for example use the pattern */test/*

EXCLUDE_PATTERNS       = *.py

# The EXCLUDE_SYMBOLS tag can be used to specify one or more symbol names
# (namespaces, classes, functions, etc.) that should be excluded from the
# output. The symbol name can be a fully qualified name, a word, or if the
# wildcard * is used, a substring. Examples: ANamespace, AClass,
# AClass::ANamespace, ANamespace::*Test
#
# Note that the wildcards are matched against the file with absolute path, so to
# exclude all test directories use the pattern */test/*

EXCLUDE_SYMBOLS        =

# The EXAMPLE_PATH tag can be used to specify one or more files or directories
# that contain example code fragments that are included (see the \include
# command).

EXAMPLE_PATH           =

# If the value of the EXAMPLE_PATH tag contains directories, you can use the
# EXAMPLE_PATTERNS tag to specify one or more wildcard pattern (like *.cpp and
# *.h) to filter out the source-files in the directories. If left blank all
# files are included.

EXAMPLE_PATTERNS       =

# If the EXAMPLE_RECURSIVE tag is set to YES then subdirectories will be
# searched for input files to be used with the \include or \dontinclude commands
# irrespective of the value of the RECURSIVE tag.
# The default value is: NO.

EXAMPLE_RECURSIVE      = NO

# The IMAGE_PATH tag can be used to specify one or more files or directories
# that contain images that are to be included in the documentation (see the
# \image command).

IMAGE_PATH             =

# The INPUT_FILTER tag can be used to specify a program that doxygen should
# invoke to filter for each input file. Doxygen will invoke the filter program
# by executing (via popen()) the command:
#
# <filter> <input-file>
#
# where <filter> is the value of the INPUT_FILTER tag, and <input-file> is the
# name of an input file. Doxygen will then use the output that the filter
# program writes to standard output. If FILTER_PATTERNS is specified, this tag
# will be ignored.
#
# Note that the filter must not add or remove lines; it is applied before the
# code is scanned, but not when the output code is generated. If lines are added
# or removed, the anchors will not be placed correctly.

INPUT_FILTER           =

# The FILTER_PATTERNS tag can be used to specify filters on a per file pattern
# basis. Doxygen will compare the file name with each pattern and apply the
# filter if there is a match. The filters are a list of the form: pattern=filter
# (like *.cpp=my_cpp_filter). See INPUT_FILTER for further information on how
# filters are used. If the FILTER_PATTERNS tag is empty or if none of the
# patterns match the file name, INPUT_FILTER is applied.

FILTER_PATTERNS        =

# If the FILTER_SOURCE_FILES tag is set to YES, the input filter (if set using
# INPUT_FILTER ) will also be used to filter the input files that are used for
# producing the source files to browse (i.e. when SOURCE_BROWSER is set to YES).
# The default value is: NO.

FILTER_SOURCE_FILES    = NO

# The FILTER_SOURCE_PATTERNS tag can be used to specify source filters per file
# pattern. A pattern will override the setting for FILTER_PATTERN (if any) and
# it is also possible to disable source filtering for a specific pattern using
# *.ext= (so without naming a filter).
# This tag requires that the tag FILTER_SOURCE_FILES is set to YES.

FILTER_SOURCE_PATTERNS =

# If the USE_MDFILE_AS_MAINPAGE tag refers to the name of a markdown file that
# is part of the input, its contents will be placed on the main page
# (index.html). This can be useful if you have a project on for instance GitHub
# and want to reuse the introduction page also for the doxygen output.

USE_MDFILE_AS_MAINPAGE =

#---------------------------------------------------------------------------
# Configuration options related to source browsing
#---------------------------------------------------------------------------

# If the SOURCE_BROWSER tag is set to YES then a list of source files will be
# generated. Documented entities will be cross-referenced with these sources.
#
# Note: To get rid of all source code in the generated output, make sure that
# also VERBATIM_HEADERS is set to NO.
# The default value is: NO.

SOURCE_BROWSER         = NO

# Setting the INLINE_SOURCES tag to YES will include the body of functions,
# classes and enums directly into the documentation.
# The default value is: NO.

INLINE_SOURCES         = NO

# Setting the STRIP_CODE_COMMENTS tag to YES will instruct doxygen to hide any
# special comment blocks from generated source code fragments. Normal C, C++ and
# Fortran comments will always remain visible.
# The default value is: YES.

STRIP_CODE_COMMENTS    = YES

# If the REFERENCED_BY_RELATION tag is set to YES then for each documented
# function all documented functions referencing it will be listed.
# The default value is: NO.

REFERENCED_BY_RELATION = NO

# If the REFERENCES_RELATION tag is set to YES then for each documented function
# all documented entities called/used by that function will be listed.
# The default value is: NO.

REFERENCES_RELATION    = NO

# If the REFERENCES_LINK_SOURCE tag is set to YES and SOURCE_BROWSER tag is set
# to YES, then the hyperlinks from functions in REFERENCES_RELATION and
# REFERENCED_BY_RELATION lists will link to the source code. Otherwise they will
# link to the documentation.
# The default value is: YES.

REFERENCES_LINK_SOURCE = YES

# If SOURCE_TOOLTIPS is enabled (the default) then hovering a hyperlink in the
# source code will show a tooltip with additional information such as prototype,
# brief description and links to the definition and documentation. Since this
# will make the HTML file larger and loading of large files a bit slower, you
# can opt to disable this feature.
# The default value is: YES.
# This tag requires that the tag SOURCE_BROWSER is set to YES.

SOURCE_TOOLTIPS        = YES

# If the USE_HTAGS tag is set to YES then the references to source code will
# point to the HTML generated by the htags(1) tool instead of doxygen built-in
# source browser. The htags tool is part of GNU's global source tagging system
# (see http://www.gnu.org/software/global/global.html). You will need version
# 4.8.6 or higher.
#
# To use it do the following:
# - Install the latest version of global
# - Enable SOURCE_BROWSER and USE_HTAGS in the config file
# - Make sure the INPUT points to the root of the source tree
# - Run doxygen as normal
#
# Doxygen will invoke htags (and that will in turn invoke gtags), so these
# tools must be available from the command line (i.e. in the search path).
#
# The result: instead of the source browser generated by doxygen, the links to
# source code will now point to the output of htags.
# The default value is: NO.
# This tag requires that the tag SOURCE_BROWSER is set to YES.

USE_HTAGS              = NO

# If the VERBATIM_HEADERS tag is set the YES then doxygen will generate a
# verbatim copy of the header file for each class for which an include is
# specified. Set to NO to disable this.
# See also: Section \class.
# The default value is: YES.

VERBATIM_HEADERS       = YES

#---------------------------------------------------------------------------
# Configuration options related to the alphabetical class index
#---------------------------------------------------------------------------

# If the ALPHABETICAL_INDEX tag is set to YES, an alphabetical index of all
# compounds will be generated. Enable this if the project contains a lot of
# classes, structs, unions or interfaces.
# The default value is: YES.

ALPHABETICAL_INDEX     = YES

# The COLS_IN_ALPHA_INDEX tag can be used to specify the number of columns in
# which the alphabetical index list will be split.
# Minimum value: 1, maximum value: 20, default value: 5.
# This tag requires that the tag ALPHABETICAL_INDEX is set to YES.

COLS_IN_ALPHA_INDEX    = 5

# In case all classes in a project start with a common prefix, all classes will
# be put under the same header in the alphabetical index. The IGNORE_PREFIX tag
# can be used to specify a prefix (or a list of prefixes) that should be ignored
# while generating the index headers.
# This tag requires that the tag ALPHABETICAL_INDEX is set to YES.

IGNORE_PREFIX          =

#---------------------------------------------------------------------------
# Configuration options related to the HTML output
#---------------------------------------------------------------------------

# If the GENERATE_HTML tag is set to YES doxygen will generate HTML output
# The default value is: YES.

GENERATE_HTML          = YES

# The HTML_OUTPUT tag is used to specify where the HTML docs will be put. If a
# relative path is entered the value of OUTPUT_DIRECTORY will be put in front of
# it.
# The default directory is: html.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_OUTPUT            = html

# The HTML_FILE_EXTENSION tag can be used to specify the file extension for each
# generated HTML page (for example: .htm, .php, .asp).
# The default value is: .html.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_FILE_EXTENSION    = .html

# The HTML_HEADER tag can be used to specify a user-defined HTML header file for
# each generated HTML page. If the tag is left blank doxygen will generate a
# standard header.
#
# To get valid HTML the header file that includes any scripts and style sheets
# that doxygen needs, which is dependent on the configuration options used (e.g.
# the setting GENERATE_TREEVIEW). It is highly recommended to start with a
# default header using
# doxygen -w html new_header.html new_footer.html new_stylesheet.css
# YourConfigFile
# and then modify the file new_header.html. See also section "Doxygen usage"
# for information on how to generate the default header that doxygen normally
# uses.
# Note: The header is subject to change so you typically have to regenerate the
# default header when upgrading to a newer version of doxygen. For a description
# of the possible markers and block names see the documentation.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_HEADER            =

# The HTML_FOOTER tag can be used to specify a user-defined HTML footer for each
# generated HTML page. If the tag is left blank doxygen will generate a standard
# footer. See HTML_HEADER for more information on how to generate a default
# footer and what special commands can be used inside the footer. See also
# section "Doxygen usage" for information on how to generate the default footer
# that doxygen normally uses.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_FOOTER            =

# The HTML_STYLESHEET tag can be used to specify a user-defined cascading style
# sheet that is used by each HTML page. It can be used to fine-tune the look of
# the HTML output. If left blank doxygen will generate a default style sheet.
# See also section "Doxygen usage" for information on how to generate the style
# sheet that doxygen normally uses.
# Note: It is recommended to use HTML_EXTRA_STYLESHEET instead of this tag, as
# it is more robust and this tag (HTML_STYLESHEET) will in the future become
# obsolete.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_STYLESHEET        =

# The HTML_EXTRA_STYLESHEET tag can be used to specify an additional user-
# defined cascading style sheet that is included after the standard style sheets
# created by doxygen. Using this option one can overrule certain style aspects.
# This is preferred over using HTML_STYLESHEET since it does not replace the
# standard style sheet and is therefor more robust against future updates.
# Doxygen will copy the style sheet file to the output directory. For an example
# see the documentation.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_EXTRA_STYLESHEET  =

# The HTML_EXTRA_FILES tag can be used to specify one or more extra images or
# other source files which should be copied to the HTML output directory. Note
# that these files will be copied to the base HTML output directory. Use the
# $relpath^ marker in the HTML_HEADER and/or HTML_FOOTER files to load these
# files. In the HTML_STYLESHEET file, use the file name only. Also note that the
# files will be copied as-is; there are no commands or markers available.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_EXTRA_FILES       =

# The HTML_COLORSTYLE_HUE tag controls the color of the HTML output. Doxygen
# will adjust the colors in the stylesheet and background images according to
# this color. Hue is specified as an angle on a colorwheel, see
# http://en.wikipedia.org/wiki/Hue for more information. For instance the value
# 0 represents red, 60 is yellow, 120 is green, 180 is cyan, 240 is blue, 300
# purple, and 360 is red again.
# Minimum value: 0, maximum value: 359, default value: 220.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_COLORSTYLE_HUE    = 220

# The HTML_COLORSTYLE_SAT tag controls the purity (or saturation) of the colors
# in the HTML output. For a value of 0 the output will use grayscales only. A
# value of 255 will produce the most vivid colors.
# Minimum value: 0, maximum value: 255, default value: 100.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_COLORSTYLE_SAT    = 100

# The HTML_COLORSTYLE_GAMMA tag controls the gamma correction applied to the
# luminance component of the colors in the HTML output. Values below 100
# gradually make the output lighter, whereas values above 100 make the output
# darker. The value divided by 100 is the actual gamma applied, so 80 represents
# a gamma of 0.8, The value 220 represents a gamma of 2.2, and 100 does not
# change the gamma.
# Minimum value: 40, maximum value: 240, default value: 80.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_COLORSTYLE_GAMMA  = 80

# If the HTML_TIMESTAMP tag is set to YES then the footer of each generated HTML
# page will contain the date and time when the page was generated. Setting this
# to NO can help when comparing the output of multiple runs.
# The default value is: YES.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_TIMESTAMP         = YES

# If the HTML_DYNAMIC_SECTIONS tag is set to YES then the generated HTML
# documentation will contain sections that can be hidden and shown after the
# page has loaded.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_DYNAMIC_SECTIONS  = NO

# With HTML_INDEX_NUM_ENTRIES one can control the preferred number of entries
# shown in the various tree structured indices initially; the user can expand
# and collapse entries dynamically later on. Doxygen will expand the tree to
# such a level that at most the specified number of entries are visible (unless
# a fully collapsed tree already exceeds this amount). So setting the number of
# entries 1 will produce a full collapsed tree by default. 0 is a special value
# representing an infinite number of entries and will result in a full expanded
# tree by default.
# Minimum value: 0, maximum value: 9999, default value: 100.
# This tag requires that the tag GENERATE_HTML is set to YES.

HTML_INDEX_NUM_ENTRIES = 100

# If the GENERATE_DOCSET tag is set to YES, additional index files will be
# generated that can be used as input for Apple's Xcode 3 integrated development
# environment (see: http://developer.apple.com/tools/xcode/), introduced with
# OSX 10.5 (Leopard). To create a documentation set, doxygen will generate a
# Makefile in the HTML output directory. Running make will produce the docset in
# that directory and running make install will install the docset in
# ~/Library/Developer/Shared/Documentation/DocSets so that Xcode will find it at
# startup. See http://developer.apple.com/tools/creatingdocsetswithdoxygen.html
# for more information.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTML is set to YES.

GENERATE_DOCSET        = NO

# This tag determines the name of the docset feed. A documentation feed provides
# an umbrella under which multiple documentation sets from a single provider
# (such as a company or product suite) can be grouped.
# The default value is: Doxygen generated docs.
# This tag requires that the tag GENERATE_DOCSET is set to YES.

DOCSET_FEEDNAME        = "Doxygen generated docs"

# This tag specifies a string that should uniquely identify the documentation
# set bundle. This should be a reverse domain-name style string, e.g.
# com.mycompany.MyDocSet. Doxygen will append .docset to the name.
# The default value is: org.doxygen.Project.
# This tag requires that the tag GENERATE_DOCSET is set to YES.

DOCSET_BUNDLE_ID       = org.doxygen.Project

# The DOCSET_PUBLISHER_ID tag specifies a string that should uniquely identify
# the documentation publisher. This should be a reverse domain-name style
# string, e.g. com.mycompany.MyDocSet.documentation.
# The default value is: org.doxygen.Publisher.
# This tag requires that the tag GENERATE_DOCSET is set to YES.

DOCSET_PUBLISHER_ID    = org.doxygen.Publisher

# The DOCSET_PUBLISHER_NAME tag identifies the documentation publisher.
# The default value is: Publisher.
# This tag requires that the tag GENERATE_DOCSET is set to YES.

DOCSET_PUBLISHER_NAME  = Publisher

# If the GENERATE_HTMLHELP tag is set to YES then doxygen generates three
# additional HTML index files: index.hhp, index.hhc, and index.hhk. The
# index.hhp is a project file that can be read by Microsoft's HTML Help Workshop
# (see: http://www.microsoft.com/en-us/download/details.aspx?id=21138) on
# Windows.
#
# The HTML Help Workshop contains a compiler that can convert all HTML output
# generated by doxygen into a single compiled HTML file (.chm). Compiled HTML
# files are now used as the Windows 98 help format, and will replace the old
# Windows help format (.hlp) on all Windows platforms in the future. Compressed
# HTML files also contain an index, a table of contents, and you can search for
# words in the documentation. The HTML workshop also contains a viewer for
# compressed HTML files.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTML is set to YES.

GENERATE_HTMLHELP      = NO

# The CHM_FILE tag can be used to specify the file name of the resulting .chm
# file. You can add a path in front of the file if the result should not be
# written to the html output directory.
# This tag requires that the tag GENERATE_HTMLHELP is set to YES.

CHM_FILE               =

# The HHC_LOCATION tag can be used to specify the location (absolute path
# including file name) of the HTML help compiler ( hhc.exe). If non-empty
# doxygen will try to run the HTML help compiler on the generated index.hhp.
# The file has to be specified with full path.
# This tag requires that the tag GENERATE_HTMLHELP is set to YES.

HHC_LOCATION           =

# The GENERATE_CHI flag controls if a separate .chi index file is generated (
# YES) or that it should be included in the master .chm file ( NO).
# The default value is: NO.
# This tag requires that the tag GENERATE_HTMLHELP is set to YES.

GENERATE_CHI           = NO

# The CHM_INDEX_ENCODING is used to encode HtmlHelp index ( hhk), content ( hhc)
# and project file content.
# This tag requires that the tag GENERATE_HTMLHELP is set to YES.

CHM_INDEX_ENCODING     =

# The BINARY_TOC flag controls whether a binary table of contents is generated (
# YES) or a normal table of contents ( NO) in the .chm file. Furthermore it
# enables the Previous and Next buttons.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTMLHELP is set to YES.

BINARY_TOC             = NO

# The TOC_EXPAND flag can be set to YES to add extra items for group members to
# the table of contents of the HTML help documentation and to the tree view.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTMLHELP is set to YES.

TOC_EXPAND             = NO

# If the GENERATE_QHP tag is set to YES and both QHP_NAMESPACE and
# QHP_VIRTUAL_FOLDER are set, an additional index file will be generated that
# can be used as input for Qt's qhelpgenerator to generate a Qt Compressed Help
# (.qch) of the generated HTML documentation.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTML is set to YES.

GENERATE_QHP           = NO

# If the QHG_LOCATION tag is specified, the QCH_FILE tag can be used to specify
# the file name of the resulting .qch file. The path specified is relative to
# the HTML output folder.
# This tag requires that the tag GENERATE_QHP is set to YES.

QCH_FILE               =

# The QHP_NAMESPACE tag specifies the namespace to use when generating Qt Help
# Project output. For more information please see Qt Help Project / Namespace
# (see: http://qt-project.org/doc/qt-4.8/qthelpproject.html#namespace).
# The default value is: org.doxygen.Project.
# This tag requires that the tag GENERATE_QHP is set to YES.

QHP_NAMESPACE          = org.doxygen.Project

# The QHP_VIRTUAL_FOLDER tag specifies the namespace to use when generating Qt
# Help Project output. For more information please see Qt Help Project / Virtual
# Folders (see: http://qt-project.org/doc/qt-4.8/qthelpproject.html#virtual-
# folders).
# The default value is: doc.
# This tag requires that the tag GENERATE_QHP is set to YES.

QHP_VIRTUAL_FOLDER     = doc

# If the QHP_CUST_FILTER_NAME tag is set, it specifies the name of a custom
# filter to add. For more information please see Qt Help Project / Custom
# Filters (see: http://qt-project.org/doc/qt-4.8/qthelpproject.html#custom-
# filters).
# This tag requires that the tag GENERATE_QHP is set to YES.

QHP_CUST_FILTER_NAME   =

# The QHP_CUST_FILTER_ATTRS tag specifies the list of the attributes of the
# custom filter to add. For more information please see Qt Help Project / Custom
# Filters (see: http://qt-project.org/doc/qt-4.8/qthelpproject.html#custom-
# filters).
# This tag requires that the tag GENERATE_QHP is set to YES.

QHP_CUST_FILTER_ATTRS  =

# The QHP_SECT_FILTER_ATTRS tag specifies the list of the attributes this
# project's filter section matches. Qt Help Project / Filter Attributes (see:
# http://qt-project.org/doc/qt-4.8/qthelpproject.html#filter-attributes).
# This tag requires that the tag GENERATE_QHP is set to YES.

QHP_SECT_FILTER_ATTRS  =

# The QHG_LOCATION tag can be used to specify the location of Qt's
# qhelpgenerator. If non-empty doxygen will try to run qhelpgenerator on the
# generated .qhp file.
# This tag requires that the tag GENERATE_QHP is set to YES.

QHG_LOCATION           =

# If the GENERATE_ECLIPSEHELP tag is set to YES, additional index files will be
# generated, together with the HTML files, they form an Eclipse help plugin. To
# install this plugin and make it available under the help contents menu in
# Eclipse, the contents of the directory containing the HTML and XML files needs
# to be copied into the plugins directory of eclipse. The name of the directory
# within the plugins directory should be the same as the ECLIPSE_DOC_ID value.
# After copying Eclipse needs to be restarted before the help appears.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTML is set to YES.

GENERATE_ECLIPSEHELP   = NO

# A unique identifier for the Eclipse help plugin. When installing the plugin
# the directory name containing the HTML and XML files should also have this
# name. Each documentation set should have its own identifier.
# The default value is: org.doxygen.Project.
# This tag requires that the tag GENERATE_ECLIPSEHELP is set to YES.

ECLIPSE_DOC_ID         = org.doxygen.Project

# If you want full control over the layout of the generated HTML pages it might
# be necessary to disable the index and replace it with your own. The
# DISABLE_INDEX tag can be used to turn on/off the condensed index (tabs) at top
# of each HTML page. A value of NO enables the index and the value YES disables
# it. Since the tabs in the index contain the same information as the navigation
# tree, you can set this option to YES if you also set GENERATE_TREEVIEW to YES.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTML is set to YES.

DISABLE_INDEX          = NO

# The GENERATE_TREEVIEW tag is used to specify whether a tree-like index
# structure should be generated to display hierarchical information. If the tag
# value is set to YES, a side panel will be generated containing a tree-like
# index structure (just like the one that is generated for HTML Help). For this
# to work a browser that supports JavaScript, DHTML, CSS and frames is required
# (i.e. any modern browser). Windows users are probably better off using the
# HTML help feature. Via custom stylesheets (see HTML_EXTRA_STYLESHEET) one can
# further fine-tune the look of the index. As an example, the default style
# sheet generated by doxygen has an example that shows how to put an image at
# the root of the tree instead of the PROJECT_NAME. Since the tree basically has
# the same information as the tab index, you could consider setting
# DISABLE_INDEX to YES when enabling this option.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTML is set to YES.

GENERATE_TREEVIEW      = NO

# The ENUM_VALUES_PER_LINE tag can be used to set the number of enum values that
# doxygen will group on one line in the generated HTML documentation.
#
# Note that a value of 0 will completely suppress the enum values from appearing
# in the overview section.
# Minimum value: 0, maximum value: 20, default value: 4.
# This tag requires that the tag GENERATE_HTML is set to YES.

ENUM_VALUES_PER_LINE   = 4

# If the treeview is enabled (see GENERATE_TREEVIEW) then this tag can be used
# to set the initial width (in pixels) of the frame in which the tree is shown.
# Minimum value: 0, maximum value: 1500, default value: 250.
# This tag requires that the tag GENERATE_HTML is set to YES.

TREEVIEW_WIDTH         = 250

# When the EXT_LINKS_IN_WINDOW option is set to YES doxygen will open links to
# external symbols imported via tag files in a separate window.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTML is set to YES.

EXT_LINKS_IN_WINDOW    = NO

# Use this tag to change the font size of LaTeX formulas included as images in
# the HTML documentation. When you change the font size after a successful
# doxygen run you need to manually remove any form_*.png images from the HTML
# output directory to force them to be regenerated.
# Minimum value: 8, maximum value: 50, default value: 10.
# This tag requires that the tag GENERATE_HTML is set to YES.

FORMULA_FONTSIZE       = 10

# Use the FORMULA_TRANPARENT tag to determine whether or not the images
# generated for formulas are transparent PNGs. Transparent PNGs are not
# supported properly for IE 6.0, but are supported on all modern browsers.
#
# Note that when changing this option you need to delete any form_*.png files in
# the HTML output directory before the changes have effect.
# The default value is: YES.
# This tag requires that the tag GENERATE_HTML is set to YES.

FORMULA_TRANSPARENT    = YES

# Enable the USE_MATHJAX option to render LaTeX formulas using MathJax (see
# http://www.mathjax.org) which uses client side Javascript for the rendering
# instead of using prerendered bitmaps. Use this if you do not have LaTeX
# installed or if you want to formulas look prettier in the HTML output. When
# enabled you may also need to install MathJax separately and configure the path
# to it using the MATHJAX_RELPATH option.
# The default value is: NO.
# This tag requires that the tag GENERATE_HTML is set to YES.

USE_MATHJAX            = NO

# When MathJax is enabled you can set the default output format to be used for
# the MathJax output. See the MathJax site (see:
# http://docs.mathjax.org/en/latest/output.html) for more details.
# Possible values are: HTML-CSS (which is slower, but has the best
# compatibility), NativeMML (i.e. MathML) and SVG.
# The default value is: HTML-CSS.
# This tag requires that the tag USE_MATHJAX is set to YES.

MATHJAX_FORMAT         = HTML-CSS

# When MathJax is enabled you need to specify the location relative to the HTML
# output directory using the MATHJAX_RELPATH option. The destination directory
# should contain the MathJax.js script. For instance, if the mathjax directory
# is located at the same level as the HTML output directory, then
# MATHJAX_RELPATH should be ../mathjax. The default value points to the MathJax
# Content Delivery Network so you can quickly see the result without installing
# MathJax. However, it is strongly recommended to install a local copy of
# MathJax from http://www.mathjax.org before deployment.
# The default value is: http://cdn.mathjax.org/mathjax/latest.
# This tag requires that the tag USE_MATHJAX is set to YES.

MATHJAX_RELPATH        = http://cdn.mathjax.org/mathjax/latest

# The MATHJAX_EXTENSIONS tag can be used to specify one or more MathJax
# extension names that should be enabled during MathJax rendering. For example
# MATHJAX_EXTENSIONS = TeX/AMSmath TeX/AMSsymbols
# This tag requires that the tag USE_MATHJAX is set to YES.

MATHJAX_EXTENSIONS     =

# The MATHJAX_CODEFILE tag can be used to specify a file with javascript pieces
# of code that will be used on startup of the MathJax code. See the MathJax site
# (see: http://docs.mathjax.org/en/latest/output.html) for more details. For an
# example see the documentation.
# This tag requires that the tag USE_MATHJAX is set to YES.

MATHJAX_CODEFILE       =

# When the SEARCHENGINE tag is enabled doxygen will generate a search box for
# the HTML output. The underlying search engine uses javascript and DHTML and
# should work on any modern browser. Note that when using HTML help
# (GENERATE_HTMLHELP), Qt help (GENERATE_QHP), or docsets (GENERATE_DOCSET)
# there is already a search function so this one should typically be disabled.
# For large projects the javascript based search engine can be slow, then
# enabling SERVER_BASED_SEARCH may provide a better solution. It is possible to
# search using the keyboard; to jump to the search box use <access key> + S
# (what the <access key> is depends on the OS and browser, but it is typically
# <CTRL>, <ALT>/<option>, or both). Inside the search box use the <cursor down
# key> to jump into the search results window, the results can be navigated
# using the <cursor keys>. Press <Enter> to select an item or <escape> to cancel
# the search. The filter options can be selected when the cursor is inside the
# search box by pressing <Shift>+<cursor down>. Also here use the <cursor keys>
# to select a filter and <Enter> or <escape> to activate or cancel the filter
# option.
# The default value is: YES.
# This tag requires that the tag GENERATE_HTML is set to YES.

SEARCHENGINE           = YES

# When the SERVER_BASED_SEARCH tag is enabled the search engine will be
# implemented using a web server instead of a web client using Javascript. There
# are two flavors of web server based searching depending on the EXTERNAL_SEARCH
# setting. When disabled, doxygen will generate a PHP script for searching and
# an index file used by the script. When EXTERNAL_SEARCH is enabled the indexing
# and searching needs to be provided by external tools. See the section
# "External Indexing and Searching" for details.
# The default value is: NO.
# This tag requires that the tag SEARCHENGINE is set to YES.

SERVER_BASED_SEARCH    = NO

# When EXTERNAL_SEARCH tag is enabled doxygen will no longer generate the PHP
# script for searching. Instead the search results are written to an XML file
# which needs to be processed by an external indexer. Doxygen will invoke an
# external search engine pointed to by the SEARCHENGINE_URL option to obtain the
# search results.
#
# Doxygen ships with an example indexer ( doxyindexer) and search engine
# (doxysearch.cgi) which are based on the open source search engine library
# Xapian (see: http://xapian.org/).
#
# See the section "External Indexing and Searching" for details.
# The default value is: NO.
# This tag requires that the tag SEARCHENGINE is set to YES.

EXTERNAL_SEARCH        = NO

# The SEARCHENGINE_URL should point to a search engine hosted by a web server
# which will return the search results when EXTERNAL_SEARCH is enabled.
#
# Doxygen ships with an example indexer ( doxyindexer) and search engine
# (doxysearch.cgi) which are based on the open source search engine library
# Xapian (see: http://xapian.org/). See the section "External Indexing and
# Searching" for details.
# This tag requires that the tag SEARCHENGINE is set to YES.

SEARCHENGINE_URL       =

# When SERVER_BASED_SEARCH and EXTERNAL_SEARCH are both enabled the unindexed
# search data is written to a file for indexing by an external tool. With the
# SEARCHDATA_FILE tag the name of this file can be specified.
# The default file is: searchdata.xml.
# This tag requires that the tag SEARCHENGINE is set to YES.

SEARCHDATA_FILE        = searchdata.xml

# When SERVER_BASED_SEARCH and EXTERNAL_SEARCH are both enabled the
# EXTERNAL_SEARCH_ID tag can be used as an identifier for the project. This is
# useful in combination with EXTRA_SEARCH_MAPPINGS to search through multiple
# projects and redirect the results back to the right project.
# This tag requires that the tag SEARCHENGINE is set to YES.

EXTERNAL_SEARCH_ID     =

# The EXTRA_SEARCH_MAPPINGS tag can be used to enable searching through doxygen
# projects other than the one defined by this configuration file, but that are
# all added to the same external search index. Each project needs to have a
# unique id set via EXTERNAL_SEARCH_ID. The search mapping then maps the id of
# to a relative location where the documentation can be found. The format is:
# EXTRA_SEARCH_MAPPINGS = tagname1=loc1 tagname2=loc2 ...
# This tag requires that the tag SEARCHENGINE is set to YES.

EXTRA_SEARCH_MAPPINGS  =

#---------------------------------------------------------------------------
# Configuration options related to the LaTeX output
#---------------------------------------------------------------------------

# If the GENERATE_LATEX tag is set to YES doxygen will generate LaTeX output.
# The default value is: YES.

GENERATE_LATEX         = YES

# The LATEX_OUTPUT tag is used to specify where the LaTeX docs will be put. If a
# relative path is entered the value of OUTPUT_DIRECTORY will be put in front of
# it.
# The default directory is: latex.
# This tag requires that the tag GENERATE_LATEX is set to YES.

LATEX_OUTPUT           = latex

# The LATEX_CMD_NAME tag can be used to specify the LaTeX command name to be
# invoked.
#
# Note that when enabling USE_PDFLATEX this option is only used for generating
# bitmaps for formulas in the HTML output, but not in the Makefile that is
# written to the output directory.
# The default file is: latex.
# This tag requires that the tag GENERATE_LATEX is set to YES.

LATEX_CMD_NAME         = latex

# The MAKEINDEX_CMD_NAME tag can be used to specify the command name to generate
# index for LaTeX.
# The default file is: makeindex.
# This tag requires that the tag GENERATE_LATEX is set to YES.

MAKEINDEX_CMD_NAME     = makeindex

# If the COMPACT_LATEX tag is set to YES doxygen generates more compact LaTeX
# documents. This may be useful for small projects and may help to save some
# trees in general.
# The default value is: NO.
# This tag requires that the tag GENERATE_LATEX is set to YES.

COMPACT_LATEX          = NO

# The PAPER_TYPE tag can be used to set the paper type that is used by the
# printer.
# Possible values are: a4 (210 x 297 mm), letter (8.5 x 11 inches), legal (8.5 x
# 14 inches) and executive (7.25 x 10.5 inches).
# The default value is: a4.
# This tag requires that the tag GENERATE_LATEX is set to YES.

PAPER_TYPE             = a4

# The EXTRA_PACKAGES tag can be used to specify one or more LaTeX package names
# that should be included in the LaTeX output. To get the times font for
# instance you can specify
# EXTRA_PACKAGES=times
# If left blank no extra packages will be included.
# This tag requires that the tag GENERATE_LATEX is set to YES.

EXTRA_PACKAGES         = amsmath \
                         amssymb \
                         amsfonts

# The LATEX_HEADER tag can be used to specify a personal LaTeX header for the
# generated LaTeX document. The header should contain everything until the first
# chapter. If it is left blank doxygen will generate a standard header. See
# section "Doxygen usage" for information on how to let doxygen write the
# default header to a separate file.
#
# Note: Only use a user-defined header if you know what you are doing! The
# following commands have a special meaning inside the header: $title,
# $datetime, $date, $doxygenversion, $projectname, $projectnumber. Doxygen will
# replace them by respectively the title of the page, the current date and time,
# only the current date, the version number of doxygen, the project name (see
# PROJECT_NAME), or the project number (see PROJECT_NUMBER).
# This tag requires that the tag GENERATE_LATEX is set to YES.

LATEX_HEADER           =

# The LATEX_FOOTER tag can be used to specify a personal LaTeX footer for the
# generated LaTeX document. The footer should contain everything after the last
# chapter. If it is left blank doxygen will generate a standard footer.
#
# Note: Only use a user-defined footer if you know what you are doing!
# This tag requires that the tag GENERATE_LATEX is set to YES.

LATEX_FOOTER           =

# The LATEX_EXTRA_FILES tag can be used to specify one or more extra images or
# other source files which should be copied to the LATEX_OUTPUT output
# directory. Note that the files will be copied as-is; there are no commands or
# markers available.
# This tag requires that the tag GENERATE_LATEX is set to YES.

LATEX_EXTRA_FILES      =

# If the PDF_HYPERLINKS tag is set to YES, the LaTeX that is generated is
# prepared for conversion to PDF (using ps2pdf or pdflatex). The PDF file will
# contain links (just like the HTML output) instead of page references. This
# makes the output suitable for online browsing using a PDF viewer.
# The default value is: YES.
# This tag requires that the tag GENERATE_LATEX is set to YES.

PDF_HYPERLINKS         = YES

# If the LATEX_PDFLATEX tag is set to YES, doxygen will use pdflatex to generate
# the PDF file directly from the LaTeX files. Set this option to YES to get a
# higher quality PDF documentation.
# The default value is: YES.
# This tag requires that the tag GENERATE_LATEX is set to YES.

USE_PDFLATEX           = YES

# If the LATEX_BATCHMODE tag is set to YES, doxygen will add the \batchmode
# command to the generated LaTeX files. This will instruct LaTeX to keep running
# if errors occur, instead of asking the user for help. This option is also used
# when generating formulas in HTML.
# The default value is: NO.
# This tag requires that the tag GENERATE_LATEX is set to YES.

LATEX_BATCHMODE        = NO

# If the LATEX_HIDE_INDICES tag is set to YES then doxygen will not include the
# index chapters (such as File Index, Compound Index, etc.) in the output.
# The default value is: NO.
# This tag requires that the tag GENERATE_LATEX is set to YES.

LATEX_HIDE_INDICES     = NO

# If the LATEX_SOURCE_CODE tag is set to YES then doxygen will include source
# code with syntax highlighting in the LaTeX output.
#
# Note that which sources are shown also depends on other settings such as
# SOURCE_BROWSER.
# The default value is: NO.
# This tag requires that the tag GENERATE_LATEX is set to YES.

LATEX_SOURCE_CODE      = NO

# The LATEX_BIB_STYLE tag can be used to specify the style to use for the
# bibliography, e.g. plainnat, or ieeetr. See
# http://en.wikipedia.org/wiki/BibTeX and \cite for more info.
# The default value is: plain.
# This tag requires that the tag GENERATE_LATEX is set to YES.

LATEX_BIB_STYLE        = plain

#---------------------------------------------------------------------------
# Configuration options related to the RTF output
#---------------------------------------------------------------------------

# If the GENERATE_RTF tag is set to YES doxygen will generate RTF output. The
# RTF output is optimized for Word 97 and may not look too pretty with other RTF
# readers/editors.
# The default value is: NO.

GENERATE_RTF           = NO

# The RTF_OUTPUT tag is used to specify where the RTF docs will be put. If a
# relative path is entered the value of OUTPUT_DIRECTORY will be put in front of
# it.
# The default directory is: rtf.
# This tag requires that the tag GENERATE_RTF is set to YES.

RTF_OUTPUT             = rtf

# If the COMPACT_RTF tag is set to YES doxygen generates more compact RTF
# documents. This may be useful for small projects and may help to save some
# trees in general.
# The default value is: NO.
# This tag requires that the tag GENERATE_RTF is set to YES.

COMPACT_RTF            = NO

# If the RTF_HYPERLINKS tag is set to YES, the RTF that is generated will
# contain hyperlink fields. The RTF file will contain links (just like the HTML
# output) instead of page references. This makes the output suitable for online
# browsing using Word or some other Word compatible readers that support those
# fields.
#
# Note: WordPad (write) and others do not support links.
# The default value is: NO.
# This tag requires that the tag GENERATE_RTF is set to YES.

RTF_HYPERLINKS         = NO

# Load stylesheet definitions from file. Syntax is similar to doxygen's config
# file, i.e. a series of assignments. You only have to provide replacements,
# missing definitions are set to their default value.
#
# See also section "Doxygen usage" for information on how to generate the
# default style sheet that doxygen normally uses.
# This tag requires that the tag GENERATE_RTF is set to YES.

RTF_STYLESHEET_FILE    =

# Set optional variables used in the generation of an RTF document. Syntax is
# similar to doxygen's config file. A template extensions file can be generated
# using doxygen -e rtf extensionFile.
# This tag requires that the tag GENERATE_RTF is set to YES.

RTF_EXTENSIONS_FILE    =

#---------------------------------------------------------------------------
# Configuration options related to the man page output
#---------------------------------------------------------------------------

# If the GENERATE_MAN tag is set to YES doxygen will generate man pages for
# classes and files.
# The default value is: NO.

GENERATE_MAN           = NO

# The MAN_OUTPUT tag is used to specify where the man pages will be put. If a
# relative path is entered the value of OUTPUT_DIRECTORY will be put in front of
# it. A directory man3 will be created inside the directory specified by
# MAN_OUTPUT.
# The default directory is: man.
# This tag requires that the tag GENERATE_MAN is set to YES.

MAN_OUTPUT             = man

# The MAN_EXTENSION tag determines the extension that is added to the generated
# man pages. In case the manual section does not start with a number, the number
# 3 is prepended. The dot (.) at the beginning of the MAN_EXTENSION tag is
# optional.
# The default value is: .3.
# This tag requires that the tag GENERATE_MAN is set to YES.

MAN_EXTENSION          = .3

# The MAN_SUBDIR tag determines the name of the directory created within
# MAN_OUTPUT in which the man pages are placed. If defaults to man followed by
# MAN_EXTENSION with the initial . removed.
# This tag requires that the tag GENERATE_MAN is set to YES.

MAN_SUBDIR             =

# If the MAN_LINKS tag is set to YES and doxygen generates man output, then it
# will generate one additional man file for each entity documented in the real
# man page(s). These additional files only source the real man page, but without
# them the man command would be unable to find the correct page.
# The default value is: NO.
# This tag requires that the tag GENERATE_MAN is set to YES.

MAN_LINKS              = NO

#---------------------------------------------------------------------------
# Configuration options related to the XML output
#---------------------------------------------------------------------------

# If the GENERATE_XML tag is set to YES doxygen will generate an XML file that
# captures the structure of the code including all documentation.
# The default value is: NO.

GENERATE_XML           = YES

# The XML_OUTPUT tag is used to specify where the XML pages will be put. If a
# relative path is entered the value of OUTPUT_DIRECTORY will be put in front of
# it.
# The default directory is: xml.
# This tag requires that the tag GENERATE_XML is set to YES.

XML_OUTPUT             = xml

# If the XML_PROGRAMLISTING tag is set to YES doxygen will dump the program
# listings (including syntax highlighting and cross-referencing information) to
# the XML output. Note that enabling this will significantly increase the size
# of the XML output.
# The default value is: YES.
# This tag requires that the tag GENERATE_XML is set to YES.

XML_PROGRAMLISTING     = YES

#---------------------------------------------------------------------------
# Configuration options related to the DOCBOOK output
#---------------------------------------------------------------------------

# If the GENERATE_DOCBOOK tag is set to YES doxygen will generate Docbook files
# that can be used to generate PDF.
# The default value is: NO.

GENERATE_DOCBOOK       = NO

# The DOCBOOK_OUTPUT tag is used to specify where the Docbook pages will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be put in
# front of it.
# The default directory is: docbook.
# This tag requires that the tag GENERATE_DOCBOOK is set to YES.

DOCBOOK_OUTPUT         = docbook

#---------------------------------------------------------------------------
# Configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------

# If the GENERATE_AUTOGEN_DEF tag is set to YES doxygen will generate an AutoGen
# Definitions (see http://autogen.sf.net) file that captures the structure of
# the code including all documentation. Note that this feature is still
# experimental and incomplete at the moment.
# The default value is: NO.

GENERATE_AUTOGEN_DEF   = NO

#---------------------------------------------------------------------------
# Configuration options related to the Perl module output
#---------------------------------------------------------------------------

# If the GENERATE_PERLMOD tag is set to YES doxygen will generate a Perl module
# file that captures the structure of the code including all documentation.
#
# Note that this feature is still experimental and incomplete at the moment.
# The default value is: NO.

GENERATE_PERLMOD       = NO

# If the PERLMOD_LATEX tag is set to YES doxygen will generate the necessary
# Makefile rules, Perl scripts and LaTeX code to be able to generate PDF and DVI
# output from the Perl module output.
# The default value is: NO.
# This tag requires that the tag GENERATE_PERLMOD is set to YES.

PERLMOD_LATEX          = NO

# If the PERLMOD_PRETTY tag is set to YES the Perl module output will be nicely
# formatted so it can be parsed by a human reader. This is useful if you want to
# understand what is going on. On the other hand, if this tag is set to NO the
# size of the Perl module output will be much smaller and Perl will parse it
# just the same.
# The default value is: YES.
# This tag requires that the tag GENERATE_PERLMOD is set to YES.

PERLMOD_PRETTY         = YES

# The names of the make variables in the generated doxyrules.make file are
# prefixed with the string contained in PERLMOD_MAKEVAR_PREFIX. This is useful
# so different doxyrules.make files included by the same Makefile don't
# overwrite each other's variables.
# This tag requires that the tag GENERATE_PERLMOD is set to YES.

PERLMOD_MAKEVAR_PREFIX =

#---------------------------------------------------------------------------
# Configuration options related to the preprocessor
#---------------------------------------------------------------------------

# If the ENABLE_PREPROCESSING tag is set to YES doxygen will evaluate all
# C-preprocessor directives found in the sources and include files.
# The default value is: YES.

ENABLE_PREPROCESSING   = YES

# If the MACRO_EXPANSION tag is set to YES doxygen will expand all macro names
# in the source code. If set to NO only conditional compilation will be
# performed. Macro expansion can be done in a controlled way by setting
# EXPAND_ONLY_PREDEF to YES.
# The default value is: NO.
# This tag requires that the tag ENABLE_PREPROCESSING is set to YES.

MACRO_EXPANSION        = NO

# If the EXPAND_ONLY_PREDEF and MACRO_EXPANSION tags are both set to YES then
# the macro expansion is limited to the macros specified with the PREDEFINED and
# EXPAND_AS_DEFINED tags.
# The default value is: NO.
# This tag requires that the tag ENABLE_PREPROCESSING is set to YES.

EXPAND_ONLY_PREDEF     = NO

# If the SEARCH_INCLUDES tag is set to YES the includes files in the
# INCLUDE_PATH will be searched if a #include is found.
# The default value is: YES.
# This tag requires that the tag ENABLE_PREPROCESSING is set to YES.

SEARCH_INCLUDES        = YES

# The INCLUDE_PATH tag can be used to specify one or more directories that
# contain include files that are not input files but should be processed by the
# preprocessor.
# This tag requires that the tag SEARCH_INCLUDES is set to YES.

INCLUDE_PATH           =

# You can use the INCLUDE_FILE_PATTERNS tag to specify one or more wildcard
# patterns (like *.h and *.hpp) to filter out the header-files in the
# directories. If left blank, the patterns specified with FILE_PATTERNS will be
# used.
# This tag requires that the tag ENABLE_PREPROCESSING is set to YES.

INCLUDE_FILE_PATTERNS  =

# The PREDEFINED tag can be used to specify one or more macro names that are
# defined before the preprocessor is started (similar to the -D option of e.g.
# gcc). The argument of the tag is a list of macros of the form: name or
# name=definition (no spaces). If the definition and the "=" are omitted, "=1"
# is assumed. To prevent a macro definition from being undefined via #undef or
# recursively expanded use the := operator instead of the = operator.
# This tag requires that the tag ENABLE_PREPROCESSING is set to YES.

PREDEFINED             = DOXYGEN

# If the MACRO_EXPANSION and EXPAND_ONLY_PREDEF tags are set to YES then this
# tag can be used to specify a list of macro names that should be expanded. The
# macro definition that is found in the sources will be used. Use the PREDEFINED
# tag if you want to use a different macro definition that overrules the
# definition found in the source code.
# This tag requires that the tag ENABLE_PREPROCESSING is set to YES.

EXPAND_AS_DEFINED      =

# If the SKIP_FUNCTION_MACROS tag is set to YES then doxygen's preprocessor will
# remove all references to function-like macros that are alone on a line, have
# an all uppercase name, and do not end with a semicolon. Such function macros
# are typically used for boiler-plate code, and will confuse the parser if not
# removed.
# The default value is: YES.
# This tag requires that the tag ENABLE_PREPROCESSING is set to YES.

SKIP_FUNCTION_MACROS   = YES

#---------------------------------------------------------------------------
# Configuration options related to external references
#---------------------------------------------------------------------------

# The TAGFILES tag can be used to specify one or more tag files. For each tag
# file the location of the external documentation should be added. The format of
# a tag file without this location is as follows:
# TAGFILES = file1 file2 ...
# Adding location for the tag files is done as follows:
# TAGFILES = file1=loc1 "file2 = loc2" ...
# where loc1 and loc2 can be relative or absolute paths or URLs. See the
# section "Linking to external documentation" for more information about the use
# of tag files.
# Note: Each tag file must have a unique name (where the name does NOT include
# the path). If a tag file is not located in the directory in which doxygen is
# run, you must also specify the path to the tagfile here.

TAGFILES               =

# When a file name is specified after GENERATE_TAGFILE, doxygen will create a
# tag file that is based on the input files it reads. See section "Linking to
# external documentation" for more information about the usage of tag files.

GENERATE_TAGFILE       =

# If the ALLEXTERNALS tag is set to YES all external class will be listed in the
# class index. If set to NO only the inherited external classes will be listed.
# The default value is: NO.

ALLEXTERNALS           = NO

# If the EXTERNAL_GROUPS tag is set to YES all external groups will be listed in
# the modules index. If set to NO, only the current project's groups will be
# listed.
# The default value is: YES.

EXTERNAL_GROUPS        = YES

# If the EXTERNAL_PAGES tag is set to YES all external pages will be listed in
# the related pages index. If set to NO, only the current project's pages will
# be listed.
# The default value is: YES.

EXTERNAL_PAGES         = YES

# The PERL_PATH should be the absolute path and name of the perl script
# interpreter (i.e. the result of 'which perl').
# The default file (with absolute path) is: /usr/bin/perl.

PERL_PATH              = /usr/bin/perl

#---------------------------------------------------------------------------
# Configuration options related to the dot tool
#---------------------------------------------------------------------------

# If the CLASS_DIAGRAMS tag is set to YES doxygen will generate a class diagram
# (in HTML and LaTeX) for classes with base or super classes. Setting the tag to
# NO turns the diagrams off. Note that this option also works with HAVE_DOT
# disabled, but it is recommended to install and use dot, since it yields more
# powerful graphs.
# The default value is: YES.

CLASS_DIAGRAMS         = YES

# You can define message sequence charts within doxygen comments using the \msc
# command. Doxygen will then run the mscgen tool (see:
# http://www.mcternan.me.uk/mscgen/)) to produce the chart and insert it in the
# documentation. The MSCGEN_PATH tag allows you to specify the directory where
# the mscgen tool resides. If left empty the tool is assumed to be found in the
# default search path.

MSCGEN_PATH            =

# You can include diagrams made with dia in doxygen documentation. Doxygen will
# then run dia to produce the diagram and insert it in the documentation. The
# DIA_PATH tag allows you to specify the directory where the dia binary resides.
# If left empty dia is assumed to be found in the default search path.

DIA_PATH               =

# If set to YES, the inheritance and collaboration graphs will hide inheritance
# and usage relations if the target is undocumented or is not a class.
# The default value is: YES.

HIDE_UNDOC_RELATIONS   = YES

# If you set the HAVE_DOT tag to YES then doxygen will assume the dot tool is
# available from the path. This tool is part of Graphviz (see:
# http://www.graphviz.org/), a graph visualization toolkit from AT&T and Lucent
# Bell Labs. The other options in this section have no effect if this option is
# set to NO
# The default value is: NO.

HAVE_DOT               = NO

# The DOT_NUM_THREADS specifies the number of dot invocations doxygen is allowed
# to run in parallel. When set to 0 doxygen will base this on the number of
# processors available in the system. You can set it explicitly to a value
# larger than 0 to get control over the balance between CPU load and processing
# speed.
# Minimum value: 0, maximum value: 32, default value: 0.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_NUM_THREADS        = 0

# When you want a differently looking font n the dot files that doxygen
# generates you can specify the font name using DOT_FONTNAME. You need to make
# sure dot is able to find the font, which can be done by putting it in a
# standard location or by setting the DOTFONTPATH environment variable or by
# setting DOT_FONTPATH to the directory containing the font.
# The default value is: Helvetica.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_FONTNAME           = Helvetica

# The DOT_FONTSIZE tag can be used to set the size (in points) of the font of
# dot graphs.
# Minimum value: 4, maximum value: 24, default value: 10.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_FONTSIZE           = 10

# By default doxygen will tell dot to use the default font as specified with
# DOT_FONTNAME. If you specify a different font using DOT_FONTNAME you can set
# the path where dot can find it using this tag.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_FONTPATH           =

# If the CLASS_GRAPH tag is set to YES then doxygen will generate a graph for
# each documented class showing the direct and indirect inheritance relations.
# Setting this tag to YES will force the CLASS_DIAGRAMS tag to NO.
# The default value is: YES.
# This tag requires that the tag HAVE_DOT is set to YES.

CLASS_GRAPH            = YES

# If the COLLABORATION_GRAPH tag is set to YES then doxygen will generate a
# graph for each documented class showing the direct and indirect implementation
# dependencies (inheritance, containment, and class references variables) of the
# class with other documented classes.
# The default value is: YES.
# This tag requires that the tag HAVE_DOT is set to YES.

COLLABORATION_GRAPH    = YES

# If the GROUP_GRAPHS tag is set to YES then doxygen will generate a graph for
# groups, showing the direct groups dependencies.
# The default value is: YES.
# This tag requires that the tag HAVE_DOT is set to YES.

GROUP_GRAPHS           = YES

# If the UML_LOOK tag is set to YES doxygen will generate inheritance and
# collaboration diagrams in a style similar to the OMG's Unified Modeling
# Language.
# The default value is: NO.
# This tag requires that the tag HAVE_DOT is set to YES.

UML_LOOK               = NO

# If the UML_LOOK tag is enabled, the fields and methods are shown inside the
# class node. If there are many fields or methods and many nodes the graph may
# become too big to be useful. The UML_LIMIT_NUM_FIELDS threshold limits the
# number of items for each type to make the size more manageable. Set this to 0
# for no limit. Note that the threshold may be exceeded by 50% before the limit
# is enforced. So when you set the threshold to 10, up to 15 fields may appear,
# but if the number exceeds 15, the total amount of fields shown is limited to
# 10.
# Minimum value: 0, maximum value: 100, default value: 10.
# This tag requires that the tag HAVE_DOT is set to YES.

UML_LIMIT_NUM_FIELDS   = 10

# If the TEMPLATE_RELATIONS tag is set to YES then the inheritance and
# collaboration graphs will show the relations between templates and their
# instances.
# The default value is: NO.
# This tag requires that the tag HAVE_DOT is set to YES.

TEMPLATE_RELATIONS     = NO

# If the INCLUDE_GRAPH, ENABLE_PREPROCESSING and SEARCH_INCLUDES tags are set to
# YES then doxygen will generate a graph for each documented file showing the
# direct and indirect include dependencies of the file with other documented
# files.
# The default value is: YES.
# This tag requires that the tag HAVE_DOT is set to YES.

INCLUDE_GRAPH          = YES

# If the INCLUDED_BY_GRAPH, ENABLE_PREPROCESSING and SEARCH_INCLUDES tags are
# set to YES then doxygen will generate a graph for each documented file showing
# the direct and indirect include dependencies of the file with other documented
# files.
# The default value is: YES.
# This tag requires that the tag HAVE_DOT is set to YES.

INCLUDED_BY_GRAPH      = YES

# If the CALL_GRAPH tag is set to YES then doxygen will generate a call
# dependency graph for every global function or class method.
#
# Note that enabling this option will significantly increase the time of a run.
# So in most cases it will be better to enable call graphs for selected
# functions only using the \callgraph command.
# The default value is: NO.
# This tag requires that the tag HAVE_DOT is set to YES.

CALL_GRAPH             = NO

# If the CALLER_GRAPH tag is set to YES then doxygen will generate a caller
# dependency graph for every global function or class method.
#
# Note that enabling this option will significantly increase the time of a run.
# So in most cases it will be better to enable caller graphs for selected
# functions only using the \callergraph command.
# The default value is: NO.
# This tag requires that the tag HAVE_DOT is set to YES.

CALLER_GRAPH           = NO

# If the GRAPHICAL_HIERARCHY tag is set to YES then doxygen will graphical
# hierarchy of all classes instead of a textual one.
# The default value is: YES.
# This tag requires that the tag HAVE_DOT is set to YES.

GRAPHICAL_HIERARCHY    = YES

# If the DIRECTORY_GRAPH tag is set to YES then doxygen will show the
# dependencies a directory has on other directories in a graphical way. The
# dependency relations are determined by the #include relations between the
# files in the directories.
# The default value is: YES.
# This tag requires that the tag HAVE_DOT is set to YES.

DIRECTORY_GRAPH        = YES

# The DOT_IMAGE_FORMAT tag can be used to set the image format of the images
# generated by dot.
# Note: If you choose svg you need to set HTML_FILE_EXTENSION to xhtml in order
# to make the SVG files visible in IE 9+ (other browsers do not have this
# requirement).
# Possible values are: png, jpg, gif and svg.
# The default value is: png.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_IMAGE_FORMAT       = png

# If DOT_IMAGE_FORMAT is set to svg, then this option can be set to YES to
# enable generation of interactive SVG images that allow zooming and panning.
#
# Note that this requires a modern browser other than Internet Explorer. Tested
# and working are Firefox, Chrome, Safari, and Opera.
# Note: For IE 9+ you need to set HTML_FILE_EXTENSION to xhtml in order to make
# the SVG files visible. Older versions of IE do not have SVG support.
# The default value is: NO.
# This tag requires that the tag HAVE_DOT is set to YES.

INTERACTIVE_SVG        = NO

# The DOT_PATH tag can be used to specify the path where the dot tool can be
# found. If left blank, it is assumed the dot tool can be found in the path.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_PATH               =

# The DOTFILE_DIRS tag can be used to specify one or more directories that
# contain dot files that are included in the documentation (see the \dotfile
# command).
# This tag requires that the tag HAVE_DOT is set to YES.

DOTFILE_DIRS           =

# The MSCFILE_DIRS tag can be used to specify one or more directories that
# contain msc files that are included in the documentation (see the \mscfile
# command).

MSCFILE_DIRS           =

# The DIAFILE_DIRS tag can be used to specify one or more directories that
# contain dia files that are included in the documentation (see the \diafile
# command).

DIAFILE_DIRS           =

# The DOT_GRAPH_MAX_NODES tag can be used to set the maximum number of nodes
# that will be shown in the graph. If the number of nodes in a graph becomes
# larger than this value, doxygen will truncate the graph, which is visualized
# by representing a node as a red box. Note that doxygen if the number of direct
# children of the root node in a graph is already larger than
# DOT_GRAPH_MAX_NODES then the graph will not be shown at all. Also note that
# the size of a graph can be further restricted by MAX_DOT_GRAPH_DEPTH.
# Minimum value: 0, maximum value: 10000, default value: 50.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_GRAPH_MAX_NODES    = 50

# The MAX_DOT_GRAPH_DEPTH tag can be used to set the maximum depth of the graphs
# generated by dot. A depth value of 3 means that only nodes reachable from the
# root by following a path via at most 3 edges will be shown. Nodes that lay
# further from the root node will be omitted. Note that setting this option to 1
# or 2 may greatly reduce the computation time needed for large code bases. Also
# note that the size of a graph can be further restricted by
# DOT_GRAPH_MAX_NODES. Using a depth of 0 means no depth restriction.
# Minimum value: 0, maximum value: 1000, default value: 0.
# This tag requires that the tag HAVE_DOT is set to YES.

MAX_DOT_GRAPH_DEPTH    = 0

# Set the DOT_TRANSPARENT tag to YES to generate images with a transparent
# background. This is disabled by default, because dot on Windows does not seem
# to support this out of the box.
#
# Warning: Depending on the platform used, enabling this option may lead to
# badly anti-aliased labels on the edges of a graph (i.e. they become hard to
# read).
# The default value is: NO.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_TRANSPARENT        = NO

# Set the DOT_MULTI_TARGETS tag to YES allow dot to generate multiple output
# files in one run (i.e. multiple -o and -T options on the command line). This
# makes dot run faster, but since only newer versions of dot (>1.8.10) support
# this, this feature is disabled by default.
# The default value is: NO.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_MULTI_TARGETS      = NO

# If the GENERATE_LEGEND tag is set to YES doxygen will generate a legend page
# explaining the meaning of the various boxes and arrows in the dot generated
# graphs.
# The default value is: YES.
# This tag requires that the tag HAVE_DOT is set to YES.

GENERATE_LEGEND        = YES

# If the DOT_CLEANUP tag is set to YES doxygen will remove the intermediate dot
# files that are used to generate the various graphs.
# The default value is: YES.
# This tag requires that the tag HAVE_DOT is set to YES.

DOT_CLEANUP            = YES


==> anc/GWFrames/Code/SphericalFunctions/docs/Makefile <==
# Tell 'make' not to look for files with the following names
.PHONY : all

# By default, just build the docs
all :
	doxygen
	doxygen2docstring.py xml/index.xml SphericalFunctions_Doc.i
	perl -p -i -e 's/(%feature\("docstring"\) .*)((?:<(?:[^<>]++|(?1))*>))/$$1 . join("",split(" ",$$2))/ge; s/%feature\("docstring"\).* (\S+) """/%feature\("docstring"\) $$1 """/' SphericalFunctions_Doc.i
	perl -p -i -e 's/SphericalFunctions::SphericalFunctions::/SphericalFunctions::/g' SphericalFunctions_Doc.i


==> anc/GWFrames/Code/SphericalFunctions/docs/SphericalFunctions_Doc.i <==
%feature("docstring") abs """


  Parameters
  ----------
    const int a
  
  Returns
  -------
    int
  
"""

%feature("docstring") SphericalFunctions::LadderOperatorFactorSingleton::operator() """


  Parameters
  ----------
    const int ell
    const int m
  
  Returns
  -------
    double
  
"""

%feature("docstring") SphericalFunctions::SWSH::SetRotation """


  Parameters
  ----------
    const Quaternions::Quaternion& iR
  
  Returns
  -------
    SWSH&
  
"""

%feature("docstring") SphericalFunctions::BinomialCoefficientSingleton::Instance """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    const BinomialCoefficientSingleton&
  
"""

%feature("docstring") SphericalFunctions::SWSH::Evaluate """
Evaluate Modes at the point given by the rotor.
===============================================
  Parameters
  ----------
    const vector<complex<double>>& Modes
      vector<complex<double>> in spinsfast order (which include ell=0, etc.)
  
  Returns
  -------
    complex<double>
  
  Description
  -----------
    Assuming the current rotor (or angles), evaluate the given data at that
    point. (See the SWSHs class documentation for more detail regarding the
    rotor.)
    
    Note that the input data are assumed to start with ell=0, incrementing m
    from -ell to ell, then incrementing ell. This is assumed even if the spin
    weight is nonzero, so ell=0 modes must be nonzero, to agree with the order
    of data required for the spinsfast module. Any data in these 'impossible'
    slots will just be ignored.
    
    In many cases, evaluating with spinsfast itself should be preferable.
    However, the major advantage of this code is that it allows for evaluation
    with respect to a rotor. For functions of nonzero spin weight, this
    automatically incorporates the spin orientation of the relevant tetrad,
    which is necessary, for example when imposing a boost.
  
"""

%feature("docstring") SphericalFunctions::SWSH::operator() """


  Parameters
  ----------
    const int ell
    const int m
  
  Returns
  -------
    complex<double>
  
"""

%feature("docstring") N_ellm """
Return the size of the array needed to express this ell.
========================================================
  Parameters
  ----------
    const int ell
  
  Returns
  -------
    int
  
"""

%feature("docstring") SphericalFunctions::WignerCoefficientSingleton """
class SphericalFunctions::WignerCoefficientSingleton
====================================================
  Object for pre-computing and retrieving coefficients for the Wigner D
  matrices.
  
  Member variables
  ----------------
    const WignerCoefficientSingleton * WignerCoefficientInstance
    vector<double> CoefficientTable
  
  Non-public member functions
  ---------------------------
     WignerCoefficientSingleton
     WignerCoefficientSingleton
    WignerCoefficientSingleton& operator=
     ~WignerCoefficientSingleton
  
"""

%feature("docstring") SphericalFunctions::BinomialCoefficientSingleton """
class SphericalFunctions::BinomialCoefficientSingleton
======================================================
  Object for pre-computing and retrieving binomials.
  
  Member variables
  ----------------
    const BinomialCoefficientSingleton * BinomialCoefficientInstance
    vector<double> BinomialCoefficientTable
  
  Non-public member functions
  ---------------------------
     BinomialCoefficientSingleton
     BinomialCoefficientSingleton
    BinomialCoefficientSingleton& operator=
     ~BinomialCoefficientSingleton
  
"""

%feature("docstring") SphericalFunctions::FactorialSingleton::operator() """


  Parameters
  ----------
    const unsigned int i
  
  Returns
  -------
    double
  
"""

%feature("docstring") SphericalFunctions::Wigner3j """
Evaluate Wigner's 3-j symbol.
=============================
  Parameters
  ----------
    int j_1
    int j_2
    int j_3
    int m_1
    int m_2
    int m_3
  
  Returns
  -------
    double
  
  Description
  -----------
    This function is just a translation of the function in
    sympy.physics.wigner, written by Jens Rasch.
  
"""

%feature("docstring") SphericalFunctions::FactorialSingleton::Instance """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    const FactorialSingleton&
  
"""

%feature("docstring") SphericalFunctions::WignerCoefficientSingleton::operator() """


  Parameters
  ----------
    const int ell
    const int mp
    const int m
  
  Returns
  -------
    double
  
"""

%feature("docstring") SphericalFunctions::SWSH::RaiseErrorOnBadIndices """


  Parameters
  ----------
    const bool ErrorOnBadIndices = true
  
  Returns
  -------
    void
  
"""

%feature("docstring") SphericalFunctions::WignerDMatrix::SetRotation """


  Parameters
  ----------
    const Quaternions::Quaternion& iR
  
  Returns
  -------
    WignerDMatrix&
  



  Parameters
  ----------
    const double alpha
    const double beta
    const double gamma
  
  Returns
  -------
    WignerDMatrix&
  
"""

%feature("docstring") SphericalFunctions::WignerCoefficientSingleton::Instance """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    const WignerCoefficientSingleton&
  
"""

%feature("docstring") SphericalFunctions::LadderOperatorFactorSingleton::Instance """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    const LadderOperatorFactorSingleton&
  
"""

%feature("docstring") SphericalFunctions::BinomialCoefficientSingleton::operator() """


  Parameters
  ----------
    const unsigned int n
    const unsigned int k
  
  Returns
  -------
    double
  
"""

%feature("docstring") SphericalFunctions::SWSH """
class SphericalFunctions::SWSH
==============================
  Object for computing values of the spin-weighted spherical harmonics (SWSHs)
  
  Member variables
  ----------------
    WignerDMatrix D

            Note that this object is a functor taking a quaternion argument.
      Ordinarily, we think of this quaternion as being the rotor taking the
      unit $z$ vector into a point $(\\vartheta, \\varphi)$, which gives us the
      usual form of SWSHs. However, more general arguments are possible; no
      checking is done to ensure that the argument has the simple form of a
      minimal rotation to the spherical coordinate.    int spin
    double sign
  
"""

%feature("docstring") std """
namespace std
=============
  STL namespace.
  
"""

%feature("docstring") SphericalFunctions::LadderOperatorFactorSingleton """
class SphericalFunctions::LadderOperatorFactorSingleton
=======================================================
  Member variables
  ----------------
    const LadderOperatorFactorSingleton * LadderOperatorFactorInstance
    vector<double> FactorTable
  
  Non-public member functions
  ---------------------------
     LadderOperatorFactorSingleton
     LadderOperatorFactorSingleton
    LadderOperatorFactorSingleton& operator=
     ~LadderOperatorFactorSingleton
  
"""

%feature("docstring") WignerDMatrix::operator() """
Evaluate the D matrix element for the given (ell, mp, m) indices.
=================================================================
  Parameters
  ----------
    const int ell
    const int mp
    const int m
  
  Returns
  -------
    complex<double>
  
"""

%feature("docstring") SphericalFunctions """
namespace SphericalFunctions
============================
"""

%feature("docstring") SphericalFunctions::WignerDMatrix """
class SphericalFunctions::WignerDMatrix
=======================================
  Object for computing the Wigner D matrices as functions of quaternion rotors.
  
  Member variables
  ----------------
    bool ErrorOnBadIndices

            Note that this object is a functor. The rotation should be set, and then
      components can be taken by calling the object with arguments (ell,mp,m).
      The rotation can then be set to another value, and the process repeated.
      Evaluation in this order is more efficient than the other way around.    const BinomialCoefficientSingleton& BinomialCoefficient
    const WignerCoefficientSingleton& WignerCoefficient
    complex<double> Ra
    complex<double> Rb
    double absRa
    double absRb
    double absRRatioSquared
    int intlog10absRa
    int intlog10absRb
  
"""

%feature("docstring") SphericalFunctions::SWSH::SetAngles """


  Parameters
  ----------
    const double vartheta
    const double varphi
  
  Returns
  -------
    SWSH&
  
"""

%feature("docstring") WignerDMatrix::WignerDMatrix """
Construct the D matrix object given the (optional) rotor.
=========================================================
  Parameters
  ----------
    const Quaternions::Quaternion& iR = Quaternions::Quaternion(1, 0, 0, 0)
  
  Returns
  -------
    WignerDMatrix
  
"""

%feature("docstring") SphericalFunctions::FactorialSingleton """
class SphericalFunctions::FactorialSingleton
============================================
  Member variables
  ----------------
    const FactorialSingleton * FactorialInstance
    vector<double> FactorialTable
  
  Non-public member functions
  ---------------------------
     FactorialSingleton
     FactorialSingleton
    FactorialSingleton& operator=
     ~FactorialSingleton
  
"""

%feature("docstring") SphericalFunctions::FactorialSingleton::operator[] """


  Parameters
  ----------
    const unsigned int i
  
  Returns
  -------
    double
  
"""



==> anc/GWFrames/Code/SphericalFunctions/docs/doxygen2docstring.py <==
#!/usr/bin/env python

"""
Convert doxygen XML to docstring.

The class defined in this file may be used externally.  However, when
called as a script, the docstrings are output in SWIG format.

Usage:

  doxygen2docstring.py ../xml/index.xml GWFrames_Doc.i

index.xml is your doxygen-generated XML file which comes from running
doxygen on the C++ code, and GWFrames_Doc.i is where the output will
be written (the file will be clobbered).

Also, doxygen seems to be failing for my particular versions by
occasionally including the return argument in the docstrings for
certain template types.  The following (regex) replacement in
GWFrames_Doc.i may also be necessary:

  %feature("docstring").*>\**  ->  %feature("docstring")

There are a few specializations to the GWFrames module in this file.
For example, deletion of 'GWFrames::' in certain strings.  Otherwise,
this should be fairly general.

"""


# This code is adapted from doxy2swig.py, which had the following
# license information:
## This code is implemented using Mark Pilgrim's code as a guideline:
##   http://www.faqs.org/docs/diveintopython/kgp_divein.html
##
## Author: Prabhu Ramachandran
## License: BSD style



# Construct dictionary containing function names and docstrings and
# print out docstring features for SWIG.
#
# Each individual version of the function should have the following
# format, so that overloaded functions may be fully documented.
# Different versions of the function should be separated by a couple
# newlines.  If parameters are not documented, that's okay; they
# should still be listed.  Empty parameter lists should just have a
# parenthetical statement like "(no parameters)".  If no description
# is given, that section should be omitted.
#
## Short description as imperative statement.
## ==========================================
##   Parameters
##   ----------
##     const Thingie& Param1
##       Text describing this parameter in some level of detail, which
##       I won't go into here, but should be sufficient to understand
##       this parameter and its function.
##     const Mabob Param2 = Doohicky
##       More info, about Param2 that goes on and on, giving us some
##       useful information about it.
##   Returns
##   -------
##     Doodad& ReturnValue
##   Description
##   -----------
##     Some lengthy description of the workings of this function that
##     provides significant detail.
##     
##     Note that multiple paragraphs are possible -- and likely.  The
##     indentation should be here because this is the only section
##     with line breaks, so the indentation should help the reader
##     scan for function overloads.
# 
# Finally, when all the docstrings are generated for
#   * classes
#   * namespaces
#   * class member functions, free functions in files
# they should be output as `%feature("docstring")` statements



def word_wrap(strings, width=80, ind1=0, ind2=0, prefix=''):
    """ word wrapping function.
        string: the string to wrap
        width: the column number to wrap at
        prefix: prefix each line with this string (goes before any indentation)
        ind1: number of characters to indent the first line
        ind2: number of characters to indent the rest of the lines
        
    """
    stringlist = re.split('\n\s*\n', strings)
    returnstring = ''
    for i,string in enumerate(stringlist):
        string = prefix + ind1 * " " + string.strip()
        newstring = ""
        while len(string) > width:
            # find position of nearest whitespace char to the left of "width"
            marker = width - 1
            while not string[marker].isspace():
                marker = marker - 1
            
            # remove line from original string and add it to the new string
            newline = string[0:marker] + "\n"
            newstring = newstring + newline
            string = prefix + ind2 * " " + string[marker + 1:]
        
        returnstring += newstring + string
        if i<len(stringlist)-1: returnstring += '\n' + prefix + ind1*' ' + '\n'
    
    return returnstring


from xml.dom import minidom
import re
import textwrap
import sys
import types
import os.path
import warnings


class doxy2docstring :
    """
    Convert doxygen XML output to docstring.
    
    Input is the index.xml file doxygen creates.  The file is then
    read, recursively, and the various namespaces, classes, and
    functions are documented.  The result is held in a dictionary,
    where each key is the name of the object and the value is its
    docstring.
    
    This can be output to SWIG format using the class method
    `output_swig("OutputFileName.i")`.
    
    """
    
    def __init__(self, src) :
        """
        Initialize an instance given a source object (file or
        filename).
        
        """
        f = self.open_read(src)
        self.my_dir = os.path.dirname(f.name)
        self.xmldoc = minidom.parse(f).documentElement
        f.close()
        self.documented_objects = {}
        self.tags_re = re.compile(r'<[^>]*>')
        
        # i = 0
        # for memberdef in self.xmldoc.getElementsByTagName('name'):
        #     #print getText(memberdef.childNodes)
        #     self.documented_objects[self.getText(memberdef.childNodes)] = i
        #     i = i+1
        comps = self.xmldoc.getElementsByTagName('compound')
        for c in comps :
            refid = c.attributes['refid'].value
            fname = refid + '.xml'
            if not os.path.exists(fname) :
                fname = os.path.join(self.my_dir,  fname)
            #print("parsing file: {0}".format(fname))
            ## Read file into variable cdoc
            f = self.open_read(fname)
            cdoc = minidom.parse(f).documentElement
            f.close()
            ## Look for classes and namespaces (<compounddef>[kind=="class" || kind=="namespace"])
            for compounddef in cdoc.getElementsByTagName('compounddef') :
                kind = compounddef.attributes['kind'].value
                if kind == 'class' :
                    documented_object = self.human_readable(compounddef.getElementsByTagName('compoundname')[0])
                    docstring = 'class {0}\n{1}\n'.format(documented_object, "="*(6+len(documented_object)))
                    #print(docstring)
                    ## Document class description
                    for child in compounddef.childNodes : # only loop over direct children
                        if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                            string = self.human_readable(child)
                            if len(string)>0 :
                                docstring += word_wrap(string, ind1=2, ind2=2) + '\n  \n'
                    ## Document variables (children with <memberdef>[kind=="variable"])
                    MemberVariables = False
                    memberdefs = compounddef.getElementsByTagName('memberdef')
                    for memberdef in memberdefs :
                        if (memberdef.attributes['kind'].value=='variable') :
                            if (MemberVariables != True) :
                                docstring += '  Member variables\n  ' + '-'*16 + '\n'
                                MemberVariables = True
                            declaration = self.human_readable(memberdef.getElementsByTagName('type')[0]).replace('GWFrames::','').replace('std::','') + ' ' \
                                + self.human_readable(memberdef.getElementsByTagName('name')[0]) + '\n'
                            docstring += '    ' + declaration
                            ## Add description
                            for child in memberdef.childNodes :
                                if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                                    string = self.human_readable(child)
                                    if len(string)>0 :
                                        docstring += '\n      ' + word_wrap(string, ind1=6, ind2=6)
                    if(MemberVariables == True) : docstring += '  \n'
                    ## Document non-public functions (children with <memberdef>[kind=="function" && prot!="public"])
                    MemberFunctions = False
                    memberdefs = compounddef.getElementsByTagName('memberdef')
                    for memberdef in memberdefs :
                        if ((memberdef.attributes['kind'].value=='function') and (memberdef.attributes['prot'].value!='public')) :
                            if (MemberFunctions != True) :
                                docstring += '  Non-public member functions\n  ' + '-'*27 + '\n'
                                MemberFunctions = True
                            declaration = self.human_readable(memberdef.getElementsByTagName('type')[0]).replace('GWFrames::','').replace('std::','') + ' ' \
                                + self.human_readable(memberdef.getElementsByTagName('name')[0]) + '\n'
                            docstring += '    ' + declaration
                            for child in memberdef.childNodes :
                                if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                                    string = self.human_readable(child)
                                    if len(string)>0 :
                                        docstring += word_wrap(string, ind1=6, ind2=6)
                    if(MemberFunctions == True) : docstring += '  \n'
                    ## Add to self.documented_objects
                    self.documented_objects[documented_object] = docstring
                elif kind == 'namespace' :
                    documented_object = self.human_readable(compounddef.getElementsByTagName('compoundname')[0])
                    docstring = 'namespace {0}\n{1}\n'.format(documented_object, "="*(10+len(documented_object)))
                    #print(docstring)
                    ## Document namespace description
                    for child in compounddef.childNodes : # only loop over direct children
                        if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                            string = self.human_readable(child)
                            if len(string)>0 :
                                docstring += word_wrap(string, ind1=2, ind2=2) + '\n  \n'
                    ## Add to self.documented_objects
                    self.documented_objects[documented_object] = docstring
                    
            ## Look for <memberdef>[kind="function" prot="public"]
            for memberdef in cdoc.getElementsByTagName('memberdef') :
                if ((memberdef.attributes['kind'].value=='function') and (memberdef.attributes['prot'].value=='public')) :
                    definition = self.human_readable(memberdef.getElementsByTagName('definition')[0])
                    typestring = self.human_readable(memberdef.getElementsByTagName('type')[0])
                    documented_object = definition.replace(typestring+' ', '')
                    ## Make header with brief description
                    brief = self.human_readable(memberdef.getElementsByTagName('briefdescription')[0])
                    #print(documented_object)
                    docstring = ''
                    if documented_object in self.documented_objects :
                        docstring = self.documented_objects[documented_object] + '\n'
                    ## Document parameters
                    docstring += brief + '\n' + len(brief)*'=' + '\n  Parameters\n  ----------\n'
                    params = memberdef.getElementsByTagName('param')
                    if len(params)==0 :
                        docstring += '    (none)\n  \n'
                    else :
                        for param in params :
                            type = self.human_readable(param.getElementsByTagName('type')[0])
                            try:
                                declname = self.human_readable(param.getElementsByTagName('declname')[0])
                            except IndexError:
                                declname = ''
                            docstring += '    ' + (type + ' ' + declname).replace('GWFrames::','').replace('std::','')
                            default = param.getElementsByTagName('defval')
                            if len(default)>0 : docstring += ' = ' + self.human_readable(default[0]).replace('GWFrames::','').replace('std::','')
                            docstring += '\n'
                            for parametername in memberdef.getElementsByTagName('parametername') :
                                if self.getText(parametername.childNodes)==declname :
                                    #print(parametername.parentNode.nextSibling.nextSibling.toprettyxml())
                                    parameterdescription = self.human_readable(parametername.parentNode.nextSibling.nextSibling).strip()
                                    if len(parameterdescription)>0 : docstring += word_wrap(parameterdescription, ind1=6, ind2=6) + '\n'
                        docstring += '  \n'
                    ## Document return quantity
                    docstring += '  Returns\n  -------\n    '
                    returnType = self.human_readable(memberdef.getElementsByTagName('type')[0]).replace('GWFrames::','').replace('std::','')
                    if len(returnType.strip())==0 :
                        returnType = self.human_readable(memberdef.getElementsByTagName('name')[0])
                    docstring += returnType + '\n  \n'
                    ## Document other desciptions
                    Descriptions=False
                    for child in memberdef.childNodes :
                        if ((child.nodeName == 'detaileddescription') or (child.nodeName == 'inbodydescription')) :
                            parameterlist = child.getElementsByTagName('parameterlist')
                            if len(parameterlist)>0 : parameterlist[0].parentNode.removeChild(parameterlist[0])
                            string = self.human_readable(child)
                            if len(string)>0 :
                                if (Descriptions == False) :
                                    docstring += '  Description\n  -----------\n'
                                    Descriptions = True
                                docstring += word_wrap(string, ind1=4, ind2=4) + '\n  \n'
                    #if(Descriptions == True) : docstring += '  \n'
                    ##   Add to self.documented_objects
                    self.documented_objects[documented_object] = docstring
    
    def open_read(self, source):
        if hasattr(source, "read"):
            return source
        else:
            return open(source)
    
    def open_write(self, dest):
        if hasattr(dest, "write"):
            return dest
        else:
            return open(dest, 'w')
    
    def human_readable(self, node) :
        return re.sub(self.tags_re, '',
                      node.toxml()
                      .replace('</para>','\n\n')) \
                      .replace('&lt; ','<') \
                      .replace('&lt;','<') \
                      .replace(' &gt;','>') \
                      .replace('&gt;','>') \
                      .replace(' &amp;','&') \
                      .replace('&amp;','&') \
                      .replace('&quot;',"'") \
                      .replace('&apos;',"'") \
                      .replace('\\','\\\\') \
                      .strip()
    
    def getText(self, nodelist):
        rc = []
        for node in nodelist:
            if node.nodeType == node.TEXT_NODE:
                rc.append(node.data)
        return ''.join(rc)
    
    def output_swig(self, OutputFileName):
        o = self.open_write(OutputFileName)
        for key, value in self.documented_objects.items():
            o.write('%feature("docstring") {0} """\n{1}"""\n\n'.format(key, value))
        o.close()




def main(input, output):
    p = doxy2docstring(input)
    p.output_swig(output)


if __name__ == '__main__':
    if len(sys.argv) != 3:
        print(__doc__)
        sys.exit(1)
    main(sys.argv[1], sys.argv[2])


==> anc/GWFrames/Code/SphericalFunctions/setup.py <==
#! /usr/bin/env python

"""
Installation file for python code associated with the paper "Angular
velocity of gravitational radiation from precessing binaries and the
corotating frame".

To build this code and run it in place, run
    python setup.py build_ext --inplace
then open python and type 'import SphericalFunctions' in
the current directory.

To install in the user's directory, run
    python setup.py install --user
Now, 'import SphericalFunctions' may be run from a python
instance started in any directory on the system.
"""

from os.path import isdir, isfile
from subprocess import check_call
from sys import argv, executable

# Make sure `Quaternions` is either checked out here or at the level above
if isdir('Quaternions') and isfile('Quaternions/numpy.i'):
    QuaternionsPath = 'Quaternions'
elif isdir('../Quaternions') and isfile('../Quaternions/numpy.i'):
    QuaternionsPath = '../Quaternions'
else:
    raise EnvironmentError("Can't find `Quaternions` module.  Did you forget to `git submodule init` and `git submodule update`?")

## Build Quaternions first
print("\nInstalling Quaternions")
cmd = ' '.join(['cd {0} && {1}'.format(QuaternionsPath, executable),]+argv)
print(cmd)
check_call(cmd, shell=True)
print("Finished installing Quaternions\n")

## Check for `--no-GSL` option
if '--no-GSL' in argv:
    GSL=False
    GSLDef = ''
    argv.remove('--no-GSL')
else:
    GSL=True
    GSLDef = '-DUSE_GSL'

## If PRD won't let me keep a subdirectory, make one
from os.path import exists
from os import makedirs
if not exists('SphericalFunctions') :
    makedirs('SphericalFunctions')

## distutils doesn't build swig modules in the correct order by
## default -- the python module is installed first.  This will pop
## 'build_ext' to the beginning of the command list.
from distutils.command.build import build
build.sub_commands = sorted(build.sub_commands, key=lambda sub_command: int(sub_command[0]!='build_ext'))

## We also need to copy the SWIG-generated python script SphericalFunctions.py
## to SphericalFunctions/__init__.py so that it gets installed correctly.
from distutils.command.build_ext import build_ext as _build_ext
from distutils.file_util import copy_file
class build_ext(_build_ext):
    """Specialized Python source builder for moving SWIG module."""
    def run(self):
        _build_ext.run(self)
        copy_file('SphericalFunctions.py', 'SphericalFunctions/__init__.py')

## Now import the basics
from distutils.core import setup, Extension
from subprocess import check_output, CalledProcessError
from os import devnull, environ

# Add directories for numpy and other inclusions
from numpy import get_include
IncDirs = [get_include(), QuaternionsPath]
LibDirs = []

# If /opt/local directories exist, use them
if isdir('/opt/local/include'):
    IncDirs += ['/opt/local/include']
if isdir('/opt/local/lib'):
    LibDirs += ['/opt/local/lib']

# Add directories for GSL, if needed
if GSL :
    SourceFiles = [QuaternionsPath+'/Quaternions.cpp',
                   QuaternionsPath+'/QuaternionUtilities.cpp',
                   QuaternionsPath+'/IntegrateAngularVelocity.cpp',
                   'Combinatorics.cpp',
                   'WignerDMatrices.cpp',
                   'SWSHs.cpp',
                   'SphericalFunctions.i']
    Dependencies = [QuaternionsPath+'/Quaternions.hpp',
                    QuaternionsPath+'/QuaternionUtilities.hpp',
                    QuaternionsPath+'/IntegrateAngularVelocity.hpp',
                    'Combinatorics.hpp',
                    'WignerDMatrices.hpp',
                    'SWSHs.hpp',
                    'Errors.hpp']
    Libraries = ['gsl', 'gslcblas']
    ## See if GSL_HOME is set; if so, use it
    if "GSL_HOME" in environ :
        IncDirs = [environ["GSL_HOME"]+'/include'] + IncDirs
        LibDirs = [environ["GSL_HOME"]+'/lib'] + IncDirs
else :
    SourceFiles = [QuaternionsPath+'/Quaternions.cpp',
                   QuaternionsPath+'/Utilities.cpp',
                   'Combinatorics.cpp',
                   'WignerDMatrices.cpp',
                   'SWSHs.cpp',
                   'SphericalFunctions.i']
    Dependencies = [QuaternionsPath+'/Quaternions.hpp',
                    QuaternionsPath+'/Utilities.hpp',
                    'Combinatorics.hpp',
                    'WignerDMatrices.hpp',
                    'SWSHs.hpp',
                    'Errors.hpp']
    Libraries = []

## See if FFTW3_HOME is set; if so, use it
if "FFTW3_HOME" in environ :
    IncDirs += [environ["FFTW3_HOME"]+'/include']
    LibDirs += [environ["FFTW3_HOME"]+'/lib']

## Remove a compiler flag that doesn't belong there for C++
import distutils.sysconfig as ds
cfs=ds.get_config_vars()
for key, value in cfs.items() :
    if(type(cfs[key])==str) :
        cfs[key] = value.replace('-Wstrict-prototypes', '').replace('-Wshorten-64-to-32', '')

## Read in the license
try :
    with open('LICENSE', 'r') as myfile :
        License=myfile.read()
except IOError :
    License = 'See LICENSE file in the source code for details.'

## Add -py3 if this is python3
swig_opts=['-globals', 'constants', '-c++', '-builtin']
if '../' in QuaternionsPath:
    swig_opts+=['-I..',]
try:
    import sys
    python_major = sys.version_info.major
    if(python_major==3) :
        swig_opts += ['-py3']
except AttributeError:
    pass # This should probably be an error, because python is really old, but let's keep trying...

## This does the actual work
setup(name="SphericalFunctions",
      # version=PackageVersion,
      description='Library implementing Wigner D matrices and spin-weighted spherical harmonics in C++, with python bindings via SWIG',
      #long_description=""" """,
      author='Michael Boyle',
      author_email='boyle@astro.cornell.edu',
      url='https://github.com/MOBle',
      license=License,
      packages = ['SphericalFunctions'],
      # py_modules = ['SphericalFunctions'],
      # scripts = ['Scripts/RunExtrapolations.py', 'Scripts/ConvertGWDatToH5.py'],
      ext_modules = [
        Extension('_SphericalFunctions',
                  sources=SourceFiles,
                  depends=Dependencies,
                  include_dirs=IncDirs,
                  library_dirs=LibDirs,
                  libraries=Libraries,
                  #define_macros = [('CodeRevision', CodeRevision)],
                  language='c++',
                  swig_opts=swig_opts,
                  extra_link_args=['-fPIC'],
                  extra_compile_args=['-Wno-deprecated', '-ffast-math', '-O3', GSLDef],
                  # extra_compile_args=['-fopenmp']
              ),
      ],
      # classifiers = ,
      # distclass = ,
      # script_name = ,
      # script_args = ,
      # options = ,
      # license = ,
      # keywords = ,
      # platforms = ,
      # cmdclass = ,
      cmdclass={'build_ext': build_ext},
      # data_files = ,
      # package_dir =
      )


==> anc/GWFrames/Code/Utilities.cpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#include <iostream>
#include <cmath>
#include "Utilities.hpp"
#include <gsl/gsl_math.h>
#include <gsl/gsl_eigen.h>
#include <gsl/gsl_linalg.h>
#include <gsl/gsl_cblas.h>
#include "Quaternions.hpp"
#include "Errors.hpp"
using GWFrames::Matrix;
using GWFrames::MatrixC;
using Quaternions::Quaternion;
using std::vector;
using std::complex;
using std::cerr;
using std::endl;


// This macro is useful for debugging
#define INFOTOCERR std::cerr << __FILE__ << ":" << __LINE__ << ":" << __func__ << std::endl

#define Utilities_Epsilon 1.0e-14

const std::complex<double> ComplexI(0.0, 1.0);


double GWFrames::abs(const std::vector<double>& v) {
  double n=0.0;
  for(unsigned int i=0; i<v.size(); ++i) {
    n += v[i]*v[i];
  }
  return std::sqrt(n);
}

std::vector<double> GWFrames::abs(const std::vector<std::vector<double> >& v) {
  const unsigned int vsize = v.size();
  vector<double> n(vsize);
  for(unsigned int i=0; i<vsize; ++i) {
    n[i] = GWFrames::abs(v[i]);
  }
  return n;
}

vector<double> GWFrames::fabs(const vector<double>& x) {
  vector<double> y(x.size());
  for(unsigned int i=0; i<y.size(); ++i) {
    y[i] = std::fabs(x[i]);
  }
  return y;
}

vector<double> GWFrames::pow(const vector<double>& base, const double exponent) {
  vector<double> y(base.size());
  for(unsigned int i=0; i<y.size(); ++i) {
    y[i] = std::pow(base[i], exponent);
  }
  return y;
}

vector<double> GWFrames::log(const vector<double>& x) {
  vector<double> y(x.size());
  for(unsigned int i=0; i<y.size(); ++i) {
    y[i] = std::log(x[i]);
  }
  return y;
}

vector<double> GWFrames::exp(const vector<double>& x) {
  vector<double> y(x.size());
  for(unsigned int i=0; i<y.size(); ++i) {
    y[i] = std::exp(x[i]);
  }
  return y;
}

std::vector<double> GWFrames::operator+(const std::vector<double>& a, const std::vector<double>& b) {
  const unsigned int size = a.size();
  // if(b.size() != size) {
  //   cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << "; b.size()=" << b.size() << endl;
  //   throw(GWFrames_VectorSizeMismatch);
  // }
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] += b[i];
  }
  return c;
}

std::vector<double> GWFrames::operator-(const std::vector<double>& a, const std::vector<double>& b) {
  const unsigned int size = a.size();
  // if(b.size() != size) {
  //   cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << "; b.size()=" << b.size() << endl;
  //   throw(GWFrames_VectorSizeMismatch);
  // }
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] -= b[i];
  }
  return c;
}

std::vector<double> GWFrames::operator/(const std::vector<double>& a, const std::vector<double>& b) {
  const unsigned int size = a.size();
  if(b.size() != size) {
    INFOTOCERR << ": a.size()=" << a.size() << "; b.size()=" << b.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<double> c(size);
  for(unsigned int i=0; i<size; ++i) {
    c[i] = a[i]/b[i];
  }
  return c;
}

std::vector<double> GWFrames::operator+(const std::vector<double>& a, const double b) {
  const unsigned int size = a.size();
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] += b;
  }
  return c;
}

std::vector<double> GWFrames::operator-(const std::vector<double>& a, const double b) {
  const unsigned int size = a.size();
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] -= b;
  }
  return c;
}

std::vector<double> GWFrames::operator/(const std::vector<double>& a, const double b) {
  const unsigned int size = a.size();
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] /= b;
  }
  return c;
}

std::vector<double> GWFrames::operator-(const std::vector<double>& a) {
  const unsigned int size = a.size();
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] *= -1;
  }
  return c;
}

std::vector<double> GWFrames::operator*(const std::vector<double>& a, const double b) {
  const unsigned int size = a.size();
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] *= b;
  }
  return c;
}

std::vector<double> GWFrames::operator*(const double a, const std::vector<double>& b) {
  return b*a;
}

std::vector<double> GWFrames::sqrt(const std::vector<double>& a) {
  const unsigned int size = a.size();
  vector<double> b(a);
  for(unsigned int i=0; i<size; ++i) {
    b[i] = std::sqrt(a[i]);
  }
  return b;
}

std::vector<std::vector<double> > GWFrames::operator/(const std::vector<std::vector<double> >& a, const std::vector<double>& b) {
  const unsigned int size1 = a.size();
  if(size1<1) { return vector<vector<double> >(0); }
  const unsigned int size2 = a[0].size();
  vector<vector<double> > c(a);
  for(unsigned int i=0; i<size1; ++i) {
    for(unsigned int j=0; j<size2; ++j) {
      c[i][j] /= b[i];
    }
  }
  return c;
}

std::vector<std::vector<double> > GWFrames::operator*(const std::vector<double>& a, const std::vector<std::vector<double> >& b) {
  const unsigned int size1 = b.size();
  if(size1<1) { return vector<vector<double> >(0); }
  const unsigned int size2 = b[0].size();
  vector<vector<double> > c(b);
  for(unsigned int i=0; i<size1; ++i) {
    for(unsigned int j=0; j<size2; ++j) {
      c[i][j] *= a[i];
    }
  }
  return c;
}

std::vector<std::vector<double> > GWFrames::operator-(const std::vector<std::vector<double> >& a, const std::vector<std::vector<double> >& b) {
  const unsigned int size1 = a.size();
  if(size1==0) { return std::vector<std::vector<double> >(0); }
  const unsigned int size2 = a[0].size();
  // if(b.size() != size) {
  //   cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << "; b.size()=" << b.size() << endl;
  //   throw(GWFrames_VectorSizeMismatch);
  // }
  vector<vector<double> > c(size1, vector<double>(size2));
  for(unsigned int i=0; i<size1; ++i) {
    c[i] = a[i]-b[i];
  }
  return c;
}

/// Unwrap phase so that it is (roughly) continuous.
std::vector<double> GWFrames::Unwrap(const std::vector<double>& Arg) {
  // Compare Matlab's unwrap.m file
  vector<double> ArgUnwrapped = Arg;
  double Dp = 0.0;
  double Dps = 0.0;
  double CumCorr = 0.0;

  // Dp will contain the incremental phase variations;
  // Dps will contain the equivalents, confined to [-pi,pi)
  // CumCorr will contain the incremental phase corrections
  for(unsigned int i=1; i<Arg.size(); ++i) {
    Dp = Arg[i]-Arg[i-1];
    // C++'s fmod is unlike Matlab's for negative values, so:
    if(Dp+M_PI<0) {
      Dps = M_PI - fmod(-Dp-M_PI, 2.0*M_PI);
    } else {
      Dps = fmod(Dp+M_PI, 2.0*M_PI) - M_PI;
    }
    if(Dps==-M_PI && Dp>0) { Dps = M_PI; }
    CumCorr += Dps - Dp;
    ArgUnwrapped[i] += CumCorr;
  }

  return ArgUnwrapped;
}


/// If x is in y, return true
bool GWFrames::xINy(const int x, const std::vector<int>& y) {
  for(std::vector<int>::const_iterator it = y.begin() ; it != y.end(); ++it) {
    if(x==*it) {
      return true;
    }
  }
  return false;
}


/// Integrate scalar function by simple trapezoidal rule.
std::vector<double> GWFrames::ScalarIntegral(const std::vector<double>& fdot, const std::vector<double>& t) {
  ///
  /// \param fdot Vector of scalars.
  /// \param t Vector of corresponding time steps.
  if(fdot.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": fdot.size()=" << fdot.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=fdot.size();
  vector<double> f(Size);
  f[0] = 0.0;
  for(unsigned int i=1; i<Size; ++i) {
    f[i] = f[i-1] + (t[i]-t[i-1])*(fdot[i]+fdot[i-1])/2.0;
  }
  return f;
}

/// Integrate scalar function by simple trapezoidal rule.
double GWFrames::CumulativeScalarIntegral(const std::vector<double>& fdot, const std::vector<double>& t) {
  ///
  /// \param fdot Vector of scalars.
  /// \param t Vector of corresponding time steps.
  if(fdot.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": fdot.size()=" << fdot.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=fdot.size();
  double f = 0.0;
  for(unsigned int i=1; i<Size; ++i) {
    f += (t[i]-t[i-1])*(fdot[i]+fdot[i-1])/2.0;
  }
  return f;
}

inline double SQR(const double a) { return a*a; }

/// Five-point finite-differencing of vector of doubles.
std::vector<double> GWFrames::ScalarDerivative(const std::vector<double>& f, const std::vector<double>& t) {
  ///
  /// \param f Vector of doubles.
  /// \param t Vector of corresponding time steps.
  ///
  /// The formula for this finite difference comes from Eq. (A 5b) of
  /// "Derivative formulas and errors for non-uniformly spaced points"
  /// by M. K. Bowen and Ronald Smith.  As explained in their Eqs. (B
  /// 9b) and (B 10b), this is a fourth-order formula.
  ///
  /// If there are fewer than five points, the function reverts to
  /// simpler formulas.  If there are fewer than two points, or there
  /// are different numbers of points in the two input vectors, an
  /// exception is thrown.

  if(f.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": f.size()=" << f.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(f.size()<2) { cerr << "\n" << __FILE__ << ":" << __LINE__ << ": size=" << f.size() << endl; throw(GWFrames_NotEnoughPointsForDerivative); }

  vector<double> D(f.size());
  const unsigned int i_f = f.size()-1;

  if(f.size()==2) {
    D[0] = (f[1]-f[0])/(t[1]-t[0]);
    D[1] = D[0];
    return D;
  }

  if(f.size()==3 || f.size()==4) {
    double hprev = t[1]-t[0];
    { // Compute first point
      const double hnext = t[2]-t[1];
      D[0] = -((2*hprev+hnext)/(hprev*(hprev+hnext)))*f[0] + ((hnext+hprev)/(hnext*hprev))*f[1] - (hprev/(hnext*(hnext+hprev)))*f[2];
    }
    for(unsigned int i=1; i<i_f; ++i) { // Compute intermediate points
      const double hnext = t[i+1]-t[i];
      /// Sundqvist and Veronis, Tellus XXII (1970), 1
      D[i] = (f[i+1] - f[i-1]*SQR(hnext/hprev) - f[i]*(1-SQR(hnext/hprev))) / (hnext*(1+hnext/hprev));
      hprev = hnext;
    }
    { // Compute final point
      const double hnext = t[i_f]  -t[i_f-1];
      const double hprev = t[i_f-1]-t[i_f-2];
      D[i_f] = (hnext/(hprev*(hprev+hnext)))*f[i_f-2] - ((hnext+hprev)/(hnext*hprev))*f[i_f-1] + ((hprev+2*hnext)/(hnext*(hnext+hprev)))*f[i_f];
    }
    return D;
  }

  for(unsigned int i=0; i<2; ++i) {
    const double x = t[i];
    const double& f1 = f[0];
    const double& f2 = f[1];
    const double& f3 = f[2];
    const double& f4 = f[3];
    const double& f5 = f[4];
    const double& x1 = t[0];
    const double& x2 = t[1];
    const double& x3 = t[2];
    const double& x4 = t[3];
    const double& x5 = t[4];
    const double h1 = x1 - x;
    const double h2 = x2 - x;
    const double h3 = x3 - x;
    const double h4 = x4 - x;
    const double h5 = x5 - x;
    const double h12 = x1 - x2;
    const double h13 = x1 - x3;
    const double h14 = x1 - x4;
    const double h15 = x1 - x5;
    const double h23 = x2 - x3;
    const double h24 = x2 - x4;
    const double h25 = x2 - x5;
    const double h34 = x3 - x4;
    const double h35 = x3 - x5;
    const double h45 = x4 - x5;
    D[i] =
      (-(h2*h3*h4 +h2*h3*h5 +h2*h4*h5 +h3*h4*h5)*f1/((h12)*(h13)*(h14)*(h15))
       +(h1*h3*h4 + h1*h3*h5 + h1*h4*h5 + h3*h4*h5)*f2/((h12)*(h23)*(h24)*(h25))
       -(h1*h2*h4 + h1*h2*h5 + h1*h4*h5 + h2*h4*h5)*f3/((h13)*(h23)*(h34)*(h35))
       +(h1*h2*h3 + h1*h2*h5 + h1*h3*h5 + h2*h3*h5)*f4/((h14)*(h24)*(h34)*(h45))
       -(h1*h2*h3 + h1*h2*h4 + h1*h3*h4 + h2*h3*h4)*f5/((h15)*(h25)*(h35)*(h45)));
  }
  for(unsigned int i=2; i<i_f-1; ++i) {
    const double& f1 = f[i-2];
    const double& f2 = f[i-1];
    const double& f3 = f[i];
    const double& f4 = f[i+1];
    const double& f5 = f[i+2];
    const double& x1 = t[i-2];
    const double& x2 = t[i-1];
    const double& x3 = t[i];
    const double& x4 = t[i+1];
    const double& x5 = t[i+2];
    const double h1 = x1 - x3;
    const double h2 = x2 - x3;
    const double h4 = x4 - x3;
    const double h5 = x5 - x3;
    const double h12 = x1 - x2;
    const double h13 = x1 - x3;
    const double h14 = x1 - x4;
    const double h15 = x1 - x5;
    const double h23 = x2 - x3;
    const double h24 = x2 - x4;
    const double h25 = x2 - x5;
    const double h34 = x3 - x4;
    const double h35 = x3 - x5;
    const double h45 = x4 - x5;
    D[i] =
      (-(h2*h4*h5)*f1/(h12*h13*h14*h15)
       +(h1*h4*h5)*f2/(h12*h23*h24*h25)
       -(h1*h2*h4 + h1*h2*h5 + h1*h4*h5 + h2*h4*h5)*f3/((h13)*(h23)*(h34)*(h35))
       +(h1*h2*h5)*f4/(h14*h24*h34*h45)
       -(h1*h2*h4)*f5/(h15*h25*h35*h45));
  }
  for(unsigned int i=i_f-1; i<i_f+1; ++i) {
    const double x = t[i];
    const double& f1 = f[i_f-4];
    const double& f2 = f[i_f-3];
    const double& f3 = f[i_f-2];
    const double& f4 = f[i_f-1];
    const double& f5 = f[i_f];
    const double& x1 = t[i_f-4];
    const double& x2 = t[i_f-3];
    const double& x3 = t[i_f-2];
    const double& x4 = t[i_f-1];
    const double& x5 = t[i_f];
    const double h1 = x1 - x;
    const double h2 = x2 - x;
    const double h3 = x3 - x;
    const double h4 = x4 - x;
    const double h5 = x5 - x;
    const double h12 = x1 - x2;
    const double h13 = x1 - x3;
    const double h14 = x1 - x4;
    const double h15 = x1 - x5;
    const double h23 = x2 - x3;
    const double h24 = x2 - x4;
    const double h25 = x2 - x5;
    const double h34 = x3 - x4;
    const double h35 = x3 - x5;
    const double h45 = x4 - x5;
    D[i] =
      (-(h2*h3*h4 +h2*h3*h5 +h2*h4*h5 +h3*h4*h5)*f1/((h12)*(h13)*(h14)*(h15))
       +(h1*h3*h4 + h1*h3*h5 + h1*h4*h5 + h3*h4*h5)*f2/((h12)*(h23)*(h24)*(h25))
       -(h1*h2*h4 + h1*h2*h5 + h1*h4*h5 + h2*h4*h5)*f3/((h13)*(h23)*(h34)*(h35))
       +(h1*h2*h3 + h1*h2*h5 + h1*h3*h5 + h2*h3*h5)*f4/((h14)*(h24)*(h34)*(h45))
       -(h1*h2*h3 + h1*h2*h4 + h1*h3*h4 + h2*h3*h4)*f5/((h15)*(h25)*(h35)*(h45)));
  }
  return D;

}
/// Five-point finite-differencing of vector of complex numbers.
std::vector<std::complex<double> > GWFrames::ComplexDerivative(const std::vector<std::complex<double> >& f, const std::vector<double>& t) {
  ///
  /// \param f Vector of std::complex<double>s.
  /// \param t Vector of corresponding time steps.
  ///
  /// The formula for this finite difference comes from Eq. (A 5b) of
  /// "Derivative formulas and errors for non-uniformly spaced points"
  /// by M. K. Bowen and Ronald Smith.  As explained in their Eqs. (B
  /// 9b) and (B 10b), this is a fourth-order formula.
  ///
  /// If there are fewer than five points, the function reverts to
  /// simpler formulas.  If there are fewer than two points, or there
  /// are different numbers of points in the two input vectors, an
  /// exception is thrown.

  if(f.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": f.size()=" << f.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(f.size()<2) { cerr << "\n" << __FILE__ << ":" << __LINE__ << ": size=" << f.size() << endl; throw(GWFrames_NotEnoughPointsForDerivative); }

  vector<std::complex<double> > D(f.size());
  const unsigned int i_f = f.size()-1;

  if(f.size()==2) {
    D[0] = (f[1]-f[0])/(t[1]-t[0]);
    D[1] = D[0];
    return D;
  }

  if(f.size()==3 || f.size()==4) {
    double hprev = t[1]-t[0];
    { // Compute first point
      const double hnext = t[2]-t[1];
      D[0] = -((2*hprev+hnext)/(hprev*(hprev+hnext)))*f[0] + ((hnext+hprev)/(hnext*hprev))*f[1] - (hprev/(hnext*(hnext+hprev)))*f[2];
    }
    for(unsigned int i=1; i<i_f; ++i) { // Compute intermediate points
      const double hnext = t[i+1]-t[i];
      /// Sundqvist and Veronis, Tellus XXII (1970), 1
      D[i] = (f[i+1] - f[i-1]*SQR(hnext/hprev) - f[i]*(1-SQR(hnext/hprev))) / (hnext*(1+hnext/hprev));
      hprev = hnext;
    }
    { // Compute final point
      const double hnext = t[i_f]  -t[i_f-1];
      const double hprev = t[i_f-1]-t[i_f-2];
      D[i_f] = (hnext/(hprev*(hprev+hnext)))*f[i_f-2] - ((hnext+hprev)/(hnext*hprev))*f[i_f-1] + ((hprev+2*hnext)/(hnext*(hnext+hprev)))*f[i_f];
    }
    return D;
  }

  for(unsigned int i=0; i<2; ++i) {
    const double x = t[i];
    const std::complex<double>& f1 = f[0];
    const std::complex<double>& f2 = f[1];
    const std::complex<double>& f3 = f[2];
    const std::complex<double>& f4 = f[3];
    const std::complex<double>& f5 = f[4];
    const double& x1 = t[0];
    const double& x2 = t[1];
    const double& x3 = t[2];
    const double& x4 = t[3];
    const double& x5 = t[4];
    const double h1 = x1 - x;
    const double h2 = x2 - x;
    const double h3 = x3 - x;
    const double h4 = x4 - x;
    const double h5 = x5 - x;
    const double h12 = x1 - x2;
    const double h13 = x1 - x3;
    const double h14 = x1 - x4;
    const double h15 = x1 - x5;
    const double h23 = x2 - x3;
    const double h24 = x2 - x4;
    const double h25 = x2 - x5;
    const double h34 = x3 - x4;
    const double h35 = x3 - x5;
    const double h45 = x4 - x5;
    D[i] =
      (-(h2*h3*h4 +h2*h3*h5 +h2*h4*h5 +h3*h4*h5)*f1/((h12)*(h13)*(h14)*(h15))
       +(h1*h3*h4 + h1*h3*h5 + h1*h4*h5 + h3*h4*h5)*f2/((h12)*(h23)*(h24)*(h25))
       -(h1*h2*h4 + h1*h2*h5 + h1*h4*h5 + h2*h4*h5)*f3/((h13)*(h23)*(h34)*(h35))
       +(h1*h2*h3 + h1*h2*h5 + h1*h3*h5 + h2*h3*h5)*f4/((h14)*(h24)*(h34)*(h45))
       -(h1*h2*h3 + h1*h2*h4 + h1*h3*h4 + h2*h3*h4)*f5/((h15)*(h25)*(h35)*(h45)));
  }
  for(unsigned int i=2; i<i_f-1; ++i) {
    const std::complex<double>& f1 = f[i-2];
    const std::complex<double>& f2 = f[i-1];
    const std::complex<double>& f3 = f[i];
    const std::complex<double>& f4 = f[i+1];
    const std::complex<double>& f5 = f[i+2];
    const double& x1 = t[i-2];
    const double& x2 = t[i-1];
    const double& x3 = t[i];
    const double& x4 = t[i+1];
    const double& x5 = t[i+2];
    const double h1 = x1 - x3;
    const double h2 = x2 - x3;
    const double h4 = x4 - x3;
    const double h5 = x5 - x3;
    const double h12 = x1 - x2;
    const double h13 = x1 - x3;
    const double h14 = x1 - x4;
    const double h15 = x1 - x5;
    const double h23 = x2 - x3;
    const double h24 = x2 - x4;
    const double h25 = x2 - x5;
    const double h34 = x3 - x4;
    const double h35 = x3 - x5;
    const double h45 = x4 - x5;
    D[i] =
      (-(h2*h4*h5)*f1/(h12*h13*h14*h15)
       +(h1*h4*h5)*f2/(h12*h23*h24*h25)
       -(h1*h2*h4 + h1*h2*h5 + h1*h4*h5 + h2*h4*h5)*f3/((h13)*(h23)*(h34)*(h35))
       +(h1*h2*h5)*f4/(h14*h24*h34*h45)
       -(h1*h2*h4)*f5/(h15*h25*h35*h45));
  }
  for(unsigned int i=i_f-1; i<i_f+1; ++i) {
    const double x = t[i];
    const std::complex<double>& f1 = f[i_f-4];
    const std::complex<double>& f2 = f[i_f-3];
    const std::complex<double>& f3 = f[i_f-2];
    const std::complex<double>& f4 = f[i_f-1];
    const std::complex<double>& f5 = f[i_f];
    const double& x1 = t[i_f-4];
    const double& x2 = t[i_f-3];
    const double& x3 = t[i_f-2];
    const double& x4 = t[i_f-1];
    const double& x5 = t[i_f];
    const double h1 = x1 - x;
    const double h2 = x2 - x;
    const double h3 = x3 - x;
    const double h4 = x4 - x;
    const double h5 = x5 - x;
    const double h12 = x1 - x2;
    const double h13 = x1 - x3;
    const double h14 = x1 - x4;
    const double h15 = x1 - x5;
    const double h23 = x2 - x3;
    const double h24 = x2 - x4;
    const double h25 = x2 - x5;
    const double h34 = x3 - x4;
    const double h35 = x3 - x5;
    const double h45 = x4 - x5;
    D[i] =
      (-(h2*h3*h4 +h2*h3*h5 +h2*h4*h5 +h3*h4*h5)*f1/((h12)*(h13)*(h14)*(h15))
       +(h1*h3*h4 + h1*h3*h5 + h1*h4*h5 + h3*h4*h5)*f2/((h12)*(h23)*(h24)*(h25))
       -(h1*h2*h4 + h1*h2*h5 + h1*h4*h5 + h2*h4*h5)*f3/((h13)*(h23)*(h34)*(h35))
       +(h1*h2*h3 + h1*h2*h5 + h1*h3*h5 + h2*h3*h5)*f4/((h14)*(h24)*(h34)*(h45))
       -(h1*h2*h3 + h1*h2*h4 + h1*h3*h4 + h2*h3*h4)*f5/((h15)*(h25)*(h35)*(h45)));
  }
  return D;

}


/// Integrate vector function by simple trapezoidal rule.
std::vector<std::vector<double> > GWFrames::VectorIntegral(const std::vector<std::vector<double> >& fdot, const std::vector<double>& t) {
  ///
  /// \param fdot Vector of vectors (first index time).
  /// \param t Vector of corresponding time steps.
  if(fdot.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": fdot.size()=" << fdot.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(fdot.size()==0) {
    return fdot;
  }
  const unsigned int Size1=fdot.size();
  const unsigned int Size2=fdot[0].size();
  vector<vector<double> > f(Size1, vector<double>(Size2));
  f[0] = vector<double>(Size2, 0.0);
  for(unsigned int i=1; i<Size1; ++i) {
    for(unsigned int j=0; j<Size2; ++j) {
      f[i][j] = f[i-1][j] + (t[i]-t[i-1])*(fdot[i][j]+fdot[i-1][j])/2.0;
    }
  }
  return f;
}

/// Integrate vector function by simple trapezoidal rule.
std::vector<double> GWFrames::CumulativeVectorIntegral(const std::vector<std::vector<double> >& fdot, const std::vector<double>& t) {
  ///
  /// \param fdot Vector of vectors (first index time).
  /// \param t Vector of corresponding time steps.
  if(fdot.size() != t.size()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": fdot.size()=" << fdot.size() << " != t.size()=" << t.size() << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(fdot.size()==0) {
    return vector<double>(0);
  }
  const unsigned int Size1=fdot.size();
  const unsigned int Size2=fdot[0].size();
  vector<double> f(Size2, 0.0);
  for(unsigned int i=1; i<Size1; ++i) {
    for(unsigned int j=0; j<Size2; ++j) {
      f[j] += (t[i]-t[i-1])*(fdot[i][j]+fdot[i-1][j])/2.0;
    }
  }
  return f;
}

/// Return the intersection of two time sequences.
std::vector<double> GWFrames::Intersection(const std::vector<double>& t1, const std::vector<double>& t2, const double MinStep, const double MinTime, const double MaxTime) {
  /// The time step at each point is the minimum of the time steps in
  /// t1 and t2 at that instant, or MinStep, whichever is greater.
  /// The output starts at the earliest moment common to t1 and t2, or
  /// MinTime, whichever is greater.
  ///
  /// The input to this function is assumed to be strictly monotonic.
  if(t1.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t1 is empty.  Assuming this is not desired." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  if(t2.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t2 is empty.  Assuming this is not desired." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  vector<double> t(t1.size()+t2.size());
  double min1 = t1[0];
  double min2 = t2[0];
  double mint = std::max(std::max(min1, min2), MinTime);
  double max1 = t1.back();
  double max2 = t2.back();
  double maxt = std::min(std::min(max1, max2), MaxTime);
  if(mint > max1 || mint > max2) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t1=[" << min1 << ", ..., " << max1 << "]\tt2=[" << min2 << ", ..., " << max2 << "]"
              << "\nIntersection is empty." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  t[0] = mint;
  unsigned int I=0, I1=0, I2=0;
  const unsigned int size1=t1.size(), size2=t2.size();
  while(t[I] < maxt) {
    // adjust I1 to ensure that t[I] is in the interval ( t1[I1-1], t1[I1] ]
    if(t[I]<min1 || t[I]>max1) { // if t[I] is less than the smallest t1, or greater than the largest t1, I1=0;
      I1=0;
    } else {
      I1 = std::max(I1, (unsigned int)1);
      while(t[I]>t1[I1] && I1<size1) { I1++; }
    }
    // adjust I2 to ensure that t[I] is in the interval ( t2[I2-1], t2[I2] ]
    if(t[I]<min2 || t[I]>max2) { // if t[I] is less than the smallest t2, or greater than the largest t2, I2=0;
      I2=0;
    } else {
      I2 = std::max(I2, (unsigned int)1);
      while(t[I]>t2[I2] && I2<size2) { I2++; }
    }
    t[I+1] = t[I] + std::max(std::min(t1[I1]-t1[I1-1], t2[I2]-t2[I2-1]), MinStep);
    if(t[I+1]>maxt) { break; }
    I++;
  }
  t.erase(t.begin()+I+1, t.end()); // only take the relevant part of the reserved vector
  return t;
}

/// Return the union of two time sequences.
std::vector<double> GWFrames::Union(const std::vector<double>& t1, const std::vector<double>& t2, const double MinStep) {
  /// On the overlap between the two sequences, the time is built up
  /// by taking the smaller time step in either of the two sequences,
  /// or MinStep if that step is smaller.
  ///
  /// The input to this function is assumed to be strictly monotonic.
  if(t1.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t1 is empty.  Returning trivial Union." << std::endl;
    return vector<double>(t2);
  }
  if(t2.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t2 is empty.  Returning trivial Union." << std::endl;
    return vector<double>(t1);
  }
  vector<double> t(t1.size()+t2.size()+4);
  double min1 = t1[0];
  double min2 = t2[0];
  double mint = std::min(min1, min2);
  double max1 = t1.back();
  double max2 = t2.back();
  double maxt = std::max(max1, max2);
  if(min2 > max1 || min1 > max2) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Disjoint union.  Assuming this is not desired."
              << "\nmin(t1)=" << min1 << "\tmin(t2)=" << min2
              << "\nmax(t1)=" << max1 << "\tmax(t2)=" << max2 << endl;
    throw(GWFrames_EmptyIntersection);
  }
  t[0] = mint;
  unsigned int I=0, I1=0, I2=0;
  const unsigned int size1=t1.size(), size2=t2.size();
  while(t[I] < maxt) {
    // adjust I1 to ensure that t[I] is in the interval ( t1[I1-1], t1[I1] ]
    if(t[I]<min1 || t[I]>max1) { // if t[I] is less than the smallest t1, or greater than the largest t1, I1=0;
      I1=0;
    } else {
      I1 = std::max(I1, (unsigned int)1);
      while(t[I]>t1[I1] && I1<size1) { ++I1; }
    }
    // adjust I2 to ensure that t[I] is in the interval ( t2[I2-1], t2[I2] ]
    if(t[I]<min2 || t[I]>max2) { // if t[I] is less than the smallest t2, or greater than the largest t2, I2=0;
      I2=0;
    } else {
      I2 = std::max(I2, (unsigned int)1);
      while(t[I]>t2[I2] && I2<size2) { ++I2; }
    }
    if(I1==0) {
      t[I+1] = t[I] + std::max(t2[I2]-t2[I2-1], MinStep);
    } else if(I2==0) {
      t[I+1] = t[I] + std::max(t1[I1]-t1[I1-1], MinStep);
    } else {
      t[I+1] = t[I] + std::max(std::min(t1[I1]-t1[I1-1], t2[I2]-t2[I2-1]), MinStep);
    }
    if(t[I+1]>maxt) { break; }
    ++I;
  }
  t.erase(t.begin()+I+1, t.end()); // only take the relevant part of the reserved vector
  return t;
}


Matrix::Matrix()
  : m(NULL)
{ }

Matrix::Matrix(unsigned int rows, unsigned int cols)
  : m(gsl_matrix_calloc(rows, cols))
{ }

Matrix::Matrix(unsigned int rows, unsigned int cols, const double a)
  : m(gsl_matrix_alloc(rows, cols))
{
  gsl_matrix_set_all(m, a);
}

Matrix::Matrix(const Matrix& rhs)
  : m(gsl_matrix_alloc(rhs.nrows(), rhs.ncols()))
{
  gsl_matrix_memcpy(m, rhs.m);
}

Matrix::Matrix(const std::vector<std::vector<double> >& DataIn)
  : m(gsl_matrix_alloc(DataIn.size(), (DataIn.size()==0 ? 0 : DataIn[0].size())))
{
  for(unsigned int r=0; r<m->size1; ++r) {
    for(unsigned int c=0; c<m->size2; ++c) {
      gsl_matrix_set(m, r, c, DataIn[r][c]);
    }
  }
}

Matrix& Matrix::operator=(const Matrix& rhs) {
  if(m) { gsl_matrix_free(m); }
  m = gsl_matrix_alloc(rhs.nrows(), rhs.ncols());
  gsl_matrix_memcpy(m, rhs.m);
  return *this;
}

Matrix& Matrix::operator=(const std::vector<std::vector<double> >& DataIn) {
  if(m) { gsl_matrix_free(m); }
  m = gsl_matrix_alloc(DataIn.size(), (DataIn.size()==0 ? 0 : DataIn[0].size()));
  for(unsigned int r=0; r<m->size1; ++r) {
    for(unsigned int c=0; c<m->size2; ++c) {
      gsl_matrix_set(m, r, c, DataIn[r][c]);
    }
  }
  return *this;
}

Matrix Matrix::operator-(const Matrix& rhs) {
  if(ncols() != rhs.ncols() || nrows() != rhs.nrows()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__
         << ": ncols=" << ncols() << "; rhs.ncols()=" << rhs.ncols()
         << "\nnrows=" << nrows() << "; rhs.nrows()=" << rhs.nrows() << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  Matrix M(*this);
  for(unsigned int r=0; r<M.nrows(); ++r) {
    for(unsigned int c=0; c<M.ncols(); ++c) {
      gsl_matrix_set(M.m, r, c, M(r,c)-rhs(r,c));
    }
  }
  return M;
}

// / \@cond
void Matrix::resize(unsigned int newNRows, unsigned int newNCols, const double a) {
  if(m) { gsl_matrix_free(m); }
  if(a!=0.0) {
    m = gsl_matrix_alloc(newNRows, newNCols);
    gsl_matrix_set_all(m, a);
  } else {
    m = gsl_matrix_calloc(newNRows, newNCols);
  }
  return;
}
// / \@endcond

void Matrix::clear() {
  if(m) { gsl_matrix_free(m); }
  return;
}

void Matrix::swap(Matrix& b) {
  gsl_matrix* tmp = m;
  m = b.m;
  b.m = tmp;
  return;
}

std::vector<double> Matrix::operator*(const std::vector<double>& b) const {
  if(ncols() != b.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": ncols=" << ncols() << "; vector.size()=" << b.size() << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  const unsigned int C=ncols();
  const unsigned int R=nrows();
  vector<double> Result(R, 0.0);
  for(unsigned int r=0; r<R; ++r) {
    for(unsigned int c=0; c<C; ++c) {
      Result[r] += this->operator()(r,c) * b[c];
    }
  }
  return Result;
}

// Quaternion Matrix::operator*(const Quaternion& b) const {
//   if(ncols() != 3) {
//     cerr << "\n\nn" << __FILE__ << ":" << __LINE__ << ": cols=" << ncols() << "; Quaternions have 3 vector components" << endl;
//     throw(GWFrames_MatrixSizeMismatch);
//   }
//   if(nrows() != 3) {
//     cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": nrows=" << nrows() << "; Quaternions have 3 vector components" << endl;
//     throw(GWFrames_MatrixSizeMismatch);
//   }
//   const unsigned int C=3;
//   const unsigned int R=3;
//   Quaternion Result(0,0,0,0);
//   for(unsigned int r=0; r<R; ++r) {
//     for(unsigned int c=0; c<C; ++c) {
//       Result[r+1] += this->operator()(r,c) * b[c+1];
//     }
//   }
//   return Result;
// }

std::vector<double> GWFrames::operator*(const std::vector<double>& a, const Matrix& b) {
  if(b.nrows() != a.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": b.nrows=" << b.nrows() << "; vector.size()=" << a.size() << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  const unsigned int C=b.ncols();
  const unsigned int R=b.nrows();
  vector<double> Result(C, 0.0);
  for(unsigned int c=0; c<C; ++c) {
    for(unsigned int r=0; r<R; ++r) {
      Result[c] += b(r,c) * a[r];
    }
  }
  return Result;
}

std::vector<double> GWFrames::DominantPrincipalValue(std::vector<Matrix>& M) {
  if(M.size()==0) { return vector<double>(0); }
  if(M[0].nrows()!=3 || M[0].ncols()!=3) { // And otherwise, we're just gonna trust that that's the case
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M[0].nrows()=" << M[0].nrows() << "; M[0].ncols()=" << M[0].ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  std::vector<double> Result(M.size());
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  for(unsigned int i=0; i<M.size(); ++i) {
    gsl_eigen_symmv(M[i].gslobj(), eval, evec, w); // Do the work
    gsl_eigen_symmv_free(w);
    gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_DESC); // Sort by eigenvalue magnitude
    Result[i] = gsl_vector_get(eval, 0);
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

std::vector<double> GWFrames::SubordinatePrincipalValue(std::vector<Matrix>& M) {
  if(M.size()==0) { return vector<double>(0); }
  if(M[0].nrows()!=3 || M[0].ncols()!=3) { // And otherwise, we're just gonna trust that that's the case
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M[0].nrows()=" << M[0].nrows() << "; M[0].ncols()=" << M[0].ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  std::vector<double> Result(M.size());
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  for(unsigned int i=0; i<Result.size(); ++i) {
    gsl_eigen_symmv(M[i].gslobj(), eval, evec, w); // Do the work
    gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_ASC); // Sort by eigenvalue magnitude
    Result[i] = gsl_vector_get(eval, 0);
  }
  gsl_eigen_symmv_free(w);
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

std::vector<double> GWFrames::DominantPrincipalAxis(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  gsl_eigen_symmv(M.gslobj(), eval, evec, w); // Do the work
  gsl_eigen_symmv_free(w);
  gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_DESC); // Sort by eigenvalue magnitude
  gsl_vector_const_view evec_Dominant = gsl_matrix_const_column(evec, 0);
  vector<double> Result(3);
  for(unsigned int i=0; i<3; ++i) {
    Result[i] = gsl_vector_get(&evec_Dominant.vector, i);
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

std::vector<double> GWFrames::SubordinatePrincipalAxis(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  gsl_eigen_symmv(M.gslobj(), eval, evec, w); // Do the work
  gsl_eigen_symmv_free(w);
  gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_ASC); // Sort by eigenvalue magnitude
  gsl_vector_const_view evec_Subordinate = gsl_matrix_const_column(evec, 0);
  vector<double> Result(3);
  for(unsigned int i=0; i<3; ++i) {
    Result[i] = gsl_vector_get(&evec_Subordinate.vector, i);
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

std::vector<double> GWFrames::Eigenvalues(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  gsl_eigen_symmv(M.gslobj(), eval, evec, w); // Do the work
  gsl_eigen_symmv_free(w);
  gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_DESC); // Sort by eigenvalue magnitude
  vector<double> Result(3);
  for(unsigned int i=0; i<3; ++i) {
    Result[i] = gsl_vector_get(eval, i);
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

std::vector<double> GWFrames::Eigenvectors(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  gsl_eigen_symmv(M.gslobj(), eval, evec, w); // Do the work
  gsl_eigen_symmv_free(w);
  gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_DESC); // Sort by eigenvalue magnitude
  vector<double> Result(9);
  for(unsigned int j=0; j<3; ++j) {
    gsl_vector_const_view evec_Dominant = gsl_matrix_const_column(evec, j);
    for(unsigned int i=0; i<3; ++i) {
      Result[i+3*j] = gsl_vector_get(&evec_Dominant.vector, i);
    }
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

std::vector<double> GWFrames::Eigensystem(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  gsl_eigen_symmv(M.gslobj(), eval, evec, w); // Do the work
  gsl_eigen_symmv_free(w);
  gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_DESC); // Sort by eigenvalue magnitude
  vector<double> Result(12);
  for(unsigned int j=0; j<3; ++j) {
    gsl_vector_const_view evec_Dominant = gsl_matrix_const_column(evec, j);
    for(unsigned int i=0; i<3; ++i) {
      Result[i+4*j] = gsl_vector_get(&evec_Dominant.vector, i);
    }
    Result[3+4*j] = gsl_vector_get(eval, j);
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

double GWFrames::Determinant(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  return M(0,0)*M(1,1)*M(2,2) + M(0,1)*M(1,2)*M(2,0) + M(0,2)*M(1,0)*M(2,1) - M(0,2)*M(1,1)*M(2,0) - M(0,1)*M(1,0)*M(2,2) - M(0,0)*M(1,2)*M(2,1);
}






////////////////////////////////////////////////////////////////

MatrixC::MatrixC()
  : nn(0), mm(0), v(NULL)
{ }

MatrixC::MatrixC(int n, int m)
  : nn(n), mm(m), v(n>0 ? new std::complex<double>*[n] : NULL)
{
  const int nel=m*n;
  if(v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for(int i=1;i<n;i++) {
    v[i] = v[i-1] + m;
  }
}

MatrixC::MatrixC(int n, int m, const std::complex<double> &a)
  : nn(n), mm(m), v(n>0 ? new std::complex<double>*[n] : NULL)
{
  const int nel=m*n;
  if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for (int i=1; i< n; i++) v[i] = v[i-1] + m;
  for (int i=0; i< n; i++) for (int j=0; j<m; j++) v[i][j] = a;
}

MatrixC::MatrixC(int n, int m, const std::complex<double> *a)
  : nn(n), mm(m), v(n>0 ? new std::complex<double>*[n] : NULL)
{
  const int nel=m*n;
  if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for (int i=1; i<n; i++) v[i] = v[i-1] + m;
  for (int i=0; i<n; i++) for (int j=0; j<m; j++) v[i][j] = *a++;
}

MatrixC::MatrixC(const MatrixC &rhs)
  : nn(rhs.nn), mm(rhs.mm), v(nn>0 ? new std::complex<double>*[nn] : NULL)
{
  const int nel=mm*nn;
  if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for (int i=1; i<nn; i++) v[i] = v[i-1] + mm;
  for (int i=0; i<nn; i++) for (int j=0; j<mm; j++) v[i][j] = rhs[i][j];
}

MatrixC::MatrixC(const std::vector<std::vector<std::complex<double> > >& rhs)
  : nn(rhs.size()), mm(nn>0 ? rhs[0].size() : 0), v(nn>0 ? new std::complex<double>*[nn] : NULL)
{
  const int nel=mm*nn;
  if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for (int i=1; i<nn; i++) v[i] = v[i-1] + mm;
  for (int i=0; i<nn; i++) for (int j=0; j<mm; j++) v[i][j] = rhs[i][j];
}

MatrixC & MatrixC::operator=(const MatrixC &rhs) {
  if (this != &rhs) {
    if (nn != rhs.nn || mm != rhs.mm) {
      if (v != NULL) {
        delete[] (v[0]);
        delete[] (v);
      }
      nn=rhs.nn;
      mm=rhs.mm;
      v = nn>0 ? new std::complex<double>*[nn] : NULL;
      const int nel = mm*nn;
      if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
      for (int i=1; i< nn; i++) v[i] = v[i-1] + mm;
    }
    for (int i=0; i<nn; i++) for (int j=0; j<mm; j++) v[i][j] = rhs[i][j];
  }
  return *this;
}

void MatrixC::swap(MatrixC& b) {
  { const int n = b.nn; b.nn=nn; nn=n; }
  { const int m = b.mm; b.mm=mm; mm=m; }
  { std::complex<double>** vv=b.v; b.v=v; v=vv; }
  return;
}

// / \@cond
void MatrixC::resize(int newn, int newm) {
  if (newn != nn || newm != mm) {
    if (v != NULL) {
      delete[] (v[0]);
      delete[] (v);
    }
    nn = newn;
    mm = newm;
    v = nn>0 ? new std::complex<double>*[nn] : NULL;
    const int nel = mm*nn;
    if (v) { v[0] = nel>0 ? new std::complex<double>[nel] : NULL; }
    for(int i=1; i< nn; i++) {
      v[i] = v[i-1] + mm;
    }
  }
}
// / \@endcond

void MatrixC::assign(int newn, int newm, const std::complex<double>& a) {
  if (newn != nn || newm != mm) {
    if (v != NULL) {
      delete[] (v[0]);
      delete[] (v);
    }
    nn = newn;
    mm = newm;
    v = nn>0 ? new std::complex<double>*[nn] : NULL;
    const int nel = mm*nn;
    if(v) { v[0] = nel>0 ? new std::complex<double>[nel] : NULL; }
    for(int i=1; i< nn; i++) {
      v[i] = v[i-1] + mm;
    }
  }
  for(int i=0; i< nn; i++) {
    for(int j=0; j<mm; j++) {
      v[i][j] = a;
    }
  }
}

MatrixC::~MatrixC()
{
  if (v != NULL) {
    delete[] (v[0]);
    delete[] (v);
  }
}


///////////////////////////////////////////////////////////////////


std::ostream& GWFrames::operator<<(std::ostream& out, const std::vector<double>& v) {
  out << "[";
  if(v.size()>0) {
    for(unsigned int i=0; i<v.size()-1; ++i) {
      out << v[i] << ", ";
    }
    out << v.back();
  }
  out << "]" << std::flush;
  return out;
}

std::ostream& GWFrames::operator<<(std::ostream& out, const std::vector<int>& v) {
  out << "[";
  if(v.size()>0) {
    for(unsigned int i=0; i<v.size()-1; ++i) {
      out << v[i] << ", ";
    }
    out << v.back();
  }
  out << "]" << std::flush;
  return out;
}

std::ostream& GWFrames::operator<<(std::ostream& out, const std::vector<std::vector<int> >& vv) {
  out << "[";
  if(vv.size()>0) {
    for(unsigned int i=0; i<vv.size()-1; ++i) {
      out << vv[i] << ", ";
    }
    out << vv.back();
  }
  out << "]" << std::flush;
  return out;
}

std::ostream& GWFrames::operator<<(std::ostream& out, const std::vector<unsigned int>& v) {
  out << "[";
  if(v.size()>0) {
    for(unsigned int i=0; i<v.size()-1; ++i) {
      out << v[i] << ", ";
    }
    out << v.back();
  }
  out << "]" << std::flush;
  return out;
}


==> anc/GWFrames/Code/Utilities.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef UTILITIES_HPP
#define UTILITIES_HPP

#include <vector>
#include <complex>
#include <iostream>
#include <gsl/gsl_matrix.h>

namespace GWFrames {

  // Typedefs
  typedef std::vector<double> ThreeVector; // Can be assumed to have three components
  typedef std::vector<double> FourVector; // Can be assumed to have four components

  // Useful operations on vectors
  double abs(const std::vector<double>& v);
  std::vector<double> abs(const std::vector<std::vector<double> >& v);
  std::vector<double> fabs(const std::vector<double>& x);
  std::vector<double> pow(const std::vector<double>& base, const double exponent);
  std::vector<double> log(const std::vector<double>& x);
  std::vector<double> exp(const std::vector<double>& x);
  std::vector<double> operator+(const std::vector<double>& a, const std::vector<double>& b);
  std::vector<double> operator-(const std::vector<double>& a, const std::vector<double>& b);
  std::vector<double> operator/(const std::vector<double>& a, const std::vector<double>& b);
  std::vector<double> operator+(const std::vector<double>& a, const double b);
  std::vector<double> operator-(const std::vector<double>& a, const double b);
  std::vector<double> operator/(const std::vector<double>& a, const double b);
  std::vector<double> operator-(const std::vector<double>& a);
  std::vector<double> operator*(const std::vector<double>& a, const double b);
  std::vector<double> operator*(const double a, const std::vector<double>& b);
  std::vector<double> sqrt(const std::vector<double>& a);
  std::vector<std::vector<double> > operator/(const std::vector<std::vector<double> > & a, const std::vector<double>& b);
  std::vector<std::vector<double> > operator*(const std::vector<double> & a, const std::vector<std::vector<double> >& b);
  std::vector<std::vector<double> > operator-(const std::vector<std::vector<double> >& a, const std::vector<std::vector<double> >& b);
  std::vector<double> Unwrap(const std::vector<double>& In);
  bool xINy(const int x, const std::vector<int>& y);

  // Integrals and derivatives
  std::vector<double> ScalarIntegral(const std::vector<double>& fdot, const std::vector<double>& t);
  double CumulativeScalarIntegral(const std::vector<double>& fdot, const std::vector<double>& t);
  std::vector<double> ScalarDerivative(const std::vector<double>& f, const std::vector<double>& t);
  std::vector<std::complex<double> > ComplexDerivative(const std::vector<std::complex<double> >& f, const std::vector<double>& t);
  std::vector<std::vector<double> > VectorIntegral(const std::vector<std::vector<double> >& fdot, const std::vector<double>& t);
  std::vector<double> CumulativeVectorIntegral(const std::vector<std::vector<double> >& fdot, const std::vector<double>& t);

  // Common-time functions
  std::vector<double> Intersection(const std::vector<double>& t1, const std::vector<double>& t2,
                                   const double MinStep=0.005, const double MinTime=-1e300, const double MaxTime=1e300);
  std::vector<double> Union(const std::vector<double>& t1, const std::vector<double>& t2, const double MinStep=0.005);

  /// 3x3 object wrapping GSL matrix; probably not needed directly
  class Matrix {
  private:
    gsl_matrix* m;
  public:
    Matrix();
    Matrix(unsigned int rows, unsigned int cols); // Zero-based array
    Matrix(unsigned int rows, unsigned int cols, const double a); // array of a's
    Matrix(const Matrix &rhs);
    Matrix(const std::vector<std::vector<double> >& DataIn);
    Matrix& operator=(const Matrix &rhs);
    Matrix& operator=(const std::vector<std::vector<double> >& newData);
    Matrix operator-(const Matrix &rhs);
    inline double operator()(const unsigned int row, const unsigned int col) const { return *gsl_matrix_ptr(m, row, col); }
    inline double& operator()(const unsigned int row, const unsigned int col) { return *gsl_matrix_ptr(m, row, col); }
    inline Matrix& set(const unsigned int r, const unsigned int c, const double v) { gsl_matrix_set(m, r, c, v); return *this; }
    inline unsigned int nrows() const { return m->size1; }
    inline unsigned int ncols() const { return m->size2; }
    // / \@cond
    void resize(unsigned int newNRows, unsigned int newNCols, const double=0.0);
    // / \@endcond
    void clear(); // empty contents of this Matrix
    void swap(Matrix& b); // Swap data sets
    ~Matrix() { if(m) { gsl_matrix_free(m); } }

    std::vector<double> operator*(const std::vector<double>& b) const;
    // Quaternion operator*(const Quaternion& b) const;

    inline gsl_matrix* gslobj() { return m; }
    inline const gsl_matrix* gslobj() const { return m; }
  };
  std::vector<double> operator*(const std::vector<double>& a, const Matrix& b);
  // Quaternion operator*(const Quaternion& a, const Matrix& b);
  std::vector<double> DominantPrincipalValue(std::vector<Matrix>& M);
  std::vector<double> SubordinatePrincipalValue(std::vector<Matrix>& M);
  std::vector<double> DominantPrincipalAxis(Matrix& M);
  std::vector<double> SubordinatePrincipalAxis(Matrix& M);
  std::vector<double> Eigenvalues(Matrix& M);
  std::vector<double> Eigenvectors(Matrix& M);
  std::vector<double> Eigensystem(Matrix& M);
  double Determinant(Matrix& M);

  /// Rectangular array of complex data; probably not needed directly
  class MatrixC {
  private:
    int nn;
    int mm;
    std::complex<double> **v;
  public:
    MatrixC();
    MatrixC(int n, int m);			// Zero-based array
    MatrixC(int n, int m, const std::complex<double> &a);	//Initialize to constant
    MatrixC(int n, int m, const std::complex<double> *a);	// Initialize to array
    MatrixC(const std::vector<std::vector<std::complex<double> > >& DataIn);
    MatrixC(const MatrixC &rhs);		// Copy constructor
    MatrixC& operator=(const MatrixC &rhs);	//assignment
    void swap(MatrixC& b);
    inline std::complex<double>* operator[](const int i) { return v[i]; }
    inline const std::complex<double>* operator[](const int i) const { return v[i]; }
    inline int nrows() const { return nn; }
    inline int ncols() const { return mm; }
    // / \@cond
    void resize(int newn, int newm); // resize (contents not preserved)
    // / \@endcond
    void assign(int newn, int newm, const std::complex<double> &a); // resize and assign a constant value
    ~MatrixC();
  };

  std::ostream& operator<<(std::ostream& out, const std::vector<double>& v);
  std::ostream& operator<<(std::ostream& out, const std::vector<int>& v);
  std::ostream& operator<<(std::ostream& out, const std::vector<std::vector<int> >& vv);
  std::ostream& operator<<(std::ostream& out, const std::vector<unsigned int>& v);

} // namespace GWFrames

#endif // UTILITIES_HPP


==> anc/GWFrames/Code/Waveforms.cpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#include <unistd.h>
#include <sys/param.h>
#include <sstream>
#include <fstream>
#include <iostream>
#include <iomanip>
#include <cstdlib>
#include <climits>
#include <cmath>

#include <sys/time.h>
#include <ctime>

#include <functional>
#include <algorithm>
#include <complex>
#include <gsl/gsl_errno.h>
#include <gsl/gsl_spline.h>
#include <gsl/gsl_linalg.h>
#include <gsl/gsl_multimin.h>
#include <gsl/gsl_multifit.h>
#pragma clang diagnostic push
#pragma clang diagnostic ignored "-Wunused-variable"
#include "SpacetimeAlgebra.hpp"
#pragma clang diagnostic pop
#include "Waveforms.hpp"
#include "Utilities.hpp"
#include "Quaternions.hpp"
#include "Quaternions/QuaternionUtilities.hpp"
#include "IntegrateAngularVelocity.hpp"
#include "SphericalFunctions/SWSHs.hpp"
#include "Errors.hpp"

using Quaternions::Quaternion;
using Quaternions::QuaternionArray;
using GWFrames::Matrix;
using SphericalFunctions::LadderOperatorFactorSingleton;
using SphericalFunctions::Wigner3j;
using GWFrames::abs;
using Quaternions::PrescribedRotation;
using Quaternions::FrameFromZ;
using std::string;
using std::vector;
using std::cout;
using std::cerr;
using std::flush;
using std::endl;
using std::setprecision;
using std::stringstream;
using std::istringstream;
using std::ostream;
using std::ifstream;
using std::ofstream;
using std::min;
using std::max;
using std::ios_base;
using std::complex;


// These macros are useful for debugging
#define INFOTOCERR std::cerr << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "
#define INFOTOCOUT std::cout << __FILE__ << ":" << __LINE__ << ":" << __func__ << ": "

const complex<double> ImaginaryI(0.0,1.0);

const LadderOperatorFactorSingleton& LadderOperatorFactor = LadderOperatorFactorSingleton::Instance();

std::string tolower(const std::string& A) {
  string B = A;
  string::iterator it;
  for(it=B.begin(); it<B.end(); it++) {
    *it = tolower(*it);
  }
  return B;
}

std::string StringForm(const std::vector<int>& Lmodes) {
  if(Lmodes.size()==0) { return "[]"; }
  stringstream S;
  S << "[";
  for(unsigned int i=0; i<Lmodes.size()-1; ++i) {
    S << Lmodes[i] << ", ";
  }
  S << Lmodes[Lmodes.size()-1] << "]";
  return S.str();
}

/// Default constructor for an empty object
GWFrames::Waveform::Waveform() :
  spinweight(-2), boostweight(-1), history(""), t(0),frame(0), frameType(GWFrames::UnknownFrameType),
  dataType(GWFrames::UnknownDataType), rIsScaledOut(false), mIsScaledOut(false), lm(), data()
{
  {
    char path[MAXPATHLEN];
    char* result = getcwd(path, MAXPATHLEN);
    if(!result) {
      cerr << "\n" << __FILE__ << ":" << __LINE__ << ": getcwd error." << endl;
      throw(GWFrames_FailedSystemCall);
    }
    string pwd = path;
    char host[MAXHOSTNAMELEN];
    gethostname(host, MAXHOSTNAMELEN);
    string hostname = host;
    time_t rawtime;
    time ( &rawtime );
    string date = asctime ( localtime ( &rawtime ) );
    history << "# Code revision (`git rev-parse HEAD` or arXiv version) = " << CodeRevision << endl
            << "# pwd = " << pwd << endl
            << "# hostname = " << hostname << endl
            << "# date = " << date // comes with a newline
            << "Waveform(); // empty constructor" << endl;
  }
}

/// Copy constructor
GWFrames::Waveform::Waveform(const GWFrames::Waveform& a) :
  spinweight(a.spinweight), boostweight(a.boostweight), history(a.history.str()), t(a.t), frame(a.frame), frameType(a.frameType),
  dataType(a.dataType), rIsScaledOut(a.rIsScaledOut), mIsScaledOut(a.mIsScaledOut), lm(a.lm), data(a.data)
{
  /// Simply copies all fields in the input object to the constructed
  /// object, including history
  history.seekp(0, ios_base::end);
}

/// Constructor from data file
GWFrames::Waveform::Waveform(const std::string& FileName, const std::string& DataFormat) :
  spinweight(-2), boostweight(-1), history(""), t(0), frame(0), frameType(GWFrames::UnknownFrameType),
  dataType(GWFrames::UnknownDataType), rIsScaledOut(false), mIsScaledOut(false), lm(), data()
{
  ///
  /// \param FileName Relative path to data file
  /// \param DataFormat Either 'ReIm' or 'MagArg'
  ///
  /// NOTE: This function assumes that the data are stored as (ell,m)
  /// modes, starting with (2,-2), incrementing m, then incrementing
  /// ell and starting again at m=-ell.  If this is not how the modes
  /// are stored, the 'lm' data of this object needs to be reset or
  /// bad things will happen when trying to find the angular-momentum
  /// vector or rotate the waveform.
  {
    char path[MAXPATHLEN];
    char* result = getcwd(path, MAXPATHLEN);
    if(!result) {
      cerr << "\n" << __FILE__ << ":" << __LINE__ << ": getcwd error." << endl;
      throw(GWFrames_FailedSystemCall);
    }
    string pwd = path;
    char host[MAXHOSTNAMELEN];
    gethostname(host, MAXHOSTNAMELEN);
    string hostname = host;
    time_t rawtime;
    time ( &rawtime );
    string date = asctime ( localtime ( &rawtime ) );
    history << "# Code revision (`git rev-parse HEAD` or arXiv version) = " << CodeRevision << endl
            << "# pwd = " << pwd << endl
            << "# hostname = " << hostname << endl
            << "# date = " << date // comes with a newline
            << "Waveform(" << FileName << ", " << DataFormat << "); // Constructor from data file" << endl;
  }

  // Get the number of lines in the file
  char LengthChar[9];
  FILE* fp = popen(("wc -l " + FileName).c_str(), "r");
  if(!fp) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Cannot call wc to get size of '" << FileName << "'" << endl;
    throw(GWFrames_FailedSystemCall);
  }
  if(fgets(LengthChar, 9, fp) == NULL) {
    cerr << "\n\n";
    if(ferror(fp)) {
      cerr << __FILE__ << ":" << __LINE__ << ": Read error in popen while calling wc. LengthChar='" << LengthChar << "'" << endl;
    }
    cerr << __FILE__ << ":" << __LINE__ << ": Failed calling wc to get size of '" << FileName << "'" << endl;
    throw(GWFrames_FailedSystemCall);
  }
  pclose(fp);
  const int FileLength = atoi(LengthChar);

  // Open the input file stream
  ifstream ifs(FileName.c_str(), ifstream::in);
  if(!ifs.is_open()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Couldn't open '" << FileName << "'" << endl;
    throw(GWFrames_BadFileName);
  }

  // Get the header and save to 'history'
  int HeaderLines = 0;
  {
    history << "#### Begin Previous History\n";
    string Temp;
    while(ifs.peek() == '#' || ifs.peek() == '%') {
      getline(ifs, Temp);
      HeaderLines++;
      history << "#" << Temp << "\n";
    }
    history << "#### End Previous History\n";
  }

  // Read the complex data
  vector<double> Line;
  unsigned int NTimes = FileLength - HeaderLines;
  double Test = 0.0;
  string LineString;
  const complex<double> ImaginaryI(0.0,1.0);
  getline(ifs, LineString);
  istringstream LineStream(LineString);
  while(LineStream >> Test) Line.push_back(Test);
  const unsigned int NModes = (Line.size()-1)/2;
  data.resize(NModes, NTimes);
  t.resize(NTimes);
  t[0] = Line[0];
  if(tolower(DataFormat).find("reim")!=string::npos) {
    for(unsigned int i_m=0; i_m<NModes; ++i_m) {
      data[i_m][0] = Line[1+2*i_m] + ImaginaryI*Line[2+2*i_m];
    }
    double Re, Im;
    for(unsigned int i_t=1; i_t<NTimes; ++i_t) {
      ifs >> t[i_t];
      for(unsigned int i_m=0; i_m<NModes; ++i_m) {
        ifs >> Re;
        ifs >> Im;
        data[i_m][i_t] = Re + ImaginaryI*Im;
      }
    }
  } else if(tolower(DataFormat).find("magarg")!=string::npos) {
    for(unsigned int i_m=0; i_m<NModes; ++i_m) {
      data[i_m][0] = Line[1+2*i_m]*std::exp(ImaginaryI*Line[2+2*i_m]);
    }
    double Mag, Arg;
    for(unsigned int i_t=1; i_t<NTimes; ++i_t) {
      ifs >> t[i_t];
      for(unsigned int i_m=0; i_m<NModes; ++i_m) {
        ifs >> Mag;
        ifs >> Arg;
        data[i_m][i_t] = Mag*std::exp(ImaginaryI*Arg);
      }
    }
  } else {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Unknown data format '" << DataFormat << "' not yet implemented" << endl;
    throw(GWFrames_NotYetImplemented);
  }

  // Close the file stream
  ifs.close();

  // Set the (ell,m) data
  lm = vector<vector<int> >(NModes, vector<int>(2,0));
  cerr << "Warning: Waveform constructor assumes (ell,m) modes are stored as (2,-2), (2,-1), ...\n";
  {
    unsigned int i_m = 0;
    for(int ell=2; ell<10000; ++ell) { // Note ridiculous upper bound on ell to insure against infinite loops
      for(int m=-ell; m<=ell; ++m) {
        if(i_m>=NModes) { break; }
        lm[i_m][0] = ell;
        lm[i_m][1] = m;
        ++i_m;
      }
    }
  }
}

/// Assignment operator
GWFrames::Waveform& GWFrames::Waveform::operator=(const GWFrames::Waveform& a) {
  spinweight = a.spinweight;
  boostweight = a.boostweight;
  history.str(a.history.str());
  history.clear();
  history.seekp(0, ios_base::end);
  t = a.t;
  frame = a.frame;
  frameType = a.frameType;
  dataType = a.dataType;
  rIsScaledOut = a.rIsScaledOut;
  mIsScaledOut = a.mIsScaledOut;
  lm = a.lm;
  data = a.data;
  return *this;
}

/// Copy the Waveform, except for the data (t, frame, lm, data)
GWFrames::Waveform GWFrames::Waveform::CopyWithoutData() const {
  Waveform that;
  that.spinweight = (*this).spinweight;
  that.boostweight = (*this).boostweight;
  that.history.str((*this).history.str());
  that.history.clear();
  that.history.seekp(0, ios_base::end);
  that.frameType = (*this).frameType;
  that.dataType = (*this).dataType;
  that.rIsScaledOut = (*this).rIsScaledOut;
  that.mIsScaledOut = (*this).mIsScaledOut;
  // that.t = (*this).t;
  // that.frame = (*this).frame;
  // that.lm = (*this).lm;
  // that.data = (*this).data;
  that.history << "this->CopyWithoutData();" << std::endl;
  return that;
}

/// Copy the Waveform between indices i_t_a and i_t_b
GWFrames::Waveform GWFrames::Waveform::SliceOfTimeIndices(const unsigned int i_t_a, unsigned int i_t_b) const {
  ///
  /// \param i_t_a Index of initial time
  /// \param i_t_b Index just beyond final time
  ///
  /// i_t_a and i_t_b should hold the indices pointing to the first
  /// time in `t` after `t_a`, and the first time in `t` after `t_b`
  /// (or one-past-the-end of `t` if necessary)
  if(i_t_b==0) {
    i_t_b = i_t_a+1;
  }
  if(i_t_a>i_t_b) {
    INFOTOCERR << ": Requesting impossible slice"
               << "\ni_t_a=" << i_t_a << "  >  i_t_b=" << i_t_b << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  if(i_t_b>NTimes()) {
    INFOTOCERR << ": Requesting impossible slice"
               << "\ni_t_b=" << i_t_b << "  >  NTimes()=" << NTimes() << std::endl;
    throw(GWFrames_IndexOutOfBounds);
  }
  Waveform Slice = this->CopyWithoutData();
  Slice.history << "this->SliceOfTimeIndices(" << i_t_a << ", " << i_t_b << ");" << std::endl;
  Slice.lm = lm;
  const unsigned int ntimes = i_t_b-i_t_a;
  const unsigned int nmodes = NModes();
  Slice.data.resize(nmodes, ntimes);
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      Slice.data[i_m][i_t] = data[i_m][i_t+i_t_a];
    }
  }
  if(frame.size() == NTimes()) {
    Slice.frame = vector<Quaternion>(frame.begin()+i_t_a, frame.begin()+i_t_b);
  } else if(frame.size()==1) {
    Slice.frame = frame;
  } else if(frame.size()!=0) {
    INFOTOCERR << " I don't understand what to do with frame data of length " << frame.size() << " in a Waveform with " << NTimes() << " times." << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  Slice.t = vector<double>(t.begin()+i_t_a, t.begin()+i_t_b);
  return Slice;
}

/// Copy the Waveform between t_a and t_b
GWFrames::Waveform GWFrames::Waveform::SliceOfTimes(const double t_a, const double t_b) const {
  const unsigned int i_t_a = Quaternions::hunt(t, t_a);
  const unsigned int i_t_b = Quaternions::huntRight(t, t_b, i_t_a);
  return this->SliceOfTimeIndices(i_t_a, i_t_b);
}

/// Copy of the Waveform between indices i_t_a and i_t_b, only ell=2 modes
GWFrames::Waveform GWFrames::Waveform::SliceOfTimeIndicesWithEll2(const unsigned int i_t_a, unsigned int i_t_b) const {
  /// i_t_a and i_t_b should hold the indices pointing to the first
  /// time in `t` after `t_a`, and the first time in `t` after `t_b`
  /// (or one-past-the-end of `t` if necessary)
  if(i_t_b==0) {
    i_t_b = i_t_a+1;
  }
  if(i_t_a>i_t_b) {
    INFOTOCERR << ": Requesting impossible slice"
               << "\ni_t_a=" << i_t_a << "  >  i_t_b=" << i_t_b << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  if(i_t_b>NTimes()) {
    INFOTOCERR << ": Requesting impossible slice"
               << "\ni_t_b=" << i_t_b << "  >  NTimes()=" << NTimes() << std::endl;
    throw(GWFrames_IndexOutOfBounds);
  }
  Waveform Slice = this->CopyWithoutData();
  Slice.history << "this->SliceOfTimeIndicesWithEll2(" << i_t_a << ", " << i_t_b << ");" << std::endl;
  Slice.lm = vector<vector<int> >(5, vector<int>(2));
  const unsigned int ntimes = i_t_b-i_t_a;
  const unsigned int nmodes = 5;
  Slice.data.resize(nmodes, ntimes);
  for(int m=-2; m<3; ++m) {
    Slice.lm[m+2][0] = 2;
    Slice.lm[m+2][1] = m;
    unsigned int i_m = FindModeIndex(2, m);
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      Slice.data[m+2][i_t] = data[i_m][i_t+i_t_a];
    }
  }
  if(frame.size() == NTimes()) {
    Slice.frame = vector<Quaternion>(frame.begin()+i_t_a, frame.begin()+i_t_b);
  } else if(frame.size()==1) {
    Slice.frame = frame;
  } else if(frame.size()!=0) {
    INFOTOCERR << " I don't understand what to do with frame data of length " << frame.size() << " in a Waveform with " << NTimes() << " times." << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  Slice.t = vector<double>(t.begin()+i_t_a, t.begin()+i_t_b);
  return Slice;
}

/// Copy of the Waveform between t_a and t_b, only ell=2 modes
GWFrames::Waveform GWFrames::Waveform::SliceOfTimesWithEll2(const double t_a, const double t_b) const {
  const unsigned int i_t_a = Quaternions::hunt(t, t_a);
  const unsigned int i_t_b = Quaternions::huntRight(t, t_b, i_t_a);
  return this->SliceOfTimeIndicesWithEll2(i_t_a, i_t_b);
}

/// Copy of the Waveform between indices i_t_a and i_t_b without mode data
GWFrames::Waveform GWFrames::Waveform::SliceOfTimeIndicesWithoutModes(const unsigned int i_t_a, unsigned int i_t_b) const {
  /// i_t_a and i_t_b should hold the indices pointing to the first
  /// time in `t` after `t_a`, and the first time in `t` after `t_b`
  /// (or one-past-the-end of `t` if necessary)
  Waveform Slice = this->CopyWithoutData();
  Slice.history << "this->SliceOfTimeIndicesWithoutModes(" << i_t_a << ", " << i_t_b << ");" << std::endl;
  if(i_t_b==0) {
    i_t_b = i_t_a+1;
  }
  Slice.lm = vector<vector<int> >(0, vector<int>(2));
  const unsigned int ntimes = i_t_b-i_t_a;
  const unsigned int nmodes = 0;
  Slice.data.resize(nmodes, ntimes);
  if(frame.size() == NTimes()) {
    Slice.frame = vector<Quaternion>(frame.begin()+i_t_a, frame.begin()+i_t_b);
  }
  Slice.t = vector<double>(t.begin()+i_t_a, t.begin()+i_t_b);
  return Slice;
}

/// Copy of the Waveform between t_a and t_b without mode data
GWFrames::Waveform GWFrames::Waveform::SliceOfTimesWithoutModes(const double t_a, const double t_b) const {
  const unsigned int i_t_a = Quaternions::hunt(t, t_a);
  const unsigned int i_t_b = Quaternions::huntRight(t, t_b, i_t_a);
  return this->SliceOfTimeIndicesWithoutModes(i_t_a, i_t_b);
}

/// Remove all data relating to times outside of the given range
GWFrames::Waveform& GWFrames::Waveform::DropTimesOutside(const double t_a, const double t_b) {
  history << "this->DropTimesOutside(" << t_a << ", " << t_b << ");" << std::endl;
  const unsigned int i_t_a = Quaternions::huntRight(t, t_a);
  const unsigned int i_t_b = Quaternions::huntRight(t, t_b, i_t_a);
  vector<vector<complex<double> > > newdata(NModes(), vector<complex<double> >(t.size()));
  for(unsigned int mode=0; mode<NModes(); ++mode) {
    vector<complex<double> > ModeData = Data(mode);
    ModeData.erase(ModeData.begin()+i_t_b, ModeData.end());
    ModeData.erase(ModeData.begin(), ModeData.begin()+i_t_a);
    newdata[mode].swap(ModeData);
  }
  data = MatrixC(newdata);
  frame.erase(frame.begin()+i_t_b, frame.end());
  frame.erase(frame.begin(), frame.begin()+i_t_a);
  t.erase(t.begin()+i_t_b, t.end());
  t.erase(t.begin(), t.begin()+i_t_a);
  return *this;
}

/// Remove data relating to the given ell modes
GWFrames::Waveform& GWFrames::Waveform::DropEllModes(const std::vector<unsigned int>& EllModesToDrop) {
  history << "this->DropEllModes([" << EllModesToDrop << "]);" << std::endl;
  std::vector<unsigned int> IndicesToKeep(0);
  std::vector<std::vector<int> > newlm(0);
  for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
    bool KeepThis = true;
    for(unsigned int i=0; i<EllModesToDrop.size(); ++i) {
      if(lm[i_m][0] == EllModesToDrop[i]) {
        KeepThis = false;
        break;
      }
    }
    if(KeepThis) {
      IndicesToKeep.push_back(i_m);
      newlm.push_back(lm[i_m]);
    }
  }
  lm = newlm;
  vector<vector<complex<double> > > NewData(IndicesToKeep.size(), vector<complex<double> >(NTimes()));
  for(unsigned int i_m=0; i_m<IndicesToKeep.size(); ++i_m) {
    NewData[i_m] = Data(IndicesToKeep[i_m]);
  }
  data = MatrixC(NewData);
  return *this;
}

/// Remove data relating to all but the given ell modes
GWFrames::Waveform& GWFrames::Waveform::KeepOnlyEllModes(const std::vector<unsigned int>& EllModesToKeep) {
  history << "this->KeepOnlyEllModes([" << EllModesToKeep << "]);" << std::endl;
  std::vector<unsigned int> IndicesToKeep(0);
  std::vector<std::vector<int> > newlm(0);
  for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
    bool KeepThis = false;
    for(unsigned int i=0; i<EllModesToKeep.size(); ++i) {
      if(lm[i_m][0] == EllModesToKeep[i]) {
        KeepThis = true;
        break;
      }
    }
    if(KeepThis) {
      IndicesToKeep.push_back(i_m);
      newlm.push_back(lm[i_m]);
    }
  }
  lm = newlm;
  vector<vector<complex<double> > > NewData(IndicesToKeep.size(), vector<complex<double> >(NTimes()));
  for(unsigned int i_m=0; i_m<IndicesToKeep.size(); ++i_m) {
    NewData[i_m] = Data(IndicesToKeep[i_m]);
  }
  data = MatrixC(NewData);
  return *this;
}

/// Remove data relating to all but the ell=2 modes
GWFrames::Waveform& GWFrames::Waveform::KeepOnlyEll2() {
  vector<unsigned int> Two(1);
  Two[0] = 2;
  return this->KeepOnlyEllModes(Two);
}

/// Efficiently swap data between two Waveform objects.
void GWFrames::Waveform::swap(GWFrames::Waveform& b) {
  /// This function uses the std::vector method 'swap' which simply
  /// swaps pointers to data, for efficiency.

  // This call should not be recorded explicitly in the history,
  // because the histories are swapped
  { const int NewSpinWeight=b.spinweight; b.spinweight=spinweight; spinweight=NewSpinWeight; }
  { const int NewBoostWeight=b.boostweight; b.boostweight=boostweight; boostweight=NewBoostWeight; }
  { const string historyb=b.history.str(); b.history.str(history.str()); history.str(historyb); }
  history.seekp(0, ios_base::end);
  b.history.seekp(0, ios_base::end);
  t.swap(b.t);
  frame.swap(b.frame);
  { const GWFrames::WaveformFrameType bType=b.frameType; b.frameType=frameType; frameType=bType; }
  { const GWFrames::WaveformDataType bType=b.dataType; b.dataType=dataType; dataType=bType; }
  { const bool brIsScaledOut=b.rIsScaledOut; b.rIsScaledOut=rIsScaledOut; rIsScaledOut=brIsScaledOut; }
  { const bool bmIsScaledOut=b.mIsScaledOut; b.mIsScaledOut=mIsScaledOut; mIsScaledOut=bmIsScaledOut; }
  lm.swap(b.lm);
  data.swap(b.data);
  return;
}


/// Explicit constructor from data
GWFrames::Waveform::Waveform(const std::vector<double>& T, const std::vector<std::vector<int> >& LM,
                             const std::vector<std::vector<std::complex<double> > >& Data)
  : spinweight(-2), boostweight(-1), history(""), t(T), frame(), frameType(GWFrames::UnknownFrameType),
    dataType(GWFrames::UnknownDataType), rIsScaledOut(false), mIsScaledOut(false), lm(LM), data(Data)
{
  /// Arguments are T, LM, Data, which consist of the explicit data.

  // Check that dimensions match (though this is not an exhaustive check)
  if( Data.size()!=0 && ( (t.size() != Data[0].size()) || (Data.size() != lm.size()) ) ) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t.size()=" << t.size()
         << "\nlm.shape=(" << lm.size() << "," << (lm.size()>0 ? lm[0].size() : 0) << ")"
         << "\nData.shape=(" << Data.size() << "," << (Data.size()>0 ? Data[0].size() : 0) << ")" << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
}


/// Return time derivative of data
std::vector<std::complex<double> > GWFrames::Waveform::DataDot(const unsigned int Mode) const {
  // TODO: Make this work properly for non-inertial systems
  // TODO: Why did I program it like this?
  const std::complex<double>* D = this->operator()(Mode);
  return ComplexDerivative(vector<std::complex<double> >(D,D+NTimes()), T());
}

/// Differentiate the waveform as a function of time
GWFrames::Waveform& GWFrames::Waveform::Differentiate() {
  if(frameType != GWFrames::Inertial) {
    INFOTOCERR << "\nError: Asking to Differentiate a Waveform in the " << GWFrames::WaveformFrameNames[frameType] << " frame."
               << "\n       This is possible, but not yet implemented."
               << "\n       This should only be applied to Waveforms in the " << GWFrames::WaveformFrameNames[GWFrames::Inertial] << " frame.\n"
               << std::endl;
    throw(GWFrames_NotYetImplemented);
  }

  vector<vector<complex<double> > > NewData(NModes(), vector<complex<double> >(NTimes()));
  for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
    NewData[i_m] = DataDot(i_m);
  }
  data = MatrixC(NewData);

  boostweight -= 1;
  if(dataType == GWFrames::h) { dataType = GWFrames::hdot; }
  if(dataType == GWFrames::hdot) { dataType = GWFrames::Psi4; }
  if(dataType == GWFrames::Psi4) { dataType = GWFrames::UnknownDataType; }
  std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
            << "\nWarning: Tracking the Waveform data type is not yet correct.  For Differentiate"
            << "\n resulting in Psi4, the real part of the data should be negated.\n\n" << std::endl;
  history << "this->Differentiate();" << std::endl;

  return *this;
}

/// Return the norm (sum of squares of modes) of the waveform
std::vector<double> GWFrames::Waveform::Norm(const bool TakeSquareRoot) const {
  ///
  /// \param TakeSquareRoot If true, the square root is taken at each instant before returning
  ///
  /// This returns the norm of the waveform, defined as the sum of the
  /// complex norms of the modes.  Note that we are calling this norm
  /// in analogy with the c++ std::complex norm, which is the square
  /// of the absolute value.  However, there is also an option to take
  /// the square root of the data at each time step, which would be
  /// the usual L2 norm of the waveform.
  ///
  /// \sa MaxNormIndex
  /// \sa MaxNormTime
  ///
  vector<double> norm(NTimes(), 0.0);
  for(unsigned int i_t=0; i_t<NTimes(); ++i_t) {
    for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
      norm[i_t] += std::norm(Data(i_m, i_t));
    }
    if(TakeSquareRoot) {
      norm[i_t] = std::sqrt(norm[i_t]);
    }
  }
  return norm;
}

/// Return the data index corresponding to the time of the largest norm
unsigned int GWFrames::Waveform::MaxNormIndex(const unsigned int SkipFraction) const {
  ///
  /// \param SkipFraction Integer fraction of data to skip before looking
  ///
  /// The default value of `SkipFraction` is 4, meaning that we start
  /// looking for the maximum after 1/4th of the data, so as to cut
  /// out junk radiation.  Note that this is integer division, so an
  /// argument of `NTimes()+1` will look through all of the data.
  ///
  /// \sa Norm()
  /// \sa MaxNormTime()
  ///
  const unsigned int StartIndex = NTimes()/SkipFraction;
  const vector<double> norm = Norm(false); // don't bother taking the square root
  unsigned int index = StartIndex;
  double max = norm[index];
  for(unsigned int i_t=StartIndex+1; i_t<NTimes(); ++i_t) {
    if(norm[i_t]>max) {
      index = i_t;
      max = norm[index];
    }
  }
  return index;
}

// Return a descriptive string appropriate for a file name, like rhOverM.
std::string GWFrames::Waveform::DescriptorString() const {
  std::string Descriptor = "";
  if(RIsScaledOut()) Descriptor = "r";
  if(MIsScaledOut()) {
    if(DataType()==UnknownDataType or DataType()==h)
      Descriptor = Descriptor + DataTypeString() + "OverM";
    else if(DataType()==hdot)
      Descriptor = Descriptor + DataTypeString(); // hdot is independent of M
    else if(DataType()==Psi4)
      Descriptor = Descriptor + "M" + DataTypeString();
  } else {
    Descriptor = Descriptor + DataTypeString();
  }
  return Descriptor;
}

/// Return vector of real parts of a given mode as function of time.
std::vector<double> GWFrames::Waveform::Re(const unsigned int Mode) const {
  const unsigned int ntimes = NTimes();
  std::vector<double> re(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    re[i] = Re(Mode,i);
  }
  return re;
}

/// Return vector of imaginary parts of a given mode as function of time.
std::vector<double> GWFrames::Waveform::Im(const unsigned int Mode) const {
  const unsigned int ntimes = NTimes();
  std::vector<double> im(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    im[i] = Im(Mode,i);
  }
  return im;
}

/// Return vector of absolute value of a given mode as function of time.
std::vector<double> GWFrames::Waveform::Abs(const unsigned int Mode) const {
  const unsigned int ntimes = NTimes();
  std::vector<double> abs(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    abs[i] = Abs(Mode,i);
  }
  return abs;
}

/// Return vector of arg of a given mode as function of time.
std::vector<double> GWFrames::Waveform::Arg(const unsigned int Mode) const {
  /// Note that this quantity is not "unwrapped".  That is, the arg is
  /// between -pi and +pi.  To get a smooth, continuous phase in
  /// python, use numpy.unwrap.
  const unsigned int ntimes = NTimes();
  std::vector<double> arg(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    arg[i] = Arg(Mode,i);
  }
  return arg;
}

/// Return vector of complex data of a given mode as function of time.
std::vector<std::complex<double> > GWFrames::Waveform::Data(const unsigned int Mode) const {
  const unsigned int ntimes = NTimes();
  std::vector<std::complex<double> > dat(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    dat[i] = data[Mode][i];
  }
  return dat;
}


/// Return vector of vector of real parts of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::Re() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > re(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      re[i_m][i_t] = Re(i_m,i_t);
    }
  }
  return re;
}

/// Return vector of vector of imaginary parts of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::Im() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > im(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      im[i_m][i_t] = Im(i_m,i_t);
    }
  }
  return im;
}

/// Return vector of vector of absolute value of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::Abs() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > abs(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      abs[i_m][i_t] = Abs(i_m,i_t);
    }
  }
  return abs;
}

/// Return vector of vector of arg of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::Arg() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > arg(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      arg[i_m][i_t] = Arg(i_m,i_t);
    }
  }
  return arg;
}

/// Return vector of vector of arg of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::ArgUnwrapped() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > uarg(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    uarg[i_m] = ArgUnwrapped(i_m);
  }
  return uarg;
}

/// Return vector of vector of complex data of all modes as function of time.
std::vector<std::vector<std::complex<double> > > GWFrames::Waveform::Data() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<std::complex<double> > > dat(nmodes, std::vector<std::complex<double> >(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      dat[i_m][i_t] = data[i_m][i_t];
    }
  }
  return dat;
}


/// Return greatest ell value present in the data.
int GWFrames::Waveform::EllMax() const {
  int ell = lm[0][0];
  for(unsigned int i=1; i<NModes(); ++i) {
    if(lm[i][0]>ell) { ell = lm[i][0]; }
  }
  return ell;
}

/// Find index of mode with given (l,m) data.
unsigned int GWFrames::Waveform::FindModeIndex(const int l, const int m) const {
  const unsigned int i_expected = l*(l+1) + m - SpinWeight()*SpinWeight();
  if(lm[i_expected][0]==l && lm[i_expected][1]==m) { return i_expected; }
  //ORIENTATION!!! following loop
  for(unsigned int i=0; i<NModes(); ++i) {
    if(lm[i][0]==l && lm[i][1]==m) { return i; }
  }
  INFOTOCERR << " Can't find (ell,m)=(" << l << ", " << m << ")" << endl;
  throw(GWFrames_WaveformMissingLMIndex);
}

/// Find index of mode with given (l,m) data without the chance of throwing an exception.
unsigned int GWFrames::Waveform::FindModeIndexWithoutError(const int l, const int m) const {
  /// If the requested mode is not present, the returned index is 1
  /// beyond the end of the mode vector.
  const unsigned int i_expected = l*(l+1) + m - SpinWeight()*SpinWeight();
  if(lm[i_expected][0]==l && lm[i_expected][1]==m) { return i_expected; }
  // ORIENTATION!!! following loop
  unsigned int i=0;
  for(; i<NModes(); ++i) {
    if(lm[i][0]==l && lm[i][1]==m) { return i; }
  }
  ++i;
  return i;
}

/// Return the normalized asymmetry as a function of time
std::vector<double> GWFrames::Waveform::NormalizedAntisymmetry(std::vector<int> LModesForAsymmetry) const {
  /// \param LModesForAsymmetry \f$\ell\f$ modes to use when calculating numerator
  ///
  /// This function just returns the value of the normalized asymmetry
  /// \f$a\f$ defined by Boyle et al. (2014), which is the difference
  /// between the field at a point and its conjugate at the antipodal
  /// point, the amplitude squared and integrated over the sphere.
  /// The normalization is just the `Norm` of the waveform---its
  /// overall power at each instant.
  ///
  /// By default, all ell modes in the data are used for both the
  /// asymmetry and the normalization factor.  If an argument is
  /// input, only modes with ell values in that argument will be used
  /// to calculate the asymmetry.  All modes will always be used to
  /// calculate the normalization.

  const unsigned int ntimes = NTimes();
  const int ellMax = EllMax();
  std::vector<double> asymmetry(ntimes);
  double diff,norm;
  for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
    diff = 0.;
    norm = 0.;
    for(int ell=2; ell<=ellMax; ++ell) {
      if(LModesForAsymmetry.size()==0 || GWFrames::xINy(ell,LModesForAsymmetry)) {
        for(int m=-ell; m<=ell; ++m) {
          const complex<double> h_ell_m = Data(FindModeIndexWithoutError(ell,m), i_t);
          const complex<double> hbar_ell_mm = std::conj(Data(FindModeIndexWithoutError(ell,-m), i_t));
          if(((ell+m)%2)==0) {
            diff += std::norm(h_ell_m - hbar_ell_mm);
          } else {
            diff += std::norm(h_ell_m + hbar_ell_mm);
          }
          norm += std::norm(h_ell_m);
        }
      } else{
        for(int m=-ell; m<=ell; ++m) {
          const complex<double> h_ell_m = Data(FindModeIndexWithoutError(ell,m), i_t);
          norm += std::norm(h_ell_m);
        }
      }
    }
    asymmetry[i_t] = std::sqrt(diff/(4*norm));
  }
  return asymmetry;
}

/// Evaluate the dipole moment of the waveform
std::vector<std::vector<double> > GWFrames::Waveform::DipoleMoment(int ellMax) const {
  /// \param ellMax Maximum ell mode to include [default: all]
  ///
  /// This function evaluates the dipole moment of the waveform's
  /// magnitude, defined as \f$\vec{d} = \int \hat{n} \lvert f
  /// \rvert^2 d\Omega\f$.  Up to a geometric factor, this function
  /// applied to \f$\dot{h}\f$ is the rate of emission of momentum in
  /// gravitational waves.

  if(ellMax==0) {
    ellMax = EllMax();
  }

  vector<vector<double> > D(NTimes(), vector<double>(3));
  vector<complex<double> > d(3);

  for(int i_t=0; i_t<NTimes(); ++i_t) {
    d[0] = 0.0;
    d[1] = 0.0;
    d[2] = 0.0;
    for(int ell=2; ell<=ellMax; ++ell) {
      for(int m=-ell; m<=ell; ++m) {
        for(int ellPrime=std::max(ell-1,2); ellPrime<=std::min(ell+1,ellMax); ++ellPrime) {
          const double sqrtFactor = std::sqrt((2*ell+1)*(2*ellPrime+1)/2.);
          const double Wigner3j_A = Wigner3j(ell, ellPrime, 1, 2, -2, 0);
          for(int mPrime=std::max(m-1,-ellPrime); mPrime<=std::min(m+1,ellPrime); ++mPrime) {
            // This is the whole thing, except for the n_j modes
            if(mPrime%2 == 0) {
              const complex<double> BasicFactor = Data(FindModeIndex(ell,m), i_t) * std::conj(Data(FindModeIndex(ellPrime,mPrime), i_t))
                * sqrtFactor * Wigner3j(ell, ellPrime, 1, m, -mPrime, mPrime-m) * Wigner3j_A;
              if(mPrime==m) { // This will only affect the z component
                d[2] += std::sqrt(2) * BasicFactor;
              } else { // This will only affect the x and y components
                d[0] += (mPrime-m==1 ? -1. : 1.) * BasicFactor;
                d[1] += ImaginaryI * BasicFactor;
              }
            } else {
              const complex<double> BasicFactor = -Data(FindModeIndex(ell,m), i_t) * std::conj(Data(FindModeIndex(ellPrime,mPrime), i_t))
                * sqrtFactor * Wigner3j(ell, ellPrime, 1, m, -mPrime, mPrime-m) * Wigner3j_A;
              if(mPrime==m) { // This will only affect the z component
                d[2] += std::sqrt(2) * BasicFactor;
              } else { // This will only affect the x and y components
                d[0] += (mPrime-m==1 ? -1. : 1.) * BasicFactor;
                d[1] += ImaginaryI * BasicFactor;
              }
            }
            // if(d[0]!=d[0] || d[1]!=d[1] || d[2]!=d[2]) { // DEBUG NANs
            //   INFOTOCERR << i_t << ": (" << ell << "," << m << "); (" << ellPrime << "," << mPrime
            //              << ")\n" << Data(FindModeIndex(ell,m), i_t) << " * " << std::conj(Data(FindModeIndex(ellPrime,mPrime), i_t))
            //              << " * " << std::pow(-1,mPrime) << "*" << sqrtFactor << " * " << Wigner3j(ell, ellPrime, 1, m, -mPrime, mPrime-m)
            //              << " * " << Wigner3j_A
            //              << "=" << BasicFactor << "\t[" << d[0] << "," << d[1] << "," << d[2] << "]" << std::endl;
            //   throw(GWFrames_ValueError);
            // }
          }
        }
      }
    }
    D[i_t][0] = d[0].real();
    D[i_t][1] = d[1].real();
    D[i_t][2] = d[2].real();
  }

  return D;
}


// Local utility function for evaluating involution violation
std::vector<double> GWFrames::Waveform::InvolutionViolationSquared(GWFrames::Waveform::WaveformInvolutionFunction Invol, std::vector<int> Lmodes) const {
  vector<double> violation(NTimes(),0.0);

  for(int ell=std::abs(SpinWeight()); ell<=EllMax(); ++ell) {
    if(Lmodes.size()==0 || GWFrames::xINy(ell,Lmodes)) {
      for(int m=-ell; m<=ell; ++m) {
        const unsigned int i_m = FindModeIndex(ell,m);
        const unsigned int i_mm = FindModeIndex(ell,-m);
        for(unsigned int i_t=0; i_t<NTimes(); ++i_t) {
          violation[i_t] += 0.25 * std::norm( Data(i_m,i_t) - (this->*Invol)(i_m,i_mm,i_t) );
        }
      }
    }
  }

  return violation;
}


// Private utility function for taking involution of a Waveform
GWFrames::Waveform GWFrames::Waveform::Involution(WaveformInvolutionFunction WInvol, QuaternionInvolutionFunction QInvol) const {
  const Waveform& A = *this;
  Waveform B = A.CopyWithoutData();
  const int ellMax = A.EllMax();
  const unsigned int nTimes = A.NTimes();
  B.t = A.t;
  B.frame.resize(A.frame.size());
  for(unsigned int i=0; i<A.frame.size(); ++i) {
    B.frame[i] = QInvol(A.frame[i]);
  }
  B.lm = A.lm;
  B.data.resize(A.NModes(), A.NTimes());
  for(int ell=std::abs(SpinWeight()); ell<=ellMax; ++ell) {
    for(int m=-ell; m<=ell; ++m) {
      const unsigned int i_m = FindModeIndex(ell,m);
      const unsigned int i_mm = FindModeIndex(ell,-m);
      for(unsigned int i_t=0; i_t<nTimes; ++i_t) {
        B.data[i_m][i_t] = (A.*WInvol)(i_m,i_mm,i_t);
      }
    }
  }
  return B;
}

// Private utility function for taking involution of a Waveform
GWFrames::Waveform GWFrames::Waveform::InvolutionSymmetricPart(WaveformInvolutionFunction WInvol, QuaternionInvolutionFunction QInvol) const {
  const Waveform& A = *this;
  Waveform B = A.CopyWithoutData();
  const int ellMax = A.EllMax();
  const unsigned int nTimes = A.NTimes();
  B.t = A.t;
  B.frame.resize(A.frame.size());
  for(unsigned int i=0; i<A.frame.size(); ++i) {
    B.frame[i] = 0.5 * ( A.frame[i] +  QInvol(A.frame[i]) );
  }
  B.lm = A.lm;
  B.data.resize(A.NModes(), A.NTimes());
  for(int ell=std::abs(SpinWeight()); ell<=ellMax; ++ell) {
    for(int m=-ell; m<=ell; ++m) {
      const unsigned int i_m = FindModeIndex(ell,m);
      const unsigned int i_mm = FindModeIndex(ell,-m);
      for(unsigned int i_t=0; i_t<nTimes; ++i_t) {
        B.data[i_m][i_t] = 0.5 * ( A.data[i_m][i_t] + (A.*WInvol)(i_m,i_mm,i_t) );
      }
    }
  }
  return B;
}

// Private utility function for taking involution of a Waveform
GWFrames::Waveform GWFrames::Waveform::InvolutionAntisymmetricPart(WaveformInvolutionFunction WInvol, QuaternionInvolutionFunction QInvol) const {
  const Waveform& A = *this;
  Waveform B = A.CopyWithoutData();
  const int ellMax = A.EllMax();
  const unsigned int nTimes = A.NTimes();
  B.t = A.t;
  B.frame.resize(A.frame.size());
  for(unsigned int i=0; i<A.frame.size(); ++i) {
    B.frame[i] = 0.5 * ( A.frame[i] -  QInvol(A.frame[i]) );
  }
  B.lm = A.lm;
  B.data.resize(A.NModes(), A.NTimes());
  for(int ell=std::abs(SpinWeight()); ell<=ellMax; ++ell) {
    for(int m=-ell; m<=ell; ++m) {
      const unsigned int i_m = FindModeIndex(ell,m);
      const unsigned int i_mm = FindModeIndex(ell,-m);
      for(unsigned int i_t=0; i_t<nTimes; ++i_t) {
        B.data[i_m][i_t] = 0.5 * ( A.data[i_m][i_t] - (A.*WInvol)(i_m,i_mm,i_t) );
      }
    }
  }
  return B;
}



// The following are local objects used by `MinimalParityViolation`
#ifndef DOXYGEN
#include <gsl/gsl_errno.h>
#include <gsl/gsl_min.h>
#include <gsl/gsl_multimin.h>
void myGSLErrorHandler2 (const char * reason, const char * file, int line, int gsl_errno) {
  std::cerr << "\n\n" << file << ":" << line << ": " << reason << std::endl;
  throw(gsl_errno);
}
gsl_error_handler_t* defaultGSLErrorHandler3 = gsl_set_error_handler((gsl_error_handler_t*) &myGSLErrorHandler2);
double minfunc_MinimalParityViolation (const gsl_vector* delta, void* params);
class MinimalParityViolationMinimizer {
public:
  const GWFrames::Waveform& Win;
  GWFrames::Waveform W;
  Quaternions::Quaternion R_last;
  const std::vector<int> EllEqualsTwo;
  gsl_multimin_fminimizer* s;
  gsl_vector* ss;
  gsl_vector* x;
  gsl_multimin_function min_func;
public:
  MinimalParityViolationMinimizer(const GWFrames::Waveform& WIN)
    : Win(WIN), W(Win.SliceOfTimeIndicesWithEll2(Win.NTimes()/2)), R_last(), EllEqualsTwo(1,2)
  {
    min_func.n = 2;
    min_func.f = &minfunc_MinimalParityViolation;
    min_func.params = (void*) this;
    R_last = Quaternions::sqrtOfRotor(-Quaternions::zHat*Quaternions::Quaternion(W.LLDominantEigenvector()[0]));
    s = gsl_multimin_fminimizer_alloc(gsl_multimin_fminimizer_nmsimplex2, min_func.n);
    ss = gsl_vector_alloc(min_func.n);
    x = gsl_vector_alloc(min_func.n);
  }
  ~MinimalParityViolationMinimizer() {
    gsl_vector_free(x);
    gsl_vector_free(ss);
    gsl_multimin_fminimizer_free(s);
  }
  double EvaluateMinimizationQuantity(const double deltax, const double deltay) const {
    const GWFrames::Waveform W2 = GWFrames::Waveform(W).RotateDecompositionBasis(Quaternions::exp(Quaternions::Quaternion(0.0,deltax,deltay,0.0)));
    return W2.ZParityViolationSquared()[0];
  }
  double Minimize(const unsigned int i, const int direction) {
    switch (direction) {
    case 0:
      R_last = Quaternions::Quaternion(0.707106781187, 0, 0.707106781187, 0);
      break;
    case 1:
      R_last = Quaternions::Quaternion(0.707106781187, -0.707106781187, 0, 0);
      break;
    case 2:
      R_last = Quaternions::One;
      break;
    default:
      throw(GWFrames_ValueError);
    }
    W = Win.SliceOfTimeIndices(i);
    W.RotateDecompositionBasis(R_last);
    const unsigned int MaxIterations = 2000;
    const double MinSimplexSize = 1.0e-8;
    const double InitialTrialAngleStep = M_PI/8.0;
    size_t iter = 0;
    int status = GSL_CONTINUE;
    double size = 0.0;

    // Explicit optimization
    gsl_vector_set(x, 0, 0.);
    gsl_vector_set(x, 1, 0.);
    gsl_vector_set(ss, 0, InitialTrialAngleStep);
    gsl_vector_set(ss, 1, InitialTrialAngleStep);
    gsl_multimin_fminimizer_set(s, &min_func, x, ss);
    // Run the minimization
    while(status == GSL_CONTINUE && iter < MaxIterations) {
      iter++;
      status = gsl_multimin_fminimizer_iterate(s);
      if(status==GSL_EBADFUNC) {
        INFOTOCERR << ":\nThe iteration encountered a singular point where the function evaluated to Inf or NaN"
                   << "\nwhile minimizing at (" << gsl_vector_get(s->x, 0) << ", " << gsl_vector_get(s->x, 1)
                   << ")." << std::endl;
      }
      if(status==GSL_FAILURE) {
        INFOTOCERR << ":\nThe algorithm could not improve the current best approximation or bounding interval." << std::endl;
      }
      if(status==GSL_ENOPROG) {
        INFOTOCERR << ":\nThe minimizer is unable to improve on its current estimate, either due to"
                   << "\nnumerical difficulty or because a genuine local minimum has been reached." << std::endl;
      }
      if(status) break;
      size = gsl_multimin_fminimizer_size(s);
      status = gsl_multimin_test_size(size, MinSimplexSize);
    }
    if(iter>=MaxIterations) {
      INFOTOCERR << "Warning: stopped minimizing due to too many iterations." << std::endl;
    }
    // Get rotation and normalized value
    const Quaternions::Quaternion R_delta = Quaternions::exp(Quaternions::Quaternion(0.0, gsl_vector_get(s->x, 0), gsl_vector_get(s->x, 1), 0.0));
    R_last = R_delta*R_last;
    W.RotateDecompositionBasis(R_delta);
    return W.ZParityViolationNormalized()[0];
  }
};
double minfunc_MinimalParityViolation (const gsl_vector* delta, void* params) {
  MinimalParityViolationMinimizer* Minimizer = (MinimalParityViolationMinimizer*) params;
  return Minimizer->EvaluateMinimizationQuantity(gsl_vector_get(delta,0),
                                                 gsl_vector_get(delta,1));
}
#endif // DOXYGEN

/// Measure the relative magnitude of the violation of parity in the z direction
std::vector<double> GWFrames::Waveform::MinimalParityViolation() const {
  /// This function measures the violation of invariance under
  /// z-parity (reflection across the x-y plane).  Nonprecessing
  /// systems in a suitable frame should have zero violation.
  /// Precessing systems in any frame and nonprecessing systems in the
  /// wrong frame will show violations.  The quantity is normalized by
  /// the overall norm of the data at each instant, and the
  /// square-root of that ratio is taken.
  ///
  /// This is performed iteratively at each time step, as the system
  /// is rotated, and the parity violation is minimized.

  const unsigned int ntimes = NTimes();
  vector<double> violations(ntimes);
  MinimalParityViolationMinimizer Minimizer(*this);

  for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
    INFOTOCERR << i_t+1 << "/" << ntimes << std::endl;
    violations[i_t] = std::min(std::min(Minimizer.Minimize(i_t,0), Minimizer.Minimize(i_t,1)), Minimizer.Minimize(i_t,2));
  }

  return violations;
}


/// Rotate the physical content of the Waveform by a constant rotor.
GWFrames::Waveform& GWFrames::Waveform::RotatePhysicalSystem(const Quaternions::Quaternion& R_phys) {
  history << "this->RotatePhysicalSystem(" << R_phys << ");" << endl;

  this->TransformModesToRotatedFrame(vector<Quaternion>(1,R_phys.conjugate()));

  // Record the change of frame
  if(frame.size()==0) { // set frame data equal to input data
    frame = vector<Quaternion>(1,R_phys.conjugate());
  } else if(frame.size()==1) { // multiply frame constant by input rotation
    frame[0] = frame[0] * R_phys.conjugate();
  } else { // multiply frame data by input rotation
    frame = frame * R_phys.conjugate();
  }

  return *this;
}

/// Rotate the physical content of the Waveform.
GWFrames::Waveform& GWFrames::Waveform::RotatePhysicalSystem(std::vector<Quaternions::Quaternion> R_phys) {
  ///
  /// \param R_phys Vector of Quaternions by which to rotate
  ///
  /// This rotates the physical system, leaving the coordinates in
  /// place.
  ///
  /// The Waveform's `frame` data records the rotors needed to rotate
  /// the standard (x,y,z) basis into the (X,Y,Z) basis with respect
  /// to which the Waveform modes are decomposed.  If this is not the
  /// first rotation of the frame, we need to be careful about how we
  /// record the total rotation.  Here, we are rotating the physical
  /// system, while leaving fixed the basis with respect to which the
  /// modes are decomposed.  Therefore, the new frame must be the
  /// original `frame` data times \f$\bar{R}_{phys}\f$.
  ///
  /// Note that this function does not change the `frameType`; that is
  /// left to the calling function.
  ///

  history << "this->RotatePhysicalSystem(R_phys); // R_phys=[";
  if(R_phys.size()>0) {
    history << std::setprecision(16) << R_phys[0];
  }
  if(R_phys.size()>1) {
    history << ", " << R_phys[1] << ", ...";
  }
  history << "]" << endl;

  // We won't use R_phys from now on, so transform to R_physbar
  R_phys = Quaternions::conjugate(R_phys);
  vector<Quaternion>& R_physbar = R_phys;

  this->TransformModesToRotatedFrame(R_physbar);

  // Record the change of frame
  if(frame.size()==0) { // set frame data equal to input data
    frame = R_physbar;
  } else if(frame.size()==1) { // multiply frame constant by input rotation
    frame = frame[0] * R_physbar;
  } else { // multiply frame data by input rotation
    frame = frame * R_physbar;
  }

  return *this;
}

/// Rotate the basis in which this Waveform is measured by a constant rotor.
GWFrames::Waveform& GWFrames::Waveform::RotateDecompositionBasis(const Quaternions::Quaternion& R_frame) {
  history << "this->RotateDecompositionBasis(" << R_frame << ");" << endl;

  this->TransformModesToRotatedFrame(vector<Quaternion>(1,R_frame));

  // Record the change of frame
  if(frame.size()==0) { // set frame data equal to input data
    frame = vector<Quaternion>(1,R_frame);
  } else if(frame.size()==1) { // multiply frame constant by input rotation
    frame[0] = frame[0] * R_frame;
  } else { // multiply frame data by input rotation
    frame = frame * R_frame;
  }

  return *this;
}

/// Rotate the basis in which this Waveform is measured.
GWFrames::Waveform& GWFrames::Waveform::RotateDecompositionBasis(const std::vector<Quaternions::Quaternion>& R_frame) {
  ///
  /// \param R_frame Vector of Quaternions by which to rotate
  ///
  /// This rotates the coordinate basis, leaving the physical system
  /// in place.
  ///
  /// The Waveform's `frame` data records the rotors needed to rotate
  /// the standard (x,y,z) basis into the (X,Y,Z) basis with respect
  /// to which the Waveform modes are decomposed.  If this is not the
  /// first rotation of the frame, we need to be careful about how we
  /// record the total rotation.  Here, we are just composing
  /// rotations, so we need to store R_frame times the original frame
  /// data.
  ///
  /// Note that this function does not change the `frameType`; this is
  /// left to the calling function.
  ///

  if(R_frame.size()==0) {
    INFOTOCERR << "\nWarning: You have passed an empty set of rotors to `RotateDecompositionBasis`.  I will"
               << "\n         do nothing, and simply return the Waveform as is.  But this is most unusual!"
               << std::endl;
    return *this;
  }
  if(R_frame.size()!=NTimes()) {
    INFOTOCERR << "\nError: (R_frame.size()=" << R_frame.size() << ") != (NTimes()=" << NTimes() << ")" << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  history << "this->RotateDecompositionBasis(R_frame); // R_frame=["
          << std::setprecision(16) << R_frame[0];
  if(R_frame.size()>1) {
    history << ", " << R_frame[1] << ", ...";
  }
  history << "]" << endl;

  this->TransformModesToRotatedFrame(R_frame);

  // Record the change of frame
  if(frame.size()==0) { // set frame data equal to input data
    frame = R_frame;
  } else if(frame.size()==1) { // multiply frame constant by input rotation
    frame = frame[0] * R_frame;
  } else { // multiply frame data by input rotation
    frame = frame * R_frame;
  }

  return *this;
}


/// Rotate modes of the Waveform object.
GWFrames::Waveform& GWFrames::Waveform::TransformModesToRotatedFrame(const std::vector<Quaternion>& R_frame) {
  /// Given a Waveform object, alter the modes stored in this Waveform
  /// so that it measures the same physical field with respect to a
  /// basis rotated with respect to the first by \f$R_{frame}\f$.
  /// This is equivalent to rotating the physical system by
  /// \f$\bar{R}_{frame}\f$, while leaving the basis fixed.
  ///
  /// Note that this private function does not rotate the `frame`
  /// data, which should instead be done by the public functions
  /// RotatePhysicalSystem and RotateDecompositionBasis.  Also, this
  /// does not adjust the `frameType`, which is left to the calling
  /// functions.
  ///

  const int NModes = this->NModes();
  const int NTimes = this->NTimes();

  if(int(R_frame.size())!=NTimes && R_frame.size()!=1) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": R_frame.size()=" << R_frame.size() << "; NTimes()=" << NTimes << endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  // Loop through each mode and do the rotation
  {
    int mode=1;
    for(int l=std::abs(SpinWeight()); l<NModes; ++l) {
      if(NModes<mode) { break; }

      // Use a vector of mode indices, in case the modes are out of
      // order.  This still assumes that we have each l from l=2 up to
      // some l_max, but it's better than assuming that, plus assuming
      // that everything is in order.
      vector<unsigned int> ModeIndices(2*l+1);
      for(int m=-l, i=0; m<=l; ++m, ++i) {
        try {
          ModeIndices[i] = FindModeIndex(l, m);
        } catch(int thrown) {
          cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Incomplete mode information in Waveform; cannot rotate." << endl;
          throw(thrown);
        }
      }

      {

        // Construct the D matrix and data storage
        SphericalFunctions::WignerDMatrix D(R_frame[0]);
        vector<vector<complex<double> > > Ds(2*l+1, vector<complex<double> >(2*l+1));
        vector<complex<double> > Data(2*l+1);

        if(R_frame.size()==1) {
          // Get the Wigner D matrix data just once
          for(int m=-l; m<=l; ++m) {
            for(int mp=-l; mp<=l; ++mp) {
              Ds[mp+l][m+l] = D(l,mp,m);
            }
          }
          // Loop through each time step
          for(int t=0; t<NTimes; ++t) {
            // Store the data for all m' modes at this time step
            for(int mp=-l, i=0; mp<=l; ++mp, ++i) {
              Data[mp+l] = this->operator()(ModeIndices[i], t);
            }
            // Compute the data at this time step for each m
            for(int m=-l, i=0; m<=l; ++m, ++i) {
              data[ModeIndices[i]][t] = 0.0;
              for(int mp=-l; mp<=l; ++mp) { // Sum over m'
                data[ModeIndices[i]][t] += Ds[mp+l][m+l]*Data[mp+l];
              }
            }
          }
        } else {
          // Loop through each time step
          for(int t=0; t<NTimes; ++t) {
            // Get the Wigner D matrix data at this time step
            D.SetRotation(R_frame[t]);
            for(int m=-l; m<=l; ++m) {
              for(int mp=-l; mp<=l; ++mp) {
                Ds[mp+l][m+l] = D(l,mp,m);
              }
            }
            // Store the data for all m' modes at this time step
            for(int mp=-l, i=0; mp<=l; ++mp, ++i) {
              Data[mp+l] = this->operator()(ModeIndices[i], t);
            }
            // Compute the data at this time step for each m
            for(int m=-l, i=0; m<=l; ++m, ++i) {
              data[ModeIndices[i]][t] = 0.0;
              for(int mp=-l; mp<=l; ++mp) { // Sum over m'
                data[ModeIndices[i]][t] += Ds[mp+l][m+l]*Data[mp+l];
              }
            }
          }
        }

      }

      mode += 2*l+1;
    }
  }

  return *this;
}

/// Calculate the \f$<L \partial_t>\f$ quantity defined in the paper.
vector<vector<double> > GWFrames::Waveform::LdtVector(vector<int> Lmodes) const {
  ///
  /// \param Lmodes L modes to evaluate
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.  The vector is given with respect to the (possibly
  /// rotating) mode frame (X,Y,Z), rather than the inertial frame
  /// (x,y,z).
  ///
  /// \f$<L \partial_t>^a = \sum_{\ell,m,m'} \Im [ \bar{f}^{\ell,m'} < \ell,m' | L_a | \ell,m > \dot{f}^{\ell,m} ]\f$

  // L+ = Lx + i Ly      Lx =    (L+ + L-) / 2     Im(Lx) =  ( Im(L+) + Im(L-) ) / 2
  // L- = Lx - i Ly      Ly = -i (L+ - L-) / 2     Im(Ly) = -( Re(L+) - Re(L-) ) / 2
  // Lz = Lz             Lz = Lz                   Im(Lz) = Im(Lz)

  const LadderOperatorFactorSingleton& LadderOperatorFactor = LadderOperatorFactorSingleton::Instance();
  if(Lmodes.size()==0) {
    Lmodes.push_back(lm[0][0]);
    for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
      if(std::find(Lmodes.begin(), Lmodes.end(), lm[i_m][0]) == Lmodes.end() ) {
        Lmodes.push_back(lm[i_m][0]);
      }
    }
  }
  vector<vector<double> > l(NTimes(), vector<double>(3, 0.0));
  for(unsigned int iL=0; iL<Lmodes.size(); ++iL) {
    const int L = Lmodes[iL];
    for(int M=-L; M<=L; ++M) {
      const int iMode = FindModeIndex(L,M);
      const vector<complex<double> > dDdt = DataDot(iMode);
      if(M+1<=L) { // L+
        const int iModep1 = FindModeIndex(L,M+1);
        const double c_ell_posm = LadderOperatorFactor(L, M);
        for(unsigned int iTime=0; iTime<NTimes(); ++iTime) {
          const complex<double> Lplus  = c_ell_posm * conj(data[iModep1][iTime]) * dDdt[iTime];
          l[iTime][0] += 0.5 * imag(Lplus);
          l[iTime][1] -= 0.5 * real(Lplus);
        }
      }
      { // Lz; always evaluate this one
        for(unsigned int iTime=0; iTime<NTimes(); ++iTime) {
          const complex<double> Lz = (conj(data[iMode][iTime]) * dDdt[iTime]) * double(M);
          l[iTime][2] += imag(Lz);
        }
      }
      if(M-1>=-L) { // L-
        const int iModem1 = FindModeIndex(L,M-1);
        const double c_ell_negm = LadderOperatorFactor(L, -M);
        for(unsigned int iTime=0; iTime<NTimes(); ++iTime) {
          const complex<double> Lminus  = c_ell_negm * conj(data[iModem1][iTime]) * dDdt[iTime];
          l[iTime][0] += 0.5 * imag(Lminus);
          l[iTime][1] += 0.5 * real(Lminus);
        }
      }
    }
  }
  return l;
}

/// Calculate the \f$<LL>\f$ quantity defined in the paper.
vector<Matrix> GWFrames::Waveform::LLMatrix(vector<int> Lmodes) const {
  ///
  /// \param Lmodes L modes to evaluate
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.  The matrix is given in the (possibly rotating) mode
  /// frame (X,Y,Z), rather than the inertial frame (x,y,z).
  ///
  /// \f$<LL>^{ab} = \sum_{\ell,m,m'} [\bar{f}^{\ell,m'} < \ell,m' | L_a L_b | \ell,m > f^{\ell,m} ]\f$

  // Big, bad, ugly, obvious way to do the calculation

  // L+ = Lx + i Ly      Lx =    (L+ + L-) / 2     Im(Lx) =  ( Im(L+) + Im(L-) ) / 2
  // L- = Lx - i Ly      Ly = -i (L+ - L-) / 2     Im(Ly) = -( Re(L+) - Re(L-) ) / 2
  // Lz = Lz             Lz = Lz                   Im(Lz) = Im(Lz)
  // LxLx =   (L+ + L-)(L+ + L-) / 4
  // LxLy = -i(L+ + L-)(L+ - L-) / 4
  // LxLz =   (L+ + L-)(  Lz   ) / 2
  // LyLx = -i(L+ - L-)(L+ + L-) / 4
  // LyLy =  -(L+ - L-)(L+ - L-) / 4
  // LyLz = -i(L+ - L-)(  Lz   ) / 2
  // LzLx =   (  Lz   )(L+ + L-) / 2
  // LzLy = -i(  Lz   )(L+ - L-) / 2
  // LzLz =   (  Lz   )(  Lz   )
  vector<Matrix> ll(NTimes(), Matrix(3,3));
  const complex<double> ImaginaryI(0.0,1.0);
  if(Lmodes.size()==0) {
    Lmodes.push_back(lm[0][0]);
    for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
      if(std::find(Lmodes.begin(), Lmodes.end(), lm[i_m][0]) == Lmodes.end() ) {
        Lmodes.push_back(lm[i_m][0]);
      }
    }
  }
  for(unsigned int iL=0; iL<Lmodes.size(); ++iL) {
    const int L = Lmodes[iL];
    for(int M=-L; M<=L; ++M) {
      const int iMm2 = (M-2>=-L ? FindModeIndex(L,M-2) : 0);
      const int iMm1 = (M-1>=-L ? FindModeIndex(L,M-1) : 0);
      const int iM   = FindModeIndex(L,M);
      const int iMp1 = (M+1<=L ? FindModeIndex(L,M+1) : 0);
      const int iMp2 = (M+2<=L ? FindModeIndex(L,M+2) : 0);
      for(unsigned int iTime=0; iTime<NTimes(); ++iTime) {
        const complex<double> LpLp = (M+2<=L  ? conj(data[iMp2][iTime]) * LadderOperatorFactor(L, M+1)    * LadderOperatorFactor(L, M) * data[iM][iTime] : 0.0);
        const complex<double> LpLm = (M-1>=-L ? conj(data[iM][iTime])   * LadderOperatorFactor(L, M-1)    * LadderOperatorFactor(L, -M) * data[iM][iTime] : 0.0);
        const complex<double> LmLp = (M+1<=L  ? conj(data[iM][iTime])   * LadderOperatorFactor(L, -(M+1)) * LadderOperatorFactor(L, M) * data[iM][iTime] : 0.0);
        const complex<double> LmLm = (M-2>=-L ? conj(data[iMm2][iTime]) * LadderOperatorFactor(L, -(M-1)) * LadderOperatorFactor(L, -M) * data[iM][iTime] : 0.0);
        const complex<double> LpLz = (M+1<=L  ? conj(data[iMp1][iTime]) * LadderOperatorFactor(L, M) * double(M)      * data[iM][iTime] : 0.0);
        const complex<double> LzLp = (M+1<=L  ? conj(data[iMp1][iTime]) * double(M+1) * LadderOperatorFactor(L, M)  * data[iM][iTime] : 0.0);
        const complex<double> LmLz = (M-1>=-L ? conj(data[iMm1][iTime]) * LadderOperatorFactor(L, -M) * double(M)     * data[iM][iTime] : 0.0);
        const complex<double> LzLm = (M-1>=-L ? conj(data[iMm1][iTime]) * double(M-1) * LadderOperatorFactor(L, -M) * data[iM][iTime] : 0.0);
        const complex<double> LzLz = conj(data[iM][iTime]) * double(M) * double(M) * data[iM][iTime];
        //
        const complex<double> LxLx = 0.25 * (LpLp + LmLm + LmLp + LpLm);
        const complex<double> LxLy = -0.25 * ImaginaryI * (LpLp - LmLm + LmLp - LpLm);
        const complex<double> LxLz = 0.5 * (LpLz + LmLz);
        const complex<double> LyLx = -0.25 * ImaginaryI * (LpLp - LmLp + LpLm - LmLm);
        const complex<double> LyLy = -0.25 * (LpLp - LmLp - LpLm + LmLm);
        const complex<double> LyLz = -0.5 * ImaginaryI * (LpLz - LmLz);
        const complex<double> LzLx = 0.5 * (LzLp + LzLm);
        const complex<double> LzLy = -0.5 * ImaginaryI * (LzLp - LzLm);
        //const complex<double> LzLz = (LzLz);
        ll[iTime](0,0) += real( LxLx );
        ll[iTime](0,1) += real( LxLy + LyLx )/2.0;
        ll[iTime](0,2) += real( LxLz + LzLx )/2.0;
        ll[iTime](1,0) += real( LyLx + LxLy )/2.0;
        ll[iTime](1,1) += real( LyLy );
        ll[iTime](1,2) += real( LyLz + LzLy )/2.0;
        ll[iTime](2,0) += real( LzLx + LxLz )/2.0;
        ll[iTime](2,1) += real( LzLy + LyLz )/2.0;
        ll[iTime](2,2) += real( LzLz );
      }
    }
  }
  return ll;
}

/// Calculate the principal axis of the LL matrix, as prescribed by O'Shaughnessy et al.
std::vector<std::vector<double> > GWFrames::Waveform::LLDominantEigenvector(const std::vector<int>& Lmodes,
                                                                            const Quaternions::Quaternion& RoughInitialEllDirection) const {
  ///
  /// \param Lmodes L modes to evaluate (optional)
  /// \param RoughInitialEllDirection Vague guess about the preferred initial (optional)
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  ///
  /// Ell is the direction of the angular velocity for a PN system, so
  /// some rough guess about that direction allows us to choose the
  /// direction of the eigenvectors output by this function to be more
  /// parallel than anti-parallel to that direction.  The default is
  /// to simply choose the z axis, since this is most often the
  /// correct choice anyway.
  ///
  /// The vector is given in the (possibly rotating) mode frame
  /// (X,Y,Z), rather than the inertial frame (x,y,z).

  // Calculate the LL matrix at each instant
  vector<Matrix> ll = LLMatrix(Lmodes);

  // Calculate the dominant principal axis (dpa) of LL at each instant
  vector<vector<double> > dpa(NTimes(), vector<double>(3));
  for(unsigned int i=0; i<ll.size(); ++i) {
    dpa[i] = GWFrames::DominantPrincipalAxis(ll[i]);
  }

  // Make the initial direction closer to RoughInitialEllDirection than not
  if(RoughInitialEllDirection.dot(dpa[0])<0.) {
    dpa[0][0] = -dpa[0][0];
    dpa[0][1] = -dpa[0][1];
    dpa[0][2] = -dpa[0][2];
  }

  // Now, go through and make the vectors reasonably continuous.
  if(dpa.size()>0) {
    double LastNorm = std::sqrt(dpa[0][0]*dpa[0][0]+dpa[0][1]*dpa[0][1]+dpa[0][2]*dpa[0][2]);
    for(unsigned int i=1; i<dpa.size(); ++i) {
      const double x=dpa[i][0];
      const double y=dpa[i][1];
      const double z=dpa[i][2];
      const double dx=x-dpa[i-1][0];
      const double dy=y-dpa[i-1][1];
      const double dz=z-dpa[i-1][2];
      const double Norm = std::sqrt(x*x+y*y+z*z);
      const double dNorm = std::sqrt(dx*dx+dy*dy+dz*dz);
      if(dNorm>Norm) {
        dpa[i][0] = -dpa[i][0];
        dpa[i][1] = -dpa[i][1];
        dpa[i][2] = -dpa[i][2];
      }
      // While we're here, let's just normalize that last one
      if(LastNorm!=0.0) {
        dpa[i-1][0] = dpa[i-1][0] / LastNorm;
        dpa[i-1][1] = dpa[i-1][1] / LastNorm;
        dpa[i-1][2] = dpa[i-1][2] / LastNorm;
      }
      LastNorm = Norm;
    }
    if(LastNorm!=0.0) {
      const unsigned int i=dpa.size();
      dpa[i-1][0] = dpa[i-1][0] / LastNorm;
      dpa[i-1][1] = dpa[i-1][1] / LastNorm;
      dpa[i-1][2] = dpa[i-1][2] / LastNorm;
    }
  }

  return dpa;
}

/// Calculate the angular velocity of the Waveform.
vector<vector<double> > GWFrames::Waveform::AngularVelocityVector(const vector<int>& Lmodes) const {
  ///
  /// \param Lmodes L modes to evaluate
  ///
  /// This returns the angular velocity of the Waveform, as defined in
  /// Sec. II of <a href="http://arxiv.org/abs/1302.2919">"Angular
  /// velocity of gravitational radiation and the corotating
  /// frame"</a>.  The vector is given in the (possibly rotating) mode
  /// frame (X,Y,Z), rather than the inertial frame (x,y,z).
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  ///

  // Calculate the L vector and LL matrix at each instant
  vector<vector<double> > l = LdtVector(Lmodes);
  vector<Matrix> ll = LLMatrix(Lmodes);

  // Construct some objects for storage
  vector<vector<double> > omega(NTimes(), vector<double>(3));
  int s;
  gsl_vector* x = gsl_vector_alloc(3);
  gsl_permutation* p = gsl_permutation_alloc(3);

  // Loop through time steps
  for(unsigned int iTime=0; iTime<omega.size(); ++iTime) {
    // Solve   -omega * LL = L   at each time step, using LU decomposition
    gsl_vector_view b = gsl_vector_view_array(&l[iTime][0], 3);
    gsl_linalg_LU_decomp(ll[iTime].gslobj(), p, &s);
    gsl_linalg_LU_solve(ll[iTime].gslobj(), p, &b.vector, x);

    // Save data for this time step
    omega[iTime][0] = -gsl_vector_get(x, 0);
    omega[iTime][1] = -gsl_vector_get(x, 1);
    omega[iTime][2] = -gsl_vector_get(x, 2);
  }

  // Free the memory
  gsl_permutation_free(p);
  gsl_vector_free(x);

  return omega;
}

/// Calculate the angular velocity of the Waveform.
vector<vector<double> > GWFrames::Waveform::AngularVelocityVectorRelativeToInertial(const vector<int>& Lmodes) const {
  ///
  /// \param Lmodes L modes to evaluate
  ///
  /// This returns the angular velocity of the Waveform, as defined in
  /// Sec. II of <a href="http://arxiv.org/abs/1302.2919">"Angular
  /// velocity of gravitational radiation and the corotating
  /// frame"</a>.  The vector is given in the inertial frame (x,y,z),
  /// rather than the (possibly rotating) mode frame (X,Y,Z), which is
  /// unlike most other methods for `Waveform`.
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  ///

  vector<vector<double> > omega = this->AngularVelocityVector(Lmodes);

  // If the frame is nontrivial, include its contribution
  const bool TimeDependentFrame = (frame.size()>1);
  const vector<Quaternion> Rdot = (TimeDependentFrame
                                   ? Quaternions::QuaternionDerivative(frame, t)
                                   : vector<Quaternion>(0));
  const bool ConstantNontrivialFrame = (frame.size()==1);
  const Quaternion R0 = (ConstantNontrivialFrame
                         ? frame[0]
                         : Quaternion(1,0,0,0));

  if(!TimeDependentFrame && !ConstantNontrivialFrame) {
    return omega;
  }

  // Loop through time steps
  if(TimeDependentFrame) { // Include frame-rotation effects
    for(unsigned int iTime=0; iTime<omega.size(); ++iTime) {
      const Quaternion& R = frame[iTime];
      omega[iTime] = (R*Quaternion(omega[iTime])*R.conjugate() + 2*Rdot[iTime]*R.conjugate()).vec();
    }
  } else if(ConstantNontrivialFrame) { // Just rotate the resul
    for(unsigned int iTime=0; iTime<omega.size(); ++iTime) {
      omega[iTime] = (R0*Quaternion(omega[iTime])*R0.conjugate()).vec();
    }
  }

  return omega;
}

/// Frame in which the rotation is minimal.
std::vector<Quaternions::Quaternion> GWFrames::Waveform::CorotatingFrame(const std::vector<int>& Lmodes) const {
  ///
  /// \param Lmodes L modes to evaluate
  ///
  /// This function combines the steps required to obtain the
  /// corotating frame.  The result is given relative to the (possibly
  /// rotating) mode frame (X,Y,Z), rather than the inertial frame
  /// (x,y,z).
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  ///

  return Quaternions::FrameFromAngularVelocity(QuaternionArray(AngularVelocityVector(Lmodes)), T());
}

/// Transform Waveform to co-precessing frame.
GWFrames::Waveform& GWFrames::Waveform::TransformToCoprecessingFrame(const std::vector<int>& Lmodes) {
  ///
  /// \param Lmodes L modes to evaluate
  ///
  /// This function combines the steps required to obtain the Waveform
  /// in a frame with its `z` axis aligned with the vector V_h defined
  /// by O'Shaughnessy et al. [2011], and its alignment about the `z`
  /// axis satisfying the minimal-rotation condition, as given by
  /// Boyle, Owen, Pfeiffer [2011].
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  ///
  Quaternions::Quaternion RoughInitialEllDirection;
  const unsigned int NPointsForDeriv = 7;
  if(NTimes()<=NPointsForDeriv || FrameType()==GWFrames::Coorbital || FrameType()==GWFrames::Corotating) {
    // In either of these frame types, the angular velocity is likely
    // to be nonsense.  So we might as well revert to the default,
    // which is at least more likely to be correct than the ~random
    // output of GSL.
    RoughInitialEllDirection = Quaternions::zHat;
  } else {
    const Waveform Segment = SliceOfTimeIndicesWithEll2(0, NPointsForDeriv);
    RoughInitialEllDirection = Quaternions::Quaternion(Segment.AngularVelocityVector()[NPointsForDeriv/2]); // Using integer division
  }
  history << "this->TransformToCoprecessingFrame(" << StringForm(Lmodes) << ")\n#";
  SetFrameType(GWFrames::Coprecessing);
  return this->RotateDecompositionBasis(FrameFromZ(normalized(QuaternionArray(this->LLDominantEigenvector(Lmodes, RoughInitialEllDirection))), T()));
}

/// Transform Waveform to frame aligned with angular-velocity vector.
GWFrames::Waveform& GWFrames::Waveform::TransformToAngularVelocityFrame(const std::vector<int>& Lmodes) {
  ///
  /// \param Lmodes L modes to evaluate
  ///
  /// This function combines the steps required to obtain the Waveform
  /// in the frame aligned with the angular-velocity vector.  Note
  /// that this frame is not the corotating frame; this frame has its
  /// z axis aligned with the angular-velocity vector.
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  ///
  history << "this->TransformToAngularVelocityFrame(" << StringForm(Lmodes) << ")\n#";
  vector<Quaternion> R_AV = normalized(QuaternionArray(this->AngularVelocityVector(Lmodes)));
  this->frameType = GWFrames::Coprecessing;
  return this->RotateDecompositionBasis(FrameFromZ(R_AV, T()));
}

/// Transform Waveform to corotating frame.
GWFrames::Waveform& GWFrames::Waveform::TransformToCorotatingFrame(const std::vector<int>& Lmodes) {
  ///
  /// \param Lmodes L modes to evaluate
  ///
  /// This function combines the steps required to obtain the Waveform
  /// in the corotating frame.  Note that this leaves an integration
  /// constant unset.  To set it, the modes can be rotated so that
  /// they are aligned with the frame using, for example, the function
  /// `AlignDecompositionFrameToModes`.
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  ///

  vector<Quaternion> R_corot = this->CorotatingFrame(Lmodes);
  this->frameType = GWFrames::Corotating;
  history << "this->TransformToCorotatingFrame(" << StringForm(Lmodes) << ")\n#";
  return this->RotateDecompositionBasis(R_corot);
}

/// Transform Waveform to an inertial frame.
GWFrames::Waveform& GWFrames::Waveform::TransformToInertialFrame() {
  ///
  /// This function uses the stored frame information to transform
  /// from whatever rotating frame the waveform is currently in, to a
  /// stationary, inertial frame.  This is the usual frame of scri^+,
  /// and is the frame in which GW observations should be made.
  ///

  if(frameType == GWFrames::Inertial) {
    INFOTOCERR << "\nWarning: Waveform is already in the " << GWFrames::WaveformFrameNames[GWFrames::Inertial] << " frame;"
               << " this function will have no effect."
               << "\n         If it's not really in that frame, tell the Waveform first.\n"
               << std::endl;
    return *this;
  }

  if(frameType == GWFrames::UnknownFrameType) {
    INFOTOCERR << "\nWarning: Waveform frame type is " << GWFrames::WaveformFrameNames[GWFrames::UnknownFrameType] << "."
               << "\n         I assume you know what you're doing...\n"
               << std::endl;
    return *this;
  }

  if(frame.size() == 0) {
    INFOTOCERR << "\nWarning: frame.size()=" << frame.size() << ".  I will assume that this *is* the"
               << "\n         inertial frame, so this function will have no effect.\n"
               << "\n         And I will continue to assume you know what you're doing...\n"
               << std::endl;
    return *this;
  }

  if(frame.size() != NTimes()) {
    INFOTOCERR << "\nError: (frame.size()=" << frame.size() << ") != (NTimes()=" << NTimes() << ")."
               << "\n       I don't know what to do with this data, or what the inertial frame is."
               << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  history << "this->TransformToInertialFrame();\n#";
  this->frameType = GWFrames::Inertial; // Must come first
  this->RotateDecompositionBasis(Quaternions::conjugate(frame));
  this->SetFrame(vector<Quaternion>(0));
  return *this;
}

/// Interpolate the Waveform to a new set of time instants.
GWFrames::Waveform GWFrames::Waveform::Interpolate(const std::vector<double>& NewTime, const bool AllowTimesOutsideCurrentDomain) const {
  /// \param NewTime New vector of times to which this interpolates
  /// \param AllowTimesOutsideCurrentDomain [Default: false]
  ///
  /// If `AllowTimesOutsideCurrentDomain` is true, the values of all
  /// modes will be set to 0.0 for times outside the current set of
  /// time data.  If false, and such times are requested, an error
  /// will be thrown.
  ///
  if(NewTime.size()==0) {
    INFOTOCERR << ": Asking for empty Waveform." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  unsigned int i0=0, i1=NewTime.size()-1;
  const unsigned int i2 = NewTime.size();
  vector<double> NewTimesInsideCurrentDomain;
  if(AllowTimesOutsideCurrentDomain) {
    // Set the indices in the dumbest way possible
    while(NewTime[i0]<t[0]) { ++i0; }
    while(NewTime[i1]>t.back() && i1>0) { --i1; }
    ++i1;
    // Now, i0 is the first index in NewTime for which a current time
    // exists, and i1 is 1 beyond the last index in NewTime for which
    // a current time exists.
    NewTimesInsideCurrentDomain.resize(i1-i0);
    std::copy(NewTime.begin()+i0, NewTime.begin()+i1, NewTimesInsideCurrentDomain.begin());
  } else {
    if(NewTime[0]<t[0]) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Asking for extrapolation; we only do interpolation.\n"
                << "NewTime[0]=" << NewTime[0] << "\tt[0]=" << t[0]
                << "\nMaybe you meant to pass the `AllowTimesOutsideCurrentDomain=true` flag..." << std::endl;
      throw(GWFrames_EmptyIntersection);
    }
    if(NewTime.back()>t.back()) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Asking for extrapolation; we only do interpolation.\n"
                << "NewTime.back()=" << NewTime.back() << "\tt.back()=" << t.back()
                << "\nMaybe you meant to pass the `AllowTimesOutsideCurrentDomain=true` flag..."  << std::endl;
      throw(GWFrames_EmptyIntersection);
    }
  }

  Waveform C;
  C.history << HistoryStr()
            << "### *this = this->Interpolate(NewTime," << AllowTimesOutsideCurrentDomain << ");" << std::endl;
  C.t = NewTime;
  if(frame.size()==1) { // Assume we have just a constant non-trivial frame
    C.frame = frame;
  } else if(frame.size()>1) { // Assume we have frame data for each time step
    if(AllowTimesOutsideCurrentDomain) {
      C.frame.resize(NewTime.size());
      const std::vector<Quaternion> NewFrame = Squad(frame, t, NewTimesInsideCurrentDomain);
      for(unsigned int i=0; i<i0; ++i) {
        C.frame[i] = NewFrame[0];
      }
      for(unsigned int i=i0; i<i1; ++i) {
        C.frame[i] = NewFrame[i-i0];
      }
      for(unsigned int i=i1; i<i2; ++i) {
        C.frame[i] = NewFrame.back();
      }
    } else {
      C.frame = Squad(frame, t, NewTime);
    }
  }
  C.frameType = frameType;
  C.dataType = dataType;
  C.rIsScaledOut = rIsScaledOut;
  C.mIsScaledOut = mIsScaledOut;
  C.lm = lm;
  C.data.resize(NModes(), NewTime.size());
  // Initialize the GSL interpolators for the data
  gsl_interp_accel* accRe = gsl_interp_accel_alloc();
  gsl_interp_accel* accIm = gsl_interp_accel_alloc();
  gsl_spline* splineRe = gsl_spline_alloc(gsl_interp_cspline, NTimes());
  gsl_spline* splineIm = gsl_spline_alloc(gsl_interp_cspline, NTimes());
  // Now loop over each mode filling in the waveform data
  for(unsigned int i_m=0; i_m<C.NModes(); ++i_m) {
    // Extract the real and imaginary parts of the data separately for GSL
    const vector<double> re = Re(i_m);
    const vector<double> im = Im(i_m);
    // Initialize the interpolators for this data set
    gsl_spline_init(splineRe, &(t)[0], &re[0], NTimes());
    gsl_spline_init(splineIm, &(t)[0], &im[0], NTimes());
    // Assign the interpolated data
    if(AllowTimesOutsideCurrentDomain) {
      for(unsigned int i_t=0; i_t<i0; ++i_t) {
        C.data[i_m][i_t] = complex<double>( 0., 0. );
      }
      for(unsigned int i_t=i0; i_t<i1; ++i_t) {
        C.data[i_m][i_t] = complex<double>( gsl_spline_eval(splineRe, NewTimesInsideCurrentDomain[i_t], accRe),
                                            gsl_spline_eval(splineIm, NewTimesInsideCurrentDomain[i_t], accIm) );
      }
      for(unsigned int i_t=i1; i_t<i2; ++i_t) {
        C.data[i_m][i_t] = complex<double>( 0., 0. );
      }
    } else {
      for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
        C.data[i_m][i_t] = complex<double>( gsl_spline_eval(splineRe, C.t[i_t], accRe), gsl_spline_eval(splineIm, C.t[i_t], accIm) );
      }
    }
  }
  // Free the interpolators
  gsl_interp_accel_free(accRe);
  gsl_interp_accel_free(accIm);
  gsl_spline_free(splineRe);
  gsl_spline_free(splineIm);

  return C;
}

/// Interpolate the Waveform to a new set of time instants.
GWFrames::Waveform& GWFrames::Waveform::InterpolateInPlace(const std::vector<double>& NewTime) {
  if(NewTime.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Asking for empty Waveform." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  if(NewTime[0]<t[0]) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Asking for extrapolation; we only do interpolation.\n"
              << "NewTime[0]=" << NewTime[0] << "\tt[0]=" << t[0] << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  if(NewTime.back()>t.back()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Asking for extrapolation; we only do interpolation.\n"
              << "NewTime.back()=" << NewTime.back() << "\tt.back()=" << t.back() << std::endl;
    throw(GWFrames_EmptyIntersection);
  }

  history << HistoryStr()
          << "*this = this->Interpolate(NewTime);" << std::endl;
  const vector<double> OldTime(t);
  if(frame.size()==1) { // Assume we have just a constant non-trivial frame
    frame = frame;
  } else if(frame.size()>1) { // Assume we have frame data for each time step
    frame = Squad(frame, OldTime, NewTime);
  }
  MatrixC NewData;
  NewData.resize(NModes(), NewTime.size());
  // Initialize the GSL interpolators for the data
  gsl_interp_accel* accRe = gsl_interp_accel_alloc();
  gsl_interp_accel* accIm = gsl_interp_accel_alloc();
  gsl_spline* splineRe = gsl_spline_alloc(gsl_interp_cspline, OldTime.size());
  gsl_spline* splineIm = gsl_spline_alloc(gsl_interp_cspline, OldTime.size());
  // Now loop over each mode filling in the waveform data
  for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
    // Extract the real and imaginary parts of the data separately for GSL
    const vector<double> re(Re(i_m));
    const vector<double> im(Im(i_m));
    // Initialize the interpolators for this data set
    gsl_spline_init(splineRe, &(OldTime)[0], &re[0], OldTime.size());
    gsl_spline_init(splineIm, &(OldTime)[0], &im[0], OldTime.size());
    // Assign the interpolated data
    for(unsigned int i_t=0; i_t<NewTime.size(); ++i_t) {
      NewData[i_m][i_t] = complex<double>( gsl_spline_eval(splineRe, NewTime[i_t], accRe), gsl_spline_eval(splineIm, NewTime[i_t], accIm) );
    }
  }
  data.swap(NewData);
  t = NewTime;
  // Free the interpolators
  gsl_interp_accel_free(accRe);
  gsl_interp_accel_free(accIm);
  gsl_spline_free(splineRe);
  gsl_spline_free(splineIm);

  return *this;
}

/// Find the appropriate rotations to fix the attitude of the corotating frame.
std::vector<Quaternions::Quaternion> GWFrames::Waveform::GetAlignmentsOfDecompositionFrameToModes(const std::vector<int>& Lmodes) const {
  ///
  /// \param Lmodes Lmodes to use in computing \f$<LL>\f$
  ///
  /// This function finds the appropriate pre-multiplied rotation
  /// \f$R_{\varepsilon}\f$ so that the decomposition frame is aligned
  /// to the waveform.  This particular version finds the appropriate
  /// \f$R_{\varepsilon}\f$ at each time in the input Waveform.  This
  /// is useful in cases where we need to try many such alignments,
  /// because the setup for interpolation is very slow.
  ///
  /// Note that this function has no option to choose the direction of
  /// X based on some nHat vector, as other similar functions have.
  /// That issue is assumed to be handled elsewhere.

  if(frameType!=GWFrames::Coprecessing && frameType!=GWFrames::Coorbital && frameType!=GWFrames::Corotating) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":"
              << "\nError: GetAlignmentOfDecompositionFrameToModes only takes Waveforms in the "
              << GWFrames::WaveformFrameNames[GWFrames::Coprecessing] << ", "
              << GWFrames::WaveformFrameNames[GWFrames::Coorbital] << ", or "
              << GWFrames::WaveformFrameNames[GWFrames::Corotating] << " frames."
              << "\n       This Waveform is in the " << GWFrames::WaveformFrameNames[frameType] << " frame." << std::endl;
    throw(GWFrames_WrongFrameType);
  }

  if(frame.size()!=NTimes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":"
              << "\nError: GetAlignmentOfDecompositionFrameToModes requires full information about the Waveform's frame."
              << "\n       This Waveform has " << NTimes() << " time steps, but " << frame.size() << " rotors in its frame data." << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  // This will be the returned quantity
  std::vector<Quaternion> R_eps(NTimes());

  // Get direction of angular-velocity vector at each time step, in this frame
  const vector<Quaternion> omegaHat
    = Quaternions::inverse(frame)
    * Quaternions::normalized(Quaternions::QuaternionArray(this->SliceOfTimesWithEll2().AngularVelocityVectorRelativeToInertial())) * frame;

  const vector<vector<double> > V_h = this->LLDominantEigenvector(Lmodes);

  const unsigned int i_22 = FindModeIndex(2,2);
  const unsigned int i_2m2 = FindModeIndex(2,-2);

  for(unsigned int i_t=0; i_t<NTimes(); ++i_t) {
    // Choose the normalized eigenvector more parallel to omegaHat than anti-parallel
    const Quaternion V_hi = (omegaHat[i_t].dot(V_h[i_t]) < 0 ? -Quaternions::normalized(V_h[i_t]) : Quaternions::normalized(V_h[i_t]));

    // R_V_hi is the rotor taking the Z axis onto V_hi
    const Quaternion R_V_hi = Quaternions::sqrtOfRotor(-V_hi*Quaternions::zHat);

    // Now rotate Instant so that its z axis is aligned with V_f
    Waveform Instant = this->SliceOfTimeIndicesWithEll2(i_t);
    Instant.RotateDecompositionBasis(R_V_hi);

    // Get the phase of the (2,+/-2) modes after rotation
    const double phase_22 = std::atan2(Instant.Im(i_22,0),Instant.Re(i_22,0));
    const double phase_2m2 = std::atan2(Instant.Im(i_2m2,0),Instant.Re(i_2m2,0));

    // R_eps is the rotation we will be applying on the right-hand side
    R_eps[i_t] = R_V_hi * Quaternions::exp(Quaternions::Quaternion(0,0,0,(-(phase_22+phase_2m2)/8.)));
  }

  return UnflipRotors(R_eps);
}

/// Find the appropriate rotation to fix the attitude of the corotating frame.
Quaternions::Quaternion GWFrames::Waveform::GetAlignmentOfDecompositionFrameToModes(const double t_fid, const Quaternions::Quaternion& nHat_t_fid,
                                                                                    const std::vector<int>& Lmodes) const {
  ///
  /// \param t_fid Fiducial time at which the alignment should happen
  /// \param nHat_t_fid The approximate direction of nHat at t_fid
  /// \param R_eps Returned rotor
  /// \param Lmodes Lmodes to use in computing \f$<LL>\f$
  ///
  /// This function simply finds the rotation necessary to align the
  /// corotating frame to the waveform at the fiducial time, rather
  /// than applying it.  This is called by
  /// `AlignDecompositionFrameToModes` and probably does not need to
  /// be called directly; see that function's documentation for more
  /// details.
  ///
  /// \sa AlignDecompositionFrameToModes
  ///

  // We seek that R_c such that R_corot(t_fid)*R_c rotates the z axis
  // onto V_f.  V_f measured in this frame is given by
  //     V_f = R_V_f * Z * R_V_f.conjugate(),
  // (note Z rather than z) where R_V_f is found below.  But
  //     Z = R_corot * z * R_corot.conjugate(),
  // so in the (x,y,z) frame,
  //     V_f = R_V_f * R_corot * z * R_corot.conjugate() * R_V_f.conjugate().
  // Now, this is the standard composition for rotating physical
  // vectors.  However, rotation of the basis behaves oppositely, so
  // we want R_V_f as our constant rotation, applied as a rotation of
  // the decomposition basis.  We also want to rotate so that the
  // phase of the (2,2) mode is zero at t_fid.  This can be achieved
  // with an initial rotation.

  if(frameType!=GWFrames::Coprecessing && frameType!=GWFrames::Coorbital && frameType!=GWFrames::Corotating) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":"
              << "\nError: GetAlignmentOfDecompositionFrameToModes only takes Waveforms in the "
              << GWFrames::WaveformFrameNames[GWFrames::Coprecessing] << ", "
              << GWFrames::WaveformFrameNames[GWFrames::Coorbital] << ", or "
              << GWFrames::WaveformFrameNames[GWFrames::Corotating] << " frames."
              << "\n       This Waveform is in the " << GWFrames::WaveformFrameNames[frameType] << " frame." << std::endl;
    throw(GWFrames_WrongFrameType);
  }

  if(frame.size()!=NTimes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":"
              << "\nError: GetAlignmentOfDecompositionFrameToModes requires full information about the Waveform's frame."
              << "\n       This Waveform has " << NTimes() << " time steps, but only " << frame.size() << " rotors in its frame." << std::endl;
  }

  if(t_fid<t[0] || t_fid>t.back()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":"
              << "\nError: The requested alignment time t_fid=" << t_fid << " is outside the range of times in this waveform ("
              << t[0] << ", " << t.back() << ")." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }

  Quaternions::Quaternion R_eps;

  // Get direction of angular-velocity vector near t_fid
  int i_t_fid = Quaternions::huntRight(t, t_fid);
  unsigned int i1 = (i_t_fid-5<0 ? 0 : i_t_fid-5);
  unsigned int i2 = (i1+11>int(t.size()) ? t.size() : i1+11);
  const Waveform Region = (this->SliceOfTimeIndicesWithEll2(i1,i2)).TransformToInertialFrame();
  Quaternion omegaHat = Quaternion(Region.AngularVelocityVector()[i_t_fid-i1]).normalized();
  // omegaHat contains the components of that vector relative to the
  // inertial frame.  To get its components in this Waveform's
  // (possibly rotating) frame, we need to rotate it by the inverse
  // of this Waveform's `frame` data:
  if(Frame().size()>1) {
    const Quaternion& R = Frame(i_t_fid);
    // INFOTOCERR << "Rotating omegaHat by " << R.inverse() << endl;
    omegaHat = R.inverse() * omegaHat * R;
  } else if(Frame().size()==1) {
    const Quaternion& R = Frame(0);
    // INFOTOCERR << "Rotating omegaHat by " << R.inverse() << endl;
    omegaHat = R.inverse() * omegaHat * R;
  }

  // Interpolate the Waveform to t_fid
  Waveform Instant = this->SliceOfTimeIndices(i1,i2).Interpolate(vector<double>(1,t_fid));
  const Quaternion R_f0 = Instant.Frame(0);

  // V_f is the dominant eigenvector of <LL>, suggested by O'Shaughnessy et al.
  const Quaternion V_f = Quaternions::Quaternion(Instant.LLDominantEigenvector(Lmodes)[0]).normalized();
  const Quaternion V_f_aligned = (omegaHat.dot(V_f) < 0 ? -V_f : V_f);

  // R_V_f is the rotor taking the Z axis onto V_f
  const Quaternion R_V_f = Quaternions::sqrtOfRotor(-V_f_aligned*Quaternions::zHat);
  // INFOTOCERR << omegaHat << "\n"
  //            << V_f << "\n"
  //            << V_f_aligned << "\n"
  //            << R_V_f * Quaternions::zHat * R_V_f.conjugate() << "\n" << std::endl;

  // Now rotate Instant so that its z axis is aligned with V_f
  Instant.RotateDecompositionBasis(R_V_f);

  // Get the phase of the (2,+/-2) modes after rotation
  const unsigned int i_22 = Instant.FindModeIndex(2,2);
  const unsigned int i_2m2 = Instant.FindModeIndex(2,-2);
  const double phase_22 = std::atan2(Instant.Im(i_22,0),Instant.Re(i_22,0));
  const double phase_2m2 = std::atan2(Instant.Im(i_2m2,0),Instant.Re(i_2m2,0));

  // R_eps is the rotation we will be applying on the right-hand side
  R_eps = R_V_f * Quaternions::exp(Quaternions::Quaternion(0,0,0,(-(phase_22-phase_2m2)/8.)));

  // Without changing anything else (the direction of V_f or the
  // phase), make sure that the rotating frame's XHat axis is more
  // parallel to the input nHat_t_fid than anti-parallel.
  if(nHat_t_fid.dot(R_f0*R_eps*Quaternions::xHat*R_eps.inverse()*R_f0.inverse()) < 0) {
    R_eps = R_eps * Quaternions::exp((M_PI/2.)*Quaternions::zHat);
    // INFOTOCERR << "Rotating by pi about the z axis initially.\n"
    //            << nHat_t_fid << "\n"
    //            << R_f0*R_eps*Quaternions::xHat*R_eps.inverse()*R_f0.inverse() << "\n"
    //            << R_f0 << "\n"
    //            << R_eps << "\n" << std::endl;
  }

  return R_eps;
}

/// Fix the attitude of the corotating frame.
GWFrames::Waveform& GWFrames::Waveform::AlignDecompositionFrameToModes(const double t_fid, const Quaternions::Quaternion& nHat_t_fid, const std::vector<int>& Lmodes) {
  ///
  /// \param t_fid Fiducial time at which the alignment should happen
  /// \param nHat_t_fid The approximate direction of nHat at t_fid
  /// \param Lmodes Lmodes to use in computing \f$<LL>\f$
  ///
  /// The corotating frame is only defined up to some constant rotor
  /// R_eps; if R_corot is corotating, then so is R_corot*R_eps.  This
  /// function uses that freedom to ensure that the frame is aligned
  /// with the Waveform modes at the fiducial time.  In particular, it
  /// ensures that the Z axis of the frame in which the decomposition
  /// is done is along the dominant eigenvector of \f$<LL>\f$
  /// (suggested by O'Shaughnessy et al.), and the phase of the (2,2)
  /// mode is zero.
  ///
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  ///

  // Find the appropriate rotation
  const Quaternion R_eps = GetAlignmentOfDecompositionFrameToModes(t_fid, nHat_t_fid, Lmodes);

  // Record what happened
  history << "this->AlignDecompositionFrameToModes(" << std::setprecision(16) << t_fid << ", " << nHat_t_fid << ", " << Lmodes << ");  # R_eps=" << R_eps << std::endl;

  // Now, apply the rotation
  this->RotateDecompositionBasis(R_eps);

  return *this;
}

#ifndef DOXYGEN
#include <gsl/gsl_errno.h>
#include <gsl/gsl_min.h>
#include <gsl/gsl_multimin.h>
// This is a local object used by `AlignWaveforms`
class WaveformAligner {
public:
  std::vector<Quaternions::Quaternion> R_fA;
  std::vector<double> t_A;
  const GWFrames::Waveform& W_B;
  const double t_mid;
  std::vector<Quaternion> R_epsB;
  bool R_epsB_is_set;
  mutable unsigned int nHat_B_i; // Just a guess to speed up hunting for the index
  mutable unsigned int Rbar_epsB_i; // Just a guess to speed up hunting for the index
  mutable bool Flip;
  const bool Debug;
public:
  WaveformAligner(const GWFrames::Waveform& W_A, const GWFrames::Waveform& iW_B,
                  const double t_1, const double t_2, const bool iDebug)
    : R_fA(W_A.Frame()), t_A(W_A.T()), W_B(iW_B), t_mid((t_1+t_2)/2.),
      R_epsB(0), R_epsB_is_set(false), nHat_B_i(0), Rbar_epsB_i(0), Flip(false), Debug(iDebug)
  {
    // Check to make sure we have sufficient times before any offset.
    // (This is necessary but not sufficient for the method to work.)
    if(t_1<t_A[0]) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Alignment time t_1=" << t_1
                << " does not occur in t_A (which has t_A[0]=" << t_A[0] << ")." << std::endl;
      throw(GWFrames_IndexOutOfBounds);
    }
    if(t_2>t_A.back()) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Alignment time t_2=" << t_2
                << " does not occur in t_A (which has t_A.back()=" << t_A.back() << ")." << std::endl;
      throw(GWFrames_IndexOutOfBounds);
    }
    if(W_B.NTimes()>0) {
      if(t_1<W_B.T(0)) {
        std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Alignment time t_1=" << t_1
                  << " does not occur in W_B (which has W_B.T(0)=" << W_B.T(0) << ")." << std::endl;
        throw(GWFrames_IndexOutOfBounds);
      }
      if(t_2>W_B.T(W_B.NTimes()-1)) {
        std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Alignment time t_2=" << t_2
                  << " does not occur in W_B (which has W_B.T(-1)=" << W_B.T(W_B.NTimes()-1) << ")." << std::endl;
        throw(GWFrames_IndexOutOfBounds);
      }
    }
    // Trim the fixed frame (R_fA) and its set of times, to which we
    // will interpolate.
    unsigned int i=t_A.size()-1;
    while(t_A[i]>t_2 && i>0) { --i; }
    t_A.erase(t_A.begin()+i, t_A.end());
    R_fA.erase(R_fA.begin()+i, R_fA.end());
    i=0;
    while(i<t_A.size() && t_A[i]<t_1) { ++i; }
    t_A.erase(t_A.begin(), t_A.begin()+i);
    R_fA.erase(R_fA.begin(), R_fA.begin()+i);

    if(Debug) {
      INFOTOCERR << "\tOutput to /tmp/XiIntegral.dat" << std::endl;
      ofstream myfile;
      myfile.open ("/tmp/XiIntegralPoints.dat");
      myfile.close();
    }
  }

  void SetR_epsB(const std::vector<Quaternion>& iR_epsB) {
    if(iR_epsB.size()!=W_B.NTimes()) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": R_epsB is assumed to have the same size as W_B.T()"
                << "\n    R_epsB.size()=" << R_epsB.size() << "\tW_B.NTimes()=" << W_B.NTimes() << std::endl;
      throw(GWFrames_VectorSizeMismatch);
    }
    R_epsB = iR_epsB;
    R_epsB_is_set = true;
    return;
  }

  std::vector<Quaternion> Rbar_fB(const std::vector<double>& t) const {
    return Quaternions::conjugate(Quaternions::Squad(W_B.Frame(), W_B.T(), t));
  }

  Quaternion Rbar_epsB(const double t) const {
    if(!R_epsB_is_set) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": R_epsB has not yet been set." << std::endl;
      throw(GWFrames_ValueError);
    }
    Rbar_epsB_i = Quaternions::hunt(W_B.T(), t, Rbar_epsB_i);
    return Quaternions::conjugate(R_epsB[Rbar_epsB_i]);
  }

  double EvaluateMinimizationQuantity(const double deltat, const double deltax, const double deltay, const double deltaz) const {
    using namespace Quaternions; // Allow me to subtract a double from a vector<double> below
    const Quaternions::Quaternion R_eps = W_B.GetAlignmentOfDecompositionFrameToModes(t_mid+deltat, Quaternions::xHat);
    const Quaternions::Quaternion R_delta = Quaternions::exp(Quaternions::Quaternion(0, deltax, deltay, deltaz));
    const std::vector<Quaternions::Quaternion> R_Bprime = Quaternions::Squad(R_delta * W_B.Frame() * R_eps, W_B.T(), t_A+deltat);
    const unsigned int Size=R_Bprime.size();
    double f1 = 0.0;
    double f2 = 0.0;
    double fdot_last1 = 4 * Quaternions::normsquared( Quaternions::logRotor( R_fA[0] * Quaternions::inverse(R_Bprime[0]) ) );
    double fdot_last2 = 4 * Quaternions::normsquared( Quaternions::logRotor( R_fA[0] * Quaternions::inverse(R_Bprime[0]*Quaternions::zHat) ) );
    for(unsigned int i=1; i<Size; ++i) {
      const double fdot1 = 4 * Quaternions::normsquared( Quaternions::logRotor( R_fA[i] * Quaternions::inverse(R_Bprime[i]) ) );
      const double fdot2 = 4 * Quaternions::normsquared( Quaternions::logRotor( R_fA[i] * Quaternions::inverse(R_Bprime[i]*Quaternions::zHat) ) );
      f1 += (t_A[i]-t_A[i-1])*(fdot1+fdot_last1)/2.0;
      f2 += (t_A[i]-t_A[i-1])*(fdot2+fdot_last2)/2.0;
      fdot_last1 = fdot1;
      fdot_last2 = fdot2;
    }
    if(Debug) {
      // INFOTOCERR << "\tOutput to /tmp/XiIntegralPoints.dat" << std::endl;
      ofstream myfile;
      myfile.open("/tmp/XiIntegralPoints.dat", std::ofstream::app);
      myfile << std::setprecision(15);
      myfile << deltat << " " << f1 << " " << f2 << std::endl;
      myfile.close();
    }
    Flip = (f2<f1);
    return std::min(f1,f2);
  }
};
double minfunc (const gsl_vector* delta, void* params) {
  WaveformAligner* Aligner = (WaveformAligner*) params;
  return Aligner->EvaluateMinimizationQuantity(gsl_vector_get(delta,0),
                                               gsl_vector_get(delta,1),
                                               gsl_vector_get(delta,2),
                                               gsl_vector_get(delta,3));
}
#endif // DOXYGEN

/// Do everything necessary to align two waveform objects
void GWFrames::AlignWaveforms(GWFrames::Waveform& W_A, GWFrames::Waveform& W_B,
                              const double t_1, const double t_2, unsigned int InitialEvaluations, std::vector<double> nHat_A, const bool Debug)
{
  /// \param W_A Fixed waveform (though modes are re-aligned)
  /// \param W_B Adjusted waveform (modes are re-aligned and frame and time are offset)
  /// \param t_1 Beginning of alignment interval
  /// \param t_2 End of alignment interval
  /// \param InitialEvaluations Number of evaluations for dumb initial optimization
  /// \param nHat_A Approximate nHat vector at (t_1+t_2)/2. [optional]
  ///
  /// This function aligns the frame to the waveform modes for both
  /// input Waveform objects at time t_mid = (t_1+t_2)/2.  It also
  /// optimizes the alignment of `W_B` by adjusting its time and
  /// overall attitudes to align with `W_A` as well as possible.
  /// While doing so, it re-adjusts the frame alignment to the modes
  /// for `W_B` to account for the changing meaning of t_mid.
  ///
  /// Note that `t_1` and `t_2` refer to fixed times with respect to
  /// the time axis of `W_A`.
  ///
  /// The input waveforms are transformed to their co-rotating frames
  /// if they are in the inertial frame.  Otherwise, they must already
  /// be in the co-rotating frame.  (E.g., the co-orbital frame is an
  /// error.)
  ///
  /// The `nHat` quantity is just the approximate direction for that
  /// vector (pointing from black hole A to black hole B) in the
  /// systems, used to set the direction of the x axis for the
  /// rotating frame.  Only the value at t_mid for `W_A` is needed.
  ///
  /// The alignment algorithm assumes that the waveforms are already
  /// reasonably well aligned in time.  In particular, the final value
  /// of t_mid+deltat for `W_B` must lie somewhere in the interval
  /// (t_1, t_2) at least, and after the time shift, `W_B` must have
  /// data over all of that interval.
  ///
  /// As long as this last condition is satisfied, and the waveforms
  /// are even remotely well sampled, and assuming the code's logic
  /// does not fail due to otherwise weird or unexpected inputs, I
  /// (Mike Boyle) do hereby guarantee that this algorithm will find
  /// the optimal alignment in both time and attitude.  Or your money
  /// back.

  if(nHat_A.size()==0) {
    nHat_A = Quaternions::xHat.vec();
  }

  // Make sure W_A and W_B are in their co-rotating frames
  if(W_A.FrameType()==GWFrames::Inertial) {
    INFOTOCOUT << "\tTransforming input Waveform A (in place) to co-rotating frame." << std::endl;
    W_A.TransformToCorotatingFrame();
  }
  if(W_B.FrameType()==GWFrames::Inertial) {
    INFOTOCOUT << "\tTransforming input Waveform B (in place) to co-rotating frame." << std::endl;
    W_B.TransformToCorotatingFrame();
  }
  if(W_A.FrameType()!=GWFrames::Corotating || W_B.FrameType()!=GWFrames::Corotating) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":"
              << "\nError: `AlignWaveforms` takes Waveforms in the "
              << GWFrames::WaveformFrameNames[GWFrames::Inertial] << " or "
              << GWFrames::WaveformFrameNames[GWFrames::Corotating] << " frames only."
              << "\n       These Waveforms are in the " << W_A.FrameTypeString() << " and " << W_B.FrameTypeString() << " frames." << std::endl;
    throw(GWFrames_WrongFrameType);
  }

  // Make sure the various times fit together
  if(t_1>=t_2 || t_1<W_A.T(0) || t_2>W_A.T(W_A.NTimes()-1) || t_1<W_B.T(0) || t_2>W_B.T(W_B.NTimes()-1)) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":"
              << "\nError: Incompatible input times:"
              << "\n       t_1 = " << t_1
              << "\n       t_2 = " << t_2
              << "\n       W_A.T(0) = " << W_A.T(0)
              << "\n       W_A.T(" << W_A.NTimes()-1 << ") = " << W_A.T(W_A.NTimes()-1)
              << "\n       W_B.T(0) = " << W_B.T(0)
              << "\n       W_B.T(" << W_B.NTimes()-1 << ") = " << W_B.T(W_B.NTimes()-1)
              << std::endl;
    throw(GWFrames_EmptyIntersection);
  }

  Quaternion R_delta;
  const double t_mid = (t_1+t_2)/2.;

  // We have two time offsets: deltat_1 being the most negative
  // number; deltat_2 being the most positive number.  These are the
  // offsets given to the time window on which we will evaluate W_B.
  // That is, W_B is left in place, but we evaluate it on a shifting
  // window of time (equivalent to shifting W_B by the opposite
  // amount); W_A is always left in place, and we only evaluate it on
  // the original window.  Thus, we set the bounds to ensure that
  // W_B.T(0)<t_1+deltat_1 and W_B.T(-1)>t_2+deltat_2 -- which
  // translate into deltat_1>W_B.T(0)-t_1 and deltat_2<W_B.T(-1)-t_2.
  // Just for good measure, let's move those W_B.T indices in one.
  // Also, we don't search more than (t2-t1)/2.0 to either left or
  // right.
  const double deltat_1 = std::max(W_B.T(1)-t_1, -(t_2-t_1)/2.);
  const double deltat_2 = std::min(W_B.NTimes()-2-t_2, (t_2-t_1)/2.);


  // Align W_A forever, and align W_B initially as a first guess
  W_A.AlignDecompositionFrameToModes(t_mid, nHat_A);
  W_B.AlignDecompositionFrameToModes(t_mid, Quaternions::xHat);

  WaveformAligner Aligner(W_A, W_B, t_1, t_2, Debug);
  const std::vector<double>& t_A = Aligner.t_A;
  const std::vector<Quaternions::Quaternion>& R_fA = Aligner.R_fA;

  struct timeval now;
  gettimeofday(&now, NULL); unsigned long long tNow = now.tv_usec + (unsigned long long)now.tv_sec * 1000000;

  // First, minimize the dumb way, by just evaluating at every deltat
  // in W_B so that we don't have to interpolate (which takes a *lot*
  // of time).  This should get us a very good estimate of the true
  // minimum.
  {
    // R_epsB is an array of R_eps rotors for waveform B, assuming the
    // various deltat values
    Aligner.SetR_epsB(W_B.GetAlignmentsOfDecompositionFrameToModes());

    // Evaluate Xi_c for every deltat that won't require interpolating
    // W_B to find R_eps_B (because interpolation is really slow)
    const GWFrames::Waveform W_B_Interval = W_B.SliceOfTimesWithoutModes(t_mid+deltat_1, t_mid+deltat_2);
    using namespace GWFrames; // To subtract double from vector<double> below
    vector<double> deltats = W_B_Interval.T()-t_mid;
    if(InitialEvaluations>0 && InitialEvaluations<deltats.size()) { // make sure deltats is small enough
      vector<double> deltats_tmp;
      const unsigned int step = deltats.size()/InitialEvaluations + 1;
      deltats_tmp.reserve(InitialEvaluations);
      for(unsigned int i=0; i<deltats.size(); i+=step) {
        deltats_tmp.push_back(deltats[i]);
      }
      deltats_tmp.swap(deltats);
    }
    vector<Quaternion> XiIntegral1(deltats.size());
    vector<Quaternion> XiIntegral2(deltats.size());
    for(unsigned int i=0; i<XiIntegral1.size(); ++i) {
      XiIntegral1[i] = Quaternions::DefiniteIntegral(R_fA*Aligner.Rbar_epsB(t_mid+deltats[i])*Aligner.Rbar_fB(t_A+deltats[i]), t_A);
      XiIntegral2[i] = Quaternions::DefiniteIntegral(R_fA*(-Quaternions::zHat)*Aligner.Rbar_epsB(t_mid+deltats[i])*Aligner.Rbar_fB(t_A+deltats[i]), t_A);
    }

    if(Debug) {
      INFOTOCERR << "\tOutput to /tmp/XiIntegral.dat" << std::endl;
      ofstream myfile;
      myfile.open ("/tmp/XiIntegral.dat");
      myfile << std::setprecision(15);
      for(unsigned int i=0; i<XiIntegral1.size(); ++i) {
        myfile << deltats[i] << " "
               << 2*(t_2 - t_1 - Quaternions::abs(XiIntegral1[i])) << " "
               << 2*(t_2 - t_1 - Quaternions::abs(XiIntegral2[i])) << std::endl;
      }
      myfile.close();
    }

    // Find the best value
    double Xi_c_min = 1e300;
    unsigned int i_Xi_c_min = 0;
    bool Flip = false;
    for(unsigned int i=0; i<XiIntegral1.size(); ++i) {
      // Note that, presumably because of the `abs` here, the sign of
      // the argmin will be ambiguous.  This needs to be detected
      // below, when we set the initial conditions for the minimizer.
      const double Xi_c_i1 = 2*(t_2 - t_1 - Quaternions::abs(XiIntegral1[i]));
      const double Xi_c_i2 = 2*(t_2 - t_1 - Quaternions::abs(XiIntegral2[i]));
      if(Xi_c_i1<Xi_c_min) {
        Xi_c_min = Xi_c_i1;
        i_Xi_c_min = i;
        Flip = false;
      }
      if(Xi_c_i2<Xi_c_min) {
        Xi_c_min = Xi_c_i2;
        i_Xi_c_min = i;
        Flip = true;
      }
    }
    const double deltat = deltats[i_Xi_c_min];
    // W_B.RotateDecompositionBasis(Aligner.Rbar_epsB(t_mid+deltat).conjugate() * (Flip ? Quaternions::zHat : Quaternions::One));
    W_B.SetTime(W_B.T()-deltat);
    R_delta = (Flip ? XiIntegral2[i_Xi_c_min].normalized() : XiIntegral1[i_Xi_c_min].normalized());

    INFOTOCOUT << "Objective function=" << Xi_c_min << " at " << deltat << " with" << (Flip ? " " : " no ") << "flip." << std::endl;
  }

  gettimeofday(&now, NULL); unsigned long long tThen = now.tv_usec + (unsigned long long)now.tv_sec * 1000000;
  INFOTOCOUT << "\tFirst stage took " << (tThen-tNow)/1000000.0L << " seconds." << std::endl;

  // Next, minimize algorithmically, in four dimensions, accounting
  // for all adjustments in generality.  This is very slow, but we've
  // gotten a very good initial guess from the dumb way above.
  {
    const unsigned int NDimensions = 4;
    const unsigned int MaxIterations = 2000;
    const double MinSimplexSize = 2.0e-9; // This can be less than sqrt(machine precision) because of the integral nature of our objective function
    // const double MinSimplexSize = 2.0e-13; // This can be less than sqrt(machine precision) because of the integral nature of our objective function
    double deltat=0.0;

    const double InitialTrialTimeStep = std::max(W_A.T(1)-W_A.T(0), W_B.T(1)-W_B.T(0))/2.;
    const double InitialTrialAngleStep = 1.0/(t_2-t_1);

    // Use Nelder-Mead simplex minimization
    const gsl_multimin_fminimizer_type* T =
      gsl_multimin_fminimizer_nmsimplex2;
    gsl_multimin_fminimizer* s = NULL;
    gsl_vector* ss;
    gsl_vector* x;
    gsl_multimin_function min_func;
    size_t iter = 0;
    int status = GSL_CONTINUE;
    double size = 0.0;

    // Set initial values
    x = gsl_vector_alloc(NDimensions);
    const Quaternions::Quaternion R_delta_log = Quaternions::logRotor(R_delta);
    const Quaternions::Quaternion NegativeR_delta_log = Quaternions::logRotor(-R_delta);
    gsl_vector_set(x, 0, deltat);
    if(Aligner.EvaluateMinimizationQuantity(deltat, R_delta_log[1], R_delta_log[2], R_delta_log[3])
       <= Aligner.EvaluateMinimizationQuantity(deltat, NegativeR_delta_log[1], NegativeR_delta_log[2], NegativeR_delta_log[3])) {
      gsl_vector_set(x, 1, R_delta_log[1]);
      gsl_vector_set(x, 2, R_delta_log[2]);
      gsl_vector_set(x, 3, R_delta_log[3]);
    } else {
      gsl_vector_set(x, 1, NegativeR_delta_log[1]);
      gsl_vector_set(x, 2, NegativeR_delta_log[2]);
      gsl_vector_set(x, 3, NegativeR_delta_log[3]);
    }

    // Set initial step sizes
    ss = gsl_vector_alloc(NDimensions);
    gsl_vector_set(ss, 0, InitialTrialTimeStep);
    gsl_vector_set(ss, 1, InitialTrialAngleStep);
    gsl_vector_set(ss, 2, InitialTrialAngleStep);
    gsl_vector_set(ss, 3, InitialTrialAngleStep);

    min_func.n = NDimensions;
    min_func.f = &minfunc;
    min_func.params = (void*) &Aligner;

    s = gsl_multimin_fminimizer_alloc(T, NDimensions);
    gsl_multimin_fminimizer_set(s, &min_func, x, ss);

    // Run the minimization
    while(status == GSL_CONTINUE && iter < MaxIterations) {
      iter++;
      status = gsl_multimin_fminimizer_iterate(s);

      if(status==GSL_EBADFUNC) {
        INFOTOCERR << ":\nThe iteration encountered a singular point where the function evaluated to Inf or NaN"
                   << "\nwhile minimizing at (" << gsl_vector_get(s->x, 0) << ", " << gsl_vector_get(s->x, 1)
                   << ", " << gsl_vector_get(s->x, 2) << ", " << gsl_vector_get(s->x, 3) << ")." << std::endl;
      }

      if(status==GSL_FAILURE) {
        INFOTOCERR << ":\nThe algorithm could not improve the current best approximation or bounding interval." << std::endl;
      }

      if(status==GSL_ENOPROG) {
        INFOTOCERR << ":\nThe minimizer is unable to improve on its current estimate, either due to"
                   << "\nnumerical difficulty or because a genuine local minimum has been reached." << std::endl;
      }

      if(status) break;
      size = gsl_multimin_fminimizer_size(s);
      status = gsl_multimin_test_size(size, MinSimplexSize);
    }

    if(iter==MaxIterations) {
      INFOTOCERR << "\nWarning: Minimization ended because it went through " << MaxIterations << " iterations."
                 << "\n         This may indicate failure.  You may want to try with a better initial guess." << std::endl;
    }

    // Get time shift and rotation
    deltat = gsl_vector_get(s->x, 0);
    R_delta = Quaternions::exp(Quaternions::Quaternion(0.0, gsl_vector_get(s->x, 1), gsl_vector_get(s->x, 2), gsl_vector_get(s->x, 3)));
    Aligner.EvaluateMinimizationQuantity(gsl_vector_get(s->x,0), gsl_vector_get(s->x,1), gsl_vector_get(s->x,2), gsl_vector_get(s->x,3));
    const bool Flip = Aligner.Flip;

    INFOTOCOUT << "Objective function=" << s->fval << " at " << deltat << std::endl;

    // Free allocated memory
    gsl_vector_free(x);
    gsl_vector_free(ss);
    gsl_multimin_fminimizer_free(s);

    // Now, apply the transformations
    W_B.AlignDecompositionFrameToModes(t_mid+deltat, (Flip ? -Quaternions::xHat : Quaternions::xHat));
    W_B.SetTime(W_B.T()-deltat);
    W_B.SetFrame(R_delta*W_B.Frame());

    gettimeofday(&now, NULL); unsigned long long tWhen = now.tv_usec + (unsigned long long)now.tv_sec * 1000000;
    INFOTOCOUT << "\tSecond stage took " << (tWhen-tThen)/1000000.0L << " seconds with " << iter << " iterations." << std::endl;
  }

  return;
}

/// Return a Waveform with differences between the two inputs.
GWFrames::Waveform GWFrames::Waveform::Compare(const GWFrames::Waveform& A, const double MinTimeStep, const double MinTime) const {
  /// This function simply subtracts the data in this Waveform from
  /// the data in Waveform A, and finds the rotation needed to take
  /// this frame into frame A.  Note that the waveform data are stored
  /// as complex numbers, rather than as modulus and phase.

  // Make B a convenient alias for *this
  const GWFrames::Waveform& B = *this;

  // Check to see if the frameTypes are the same
  if(frameType != A.frameType) {
    INFOTOCERR << "\nWarning:"
               << "\n       This Waveform is in the " << GWFrames::WaveformFrameNames[frameType] << " frame,"
               << "\n       The Waveform in the argument is in the " << GWFrames::WaveformFrameNames[A.frameType] << " frame."
               << "\n       Comparing them probably does not make sense.\n"
               << std::endl;
  }

  // Make sure we have the same number of modes in the input data
  if(NModes() != B.NModes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Trying to Compare Waveforms with mismatched LM data."
              << "\nA.NModes()=" << A.NModes() << "\tB.NModes()=" << B.NModes() << std::endl;
    throw(GWFrames_WaveformMissingLMIndex);
  }

  // We'll put all the data in a new Waveform C
  GWFrames::Waveform C;

  // Store both old histories in C's
  C.history << "B.Compare(A)\n"
            << "#### A.history.str():\n" << A.history.str()
            << "#### B.history.str():\n" << B.history.str()
            << "#### End of old histories from `Compare`" << std::endl;

  // The new time axis will be the intersection of the two old ones
  C.t = GWFrames::Intersection(A.t, B.t);

  // Copy the basics
  C.frameType = frameType;
  C.dataType = dataType;
  C.rIsScaledOut = rIsScaledOut;
  C.mIsScaledOut = mIsScaledOut;
  // We'll assume that {A.lm}=={B.lm} as sets, and account for
  // disordering below
  C.lm = A.lm;

  // Process the frame, depending on the sizes of the input frames
  if(A.Frame().size()>1 && B.Frame().size()>1) {
    // Find the frames interpolated to the appropriate times
    const vector<Quaternion> Aframe = Quaternions::Squad(A.frame, A.t, C.t);
    const vector<Quaternion> Bframe = Quaternions::Squad(B.frame, B.t, C.t);
    // Assign the data
    C.frame.resize(C.NTimes());
    for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
      C.frame[i_t] = Aframe[i_t] * Quaternions::inverse(Bframe[i_t]);
    }
  } else if(A.Frame().size()==1 && B.Frame().size()>1) {
    // Find the frames interpolated to the appropriate times
    const vector<Quaternion> Bframe = Quaternions::Squad(B.frame, B.t, C.t);
    // Assign the data
    C.frame.resize(C.NTimes());
    for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
      C.frame[i_t] = A.Frame(0) * Quaternions::inverse(Bframe[i_t]);
    }
  } else if(A.Frame().size()>1 && B.Frame().size()==1) {
    // Find the frames interpolated to the appropriate times
    const vector<Quaternion> Aframe = Quaternions::Squad(A.frame, A.t, C.t);
    // Assign the data
    C.frame.resize(C.NTimes());
    for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
      C.frame[i_t] = Aframe[i_t] * Quaternions::inverse(B.Frame(0));
    }
  } else if(A.Frame().size()==1 && B.Frame().size()==1) {
    // Assign the data
    C.frame = vector<Quaternion>(1,A.Frame(0) * Quaternions::inverse(B.Frame(0)));
  } else if(A.Frame().size()==0 && B.Frame().size()==1) {
    // Assign the data
    C.frame = vector<Quaternion>(1,Quaternions::inverse(B.Frame(0)));
  } else if(A.Frame().size()==1 && B.Frame().size()==0) {
    // Assign the data
    C.frame = vector<Quaternion>(1,A.Frame(0));
  } // else, leave the frame data empty

  // If the average frame rotor is closer to -1 than to 1, flip the sign
  if(C.frame.size()==C.NTimes()) {
    const Quaternions::Quaternion R_m = Quaternions::ApproximateMeanRotor(C.frame, C.t);
    if( Quaternions::ChordalDistance(R_m, -Quaternions::One) < Quaternions::ChordalDistance(R_m, Quaternions::One) ) {
      for(unsigned int i_t=0; i_t<C.NTimes(); ++i_t) {
        C.frame[i_t] = -C.frame[i_t];
      }
    }
  } else if(C.frame.size()==1) {
    if( Quaternions::ChordalDistance(C.frame[0], -Quaternions::One) < Quaternions::ChordalDistance(C.frame[0], Quaternions::One) ) {
      C.frame[0] = -C.frame[0];
    }
  }

  // Reserve space for the data
  C.data.resize(C.lm.size(), C.t.size());
  // Construct the GSL interpolators for the data
  gsl_interp_accel* accReA = gsl_interp_accel_alloc();
  gsl_interp_accel* accImA = gsl_interp_accel_alloc();
  gsl_interp_accel* accReB = gsl_interp_accel_alloc();
  gsl_interp_accel* accImB = gsl_interp_accel_alloc();
  gsl_spline* splineReA = gsl_spline_alloc(gsl_interp_cspline, A.NTimes());
  gsl_spline* splineImA = gsl_spline_alloc(gsl_interp_cspline, A.NTimes());
  gsl_spline* splineReB = gsl_spline_alloc(gsl_interp_cspline, B.NTimes());
  gsl_spline* splineImB = gsl_spline_alloc(gsl_interp_cspline, B.NTimes());

  // Now loop over each mode filling in the waveform data
  for(unsigned int Mode=0; Mode<A.NModes(); ++Mode) {
    // Assume that all the ell,m data are the same, but not necessarily in the same order
    const unsigned int BMode = B.FindModeIndex(A.lm[Mode][0], A.lm[Mode][1]);
    // Extract the real and imaginary parts of the data separately for GSL
    const vector<double> ReA = A.Re(Mode);
    const vector<double> ImA = A.Im(Mode);
    const vector<double> ReB = B.Re(BMode);
    const vector<double> ImB = B.Im(BMode);
    // Initialize the interpolators for this data set
    gsl_spline_init(splineReA, &(A.t)[0], &ReA[0], A.NTimes());
    gsl_spline_init(splineImA, &(A.t)[0], &ImA[0], A.NTimes());
    gsl_spline_init(splineReB, &(B.t)[0], &ReB[0], B.NTimes());
    gsl_spline_init(splineImB, &(B.t)[0], &ImB[0], B.NTimes());
    // Assign the data from the transition
    for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
      C.data[Mode][i_t] = complex<double>( gsl_spline_eval(splineReA, C.t[i_t], accReA), gsl_spline_eval(splineImA, C.t[i_t], accImA) )
        - complex<double>( gsl_spline_eval(splineReB, C.t[i_t], accReB), gsl_spline_eval(splineImB, C.t[i_t], accImB) );
    }
    gsl_interp_accel_reset(accReA);
    gsl_interp_accel_reset(accImA);
    gsl_interp_accel_reset(accReB);
    gsl_interp_accel_reset(accImB);
  }

  gsl_interp_accel_free(accReA);
  gsl_interp_accel_free(accImA);
  gsl_interp_accel_free(accReB);
  gsl_interp_accel_free(accImB);
  gsl_spline_free(splineReA);
  gsl_spline_free(splineImA);
  gsl_spline_free(splineReB);
  gsl_spline_free(splineImB);

  return C;
}

/// Local utility function
inline double TransitionFunction_Smooth(const double x) {
  /// This smoothly transitions from 0.0 for x<=0.0 to 1.0 for x>=1.0.
  /// The function is just the usual transition function based on the
  /// familiar smooth but non-analytic function.
  return ( x<=0.0 ? 0.0 : ( x>=1.0 ? 1.0 : 1.0/(1.0+std::exp(1.0/(x-1.0) + 1.0/x)) ) );
}

/// Hybridize this Waveform with another.
GWFrames::Waveform GWFrames::Waveform::Hybridize(const GWFrames::Waveform& B, const double t1, const double t2, const double tMinStep) const {
  ///
  /// \param B Second Waveform to hybridize with
  /// \param t1 Beginning of time over which to transition
  /// \param t2 End of time over which to transition
  /// \param tMinStep Lower limit on time step appearing in the output
  ///
  /// This function simply takes two Waveforms and blends them
  /// together.  In particular, it does not align the Waveforms; that
  /// is assumed to have been done already.
  ///
  /// The transition function is a \f$C^\infty\f$ function, meaning
  /// that the output data has exactly this Waveform's data before
  /// `t1`, exactly Waveform `B`'s data after t2, and a smooth blend
  /// in between.
  ///
  /// Note that this function does NOT operate in place; a new
  /// Waveform object is constructed and returned.

  // Make A a convenient alias
  const GWFrames::Waveform& A = *this;

  // Check to see if the various type flags agree
  if(A.spinweight != B.spinweight) {
    INFOTOCERR << "\nWarning:"
               << "\n       This Waveform has spin weight " << A.spinweight << "."
               << "\n       The Waveform in the argument has spin weight " << B.spinweight << "."
               << "\n       Hybridizing them probably does not make sense.\n"
               << std::endl;
  }
  if(A.boostweight != B.boostweight) {
    INFOTOCERR << "\nWarning:"
               << "\n       This Waveform has boost weight " << A.boostweight << "."
               << "\n       The Waveform in the argument has boost weight " << B.boostweight << "."
               << "\n       Hybridizing them probably does not make sense.\n"
               << std::endl;
  }
  if(A.frameType != B.frameType) {
    INFOTOCERR << "\nWarning:"
               << "\n       This Waveform is in the " << GWFrames::WaveformFrameNames[A.frameType] << " frame."
               << "\n       The Waveform in the argument is in the " << GWFrames::WaveformFrameNames[B.frameType] << " frame."
               << "\n       Hybridizing them probably does not make sense.\n"
               << std::endl;
  }
  if(A.dataType != B.dataType) {
    INFOTOCERR << "\nWarning:"
               << "\n       This Waveform has data type " << GWFrames::WaveformDataNames[A.dataType] << "."
               << "\n       The Waveform in the argument has data type " << GWFrames::WaveformDataNames[B.dataType] << "."
               << "\n       Hybridizing them probably does not make sense.\n"
               << std::endl;
  }
  if(A.rIsScaledOut != B.rIsScaledOut) {
    INFOTOCERR << "\nWarning:"
               << "\n       This Waveform claims radius is " << (A.rIsScaledOut ? "" : "not ") << "scaled out."
               << "\n       The Waveform in the argument claims radius is " << (B.rIsScaledOut ? "" : "not ") << "scaled out."
               << "\n       Hybridizing them probably does not make sense.\n"
               << std::endl;
  }
  if(A.mIsScaledOut != B.mIsScaledOut) {
    INFOTOCERR << "\nWarning:"
               << "\n       This Waveform claims mass is " << (A.mIsScaledOut ? "" : "not ") << "scaled out."
               << "\n       The Waveform in the argument claims mass is " << (B.mIsScaledOut ? "" : "not ") << "scaled out."
               << "\n       Hybridizing them probably does not make sense.\n"
               << std::endl;
  }

  // Make sure we have the same number of modes in the input data
  if(NModes() != B.NModes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Trying to Align Waveforms with mismatched LM data."
              << "\nA.NModes()=" << A.NModes() << "\tB.NModes()=" << B.NModes() << std::endl;
    throw(GWFrames_WaveformMissingLMIndex);
  }

  // Make sure we have sufficient times for the requested hybrid
  {
    const double t1A = A.T(0);
    const double t1B = B.T(0);
    const double t2A = A.T(A.NTimes()-1);
    const double t2B = B.T(B.NTimes()-1);
    if(t1<t1A || t1<t1B || t2>t2A || t2>t2B) {
      INFOTOCERR << ": These Waveforms do not overlap on the requested range."
                 << "\nA.T(0)=" << t1A << "\tB.T(0)" << t1B << "\tt1=" << t1
                 << "\nA.T(-1)=" << t2A << "\tB.T(-1)" << t2B << "\tt2=" << t2 << std::endl;
      throw(GWFrames_EmptyIntersection);
    }
  }

  // We'll put all the data in a new Waveform C
  GWFrames::Waveform C;
  C.spinweight = A.spinweight;
  C.boostweight = A.boostweight;
  C.frameType = A.frameType;
  C.dataType = A.dataType;
  C.rIsScaledOut = A.rIsScaledOut;
  C.mIsScaledOut = A.mIsScaledOut;
  C.history << "A.Hybridize(B, " << t1 << ", " << t2 << ", " << tMinStep << ")\n"
            << "#### A.history.str():\n" << A.history.str()
            << "#### B.history.str():\n" << B.history.str()
            << "#### End of old histories from `Hybridize`" << std::endl;
  C.t = GWFrames::Union(A.t, B.t, tMinStep);
  // We'll assume that A.lm==B.lm, though we'll account for disordering below
  C.lm = A.lm;
  // Make sure the time stops at the end of B's time (in case A extended further)
  int i_t=C.t.size()-1;
  while(C.T(i_t)>B.t.back() && i_t>0) { --i_t; }
  C.t.erase(C.t.begin()+i_t, C.t.end());
  // Reserve space for everything
  C.frame.resize(C.NTimes());
  C.data.resize(C.lm.size(), C.t.size());
  // Find the indices of the transition points
  unsigned int J01=0, J12=C.NTimes()-1;
  while(C.T(J01)<t1 && J01<C.NTimes()) { J01++; }
  while(C.T(J12)>t2 && J12>0) { J12--; }
  const double T01 = C.T(J01);
  const double TransitionLength = C.T(J12)-T01;
  // Find the frames interpolated to the appropriate times
  vector<Quaternion> Aframe = Quaternions::Squad(A.frame, A.t, vector<double>(&(C.t)[0], &(C.t)[J12]));
  vector<Quaternion> Bframe = Quaternions::Squad(B.frame, B.t, vector<double>(&(C.t)[J01], &(C.t)[C.NTimes()-1]));
  // Assign the frame data from earliest part
  for(unsigned int j=0; j<J01; ++j) {
    C.frame[j] = Aframe[j];
  }
  // Assign the frame data from the transition
  for(unsigned int j=J01; j<J12; ++j) {
    const double Transition = TransitionFunction_Smooth((C.T(j)-T01)/TransitionLength);
    C.frame[j] = Quaternions::Slerp(Transition, Aframe[j], Bframe[j-J01]);
  }
  // Assign the frame data from the latest part
  for(unsigned int j=J12; j<C.NTimes(); ++j) {
    C.frame[j] = Bframe[j-J01];
  }
  // Construct the GSL interpolators for the data
  gsl_interp_accel* accReA = gsl_interp_accel_alloc();
  gsl_interp_accel* accImA = gsl_interp_accel_alloc();
  gsl_interp_accel* accReB = gsl_interp_accel_alloc();
  gsl_interp_accel* accImB = gsl_interp_accel_alloc();
  gsl_spline* splineReA = gsl_spline_alloc(gsl_interp_cspline, A.NTimes());
  gsl_spline* splineImA = gsl_spline_alloc(gsl_interp_cspline, A.NTimes());
  gsl_spline* splineReB = gsl_spline_alloc(gsl_interp_cspline, B.NTimes());
  gsl_spline* splineImB = gsl_spline_alloc(gsl_interp_cspline, B.NTimes());
  // Now loop over each mode filling in the waveform data
  for(unsigned int Mode=0; Mode<A.NModes(); ++Mode) {
    // Assume that all the ell,m data are the same, but not necessarily in the same order
    const unsigned int BMode = B.FindModeIndex(A.lm[Mode][0], A.lm[Mode][1]);
    // Extract the real and imaginary parts of the data separately for GSL
    const vector<double> ReA = A.Re(Mode);
    const vector<double> ImA = A.Im(Mode);
    const vector<double> ReB = B.Re(BMode);
    const vector<double> ImB = B.Im(BMode);
    // Initialize the interpolators for this data set
    gsl_spline_init(splineReA, &(A.t)[0], &ReA[0], A.NTimes());
    gsl_spline_init(splineImA, &(A.t)[0], &ImA[0], A.NTimes());
    gsl_spline_init(splineReB, &(B.t)[0], &ReB[0], B.NTimes());
    gsl_spline_init(splineImB, &(B.t)[0], &ImB[0], B.NTimes());
    // Assign the data from earliest part
    for(unsigned int j=0; j<J01; ++j) {
      C.data[Mode][j] = complex<double>( gsl_spline_eval(splineReA, C.t[j], accReA), gsl_spline_eval(splineImA, C.t[j], accImA) );
    }
    // Assign the data from the transition
    for(unsigned int j=J01; j<J12; ++j) {
      const double Transition = TransitionFunction_Smooth((C.T(j)-T01)/TransitionLength);
      C.data[Mode][j] = complex<double>( gsl_spline_eval(splineReA, C.t[j], accReA), gsl_spline_eval(splineImA, C.t[j], accImA) ) * (1.0-Transition)
        + complex<double>( gsl_spline_eval(splineReB, C.t[j], accReB), gsl_spline_eval(splineImB, C.t[j], accImB) ) * Transition ;
    }
    // Assign the data from the latest part
    for(unsigned int j=J12; j<C.NTimes(); ++j) {
      C.data[Mode][j] = complex<double>( gsl_spline_eval(splineReB, C.t[j], accReB), gsl_spline_eval(splineImB, C.t[j], accImB) );
    }
  }
  gsl_interp_accel_free(accReA);
  gsl_interp_accel_free(accImA);
  gsl_interp_accel_free(accReB);
  gsl_interp_accel_free(accImB);
  gsl_spline_free(splineReA);
  gsl_spline_free(splineImA);
  gsl_spline_free(splineReB);
  gsl_spline_free(splineImB);

  return C;
}

/// Evaluate Waveform at a particular sky location
std::vector<std::complex<double> > GWFrames::Waveform::EvaluateAtPoint(const double vartheta, const double varphi, const unsigned int i_0, int i_1) const {
  ///
  /// \param vartheta Polar angle of detector
  /// \param varphi Azimuthal angle of detector
  /// \param i_0 Optional initial index to evaluate
  /// \param i_1 Optional one-past-final index to evaluate
  ///
  /// Note that the input angle parameters are measured relative to
  /// the inertial coordinate system.  If the modes are decomposed in
  /// a rotating frame, the angles will be adjusted appropriately at
  /// each time step (and the spin-weight will be compensated for
  /// automatically).
  ///
  /// Basically, that means that this function works correctly for
  /// Waveforms in rotating frames, without first rotating the
  /// Waveform into the inertial frame.  This saves significant
  /// computational cost.
  ///

  if(frameType == GWFrames::UnknownFrameType) {
    INFOTOCERR << "\nWarning: Asking for a Waveform in the " << GWFrames::WaveformFrameNames[GWFrames::UnknownFrameType] << " frame to be evaluated at a point."
               << "\n         This assumes that the Waveform::frame member data is correct...\n"
               << std::endl;
  }
  if(i_1==-1) {
    i_1 = NTimes();
  }
  if(i_0>=i_1) {
    INFOTOCERR << "\nError: Asking to EvaluateAtPoint on indices (i_0=" << i_0 << ") >= (i_1=" << i_1 << ")."
               << "\n       This is impossible; i_1 should be at least 1 more than i_0." << std::endl;
    throw(GWFrames_IndexOutOfBounds);
  }
  if(i_1>NTimes()) {
    INFOTOCERR << "\nError: Asking to EvaluateAtPoint on indices [i_0,i_1)=[" << i_0 << "," << i_1 << ") in a Waveform with " << NTimes() << " time steps." << std::endl;
    throw(GWFrames_IndexOutOfBounds);
  }

  const int NM = NModes();

  vector<complex<double> > d(i_1-i_0, complex<double>(0.,0.)); // Be sure to initialize to 0.0
  const Quaternions::Quaternion R_thetaphi(vartheta, varphi);
  SphericalFunctions::SWSH Y(SpinWeight()); // Y can be evaluated in terms of a unit quaternion

  if(frame.size()<2) {
    if(frame.size()==0) {
      Y.SetRotation(R_thetaphi);
    } else { // frame.size()==1
      Y.SetRotation(frame[0].inverse()*R_thetaphi);
    }
    for(int i_m=0; i_m<NM; ++i_m) {
      const int ell = LM(i_m)[0];
      const int m   = LM(i_m)[1];
      const complex<double> Ylm = Y(ell,m);
      for(int i_t=i_0; i_t<i_1; ++i_t) {
        d[i_t-i_0] += Data(i_m, i_t) * Ylm;
      }
    }
  } else {
    for(unsigned int i_t=i_0; i_t<i_1; ++i_t) {
      Y.SetRotation(frame[i_t].inverse()*R_thetaphi);
      for(int i_m=0; i_m<NM; ++i_m) {
        const int ell = LM(i_m)[0];
        const int m   = LM(i_m)[1];
        d[i_t-i_0] += Data(i_m, i_t) * Y(ell,m);
      }
    }
  }

  return d;
}

/// Evaluate Waveform at a particular sky location and an instant of time
std::complex<double> GWFrames::Waveform::InterpolateToPoint(const double vartheta, const double varphi, const double t_i,
                                                            gsl_interp_accel* accRe, gsl_interp_accel* accIm, gsl_spline* splineRe, gsl_spline* splineIm) const {
  ///
  /// \param vartheta Polar angle of complex detector
  /// \param varphi Azimuthal angle of complex detector
  /// \param t_i New time to interpolate to
  ///
  /// Note that the input angle parameters are measured relative to
  /// the binary's coordinate system.  In particular, this will make
  /// no sense if the frame type is something other than inertial, and
  /// will fail if the `FrameType` is neither `UnknownFrameType` nor
  /// `Inertial`.
  ///
  /// Pointers to GSL interpolation objects can be passed in, which
  /// eliminates the need to re-allocate them for each interpolation.

  bool ThisFunctionOwnsThePointers = (accRe==0);

  if(NTimes()<4) {
    INFOTOCERR << "\nError: " << NTimes() << " is not enough points to interpolate.\n"
               << std::endl;
    throw(GWFrames_BadWaveformInformation);
  }

  if(t_i<T(0)) {
    INFOTOCERR << "\nError: (t_i=" << t_i << ") is earlier than the earliest time in the data (T(0)=" << T(0) << ").\n"
               << std::endl;
    throw(GWFrames_ValueError);
  }

  if(t_i>T(NTimes()-1)) {
    INFOTOCERR << "\nError: (t_i=" << t_i << ") is later than the latest time in the data (T(" << NTimes()-1 << ")=" << T(NTimes()-1) << ").\n"
               << std::endl;
    throw(GWFrames_ValueError);
  }

  vector<double> dRe(4), dIm(dRe.size()); // N.B.: If `4` is changed, any function calling this with nonzero pointers must be changed.

  // Find a series of 4 time steps around the requested time
  unsigned int i_t_0(std::max(int(Quaternions::hunt(t, t_i))-(int(dRe.size()/2)-1), 0));
  if(i_t_0+(dRe.size()-1)>=NTimes()) {
    i_t_0 = NTimes()-dRe.size();
  }

  // Evaluate at this point at a series of times around the requested time
  const std::vector<complex<double> > val = this->EvaluateAtPoint(vartheta, varphi, i_t_0, i_t_0+dRe.size());

  // Copy that result into separate real, imaginary arrays for interpolation
  for(unsigned int i_t=0; i_t<dRe.size(); ++i_t) {
    dRe[i_t] = std::real(val[i_t]);
    dIm[i_t] = std::imag(val[i_t]);
  }

  // Now interpolate in time
  if(ThisFunctionOwnsThePointers) {
    accRe = gsl_interp_accel_alloc();
    accIm = gsl_interp_accel_alloc();
    splineRe = gsl_spline_alloc(gsl_interp_cspline, dRe.size());
    splineIm = gsl_spline_alloc(gsl_interp_cspline, dIm.size());
  }
  gsl_spline_init(splineRe, &(t)[i_t_0], &dRe[0], dRe.size());
  gsl_spline_init(splineIm, &(t)[i_t_0], &dIm[0], dIm.size());
  const complex<double> value( gsl_spline_eval(splineRe, t_i, accRe), gsl_spline_eval(splineIm, t_i, accIm) );
  if(ThisFunctionOwnsThePointers) {
    gsl_interp_accel_free(accRe);
    gsl_interp_accel_free(accIm);
    gsl_spline_free(splineRe);
    gsl_spline_free(splineIm);
  }

  return value;
}

/// Translate the waveform data by some series of spatial translations
GWFrames::Waveform GWFrames::Waveform::Translate(const std::vector<std::vector<double> >& deltax) const {
  /// \param deltax Array of 3-vectors by which to translate (function of time)
  ///
  /// The `deltax` parameter is assumed to be given relative to the
  /// inertial frame; if this Waveform has `frame` data, it will be
  /// used to rotate the `deltax` vector appropriately at each time
  /// step.
  ///
  /// The output Waveform is always in the inertial frame.  The input
  /// Waveform can be in any frame.  And though this routine is
  /// fastest if the Waveform is in the inertial frame, it would be
  /// more expensive to transform it first.  (Basically, try not to
  /// bother transforming the Waveform before calling this function.)
  ///
  /// This function is very slow because it has to interpolate to
  /// NTimes*(2*ellMax+1)^2 different completely unique points.  Since
  /// interpolation is so slow, this takes a lot of time.  The
  /// function also has to transform back from physical space to
  /// modes, which is another significant chunk of time.

  if(frameType == GWFrames::UnknownFrameType) {
    INFOTOCERR << "\nWarning: Asking to Translate a Waveform in an `" << GWFrames::WaveformFrameNames[frameType] << "` frame."
               << "\n         This assumes that the Waveform::frame member data is correct...."
               << std::endl;
  }

  if(deltax.size() != NTimes()) {
    INFOTOCERR << "\nERROR: (deltax.size()=" << deltax.size() << ") != (NTimes()=" << NTimes() << ")"
               << "\n       If you're going to translate, you need to do it at each time step.\n" << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  const unsigned int ntimes = NTimes();

  for(unsigned int i=0; i<ntimes; ++i) {
    if(deltax[i].size() != 3) {
      INFOTOCERR << "\nERROR: (deltax[" << i << "].size()=" << deltax[i].size() << ") != 3"
                 << "\n       Each translation should be a 3-vector.\n" << std::endl;
      throw(GWFrames_VectorSizeMismatch);
    }
  }

  // Copy infrastructure to new Waveform
  const Waveform& A = *this;
  Waveform B = A.CopyWithoutData();
  B.history << "*this = this->.Translate(...);"<< std::endl;
  B.frame = std::vector<Quaternions::Quaternion>(0);
  B.frameType = GWFrames::Inertial;
  B.lm = A.lm;
  B.t = A.t; // B.t will get reset later

  // These numbers determine the equi-angular grid on which we will do
  // the interpolation.  For best accuracy, have N_phi > 2*ellMax and
  // N_theta > 2*ellMax; but for speed, don't make them much greater.
  const int ellMax(EllMax());
  const unsigned int N_phi = 2*ellMax + 1;
  const unsigned int N_theta = 2*ellMax + 1;
  const double dtheta = M_PI/double(N_theta-1); // theta should return to M_PI
  const double dphi = 2*M_PI/double(N_phi); // phi should not return to 2*M_PI
  vector<complex<double> > Grid(N_phi*N_theta);

  // Find earliest and latest times we can use for our new data set
  unsigned int iEarliest = 0;
  unsigned int iLatest = ntimes-1;
  const double tEarliest = t[0];
  const double tLatest = t.back();
  { // Do the 0th point explicitly for earliest time only
    const unsigned int i=0;
    const double deltaxiMag = std::sqrt(deltax[i][0]*deltax[i][0] + deltax[i][1]*deltax[i][1] + deltax[i][2]*deltax[i][2]);
    if(t[i]-deltaxiMag<tEarliest) {
      iEarliest = std::max(iEarliest, i+1);
    }
  }
  for(unsigned int i=1; i<ntimes-1; ++i) { // Do all points in between
    const double deltaxiMag = std::sqrt(deltax[i][0]*deltax[i][0] + deltax[i][1]*deltax[i][1] + deltax[i][2]*deltax[i][2]);
    if(t[i]-deltaxiMag<tEarliest) {
      iEarliest = std::max(iEarliest, i+1);
    }
    if(t[i]+deltaxiMag>tLatest) {
      iLatest = std::min(iLatest, i-1);
    }
  }
  { // Do the last point explicitly for latest time
    const unsigned int i=ntimes-1;
    const double deltaxiMag = std::sqrt(deltax[i][0]*deltax[i][0] + deltax[i][1]*deltax[i][1] + deltax[i][2]*deltax[i][2]);
    if(t[i]+deltaxiMag>tLatest) {
      iLatest = std::min(iLatest, i-1);
    }
  }

  // Now check that we actually have something to work with here
  if(iLatest<iEarliest) {
    INFOTOCERR << "\nERROR: (iLatest=" << iLatest << ") < (iEarliest=" << iEarliest << ")"
               << "\n       The translation is too extreme, and there is not enough data for even one complete time step.\n" << std::endl;
    throw(GWFrames_EmptyIntersection);
  }

  // The new times will just be that subset of the old times for which
  // data exist in every direction after translation.
  B.t.erase(B.t.begin()+iLatest+1, B.t.end());
  B.t.erase(B.t.begin(), B.t.begin()+iEarliest);
  B.data.resize(NModes(), B.NTimes()); // Each row (first index, nn) corresponds to a mode

  // We allocate just once, for speed, and pass these to InterpolateToPoint
  gsl_interp_accel* accRe = gsl_interp_accel_alloc();
  gsl_interp_accel* accIm = gsl_interp_accel_alloc();
  gsl_spline* splineRe = gsl_spline_alloc(gsl_interp_cspline, 4);
  gsl_spline* splineIm = gsl_spline_alloc(gsl_interp_cspline, 4);

  // Main loop over time steps
  for(unsigned int i_t_B=0; i_t_B<B.NTimes(); ++i_t_B) {
    // These will hold the input and output data.  Note that spinsfast
    // has had some weird behavior in the past when the output data is
    // not initialized to zero, so just do this each time, even though
    // it's slow.
    vector<complex<double> > Modes(N_lm(ellMax), 0.0);

    // Construct the data on the translated grid
    for(int i_g=0, i_theta=0; i_theta<N_theta; ++i_theta) {
      for(int i_phi=0; i_phi<N_phi; ++i_phi, ++i_g) {
        const double theta = dtheta*i_theta;
        const double phi = dphi*i_phi;

        const double rHat_dot_deltax =
          deltax[i_t_B][0]*std::sin(theta)*std::cos(phi)
          + deltax[i_t_B][1]*std::sin(theta)*std::sin(phi)
          + deltax[i_t_B][2]*std::cos(theta);

        // Evaluate the data for the translated frame at this point
        Grid[i_g] = A.InterpolateToPoint(theta, phi, B.T(i_t_B)-rHat_dot_deltax, accRe, accIm, splineRe, splineIm);
      }
    }

    // Decompose the data into modes
    spinsfast_map2salm(reinterpret_cast<fftw_complex*>(&Grid[0]),
                       reinterpret_cast<fftw_complex*>(&Modes[0]),
                       SpinWeight(), N_theta, N_phi, ellMax);

    // Set new data at this time step
    for(int i_mode=N_lm(std::abs(SpinWeight())-1), ell=std::abs(SpinWeight()); ell<=ellMax; ++ell) {
      for(int m=-ell; m<=ell; ++m, ++i_mode) {
        B.SetData(B.FindModeIndex(ell,m), i_t_B, Modes[i_mode]);
      }
    }

  } // i_t_B loop

  gsl_interp_accel_free(accRe);
  gsl_interp_accel_free(accIm);
  gsl_spline_free(splineRe);
  gsl_spline_free(splineIm);

  return B;
}

/// Apply a boost to Psi4 data
GWFrames::Waveform& GWFrames::Waveform::BoostPsi4(const std::vector<std::vector<double> >& v) {
  /// This function does three things.  First, it evaluates the
  /// Waveform on what will become an equi-angular grid after
  /// transformation by the boost.  Second, at each point of that
  /// grid, it takes the appropriate combinations of the present value
  /// of Psi_4 and its conjugate to give the value of Psi_4 as
  /// observed in the boosted frame.  Finally, it transforms back to
  /// Fourier space using that new equi-angular grid.
  ///
  /// The input three-velocities are assumed to give the velocities of
  /// the boosted frame relative to the present frame.

  // Check the size of the input velocity
  if(v.size()!=NTimes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": (v.size()=" << v.size() << ") != (NTimes()=" << NTimes() << ")" << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  // Set up storage and calculate useful constants
  const int ellMax = this->EllMax();
  const int n_thetaRotated= 2*ellMax+1;
  const int n_phiRotated = 2*ellMax+1;
  const double dthetaRotated = M_PI/double(n_thetaRotated-1); // thetaRotated should return to M_PI
  const double dphiRotated = 2*M_PI/double(n_phiRotated); // phiRotated should not return to 2*M_PI
  vector<complex<double> > Grid(n_phiRotated*n_thetaRotated);
  SphericalFunctions::SWSH sYlm(SpinWeight());

  SpacetimeAlgebra::vector tPz;
  tPz.set_gamma_0(1./std::sqrt(2));
  tPz.set_gamma_3(1./std::sqrt(2));
  SpacetimeAlgebra::vector tMz;
  tMz.set_gamma_0(1./std::sqrt(2));
  tMz.set_gamma_3(-1./std::sqrt(2));
  SpacetimeAlgebra::vector xPiyRe;
  xPiyRe.set_gamma_1(1./std::sqrt(2));
  SpacetimeAlgebra::vector xPiyIm;
  xPiyIm.set_gamma_2(1./std::sqrt(2));
  SpacetimeAlgebra::vector xMiyRe;
  xMiyRe.set_gamma_1(1./std::sqrt(2));
  SpacetimeAlgebra::vector xMiyIm;
  xMiyIm.set_gamma_2(-1./std::sqrt(2));

  // Main loop over time steps
  for(unsigned int i_t=0; i_t<NTimes(); ++i_t) {
    const vector<double>& v_i = v[i_t];
    if(v_i.size()!=3) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": v[" << i_t << "].size()=" << v_i.size()
                << ".  Input is assumed to be a vector of three-velocities." << std::endl;
      throw(GWFrames_VectorSizeMismatch);
    }

    const double beta = std::sqrt(v_i[0]*v_i[0] + v_i[1]*v_i[1] + v_i[2]*v_i[2]);
    if(beta<1.e-9) { continue; } // TODO: This may need to be adjusted, or other statements made smarter about using the value of gamma
    vector<double> vHat(3);
    vHat[0] = v_i[0]/beta;
    vHat[1] = v_i[1]/beta;
    vHat[2] = v_i[2]/beta;
    const double gamma = 1.0/std::sqrt(1.0-beta*beta);
    const double sqrtplus = std::sqrt((gamma+1)/2);
    const double sqrtminus = std::sqrt((gamma-1)/2);

    // Calculate the boost rotor
    SpacetimeAlgebra::spinor BoostRotor;
    BoostRotor.set_scalar(sqrtplus);
    BoostRotor.set_gamma_0_gamma_1(sqrtminus*vHat[0]);
    BoostRotor.set_gamma_0_gamma_2(sqrtminus*vHat[1]);
    BoostRotor.set_gamma_0_gamma_3(sqrtminus*vHat[2]);

    vector<complex<double> > Modes(N_lm(ellMax), 0.0);
    vector<complex<double> > Modes2(N_lm(ellMax), 0.0);

    // Fill the Modes data for this time step
    for(int i_mode=0; i_mode<N_lm(std::abs(SpinWeight())-1); ++i_mode) {
      // Explicitly zero the modes with ell<|s|
      Modes[i_mode] = 0.0;
    }
    for(int i_mode=N_lm(std::abs(SpinWeight())-1), ell=std::abs(SpinWeight()); ell<=ellMax; ++ell) {
      // Now, fill modes with ell>=|s| in the correct order
      for(int m=-ell; m<=ell; ++m, ++i_mode) {
        Modes[i_mode] = this->Data(FindModeIndex(ell,m), i_t);
      }
    }

    // Construct the data on the distorted grid
    for(int i_g=0, i_thetaRotated=0; i_thetaRotated<n_thetaRotated; ++i_thetaRotated) {
      for(int i_phiRotated=0; i_phiRotated<n_phiRotated; ++i_phiRotated, ++i_g) {
        const double thetaRotated = dthetaRotated*i_thetaRotated;
        const double phiRotated = dphiRotated*i_phiRotated;

        // Calculate the rotation rotors
        SpacetimeAlgebra::spinor Rotor_thetaRotated;
        Rotor_thetaRotated.set_scalar(std::cos(thetaRotated/2));
        Rotor_thetaRotated.set_gamma_1_gamma_3(std::sin(thetaRotated/2));
        SpacetimeAlgebra::spinor Rotor_phiRotated;
        Rotor_phiRotated.set_scalar(std::cos(phiRotated/2));
        Rotor_phiRotated.set_gamma_1_gamma_2(-std::sin(phiRotated/2));
        const SpacetimeAlgebra::spinor RotationRotorRotated(Rotor_phiRotated * Rotor_thetaRotated);

        // This is the complete transformation rotor for going from
        // (t,x,y,z) in the present frame to (t,theta,phi,r) in the
        // boosted frame:
        const SpacetimeAlgebra::spinor LorentzRotor(BoostRotor * RotationRotorRotated);

        // The following give the important tetrad elements in the boosted frame
        const int Filler=0; // Useless constant for Gaigen code
        const SpacetimeAlgebra::vector lRotated(LorentzRotor*tPz*SpacetimeAlgebra::reverse(LorentzRotor), Filler);
        const SpacetimeAlgebra::vector nRotated(LorentzRotor*tMz*SpacetimeAlgebra::reverse(LorentzRotor), Filler);
        const SpacetimeAlgebra::vector mBarReRotated(LorentzRotor*xMiyRe*SpacetimeAlgebra::reverse(LorentzRotor), Filler);
        const SpacetimeAlgebra::vector mBarImRotated(LorentzRotor*xMiyIm*SpacetimeAlgebra::reverse(LorentzRotor), Filler);

        // Figure out the coordinates in the present frame
        // corresponding to the given coordinates in the boosted frame
        vector<double> r(3);
        r[0] = lRotated.get_gamma_1();
        r[1] = lRotated.get_gamma_2();
        r[2] = lRotated.get_gamma_3();
        const double rMag = std::sqrt(r[0]*r[0]+r[1]*r[1]+r[2]*r[2]);
        const double theta = std::acos(r[2]/rMag);
        const double phi = std::atan2(r[1],r[0]);

        if(i_g==0 && i_t==0) {
          std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":\n"
                    << "    Note that the (theta,phi) coordinates produced here are not in the same range\n"
                    << "    as the (thetaRotated,phiRotated) coordinates because of (1) the range of atan2,\n"
                    << "    which is in (-pi,pi), rather than (0,2*pi); and (2) at (theta=0), the phi value\n"
                    << "    comes out as 0, even though phiRotated may not be.\n\n"
                    << "    Fortunately, I think both these problems are handled automatically by taking the\n"
                    << "    tetrad components as we do.  Of course, I may be missing something problematic...\n" << std::endl;
        }

        // This gives us the rotor to get from the z axis to the
        // spherical coordinates in the present frame
        SpacetimeAlgebra::spinor Rotor_theta;
        Rotor_theta.set_scalar(std::cos(theta/2));
        Rotor_theta.set_gamma_1_gamma_3(std::sin(theta/2));
        SpacetimeAlgebra::spinor Rotor_phi;
        Rotor_phi.set_scalar(std::cos(phi/2));
        Rotor_phi.set_gamma_1_gamma_2(-std::sin(phi/2));
        const SpacetimeAlgebra::spinor RotationRotor(Rotor_phi * Rotor_theta);

        // The following give the important tetrad elements in the present frame
        const SpacetimeAlgebra::vector l(RotationRotor*tPz*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector n(RotationRotor*tMz*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector mRe(RotationRotor*xPiyRe*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector mIm(RotationRotor*xPiyIm*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector mBarRe(RotationRotor*xMiyRe*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector mBarIm(RotationRotor*xMiyIm*SpacetimeAlgebra::reverse(RotationRotor), Filler);

        // Get the value of Psi4 in this frame at the appropriate
        // point of this frame
        const Quaternion Rp(theta, phi);
        sYlm.SetRotation(Rp);
        const complex<double> Psi_4 = sYlm.Evaluate(Modes);

        // Get the components of the other frame's tetrad in the basis
        // of this tetrad.  In particular, these are *not* the dot
        // products of the other frame's basis vectors with this
        // frame's basis vectors.  Instead, we expand, e.g., nRotated
        // in terms of this frame's (l,n,m,mbar) basis, and just take
        // the coefficients in that expansion.  [This distinction
        // matters because, e.g., n.n = 0 but n.l \neq 0.]  Also note
        // that we will not need any components involving the l vector
        // in either frame, because that will just give us terms
        // proportional to Psi3, etc., which are assumed to fall off
        // more quickly than we care to bother with.
        const complex<double> i_complex(0.,1.);
        const complex<double> nRotated_n = -SpacetimeAlgebra::sp(nRotated, l);
        const complex<double> nRotated_m = SpacetimeAlgebra::sp(nRotated, mBarRe) + i_complex*SpacetimeAlgebra::sp(nRotated, mBarIm);
        const complex<double> nRotated_mBar = SpacetimeAlgebra::sp(nRotated, mRe) + i_complex*SpacetimeAlgebra::sp(nRotated, mIm);
        const complex<double> mBarRotated_n =
          - ( SpacetimeAlgebra::sp(mBarReRotated, l) + i_complex*SpacetimeAlgebra::sp(mBarImRotated, l) );
        const complex<double> mBarRotated_m =
          SpacetimeAlgebra::sp(mBarReRotated, mBarRe) + i_complex*SpacetimeAlgebra::sp(mBarReRotated, mBarIm)
          + i_complex * ( SpacetimeAlgebra::sp(mBarImRotated, mBarRe) + i_complex*SpacetimeAlgebra::sp(mBarImRotated, mBarIm) );
        const complex<double> mBarRotated_mBar =
          SpacetimeAlgebra::sp(mBarReRotated, mRe) + i_complex*SpacetimeAlgebra::sp(mBarReRotated, mIm)
          + i_complex * ( SpacetimeAlgebra::sp(mBarImRotated, mRe) + i_complex*SpacetimeAlgebra::sp(mBarImRotated, mIm) );

        // Evaluate the data for the boosted frame at this point
        Grid[i_g] =
          (nRotated_n * mBarRotated_mBar * nRotated_n * mBarRotated_mBar
           - nRotated_mBar * mBarRotated_n * nRotated_n * mBarRotated_mBar
           - nRotated_n * mBarRotated_mBar * nRotated_mBar * mBarRotated_n
           + nRotated_mBar * mBarRotated_n * nRotated_mBar * mBarRotated_n) * Psi_4
          + (nRotated_n * mBarRotated_m * nRotated_n * mBarRotated_m
             - nRotated_m * mBarRotated_n * nRotated_n * mBarRotated_m
             - nRotated_n * mBarRotated_m * nRotated_m * mBarRotated_n
             + nRotated_m * mBarRotated_n * nRotated_m * mBarRotated_n) * std::conj(Psi_4);

        // if(i_t%5000==0) {
        //   std::cerr << thetaRotated << "," << phiRotated << "; " << theta << "," << phi
        //             << "; \t" << Grid[i_g] << "," << Psi_4 << std::endl;
        // }
      }
    }

    // Decompose the data into modes
    spinsfast_map2salm(reinterpret_cast<fftw_complex*>(&Grid[0]),
                       reinterpret_cast<fftw_complex*>(&Modes2[0]),
                       SpinWeight(), n_thetaRotated, n_phiRotated, ellMax);

    // Set new data at this time step
    for(int i_mode=N_lm(std::abs(SpinWeight())-1), ell=std::abs(SpinWeight()); ell<=ellMax; ++ell) {
      for(int m=-ell; m<=ell; ++m, ++i_mode) {
        this->SetData(this->FindModeIndex(ell,m), i_t, Modes2[i_mode]);
      }
    }

  }

  return *this;
}


/// Apply a boost to h data, with nontrivial assumptions
GWFrames::Waveform& GWFrames::Waveform::BoostHFaked(const std::vector<std::vector<double> >& v) {
  /// This function does three things.  First, it evaluates the
  /// Waveform on what will become an equi-angular grid after
  /// transformation by the boost.  Second, at each point of that
  /// grid, it takes the appropriate combinations of the present value
  /// of h and its conjugate to give the value of h as observed in the
  /// boosted frame.  Finally, it transforms back to Fourier space
  /// using that new equi-angular grid.
  ///
  /// The input three-velocities are assumed to give the velocities of
  /// the boosted frame relative to the present frame.
  ///
  /// Note that this function simply uses the correct transformation
  /// of Psi_4, then multiplies by the appropriate power of gamma (-2)
  /// at each point.  This, of course, assumes that \f$\ddot{h} =
  /// \Psi_4\f$ in both frames.  That need not be the case, which is
  /// why "Faked" is in the name of this function.

  // Check the size of the input velocity
  if(v.size()!=NTimes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": (v.size()=" << v.size() << ") != (NTimes()=" << NTimes() << ")" << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }

  INFOTOCERR << "\nCAUTION!!!  This function relies on an imperfect formula."
             << "\nIt assumes that the second time derivative of h equals"
             << "\n(plus or minus) Psi_4, which need not be exactly true.\n" << std::endl;

  // Set up storage and calculate useful constants
  const int ellMax = this->EllMax();
  const int n_thetaRotated= 2*ellMax+1;
  const int n_phiRotated = 2*ellMax+1;
  const double dthetaRotated = M_PI/double(n_thetaRotated-1); // thetaRotated should return to M_PI
  const double dphiRotated = 2*M_PI/double(n_phiRotated); // phiRotated should not return to 2*M_PI
  vector<complex<double> > Grid(n_phiRotated*n_thetaRotated);
  SphericalFunctions::SWSH sYlm(SpinWeight());

  SpacetimeAlgebra::vector tPz;
  tPz.set_gamma_0(1./std::sqrt(2));
  tPz.set_gamma_3(1./std::sqrt(2));
  SpacetimeAlgebra::vector tMz;
  tMz.set_gamma_0(1./std::sqrt(2));
  tMz.set_gamma_3(-1./std::sqrt(2));
  SpacetimeAlgebra::vector xPiyRe;
  xPiyRe.set_gamma_1(1./std::sqrt(2));
  SpacetimeAlgebra::vector xPiyIm;
  xPiyIm.set_gamma_2(1./std::sqrt(2));
  SpacetimeAlgebra::vector xMiyRe;
  xMiyRe.set_gamma_1(1./std::sqrt(2));
  SpacetimeAlgebra::vector xMiyIm;
  xMiyIm.set_gamma_2(-1./std::sqrt(2));

  // Main loop over time steps
  for(unsigned int i_t=0; i_t<NTimes(); ++i_t) {
    const vector<double>& v_i = v[i_t];
    if(v_i.size()!=3) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": v[" << i_t << "].size()=" << v_i.size()
                << ".  Input is assumed to be a vector of three-velocities." << std::endl;
      throw(GWFrames_VectorSizeMismatch);
    }

    const double beta = std::sqrt(v_i[0]*v_i[0] + v_i[1]*v_i[1] + v_i[2]*v_i[2]);
    if(beta<1.e-9) { continue; } // TODO: This may need to be adjusted, or other statements made smarter about using the value of gamma
    vector<double> vHat(3);
    vHat[0] = v_i[0]/beta;
    vHat[1] = v_i[1]/beta;
    vHat[2] = v_i[2]/beta;
    const double gamma = 1.0/std::sqrt(1.0-beta*beta);
    const double sqrtplus = std::sqrt((gamma+1)/2);
    const double sqrtminus = std::sqrt((gamma-1)/2);

    // Calculate the boost rotor
    SpacetimeAlgebra::spinor BoostRotor;
    BoostRotor.set_scalar(sqrtplus);
    BoostRotor.set_gamma_0_gamma_1(sqrtminus*vHat[0]);
    BoostRotor.set_gamma_0_gamma_2(sqrtminus*vHat[1]);
    BoostRotor.set_gamma_0_gamma_3(sqrtminus*vHat[2]);

    vector<complex<double> > Modes(N_lm(ellMax), 0.0);
    vector<complex<double> > Modes2(N_lm(ellMax), 0.0);

    // Fill the Modes data for this time step
    for(int i_mode=0; i_mode<N_lm(std::abs(SpinWeight())-1); ++i_mode) {
      // Explicitly zero the modes with ell<|s|
      Modes[i_mode] = 0.0;
    }
    for(int i_mode=N_lm(std::abs(SpinWeight())-1), ell=std::abs(SpinWeight()); ell<=ellMax; ++ell) {
      // Now, fill modes with ell>=|s| in the correct order
      for(int m=-ell; m<=ell; ++m, ++i_mode) {
        Modes[i_mode] = this->Data(FindModeIndex(ell,m), i_t);
      }
    }

    // Construct the data on the distorted grid
    for(int i_g=0, i_thetaRotated=0; i_thetaRotated<n_thetaRotated; ++i_thetaRotated) {
      for(int i_phiRotated=0; i_phiRotated<n_phiRotated; ++i_phiRotated, ++i_g) {
        const double thetaRotated = dthetaRotated*i_thetaRotated;
        const double phiRotated = dphiRotated*i_phiRotated;

        // Calculate the rotation rotors
        SpacetimeAlgebra::spinor Rotor_thetaRotated;
        Rotor_thetaRotated.set_scalar(std::cos(thetaRotated/2));
        Rotor_thetaRotated.set_gamma_1_gamma_3(std::sin(thetaRotated/2));
        SpacetimeAlgebra::spinor Rotor_phiRotated;
        Rotor_phiRotated.set_scalar(std::cos(phiRotated/2));
        Rotor_phiRotated.set_gamma_1_gamma_2(-std::sin(phiRotated/2));
        const SpacetimeAlgebra::spinor RotationRotorRotated(Rotor_phiRotated * Rotor_thetaRotated);

        // This is the complete transformation rotor for going from
        // (t,x,y,z) in the present frame to (t,theta,phi,r) in the
        // boosted frame:
        const SpacetimeAlgebra::spinor LorentzRotor(BoostRotor * RotationRotorRotated);

        // The following give the important tetrad elements in the boosted frame
        const int Filler=0; // Useless constant for Gaigen code
        const SpacetimeAlgebra::vector lRotated(LorentzRotor*tPz*SpacetimeAlgebra::reverse(LorentzRotor), Filler);
        const SpacetimeAlgebra::vector nRotated(LorentzRotor*tMz*SpacetimeAlgebra::reverse(LorentzRotor), Filler);
        const SpacetimeAlgebra::vector mBarReRotated(LorentzRotor*xMiyRe*SpacetimeAlgebra::reverse(LorentzRotor), Filler);
        const SpacetimeAlgebra::vector mBarImRotated(LorentzRotor*xMiyIm*SpacetimeAlgebra::reverse(LorentzRotor), Filler);

        // Figure out the coordinates in the present frame
        // corresponding to the given coordinates in the boosted frame
        vector<double> r(3);
        r[0] = lRotated.get_gamma_1();
        r[1] = lRotated.get_gamma_2();
        r[2] = lRotated.get_gamma_3();
        const double rMag = std::sqrt(r[0]*r[0]+r[1]*r[1]+r[2]*r[2]);
        const double theta = std::acos(r[2]/rMag);
        const double phi = std::atan2(r[1],r[0]);

        if(i_g==0 && i_t==0) {
          std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":\n"
                    << "    Note that the (theta,phi) coordinates produced here are not in the same range\n"
                    << "    as the (thetaRotated,phiRotated) coordinates because of (1) the range of atan2,\n"
                    << "    which is in (-pi,pi), rather than (0,2*pi); and (2) at (theta=0), the phi value\n"
                    << "    comes out as 0, even though phiRotated may not be.\n\n"
                    << "    Fortunately, I think both these problems are handled automatically by taking the\n"
                    << "    tetrad components as we do.  Of course, I may be missing something problematic...\n" << std::endl;
        }

        // This gives us the rotor to get from the z axis to the
        // spherical coordinates in the present frame
        SpacetimeAlgebra::spinor Rotor_theta;
        Rotor_theta.set_scalar(std::cos(theta/2));
        Rotor_theta.set_gamma_1_gamma_3(std::sin(theta/2));
        SpacetimeAlgebra::spinor Rotor_phi;
        Rotor_phi.set_scalar(std::cos(phi/2));
        Rotor_phi.set_gamma_1_gamma_2(-std::sin(phi/2));
        const SpacetimeAlgebra::spinor RotationRotor(Rotor_phi * Rotor_theta);

        // The following give the important tetrad elements in the present frame
        const SpacetimeAlgebra::vector l(RotationRotor*tPz*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector n(RotationRotor*tMz*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector mRe(RotationRotor*xPiyRe*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector mIm(RotationRotor*xPiyIm*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector mBarRe(RotationRotor*xMiyRe*SpacetimeAlgebra::reverse(RotationRotor), Filler);
        const SpacetimeAlgebra::vector mBarIm(RotationRotor*xMiyIm*SpacetimeAlgebra::reverse(RotationRotor), Filler);

        // Get the value of h in this frame at the appropriate point
        // of this frame
        const Quaternion Rp(theta, phi);
        sYlm.SetRotation(Rp);
        const complex<double> h = sYlm.Evaluate(Modes);

        // Get the components of the other frame's tetrad in the basis
        // of this tetrad.  In particular, these are *not* the dot
        // products of the other frame's basis vectors with this
        // frame's basis vectors.  Instead, we expand, e.g., nRotated
        // in terms of this frame's (l,n,m,mbar) basis, and just take
        // the coefficients in that expansion.  [This distinction
        // matters because, e.g., n.n = 0 but n.l \neq 0.]  Also note
        // that we will not need any components involving the l vector
        // in either frame, because that will just give us terms
        // proportional to Psi3, etc., which are assumed to fall off
        // more quickly than we care to bother with.
        const complex<double> i_complex(0.,1.);
        const complex<double> nRotated_n = -SpacetimeAlgebra::sp(nRotated, l);
        const complex<double> nRotated_m = SpacetimeAlgebra::sp(nRotated, mBarRe) + i_complex*SpacetimeAlgebra::sp(nRotated, mBarIm);
        const complex<double> nRotated_mBar = SpacetimeAlgebra::sp(nRotated, mRe) + i_complex*SpacetimeAlgebra::sp(nRotated, mIm);
        const complex<double> mBarRotated_n =
          - ( SpacetimeAlgebra::sp(mBarReRotated, l) + i_complex*SpacetimeAlgebra::sp(mBarImRotated, l) );
        const complex<double> mBarRotated_m =
          SpacetimeAlgebra::sp(mBarReRotated, mBarRe) + i_complex*SpacetimeAlgebra::sp(mBarReRotated, mBarIm)
          + i_complex * ( SpacetimeAlgebra::sp(mBarImRotated, mBarRe) + i_complex*SpacetimeAlgebra::sp(mBarImRotated, mBarIm) );
        const complex<double> mBarRotated_mBar =
          SpacetimeAlgebra::sp(mBarReRotated, mRe) + i_complex*SpacetimeAlgebra::sp(mBarReRotated, mIm)
          + i_complex * ( SpacetimeAlgebra::sp(mBarImRotated, mRe) + i_complex*SpacetimeAlgebra::sp(mBarImRotated, mIm) );

        // Evaluate the data for the boosted frame at this point
        Grid[i_g] =
          ( (nRotated_n * mBarRotated_mBar * nRotated_n * mBarRotated_mBar
             - nRotated_mBar * mBarRotated_n * nRotated_n * mBarRotated_mBar
             - nRotated_n * mBarRotated_mBar * nRotated_mBar * mBarRotated_n
             + nRotated_mBar * mBarRotated_n * nRotated_mBar * mBarRotated_n) * h
            + (nRotated_n * mBarRotated_m * nRotated_n * mBarRotated_m
               - nRotated_m * mBarRotated_n * nRotated_n * mBarRotated_m
               - nRotated_n * mBarRotated_m * nRotated_m * mBarRotated_n
               + nRotated_m * mBarRotated_n * nRotated_m * mBarRotated_n) * std::conj(h) ) / (gamma*gamma);

        // if(i_t%5000==0) {
        //   std::cerr << thetaRotated << "," << phiRotated << "; " << theta << "," << phi
        //             << "; \t" << Grid[i_g] << "," << h << std::endl;
        // }
      }
    }

    // Decompose the data into modes
    spinsfast_map2salm(reinterpret_cast<fftw_complex*>(&Grid[0]),
                       reinterpret_cast<fftw_complex*>(&Modes2[0]),
                       SpinWeight(), n_thetaRotated, n_phiRotated, ellMax);

    // Set new data at this time step
    for(int i_mode=N_lm(std::abs(SpinWeight())-1), ell=std::abs(SpinWeight()); ell<=ellMax; ++ell) {
      for(int m=-ell; m<=ell; ++m, ++i_mode) {
        this->SetData(this->FindModeIndex(ell,m), i_t, Modes2[i_mode]);
      }
    }

  }

  return *this;
}



/// Output Waveform object to data file.
const GWFrames::Waveform& GWFrames::Waveform::Output(const std::string& FileName, const unsigned int precision) const {
  const std::string Descriptor = DescriptorString();
  ofstream ofs(FileName.c_str(), ofstream::out);
  ofs << setprecision(precision) << flush;
  ofs << history.str() << "this->Output(" << FileName << ", " << precision << ")" << endl;
  ofs << "# [1] = Time" << endl;
  for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
    ofs << "# [" << 2*i_m+2 << "] = Re{" << Descriptor << "(" << lm[i_m][0] << "," << lm[i_m][1] << ")}" << endl;
    ofs << "# [" << 2*i_m+3 << "] = Im{" << Descriptor << "(" << lm[i_m][0] << "," << lm[i_m][1] << ")}" << endl;
  }
  for(unsigned int i_t=0; i_t<NTimes(); ++i_t) {
    ofs << T(i_t) << " ";
    for(unsigned int i_m=0; i_m<NModes()-1; ++i_m) {
      ofs << data[i_m][i_t].real() << " " << data[i_m][i_t].imag() << " ";
    }
    ofs << data[NModes()-1][i_t].real() << " " << data[NModes()-1][i_t].imag() << endl;
  }
  ofs.close();
  return *this;
}

GWFrames::Waveform GWFrames::Waveform::operator+(const GWFrames::Waveform& B) const {
  const Waveform& A = *this;

  if(A.spinweight != B.spinweight) {
    INFOTOCERR << "\nError: Asking for the sum of two Waveform objects with different spin weights."
               << "\n       A.SpinWeight()=" << A.SpinWeight() << "\tB.SpinWeight()=" << B.SpinWeight()
               << std::endl;
    throw(GWFrames_BadWaveformInformation);
  }

  if(A.frameType != GWFrames::Inertial || B.frameType != GWFrames::Inertial) {
    if(A.frameType != B.frameType) {
      INFOTOCERR << "\nError: Asking for the sum of Waveforms in " << GWFrames::WaveformFrameNames[A.frameType]
                 << " and " << GWFrames::WaveformFrameNames[B.frameType] << " frames."
                 << "\n       This should only be applied to Waveforms in the same frame.\n"
                 << std::endl;
      throw(GWFrames_WrongFrameType);
    } else if(A.frame.size() != B.frame.size()) {
      INFOTOCERR << "\nError: Asking for the sum of Waveforms with " << A.frame.size() << " and " << B.frame.size() << " frame data points."
                 << "\n       This should only be applied to Waveforms in the same frame.\n"
                 << std::endl;
      throw(GWFrames_WrongFrameType);
    }
  }

  if(A.NTimes() != B.NTimes()) {
    INFOTOCERR << "\nError: Asking for the sum of two Waveform objects with different time data."
               << "\n       A.NTimes()=" << A.NTimes() << "\tB.NTimes()=" << B.NTimes()
               << "\n       Interpolate to a common set of times first.\n"
               << std::endl;
    throw(GWFrames_MatrixSizeMismatch);
  }

  // This will be the new object holding the multiplied data
  GWFrames::Waveform C(A);

  // Store both old histories in C's
  C.history << "*this = *this+B\n"
            << "#### B.history.str():\n" << B.history.str()
            << "#### End of old histories from `A+B`" << std::endl;

  // Do the work of addition
  const unsigned int ntimes = NTimes();
  const unsigned int nmodes = NModes();
  for(unsigned int i_A=0; i_A<nmodes; ++i_A) {
    const unsigned int i_B = B.FindModeIndex(lm[i_A][0], lm[i_A][1]);
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      C.SetData(i_A, i_t, A.Data(i_A,i_t)+B.Data(i_B,i_t));
    }
  }

  return C;
}

GWFrames::Waveform GWFrames::Waveform::operator-(const GWFrames::Waveform& B) const {
  const Waveform& A = *this;

  if(A.spinweight != B.spinweight) {
    INFOTOCERR << "\nError: Asking for the difference of two Waveform objects with different spin weights."
               << "\n       A.SpinWeight()=" << A.SpinWeight() << "\tB.SpinWeight()=" << B.SpinWeight()
               << std::endl;
    throw(GWFrames_BadWaveformInformation);
  }

  if(A.frameType != GWFrames::Inertial || B.frameType != GWFrames::Inertial) {
    if(A.frameType != B.frameType) {
      INFOTOCERR << "\nError: Asking for the difference of Waveforms in " << GWFrames::WaveformFrameNames[A.frameType]
                 << " and " << GWFrames::WaveformFrameNames[B.frameType] << " frames."
                 << "\n       This should only be applied to Waveforms in the same frame.\n"
                 << std::endl;
      throw(GWFrames_WrongFrameType);
    } else if(A.frame.size() != B.frame.size()) {
      INFOTOCERR << "\nError: Asking for the difference of Waveforms with " << A.frame.size() << " and " << B.frame.size() << " frame data points."
                 << "\n       This should only be applied to Waveforms in the same frame.\n"
                 << std::endl;
      throw(GWFrames_WrongFrameType);
    }
  }

  if(A.NTimes() != B.NTimes()) {
    INFOTOCERR << "\nError: Asking for the difference of two Waveform objects with different time data."
               << "\n       A.NTimes()=" << A.NTimes() << "\tB.NTimes()=" << B.NTimes()
               << "\n       Interpolate to a common set of times first.\n"
               << std::endl;
    throw(GWFrames_MatrixSizeMismatch);
  }

  // This will be the new object holding the multiplied data
  GWFrames::Waveform C(A);

  // Store both old histories in C's
  C.history << "*this = *this-B\n"
            << "#### B.history.str():\n" << B.history.str()
            << "#### End of old histories from `A-B`" << std::endl;

  // Do the work of addition
  const unsigned int ntimes = NTimes();
  const unsigned int nmodes = NModes();
  for(unsigned int i_A=0; i_A<nmodes; ++i_A) {
    const unsigned int i_B = B.FindModeIndex(lm[i_A][0], lm[i_A][1]);
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      C.SetData(i_A, i_t, A.Data(i_A,i_t)-B.Data(i_B,i_t));
    }
  }

  return C;
}

GWFrames::Waveform GWFrames::Waveform::operator*(const double b) const {
  const Waveform& A = *this;

  // This will be the new object holding the multiplied data
  GWFrames::Waveform C(A);

  // Record the activity
  C.history << "*this = (*this) * " << b << std::endl;

  // Do the work of addition
  const unsigned int ntimes = NTimes();
  const unsigned int nmodes = NModes();
  for(unsigned int i_A=0; i_A<nmodes; ++i_A) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      C.SetData(i_A, i_t, A.Data(i_A,i_t)*b);
    }
  }

  return C;
}

GWFrames::Waveform GWFrames::Waveform::operator/(const double b) const {
  const Waveform& A = *this;

  // This will be the new object holding the multiplied data
  GWFrames::Waveform C(A);

  // Record the activity
  C.history << "*this = (*this) / " << b << std::endl;

  // Do the work of addition
  const unsigned int ntimes = NTimes();
  const unsigned int nmodes = NModes();
  for(unsigned int i_A=0; i_A<nmodes; ++i_A) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      C.SetData(i_A, i_t, A.Data(i_A,i_t)/b);
    }
  }

  return C;
}


GWFrames::Waveform GWFrames::Waveform::operator*(const GWFrames::Waveform& B) const { return BinaryOp<std::multiplies<std::complex<double> > >(B); }
GWFrames::Waveform GWFrames::Waveform::operator/(const GWFrames::Waveform& B) const { return BinaryOp<std::divides<std::complex<double> > >(B); }


==> anc/GWFrames/Code/Waveforms.hpp <==
// Copyright (c) 2014, Michael Boyle
// See LICENSE file for details

#ifndef WAVEFORMS_HPP
#define WAVEFORMS_HPP

#include <complex>
#ifndef DOXYGEN
#ifdef __restrict
#define restrict __restrict
#endif
extern "C" {
  #include "fftw3.h"
  #include "alm.h"
  #include "wigner_d_halfpi.h"
  #include "spinsfast_forward.h"
  #include "spinsfast_backward.h"
  #include <gsl/gsl_spline.h>
}
#undef complex
#endif // DOXYGEN
#include <cmath>
#include <string>
#include <sstream>

#include "Quaternions.hpp"
#include "Utilities.hpp"
#include "Errors.hpp"

namespace GWFrames {

  enum WaveformFrameType { UnknownFrameType, Inertial, Coprecessing, Coorbital, Corotating };
  static const std::string WaveformFrameNames[5] = { "UnknownFrameType", "Inertial", "Coprecessing", "Coorbital", "Corotating" };
  enum WaveformDataType { UnknownDataType, h, hdot, Psi4 };
  static const std::string WaveformDataNames[4] = { "UnknownDataType", "h", "hdot", "Psi4" };
  static const std::string WaveformDataNamesLaTeX[4] = { "\\mathrm{unknown data type}", "h", "\\dot{h}", "\\Psi_4" };
  const int WeightError = 1000;

  /// Object storing data and other information for a single waveform
  class Waveform {

  protected:  // Member data
    int spinweight;
    int boostweight;
    std::stringstream history;
    std::vector<double> t;
    std::vector<Quaternions::Quaternion> frame;
    WaveformFrameType frameType;
    WaveformDataType dataType;
    bool rIsScaledOut;
    bool mIsScaledOut;
    std::vector<std::vector<int> > lm;
    MatrixC data; // Each row (first index, nn) corresponds to a mode

  public:  // Constructors and Destructor
    Waveform();
    Waveform(const Waveform& W);
    Waveform(const std::string& FileName, const std::string& DataFormat);
    Waveform(const std::vector<double>& T, const std::vector<std::vector<int> >& LM,
             const std::vector<std::vector<std::complex<double> > >& Data);
    ~Waveform() { }
    Waveform& operator=(const Waveform&);

  public:  // Copy-ish constructoroids
    Waveform CopyWithoutData() const;
    Waveform SliceOfTimeIndices(const unsigned int i_t_a, unsigned int i_t_b=0) const;
    Waveform SliceOfTimeIndicesWithEll2(const unsigned int i_t_a, unsigned int i_t_b=0) const;
    Waveform SliceOfTimeIndicesWithoutModes(const unsigned int i_t_a, unsigned int i_t_b=0) const;
    Waveform SliceOfTimes(const double t_a=-1e300, const double t_b=1e300) const;
    Waveform SliceOfTimesWithEll2(const double t_a=-1e300, const double t_b=1e300) const;
    Waveform SliceOfTimesWithoutModes(const double t_a=-1e300, const double t_b=1e300) const;
    Waveform Interpolate(const std::vector<double>& NewTime, const bool AllowTimesOutsideCurrentDomain=false) const;
    Waveform& InterpolateInPlace(const std::vector<double>& NewTime);

  public: // Data alteration functions -- USE AT YOUR OWN RISK!
    Waveform& DropTimesOutside(const double ta, const double tb);
    Waveform& DropEllModes(const std::vector<unsigned int>& EllModesToDrop);
    Waveform& KeepOnlyEllModes(const std::vector<unsigned int>& EllModesToKeep);
    Waveform& KeepOnlyEll2();
    inline Waveform& SetSpinWeight(const int NewSpinWeight) { spinweight=NewSpinWeight; return *this; }
    inline Waveform& SetBoostWeight(const int NewBoostWeight) { boostweight=NewBoostWeight; return *this; }
    inline Waveform& AppendHistory(const std::string& Hist) { history << Hist; return *this; }
    inline Waveform& SetHistory(const std::string& Hist) { history.str(Hist); history.seekp(0, std::ios_base::end); return *this; }
    inline Waveform& SetT(const std::vector<double>& a) { t = a; return *this; }
    inline Waveform& SetTime(const std::vector<double>& a) { t = a; return *this; }
    inline Waveform& SetFrame(const std::vector<Quaternions::Quaternion>& a) { frame = a; return *this; }
    inline Waveform& SetFrameType(const WaveformFrameType Type) { frameType = Type; return *this; }
    inline Waveform& SetDataType(const WaveformDataType Type) { dataType = Type; return *this; }
    inline Waveform& SetRIsScaledOut(const bool Scaled) { rIsScaledOut = Scaled; return *this; }
    inline Waveform& SetMIsScaledOut(const bool Scaled) { mIsScaledOut = Scaled; return *this; }
    inline Waveform& SetLM(const std::vector<std::vector<int> >& a) { lm = a; return *this; }
    inline Waveform& SetData(const std::vector<std::vector<std::complex<double> > >& a) { data = MatrixC(a); return *this; }
    inline Waveform& SetData(const unsigned int i_Mode, const unsigned int i_Time, const std::complex<double>& a) { data[i_Mode][i_Time] = a; return *this; }
    inline Waveform& ResizeData(const unsigned int NModes, const unsigned int NTimes) { data.resize(NModes, NTimes); return *this; }
    void swap(Waveform& b);

  public:  // Data access functions
    inline unsigned int NTimes() const { return t.size(); }
    inline unsigned int NModes() const { return data.nrows(); }
    inline int SpinWeight() const { return spinweight; }
    inline int BoostWeight() const { return boostweight; }
    inline std::string HistoryStr() const { return history.str(); }
    inline std::stringstream& HistoryStream() { return history; }
    inline int FrameType() const { return frameType; }
    inline int DataType() const { return dataType; }
    inline std::string FrameTypeString() const { return WaveformFrameNames[frameType]; }
    inline std::string DataTypeString() const { return WaveformDataNames[dataType]; }
    inline std::string DataTypeLaTeXString() const { return WaveformDataNamesLaTeX[dataType]; }
    std::string DescriptorString() const;
    inline bool RIsScaledOut() const { return rIsScaledOut; }
    inline bool MIsScaledOut() const { return mIsScaledOut; }
    inline double T(const unsigned int TimeIndex) const { return t[TimeIndex]; }
    inline Quaternions::Quaternion Frame(const unsigned int TimeIndex) const { return (frame.size()>1 ? frame[TimeIndex] : frame[0]); }
    inline double Re(const unsigned int Mode, const unsigned int TimeIndex) const { return std::real(data[Mode][TimeIndex]); }
    inline double Im(const unsigned int Mode, const unsigned int TimeIndex) const { return std::imag(data[Mode][TimeIndex]); }
    inline double Abs(const unsigned int Mode, const unsigned int TimeIndex) const { return std::abs(data[Mode][TimeIndex]); }
    inline double Arg(const unsigned int Mode, const unsigned int TimeIndex) const { return std::arg(data[Mode][TimeIndex]); }
    inline std::complex<double> Data(const unsigned int Mode, const unsigned int TimeIndex) const { return data[Mode][TimeIndex]; }
    inline std::complex<double> operator()(const unsigned int Mode, const unsigned int TimeIndex) const { return data[Mode][TimeIndex]; }
    inline const std::vector<int>& LM(const unsigned int Mode) const { return lm[Mode]; }
    std::vector<double> Re(const unsigned int Mode) const;
    std::vector<double> Im(const unsigned int Mode) const;
    std::vector<double> Abs(const unsigned int Mode) const;
    std::vector<double> Arg(const unsigned int Mode) const;
    inline std::vector<double> ArgUnwrapped(const unsigned int Mode) const { return Unwrap(Arg(Mode)); }
    std::vector<std::complex<double> > Data(const unsigned int Mode) const;
    inline const std::complex<double>* operator()(const unsigned int Mode) const { return data[Mode]; }
    inline const std::vector<double>& T() const { return t; }
    inline const std::vector<Quaternions::Quaternion>& Frame() const { return frame; }
    inline const std::vector<std::vector<int> >& LM() const { return lm; }
    std::vector<std::vector<double> > Re() const;
    std::vector<std::vector<double> > Im() const;
    std::vector<std::vector<double> > Abs() const;
    std::vector<std::vector<double> > Arg() const;
    std::vector<std::vector<double> > ArgUnwrapped() const;
    std::vector<std::vector<std::complex<double> > > Data() const;

  public: // Data characterization
    int EllMax() const;
    unsigned int FindModeIndex(const int L, const int M) const;
    unsigned int FindModeIndexWithoutError(const int L, const int M) const;
    std::vector<std::complex<double> > DataDot(const unsigned int Mode) const;
    Waveform& Differentiate();
    std::vector<double> Norm(const bool TakeSquareRoot=false) const;
    unsigned int MaxNormIndex(const unsigned int SkipFraction=4) const;
    inline double MaxNormTime(const unsigned int SkipFraction=4) const { return T(MaxNormIndex(SkipFraction)); }

  // Involutions
  private:
    typedef std::complex<double> (Waveform::*WaveformInvolutionFunction)(const unsigned int ell, const unsigned int m, const unsigned int i_t) const;
    typedef Quaternions::Quaternion (*QuaternionInvolutionFunction)(const Quaternions::Quaternion& Q);
    inline std::complex<double> XParityConjugate(const unsigned int i_m, const unsigned int i_mm, const unsigned int i_t) const {
      if((lm[i_m][1]%2)==0) { return std::conj(Data(i_m, i_t)); }
      return -std::conj(Data(i_m, i_t));
    }
    inline std::complex<double> YParityConjugate(const unsigned int i_m, const unsigned int i_mm, const unsigned int i_t) const {
      return std::conj(Data(i_m, i_t));
    }
    inline std::complex<double> ZParityConjugate(const unsigned int i_m, const unsigned int i_mm, const unsigned int i_t) const {
      if((lm[i_m][0]%2)==0) { return std::conj(Data(i_mm, i_t)); }
      return -std::conj(Data(i_mm, i_t));
    }
    inline std::complex<double> ParityConjugate(const unsigned int i_m, const unsigned int i_mm, const unsigned int i_t) const {
      if(((lm[i_m][0]+lm[i_m][1])%2)==0) { return std::conj(Data(i_mm, i_t)); }
      return -std::conj(Data(i_mm, i_t));
    }
    inline std::complex<double> ConjugateAntipodalEvaluation(const unsigned int i_m, const unsigned int i_mm, const unsigned int i_t) const {
      return this->ParityConjugate(i_m, i_mm, i_t);
    }
    std::vector<double> InvolutionViolationSquared(WaveformInvolutionFunction Invol, std::vector<int> Lmodes=std::vector<int>(0)) const;
    Waveform Involution(WaveformInvolutionFunction WInvol, QuaternionInvolutionFunction QInvol) const;
    Waveform InvolutionSymmetricPart(WaveformInvolutionFunction Invol, QuaternionInvolutionFunction QInvol) const;
    Waveform InvolutionAntisymmetricPart(WaveformInvolutionFunction Invol, QuaternionInvolutionFunction QInvol) const;
  public:
    std::vector<double> NormalizedAntisymmetry(std::vector<int> LModesForAsymmetry=std::vector<int>(0)) const;
    std::vector<std::vector<double> > DipoleMoment(int ellMax=0) const;
    std::vector<double> MinimalParityViolation() const;
    inline Waveform XParityInvolution() const {
      return Involution(&Waveform::XParityConjugate, &Quaternions::XParityConjugateSpinor);
    }
    inline Waveform XParitySymmetricPart() const {
      return InvolutionSymmetricPart(&Waveform::XParityConjugate, &Quaternions::XParityConjugateSpinor);
    }
    inline Waveform XParityAntisymmetricPart() const {
      return InvolutionAntisymmetricPart(&Waveform::XParityConjugate, &Quaternions::XParityConjugateSpinor);
    }
    inline std::vector<double> XParityViolationSquared(std::vector<int> Lmodes=std::vector<int>(0)) const {
      return InvolutionViolationSquared(&Waveform::XParityConjugate, Lmodes);
    }
    inline std::vector<double> XParityViolationNormalized(std::vector<int> Lmodes=std::vector<int>(0)) const {
      return GWFrames::sqrt(XParityViolationSquared(Lmodes) / Norm());
    }
    inline Waveform YParityInvolution() const {
      return Involution(&Waveform::YParityConjugate, &Quaternions::YParityConjugateSpinor);
    }
    inline Waveform YParitySymmetricPart() const {
      return InvolutionSymmetricPart(&Waveform::YParityConjugate, &Quaternions::YParityConjugateSpinor);
    }
    inline Waveform YParityAntisymmetricPart() const {
      return InvolutionAntisymmetricPart(&Waveform::YParityConjugate, &Quaternions::YParityConjugateSpinor);
    }
    inline std::vector<double> YParityViolationSquared(std::vector<int> Lmodes=std::vector<int>(0)) const {
      return InvolutionViolationSquared(&Waveform::YParityConjugate, Lmodes);
    }
    inline std::vector<double> YParityViolationNormalized(std::vector<int> Lmodes=std::vector<int>(0)) const {
      return GWFrames::sqrt(YParityViolationSquared(Lmodes) / Norm());
    }
    inline Waveform ZParityInvolution() const {
      return Involution(&Waveform::ZParityConjugate, &Quaternions::ZParityConjugateSpinor);
    }
    inline Waveform ZParitySymmetricPart() const {
      return InvolutionSymmetricPart(&Waveform::ZParityConjugate, &Quaternions::ZParityConjugateSpinor);
    }
    inline Waveform ZParityAntisymmetricPart() const {
      return InvolutionAntisymmetricPart(&Waveform::ZParityConjugate, &Quaternions::ZParityConjugateSpinor);
    }
    inline std::vector<double> ZParityViolationSquared(std::vector<int> Lmodes=std::vector<int>(0)) const {
      return InvolutionViolationSquared(&Waveform::ZParityConjugate, Lmodes);
    }
    inline std::vector<double> ZParityViolationNormalized(std::vector<int> Lmodes=std::vector<int>(0)) const {
      return GWFrames::sqrt(ZParityViolationSquared(Lmodes) / Norm());
    }
    inline Waveform ParityInvolution() const {
      return Involution(&Waveform::ParityConjugate, &Quaternions::ParityConjugateSpinor);
    }
    inline Waveform ParitySymmetricPart() const {
      return InvolutionSymmetricPart(&Waveform::ParityConjugate, &Quaternions::ParityConjugateSpinor);
    }
    inline Waveform ParityAntisymmetricPart() const {
      return InvolutionAntisymmetricPart(&Waveform::ParityConjugate, &Quaternions::ParityConjugateSpinor);
    }
    inline std::vector<double> ParityViolationSquared(std::vector<int> Lmodes=std::vector<int>(0)) const {
      return InvolutionViolationSquared(&Waveform::ParityConjugate, Lmodes);
    }
    inline std::vector<double> ParityViolationNormalized(std::vector<int> Lmodes=std::vector<int>(0)) const {
      return GWFrames::sqrt(ParityViolationSquared(Lmodes) / Norm());
    }
    inline Waveform ConjugateAntipodalEvaluation() const {
      return this->ParityInvolution();
    }
    inline Waveform ConjugateAntipodalSymmetricPart() const {
      return this->ParitySymmetricPart();
    }
    inline Waveform ConjugateAntipodalAntisymmetricPart() const {
      return this->ParityAntisymmetricPart();
    }

  private: // Private function for use in public rotation methods
    Waveform& TransformModesToRotatedFrame(const std::vector<Quaternions::Quaternion>& R_frame);

  public:  // Member functions
    // Rotate by the given Quaternion(s)
    Waveform& RotatePhysicalSystem(const Quaternions::Quaternion& R_phys);
    Waveform& RotatePhysicalSystem(std::vector<Quaternions::Quaternion> R_phys);
    Waveform& RotateDecompositionBasis(const Quaternions::Quaternion& R_frame);
    Waveform& RotateDecompositionBasis(const std::vector<Quaternions::Quaternion>& R_frame);

    std::vector<std::vector<double> > LdtVector(std::vector<int> Lmodes=std::vector<int>(0)) const;
    std::vector<Matrix> LLMatrix(std::vector<int> Lmodes=std::vector<int>(0)) const;
    std::vector<std::vector<double> > LLDominantEigenvector(const std::vector<int>& Lmodes=std::vector<int>(0),
                                                            const Quaternions::Quaternion& RoughInitialEllDirection=Quaternions::zHat) const;
    std::vector<std::vector<double> > AngularVelocityVector(const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    std::vector<std::vector<double> > AngularVelocityVectorRelativeToInertial(const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    std::vector<Quaternions::Quaternion> CorotatingFrame(const std::vector<int>& Lmodes=std::vector<int>(0)) const;

    // Convenient transformations
    Waveform& TransformToCoprecessingFrame(const std::vector<int>& Lmodes=std::vector<int>(0));
    Waveform& TransformToAngularVelocityFrame(const std::vector<int>& Lmodes=std::vector<int>(0));
    Waveform& TransformToCorotatingFrame(const std::vector<int>& Lmodes=std::vector<int>(0));
    Waveform& TransformToInertialFrame();

    // Alignment, comparison, and hybridization
    std::vector<Quaternions::Quaternion> GetAlignmentsOfDecompositionFrameToModes(const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    Quaternions::Quaternion GetAlignmentOfDecompositionFrameToModes(const double t_fid, const Quaternions::Quaternion& nHat_t_fid=Quaternions::xHat,
                                                                    const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    Waveform& AlignDecompositionFrameToModes(const double t_fid, const Quaternions::Quaternion& nHat_t_fid=Quaternions::xHat,
                                             const std::vector<int>& Lmodes=std::vector<int>(0));
    // See also GWFrames::AlignWaveforms below; that is not a member
    // of this class, to make clear that both waveforms will be
    // altered inside that function.
    Waveform Compare(const Waveform& B, const double MinTimeStep=0.005, const double MinTime=-3.0e300) const;
    Waveform Hybridize(const Waveform& B, const double t1, const double t2, const double tMinStep=0.005) const;

    // Pointwise operations and spin-weight operators
    std::vector<std::complex<double> > EvaluateAtPoint(const double vartheta, const double varphi,
                                                       const unsigned int i_0=0, int i_1=-1) const;
    std::complex<double> InterpolateToPoint(const double vartheta, const double varphi, const double t_i,
                                            gsl_interp_accel* accRe=0, gsl_interp_accel* accIm=0, gsl_spline* splineRe=0, gsl_spline* splineIm=0) const;
    template <typename Op> Waveform BinaryOp(const Waveform& b) const;
    Waveform operator+(const Waveform& B) const;
    Waveform operator-(const Waveform& B) const;
    Waveform operator*(const Waveform& B) const;
    Waveform operator/(const Waveform& B) const;
    Waveform operator*(const double b) const;
    Waveform operator/(const double b) const;

    Waveform Translate(const std::vector<std::vector<double> >& deltax) const;
    Waveform& BoostPsi4(const std::vector<std::vector<double> >& v);
    Waveform& BoostHFaked(const std::vector<std::vector<double> >& v);

    // Output to data file
    const Waveform& Output(const std::string& FileName, const unsigned int precision=14) const;

  }; // class Waveform
  inline Waveform operator*(const double b, const Waveform& A) { return A*b; }
  #include "Waveforms_BinaryOp.ipp"

  void AlignWaveforms(Waveform& A, Waveform& B, const double t_1, const double t_2, unsigned int InitialEvaluations=0,
                      std::vector<double> nHat_A=std::vector<double>(0), const bool Debug=false);

} // namespace GWFrames

#endif // WAVEFORMS_HPP


==> anc/GWFrames/Code/WaveformsAtAPointFT.cpp <==
#include "WaveformsAtAPointFT.hpp"

#include "NoiseCurves.hpp"
#include "Utilities.hpp"
#include "fft.hpp"
#include "Errors.hpp"

#include "Waveforms.hpp"
#include <complex>

namespace WU = WaveformUtilities;
using std::vector;
using std::cerr;
using std::endl;
using std::ios_base;
using std::complex;
using GWFrames::operator*;
using GWFrames::operator-;

namespace {

  double sqr(const double& a) { return a*a; }
  double cube(const double& a) { return a*a*a; }

  double BumpFunction(const double x, const double x0, const double x1) {
    if(x<=x0) { return 0.0; }
    if(x>=x1) { return 1.0; }
    const double t = (x-x0)/(x1-x0);
    return 1.0 / (1.0 + exp(1.0/t - 1.0/(1-t)));
  }

  // // Unused:
  // double DoubleSidedF(const unsigned int i, const unsigned int N, const double df) {
  //   if(i<N/2) { return i*df; }
  //   return i*df - N*df;
  // }

}

GWFrames::WaveformAtAPointFT::WaveformAtAPointFT(const GWFrames::Waveform& W,
                                                 const double Dt,
                                                 const double Vartheta,
                                                 const double Varphi,
                                                 const double TotalMass,
                                                 const unsigned int WindowNCycles,
                                                 const double DetectorResponseAmp,
                                                 const double DetectorResponsePhase)
: mDt(Dt), mVartheta(Vartheta), mVarphi(Varphi), mNormalized(false)
{

  // Interpolate to an even time spacing dt whose size is the next power of 2
  const unsigned int N1 = (unsigned int)(std::floor((W.T().back()-W.T(0))/Dt));
  const unsigned int N2 = (unsigned int)(std::pow(2.0,ceil(log2(N1))));
  vector<double> NewTimes(N2);
  for(unsigned int i=0; i<N2; ++i) {
    NewTimes[i] = W.T(0) + i*Dt;
  }

  GWFrames::Waveform W2 = W.Interpolate(NewTimes, true);
  const vector<complex<double> > ComplexHData = W2.EvaluateAtPoint(Vartheta, Varphi);

  // Construct initial real,imag H as a function of time
  vector<double> InitRealT(ComplexHData.size());
  vector<double> InitImagT(ComplexHData.size());
  for (size_t i=0; i<ComplexHData.size(); i++) {
    InitRealT[i] = ComplexHData[i].real();
    InitImagT[i] = ComplexHData[i].imag();
  }

  // Account for detector response in H as a function of time
  vector<double> RealT;
  if(DetectorResponsePhase != 0.0) {
    RealT = InitRealT*(DetectorResponseAmp*cos(DetectorResponsePhase))
      -InitImagT*(DetectorResponseAmp*sin(DetectorResponsePhase));
  } else if(DetectorResponseAmp != 1.0) {
    RealT = InitRealT*DetectorResponseAmp;
  } else {
    RealT = InitRealT;
  }

  {
    // Zero up to the first zero crossing for continuity
    unsigned int i=0;
    const double Sign = RealT[0] / std::abs(RealT[0]);
    while(RealT[i++]*Sign>0) { }
    for(unsigned int j=0; j<i; ++j) {
      RealT[j] = 0.0;
    }
    // Now find the following 2*N zero crossings
    const unsigned int i0 = i;
    const double t0 = NewTimes[i0];
    for(unsigned int j=0; j<WindowNCycles; ++j) {
      while(RealT[i++]*Sign<0) { }
      while(RealT[i++]*Sign>0) { }
    }
    // And window the data
    const unsigned int i1 = i;
    const double t1 = NewTimes[i1];
    for(unsigned int j=i0; j<=i1; j++) {
      RealT[j] *= BumpFunction(NewTimes[j], t0, t1);
    }
  }

  // Set up the frequency domain (in Hz)
  {
    // Conversion of time to seconds from geometric units
    // Fundamental constants
    const double G    = 6.67259e-11;     // Units of m^3 kg^-1 s^-2
    const double c    = 299792458;       // Units of m / s
    const double Msol = 1.98892e30;      // Units of kg
    const double TotalMassInSeconds = TotalMass * Msol * G / cube(c);
    const vector<double> PhysicalTimes = TotalMassInSeconds * NewTimes;
    mFreqs = WU::TimeToPositiveFrequencies(PhysicalTimes);
  }

  // Construct real,imag H as a function of frequency
  // The return from realdft needs to be multiplied by dt to correspond to the continuum FT
  WU::realdft(RealT);
  if (mFreqs.size() != RealT.size()/2+1) {
    cerr << "Time and frequency data size mismatch: "
         << mFreqs.size() << "," << RealT.size()/2+1 << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  mRealF.resize(mFreqs.size());
  mImagF.resize(mFreqs.size());
  for(unsigned int i=0; i<RealT.size()/2; ++i) {
    mRealF[i] = Dt*RealT[2*i];
    mImagF[i] = Dt*RealT[2*i+1];
  }
  // Sort out some funky storage
  mRealF.back() = 0.0; // RealT[1]; // just ignore data at the Nyquist frequency
  mImagF.back() = 0.0;
  mImagF[0] = 0.0;
}

namespace GWFrames {
  WaveformAtAPointFT& WaveformAtAPointFT::Normalize(const vector<double>& InversePSD)
  {
    if(mNormalized) { return *this; }
    const double snr = SNR(InversePSD);
    for (size_t i=0; i<mRealF.size(); i++) {
      mRealF[i] /= snr;
      mImagF[i] /= snr;
    }
    mNormalized = true;
    return *this;
  }

  WaveformAtAPointFT& WaveformAtAPointFT::Normalize(const std::string& Detector)
  {
    return Normalize(WU::NoiseCurve(F(), Detector, true));
  }

  WaveformAtAPointFT& WaveformAtAPointFT::ZeroAbove(const double Frequency)
  {
    for(unsigned int f=0; f<NFreq(); ++f) {
      if(std::fabs(F(f)) > Frequency) {
        mRealF[f] = 0.0;
        mImagF[f] = 0.0;
      }
    }
    return *this;
  }

  // TODO: Assert same df, not just NFreq()
  double WaveformAtAPointFT::InnerProduct(const WaveformAtAPointFT& B,
                                          const vector<double>& InversePSD) const
  {
    if(NFreq() != B.NFreq()) {
      cerr << "\nthis->NFreq()=" << NFreq() << "\tB.NFreq()=" << B.NFreq() << endl;
      throw(GWFrames_VectorSizeMismatch);
    }
    if(NFreq() != InversePSD.size()) {
      cerr << "\nthis->NFreq()=" << NFreq() << "\tInversePSD.size()=" << InversePSD.size() << endl;
      throw(GWFrames_VectorSizeMismatch);
    }
    double InnerProduct = 0.0;
    for(unsigned int i=0; i<NFreq(); ++i) {
      InnerProduct += (Re(i)*B.Re(i)+Im(i)*B.Im(i))*InversePSD[i];
    }
    InnerProduct = 4*(F(1)-F(0))*InnerProduct; // Remember: single-sided frequency
    return InnerProduct;
  }

  vector<double> WaveformAtAPointFT::InversePSD(const std::string& Detector) const
  {
    return WU::NoiseCurve(F(), Detector, true);
  }

  double WaveformAtAPointFT::SNR(const std::vector<double>& InversePSD) const
  {
    /// \param[in] InversePSD Noise spectrum
    if(NFreq() != InversePSD.size()) {
      cerr << "\nthis->NFreq()=" << NFreq() << "\tInversePSD.size()=" << InversePSD.size() << endl;
      throw(GWFrames_VectorSizeMismatch);
    }
    double SNRSquared = 0.0;
    for(unsigned int i=0; i<NFreq(); ++i) {
      SNRSquared += (Re(i)*Re(i)+Im(i)*Im(i))*InversePSD[i];
    }
    SNRSquared = 4*(F(1)-F(0))*SNRSquared; // Remember: single-sided frequency
    return std::sqrt(SNRSquared);
  }

  double WaveformAtAPointFT::SNR(const std::string& Detector) const
  {
    /// \param[in] Detector Noise spectrum from this detector
    return SNR(WU::NoiseCurve(F(), Detector, true));
  }

  /// Compute the match between two WaveformAtAPointFT
  void WaveformAtAPointFT::Match(const WaveformAtAPointFT& B,
                                 const std::vector<double>& InversePSD,
                                 double& timeOffset, double& phaseOffset,
                                 double& match) const
  {
    /// \param[in] B WaveformAtAPointFT to compute match with
    /// \param[in] InversePSD Spectrum used to weight contributions by frequencies to match
    /// \param[out] timeOffset Time offset used between the waveforms
    /// \param[out] phaseOffset Phase offset used between the waveforms
    /// \param[out] match Match between the two waveforms
    const unsigned int n = NFreq(); // Only positive frequencies are stored in t
    const unsigned int N = 2*(n-1);  // But this is how many there really are
    if(!IsNormalized() || !B.IsNormalized()) {
      cerr << "\n\nWARNING!!! Matching non-normalized WaveformAtAPointFT objects. WARNING!!!\n" << endl;
    }
    if(n != B.NFreq() || n != InversePSD.size()) {
      cerr << "Waveform sizes, " << n << " and " << B.NFreq()
           << ", are not compatible with InversePSD size, " << InversePSD.size() << "." << endl;
      throw(GWFrames_VectorSizeMismatch);
    }
    const double eps = 1e-8;
    const double df = F(1)-F(0);
    const double df_B = B.F(1)-B.F(0);
    const double rel_diff_df = std::fabs(1 - df/df_B);
    if(rel_diff_df > eps) {
      cerr << "Waveform frequency steps, " << df << " and " << df_B
           << ", are not compatible in Match: rel_diff="<< rel_diff_df << endl;
      throw(GWFrames_VectorSizeMismatch);
    }
    // s1 s2* = (a1 + i b1) (a2 - i b2) = (a1 a2 + b1 b2) + i(b1 a2 - a1 b2)
    WU::WrapVecDoub data(2*N);
    for(unsigned int i=0; i<n; ++i) {
      data.real(i) = (Re(i)*B.Re(i)+Im(i)*B.Im(i))*InversePSD[i];
      data.imag(i) = (Im(i)*B.Re(i)-Re(i)*B.Im(i))*InversePSD[i];
    }
    idft(data);
    unsigned int maxi=0;
    double maxmag = std::sqrt(sqr(data.real(0)) + sqr(data.imag(0)));
    for(unsigned int i=1; i<N; ++i) {
      const double mag = std::sqrt(sqr(data.real(i)) + sqr(data.imag(i)));
      if(mag>maxmag) { maxmag = mag; maxi = int(i); }
    }
    // note: assumes N is even
    timeOffset = (maxi<N/2 ? double(maxi)/(N*df) : double(maxi-int(N))/(N*df));
    phaseOffset = atan2(data.imag(maxi), data.real(maxi))/2.0;
    /// The return from ifft is just the bare FFT sum, so we multiply by
    /// df to get the continuum-analog FT.  This is correct because the
    /// input data (re,im) are the continuum-analog data, rather than
    /// just the return from the bare FFT sum.  See, e.g., Eq. (A.33)
    /// [as opposed to Eq. (A.35)] of my (Mike Boyle's) thesis:
    /// <http://thesis.library.caltech.edu/143>.
    match = 4.0*df*maxmag;
    return;
  }

  /// Compute the match between two WaveformAtAPointFT
  void WaveformAtAPointFT::Match(const WaveformAtAPointFT& B, double& timeOffset,
                                 double& phaseOffset, double& match,
                                 const std::string& Detector) const
  {
    Match(B, WU::NoiseCurve(F(), Detector, true), timeOffset, phaseOffset, match);
    return;
  }

  /// Compute the match between two WaveformAtAPointFT
  double WaveformAtAPointFT::Match(const WaveformAtAPointFT& B,
                                   const std::vector<double>& InversePSD) const
  {
    double match, timeOffset, phaseOffset;
    Match(B, InversePSD, timeOffset, phaseOffset, match);
    return match;
  }

  /// Compute the match between two WaveformAtAPointFT
  double WaveformAtAPointFT::Match(const WaveformAtAPointFT& B,
                                   const std::string& Detector) const
  {
    return Match(B, WU::NoiseCurve(F(), Detector, true));
  }

}


==> anc/GWFrames/Code/WaveformsAtAPointFT.hpp <==
#ifndef WAVEFORMATAPOINTFT_HPP
#define WAVEFORMATAPOINTFT_HPP

#include <vector>
#include <string>

namespace GWFrames {
  class Waveform;
}

namespace GWFrames {

  /// The WaveformAtAPointFT class is a derived class, constructed
  /// from waveforms evaluated at a point, using the given complex
  /// detector response (F+ + i*Fx) -- or more particularly, its
  /// amplitude and phase.
  class WaveformAtAPointFT {
  private:  // Member data
    double mDt, mVartheta, mVarphi;
    std::vector<double> mRealF, mImagF, mFreqs;
    bool mNormalized;

  public:  // Constructors and Destructor
    WaveformAtAPointFT(const GWFrames::Waveform& W,
                       const double Dt,
                       const double Vartheta,
                       const double Varphi,
                       const double TotalMass, // In solar masses
                       const unsigned int WindowNCycles=1,
                       const double DetectorResponseAmp=1.0,
                       const double DetectorResponsePhase=0.0);

  public: // Access functions
    /// Returns the physical frequencies in Hz
    const std::vector<double>& F() const { return mFreqs; }
    const double& F(const unsigned int f) const { return mFreqs[f]; }
    unsigned int NFreq() const { return mFreqs.size(); }
    bool IsNormalized() const { return mNormalized; }
    double Dt() const { return mDt; }
    double Vartheta() const { return mVartheta; }
    double Varphi() const { return mVarphi; }

    const std::vector<double>& Re() const { return mRealF; }
    const std::vector<double>& Im() const { return mImagF; }
    const double& Re(const unsigned int f) const { return mRealF[f]; }
    const double& Im(const unsigned int f) const { return mImagF[f]; }

  public:  // Member functions
    std::vector<double> InversePSD(const std::string& Detector="AdvLIGO_ZeroDet_HighP") const;
    double SNR(const std::vector<double>& InversePSD) const;
    double SNR(const std::string& Detector="AdvLIGO_ZeroDet_HighP") const;
    double InnerProduct(const WaveformAtAPointFT& B,
                        const std::vector<double>& InversePSD) const;
    double Match(const WaveformAtAPointFT& B,
                 const std::vector<double>& InversePSD) const;
    double Match(const WaveformAtAPointFT& B,
                 const std::string& Detector="AdvLIGO_ZeroDet_HighP") const;
    void Match(const WaveformAtAPointFT& B,
               const std::vector<double>& InversePSD,
               double& timeOffset, double& phaseOffset, double& match) const;
    void Match(const WaveformAtAPointFT& B, double& timeOffset,
               double& phaseOffset, double& match,
               const std::string& Detector="AdvLIGO_ZeroDet_HighP") const;
  public:
    WaveformAtAPointFT& Normalize(const std::vector<double>& InversePSD);
    WaveformAtAPointFT& Normalize(const std::string& Detector="AdvLIGO_ZeroDet_HighP");
    WaveformAtAPointFT& ZeroAbove(const double Frequency);
  }; // class

} // namespace GWFrames

#endif // WAVEFORMATAPOINTFT_HPP


==> anc/GWFrames/Code/Waveforms_BinaryOp.ipp <==
/// Pointwise multiply this object by another Waveform object
template <typename Op>
GWFrames::Waveform GWFrames::Waveform::BinaryOp(const GWFrames::Waveform& B) const {
  const Waveform& A = *this;

  if(A.NTimes() != B.NTimes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
              << "\nError: Asking for the product of two Waveform objects with different time data."
              << "\n       A.NTimes()=" << A.NTimes() << "\tB.NTimes()=" << B.NTimes()
              << "\n       Interpolate to a common set of times first.\n"
              << std::endl;
    throw(GWFrames_MatrixSizeMismatch);
  }

  if(A.frameType != GWFrames::Inertial || B.frameType != GWFrames::Inertial) {
    if(A.frameType != B.frameType) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
                << "\nError: Asking for the pointwise product of Waveforms in " << GWFrames::WaveformFrameNames[A.frameType]
                << " and " << GWFrames::WaveformFrameNames[B.frameType] << " frames."
                << "\n       This should only be applied to Waveforms in the same frame.\n"
                << std::endl;
      throw(GWFrames_WrongFrameType);
    } else if(A.frame.size() != B.frame.size()) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
                << "\nError: Asking for the pointwise product of Waveforms with " << A.frame.size() << " and " << B.frame.size() << " frame data points."
                << "\n       This should only be applied to Waveforms in the same frame.\n"
                << std::endl;
      throw(GWFrames_WrongFrameType);
    }
  }

  // This will be the new object holding the multiplied data
  GWFrames::Waveform C;

  // The new spin weight is the sum of the old ones
  C.spinweight = A.spinweight + B.spinweight;

  // Store both old histories in C's
  C.history << "### *this = A*B\n"
            << "#### A.history.str():\n" << A.history.str()
            << "#### B.history.str():\n" << B.history.str()
            << "#### End of old histories from `A*B`" << std::endl;

  // Just copy other data from A
  C.t = A.t;
  C.frame = A.frame;
  C.frameType = A.frameType;
  C.dataType = A.dataType;
  C.rIsScaledOut = A.rIsScaledOut;
  C.mIsScaledOut = A.mIsScaledOut;

  // Determine the ranges of l that the output should have
  int lMinA = std::abs(A.SpinWeight());
  int lMinB = std::abs(B.SpinWeight());
  int lMin = std::abs(C.SpinWeight());
  int lMax = lMin;
  {
    int lMaxA = lMin;
    for(unsigned int i=0; i<A.NModes(); ++i) {
      if(A.lm[i][0]>lMaxA) { lMaxA = A.lm[i][0]; }
    }
    int lMaxB = lMin;
    for(unsigned int i=0; i<B.NModes(); ++i) {
      if(B.lm[i][0]>lMaxB) { lMaxB = B.lm[i][0]; }
    }
    lMax = (lMaxA>lMaxB ? lMaxB : lMaxA); // Take the smaller
  }
  int Nlm = N_lm(lMax);

  // Set the output lm data
  C.lm = std::vector<std::vector<int> >(lMax*(2+lMax)-lMin*lMin+1, std::vector<int>(2,0));
  {
    unsigned int i=0;
    for(int l=lMin; l<=lMax; ++l) {
      for(int m=-l; m<=l; ++m) {
        C.lm[i][0] = l;
        C.lm[i][1] = m;
        ++i;
      }
    }
  }

  // These numbers determine the equi-angular grid on which we will do
  // the pointwise multiplication.  For best accuracy, have N_phi>
  // 2*lMax and N_theta > 2*lMax; but for speed, don't make them much
  // greater.
  int N_phi = 2*lMax + 1;
  int N_theta = 2*lMax + 1;

  // These will be work arrays
  // const std::complex<double> I(0.0,1.0);
  const std::complex<double> zero(0.0,0.0);
  std::vector<std::complex<double> > almA(Nlm);
  std::vector<std::complex<double> > almB(Nlm);
  std::vector<std::complex<double> > almC(Nlm);

  // Now, loop through each time step doing the work
  C.data.resize(C.lm.size(), C.t.size());
  for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
    std::vector<std::complex<double> > fA(N_phi*N_theta, zero);
    std::vector<std::complex<double> > fB(N_phi*N_theta, zero);
    std::vector<std::complex<double> > fC(N_phi*N_theta, zero);

    { // Set the a_lm coefficients of A
      unsigned int i=0;
      for(int l=0; l<lMinA; ++l) {
        for(int m=-l; m<=-l; ++m) {
          almA[i] = zero;
          ++i;
        }
      }
      for(int l=lMinA; l<=lMax; ++l) {
        for(int m=-l; m<=-l; ++m) {
          const unsigned int iA = A.FindModeIndexWithoutError(l, m);
          almA[i] = A.Data(iA, i_t);
          ++i;
        }
      }
    }

    { // Set the a_lm coefficients of B
      unsigned int i=0;
      for(int l=0; l<lMinB; ++l) {
        for(int m=-l; m<=-l; ++m) {
          almB[i] = zero;
          ++i;
        }
      }
      for(int l=lMinB; l<=lMax; ++l) {
        for(int m=-l; m<=-l; ++m) {
          const unsigned int iB = B.FindModeIndexWithoutError(l, m);
          almB[i] = B.Data(iB, i_t);
          ++i;
        }
      }
    }

    { // Transform each and multiply pointwise
      spinsfast_salm2map(reinterpret_cast<fftw_complex*>(&almA[0]),
                         reinterpret_cast<fftw_complex*>(&fA[0]),
                         A.SpinWeight(), N_theta, N_phi, lMax);
      spinsfast_salm2map(reinterpret_cast<fftw_complex*>(&almB[0]),
                         reinterpret_cast<fftw_complex*>(&fB[0]),
                         B.SpinWeight(), N_theta, N_phi, lMax);
      for(int i=0; i<N_phi*N_theta; ++i) {
        fC[i] = Op()(fA[i], fB[i]);
      }
    }

    // Transform back and record the new data in C
    spinsfast_map2salm(reinterpret_cast<fftw_complex*>(&fC[0]),
                       reinterpret_cast<fftw_complex*>(&almC[0]),
                       C.SpinWeight(), N_theta, N_phi, lMax);
    for(unsigned int i_m=0; i_m<C.NModes(); ++i_m) {
      C.SetData(i_m, i_t, almC[i_m+lMin*lMin]);
    }

  } // Finish loop over time

  return C;
}


==> anc/GWFrames/Code/fft.cpp <==
#include "fft.hpp"

#include "Utilities.hpp"

using namespace std;
namespace WU = WaveformUtilities;

vector<double> WU::TimeToFrequency(const vector<double>& Time) {
  /// This returns the double-sided frequency-space equivalent of a time vector
  const unsigned int N = Time.size();
  if(N&(N-1)) {
    cerr << "\nN=" << N << " is not a power of 2." << endl;
    throw;
  }
  const double df = 1.0 / (N*(Time[1]-Time[0]));
  vector<double> Freq(N, 0.0);
  for(unsigned int i=0; i<N/2;  ++i) {
    Freq[i] = i*df;
  }
  for(unsigned int i=N/2; i<N; ++i) {
    Freq[i] = i*df - N*df;
  }
  return Freq;
}

vector<double> WU::TimeToPositiveFrequencies(const vector<double>& Time) {
  /// This returns the single-sided frequency-space equivalent of a time vector
  const unsigned int N = Time.size();
  if(N&(N-1)) {
    cerr << "\nN=" << N << " is not a power of 2." << endl;
    throw;
  }
  const unsigned int n = 1 + (N/2);
  const double df = 1.0 / (N*(Time[1]-Time[0]));
  vector<double> Freq(n, 0.0);
  for(unsigned int i=0; i<=N/2;  ++i) {
    Freq[i] = i*df;
  }
  return Freq;
}

void WU::WrapVecDoub::validate() {
  if (n&(n-1)) {
    cerr << "\nn=" << n << endl;
    cerr << "vector size n must be power of 2" << endl;
    throw;
  }
}

void four1(vector<double>& data, const int isign);

void WU::dft(vector<double>& data) {
  four1(data, -1);
  return;
}

void WU::idft(vector<double>& data) {
  four1(data, 1);
  return;
}

void realft(vector<double> &Data, const int isign);

void  WU::realdft(std::vector<double>& data) {
  realft(data, 1);
  for(unsigned int i=3; i<data.size(); ++i) {
    data[i++] *= -1.0;
  }
  return;
}


//// Numerical Recipes routines
template<class T>
inline void SWAP(T &a, T &b) {T dum=a; a=b; b=dum;}
template<class T>
inline T SQR(const T a) {return a*a;}

void four1(double *data, const int n, const int isign) {
  int nn,mmax,m,j,istep,i;
  double wtemp,wr,wpr,wpi,wi,theta,tempr,tempi;
  if (n<2 || n&(n-1)) {
    cerr << "n must be power of 2 in four1" << endl;
    throw;
  }
  nn = n << 1;
  j = 1;
  for (i=1;i<nn;i+=2) {
    if (j > i) {
      SWAP(data[j-1],data[i-1]);
      SWAP(data[j],data[i]);
    }
    m=n;
    while (m >= 2 && j > m) {
      j -= m;
      m >>= 1;
    }
    j += m;
  }
  mmax=2;
  while (nn > mmax) {
    istep=mmax << 1;
    theta=isign*(6.28318530717959/mmax);
    wtemp=sin(0.5*theta);
    wpr = -2.0*wtemp*wtemp;
    wpi=sin(theta);
    wr=1.0;
    wi=0.0;
    for (m=1;m<mmax;m+=2) {
      for (i=m;i<=nn;i+=istep) {
	j=i+mmax;
	tempr=wr*data[j-1]-wi*data[j];
	tempi=wr*data[j]+wi*data[j-1];
	data[j-1]=data[i-1]-tempr;
	data[j]=data[i]-tempi;
	data[i-1] += tempr;
	data[i] += tempi;
      }
      wr=(wtemp=wr)*wpr-wi*wpi+wr;
      wi=wi*wpr+wtemp*wpi+wi;
    }
    mmax=istep;
  }
}
void four1(vector<double> &data, const int isign) {
  four1(&data[0],data.size()/2,isign);
}

void realft(vector<double> &data, const int isign) {
  int i,i1,i2,i3,i4,n=data.size();
  double c1=0.5,c2,h1r,h1i,h2r,h2i,wr,wi,wpr,wpi,wtemp;
  double theta=3.141592653589793238/double(n>>1);
  if (isign == 1) {
    c2 = -0.5;
    four1(data,1);
  } else {
    c2=0.5;
    theta = -theta;
  }
  wtemp=sin(0.5*theta);
  wpr = -2.0*wtemp*wtemp;
  wpi=sin(theta);
  wr=1.0+wpr;
  wi=wpi;
  for (i=1;i<(n>>2);i++) {
    i2=1+(i1=i+i);
    i4=1+(i3=n-i1);
    h1r=c1*(data[i1]+data[i3]);
    h1i=c1*(data[i2]-data[i4]);
    h2r= -c2*(data[i2]+data[i4]);
    h2i=c2*(data[i1]-data[i3]);
    data[i1]=h1r+wr*h2r-wi*h2i;
    data[i2]=h1i+wr*h2i+wi*h2r;
    data[i3]=h1r-wr*h2r+wi*h2i;
    data[i4]= -h1i+wr*h2i+wi*h2r;
    wr=(wtemp=wr)*wpr-wi*wpi+wr;
    wi=wi*wpr+wtemp*wpi+wi;
  }
  if (isign == 1) {
    data[0] = (h1r=data[0])+data[1];
    data[1] = h1r-data[1];
  } else {
    data[0]=c1*((h1r=data[0])+data[1]);
    data[1]=c1*(h1r-data[1]);
    four1(data,-1);
  }
}

void convlv(const vector<double> &data, const vector<double> &respns, const int isign, vector<double> &ans) {
  int i,no2,n=data.size(),m=respns.size();
  double mag2,tmp;
  vector<double> temp(n);
  temp[0]=respns[0];
  for (i=1;i<(m+1)/2;i++) {
    temp[i]=respns[i];
    temp[n-i]=respns[m-i];
  }
  for (i=(m+1)/2;i<n-(m-1)/2;i++)
    temp[i]=0.0;
  for (i=0;i<n;i++)
    ans[i]=data[i];
  realft(ans,1);
  realft(temp,1);
  no2=n>>1;
  if (isign == 1) {
    for (i=2;i<n;i+=2) {
      tmp=ans[i];
      ans[i]=(ans[i]*temp[i]-ans[i+1]*temp[i+1])/no2;
      ans[i+1]=(ans[i+1]*temp[i]+tmp*temp[i+1])/no2;
    }
    ans[0]=ans[0]*temp[0]/no2;
    ans[1]=ans[1]*temp[1]/no2;
  } else if (isign == -1) {
    for (i=2;i<n;i+=2) {
      if ((mag2=SQR(temp[i])+SQR(temp[i+1])) == 0.0) {
        cerr << "Deconvolving at response zero in convlv" << endl;
        throw;
      }
      tmp=ans[i];
      ans[i]=(ans[i]*temp[i]+ans[i+1]*temp[i+1])/mag2/no2;
      ans[i+1]=(ans[i+1]*temp[i]-tmp*temp[i+1])/mag2/no2;
    }
    if (temp[0] == 0.0 || temp[1] == 0.0) {
      cerr << "Deconvolving at response zero in convlv" << endl;
      throw;
    }
    ans[0]=ans[0]/temp[0]/no2;
    ans[1]=ans[1]/temp[1]/no2;
  } else {
    cerr << "No meaning for isign in convlv" << endl;
    throw;
  }
  realft(ans,-1);
}

vector<double> convlv(const vector<double>& data, const vector<double>& respns, const int isign) {
  vector<double> ans(data.size());
  convlv(data, respns, isign, ans);
  return ans;
}


==> anc/GWFrames/Code/fft.hpp <==
#ifndef FFT_HPP
#define FFT_HPP

#include <vector>
#include <complex>

namespace WaveformUtilities {
  
  /// This helper class is useful for untangling NR's fft routines.
  class WrapVecDoub {
  private:
    std::vector<double> vvec;
    std::vector<double> &v;
    int n, mask;
  public:
    WrapVecDoub(const int nn) : vvec(nn, 0.0), v(vvec), n(nn/2), mask(n-1) {validate();}
    WrapVecDoub(std::vector<double>&vec) : v(vec), n(vec.size()/2), mask(n-1) {validate();}
    void validate();
    inline std::complex<double>& operator[] (int i) {return (std::complex<double> &)v[(i&mask) << 1];}
    inline double& real(int i) {return v[(i&mask) << 1];}
    inline double& imag(int i) {return v[((i&mask) << 1)+1];}
    operator std::vector<double>&() {return v;}
  };
  
  /// This function creates a frequency vector in (0 -> positives -> negatives -> 0) order
  std::vector<double> TimeToFrequency(const std::vector<double>& Time);
  
  /// This function returns the positive half of the frequencies, so returned size is 1/2 input size + 1
  std::vector<double> TimeToPositiveFrequencies(const std::vector<double>& Time);
  
  /// The following call the Numerical Recipes fft routines (from fourier.h)
  /// Note that the returned quantities represent the bare fft sum, with no normalization constants
  void dft(std::vector<double>& data);
  void idft(std::vector<double>& data);
  void realdft(std::vector<double>& data);
  std::vector<double> convlv(const std::vector<double>& data, const std::vector<double>& respns, const int isign);
  
}

#endif // FFT_HPP


==> anc/GWFrames/Code/setup.cfg <==
[install]
prefix=

==> anc/GWFrames/Code/setup.py <==
#! /usr/bin/env python

"""
Installation file for python code associated with the paper "Angular
velocity of gravitational radiation from precessing binaries and the
corotating frame".

To build this code and run it in place, run
    python setup.py build_ext --inplace
then open python and type 'import GWFrames' in
the current directory.

To install in the user's directory, run
    python setup.py install --user
Now, 'import GWFrames' may be run from a python
instance started in any directory on the system.
"""

from os.path import isdir, isfile, exists, abspath, join
from subprocess import check_call
from sys import argv, executable
from distutils.sysconfig import get_python_lib
from os import makedirs, pardir, devnull, environ, getcwd
from shutil import copyfile
from distutils.command.build import build
from distutils.command.build_ext import build_ext as _build_ext
from distutils.command.install_lib import install_lib as _install_lib
from distutils.command.install_scripts import install_scripts as _install_scripts
from distutils.file_util import copy_file
from distutils.core import setup, Extension
from subprocess import check_output, CalledProcessError
from numpy import get_include
import glob, os, os.path

## Make sure the submodules are alive and working
from setupsubmodules import require_clean_submodules
submodules = ['Quaternions', 'SphericalFunctions', 'SpacetimeAlgebra', 'PostNewtonian']
require_clean_submodules( os.path.abspath(os.path.join(os.path.dirname(__file__), os.pardir)),
                          submodules )

if '--just-this' in argv:
    argv.remove('--just-this')
else:
    ## Need to build the spinsfast.so first, in its own setup, because
    ## it's all C code, whereas GWFrames is C++ code.  But we will just
    ## include the object files below, when we link the _GWFrames.so
    print("\nBuilding spinsfast first")
    cmd = 'cd spinsfast && {0} python/setup.py build --build-temp build/temp install --install-lib lib/'.format(executable)
    print(cmd)
    check_call(cmd, shell=True)
    print("Finished building spinsfast")

    ## Build Quaternions and SphericalFunctions
    print("\nInstalling SphericalFunctions")
    cmd = ' '.join(['cd SphericalFunctions && ', executable]+argv)
    print(cmd)
    check_call(cmd, shell=True)
    print("Finished installing SphericalFunctions\n")

## If PRD won't let me keep a subdirectory, make one
if not exists('GWFrames') :
    makedirs('GWFrames')
if not exists('GWFrames/plot.py') :
    copyfile('plot.py', 'GWFrames/plot.py')

## distutils doesn't build swig modules in the correct order by
## default -- the python module is installed first.  This will pop
## 'build_ext' to the beginning of the command list.
build.sub_commands = sorted(build.sub_commands, key=lambda sub_command: int(sub_command[0]!='build_ext'))

## We also need to copy the SWIG-generated python script GWFrames.py
## to GWFrames/__init__.py so that it gets installed correctly.
class build_ext(_build_ext):
    """Specialized Python source builder for moving SWIG module."""
    def run(self):
        _build_ext.run(self)
        copy_file('SWIG/GWFrames.py', 'GWFrames/__init__.py')
class install_lib(_install_lib):
    """Specialized Python lib installer for moving spinsfast.so."""
    def run(self):
        from distutils.sysconfig import get_python_lib
        import os
        ## Also include a hack to install in the correct directory if necessary
        if not os.access(self.install_dir, os.W_OK):
            if('--user' in argv):
                import site
                self.install_dir = site.USER_SITE
            else:
                self.install_dir = get_python_lib()
        _install_lib.run(self)
class install_scripts(_install_scripts):
    """Hack to install scripts in the correct directory if necessary"""
    def run(self):
        import os
        if not os.access(self.install_dir, os.W_OK):
            if('--user' in argv):
                import site
                self.install_dir = site.USER_BASE+'/bin'
            else:
                from distutils.sysconfig import get_python_lib;
                self.install_dir = abspath(join(get_python_lib(), pardir, pardir, pardir, 'bin'))
        _install_scripts.run(self)

# Add directories for numpy and other inclusions
IncDirs = ['spinsfast/include',
           'SphericalFunctions',
           'Quaternions',
           'SpacetimeAlgebra',
           get_include()]
LibDirs = []

## See if GSL_HOME is set; if so, use it
if "GSL_HOME" in environ :
    IncDirs += [environ["GSL_HOME"]+'/include']
    LibDirs += [environ["GSL_HOME"]+'/lib']

## See if FFTW3_HOME is set; if so, use it
if "FFTW3_HOME" in environ :
    IncDirs += [environ["FFTW3_HOME"]+'/include']
    LibDirs += [environ["FFTW3_HOME"]+'/lib']

# If /opt/local directories exist, use them
if isdir('/opt/local/include'):
    IncDirs += ['/opt/local/include']
if isdir('/opt/local/lib'):
    LibDirs += ['/opt/local/lib']

## Remove a compiler flag that doesn't belong there for C++
import distutils.sysconfig as ds
cfs=ds.get_config_vars()
for key, value in cfs.items() :
    if(type(cfs[key])==str) :
        cfs[key] = value.replace('-Wstrict-prototypes', '').replace('-Wshorten-64-to-32', '')

## Try to determine an automatic version number for this
try :
    with open(devnull, "w") as fnull :
        GitRev = check_output('git rev-parse HEAD', shell=True, stderr=fnull)[:-1]
        CodeRevision = '"{0}"'.format(GitRev)
        PackageVersion = GitRev[:9]
except (NameError, CalledProcessError) :
    CodeRevision = '"PaperVersion3"'
    PackageVersion = '3'

## Read in the license
try :
    with open('LICENSE', 'r') as myfile :
        License=myfile.read()
except IOError :
    License = 'See LICENSE file in the source code for details.'

swig_opts=['-globals', 'constants', '-c++', '-builtin', '-outdir', 'SWIG/', '-DUSE_GSL']
## Add -py3 to swig_opts if this is python3
try:
    import sys
    python_major = sys.version_info.major
    if(python_major==3) :
        swig_opts += ['-py3']
except AttributeError:
    print("Your version of python is SO old.  'How old is it?'  So old I can't even tell how old it is.")
    print("No, seriously.  You should think about upgrading your python because I don't support this version.")
    print("You can try to make this run by removing the assertion error you're about to get, but don't")
    print("come crying to me when print statements fail or when division gives the wrong answer.")
    raise AssertionError("Wake up grandpa!  You were dreaming of ancient pythons again.")

## This does the actual work
setup(name="GWFrames",
      # version=PackageVersion,
      description='Angular velocity of gravitational radiation from precessing binaries and the corotating frame',
      long_description="""
      This package implements various methods described in the paper
      "Angular velocity of gravitational radiation from precessing
      binaries and the corotating frame".  In particular, it
      implements three useful classes -- Quaternion, Waveform, and
      PNWaveform -- along with various methods for each.""",
      author='Michael Boyle',
      author_email='boyle@astro.cornell.edu',
      url='https://github.com/MOBle',
      license=License,
      packages = ['GWFrames'],
      # py_modules = ['GWFrames'],
      scripts = [],
      ext_modules = [
        Extension('_GWFrames',
                  sources = ['Quaternions/Quaternions.cpp',
                             'Quaternions/IntegrateAngularVelocity.cpp',
                             'Quaternions/QuaternionUtilities.cpp',
                             'PostNewtonian/C++/PNEvolution.cpp',
                             'PostNewtonian/C++/PNEvolution_Q.cpp',
                             'PostNewtonian/C++/PNWaveformModes.cpp',
                             'SphericalFunctions/Combinatorics.cpp',
                             'SphericalFunctions/WignerDMatrices.cpp',
                             'SphericalFunctions/SWSHs.cpp',
                             'SpacetimeAlgebra/SpacetimeAlgebra.cpp',
                             'Utilities.cpp',
                             'Waveforms.cpp',
                             'PNWaveforms.cpp',
                             'WaveformsAtAPointFT.cpp',
                             'fft.cpp',
                             'NoiseCurves.cpp',
                             'Interpolate.cpp',
                             'Scri.cpp',
                             'SWIG/GWFrames.i'],
                  depends = ['Quaternions/Quaternions.hpp',
                             'Quaternions/IntegrateAngularVelocity.hpp',
                             'Quaternions/QuaternionUtilities.hpp',
                             'PostNewtonian/C++/PNEvolution.hpp',
                             'PostNewtonian/C++/PNWaveformModes.hpp',
                             'SphericalFunctions/Combinatorics.hpp',
                             'SphericalFunctions/WignerDMatrices.hpp',
                             'SphericalFunctions/SWSHs.hpp',
                             'SpacetimeAlgebra/SpacetimeAlgebra.hpp',
                             'Utilities.hpp',
                             'Waveforms.hpp',
                             'PNWaveforms.hpp',
                             'WaveformsAtAPointFT.hpp',
                             'fft.hpp',
                             'NoiseCurves.hpp',
                             'Interpolate.hpp',
                             'Scri.hpp',
                             'Errors.hpp',
                             'GWFrames_Doc.i'],
                  include_dirs=IncDirs,
                  library_dirs=LibDirs,
                  libraries=['gsl', 'gslcblas', 'fftw3'],
                  define_macros = [('CodeRevision', CodeRevision)],
                  language='c++',
                  swig_opts=swig_opts,
                  extra_objects = glob.glob('spinsfast/build/temp/*/*.o'),
                  extra_link_args = ['-fPIC',],
                  # extra_link_args=['-Wl,-undefined,error'], # `-undefined,error` is not defined on some platforms...
                  extra_compile_args=['-Wno-deprecated', '-Wno-unused-variable', '-DUSE_GSL', '-O3', '-ffast-math', '-ftree-vectorize'],
                  ),
        ],
      # classifiers = ,
      # distclass = ,
      # script_name = ,
      # script_args = ,
      # options = ,
      # license = ,
      # keywords = ,
      # platforms = ,
      # cmdclass = ,
      cmdclass={'build_ext': build_ext, 'install_lib': install_lib, 'install_scripts': install_scripts},
      # data_files = ,
      # package_dir =
      )


==> anc/GWFrames/Code/setupsubmodules.py <==
# encoding: utf-8
"""
This file's functions are mostly stolen from IPython.
"""

from __future__ import print_function

import errno
import os
import sys
import subprocess

from distutils.command.build_py import build_py
from distutils.command.build_scripts import build_scripts
from distutils.command.install import install
from distutils.command.install_scripts import install_scripts
from distutils.cmd import Command
from fnmatch import fnmatch
from glob import glob
from subprocess import call

#-------------------------------------------------------------------------------
# Useful globals and utility functions
#-------------------------------------------------------------------------------

# A few handy globals
isfile = os.path.isfile
pjoin = os.path.join
repo_root = os.path.dirname(os.path.abspath(__file__))

# Py3 compatibility hacks, without assuming IPython itself is installed with
# the full py3compat machinery.

try:
    execfile
except NameError:
    def execfile(fname, globs, locs=None):
        locs = locs or globs
        exec(compile(open(fname).read(), fname, "exec"), globs, locs)

def SubmoduleUpdater(submodules):
    class UpdateSubmodules(Command):
        """Update git submodules

        IPython's external javascript dependencies live in a separate repo.
        """
        description = "Update git submodules"
        user_options = []

        def initialize_options(self):
            pass

        def finalize_options(self):
            pass

        def run(self):
            failure = False
            try:
                self.spawn('git submodule init'.split())
                self.spawn('git submodule update --recursive'.split())
            except Exception as e:
                failure = e
                print(e)

            if not check_submodule_status(repo_root, submodules) == 'clean':
                print("submodules could not be checked out")
                sys.exit(1)

    return UpdateSubmodules

#-------------------------------------------------------------------------------
# Stolen from IPython.utils.submodule
#-------------------------------------------------------------------------------

def check_submodule_status(root, submodules):
    """check submodule status

    Has three return values:

    'missing' - submodules are absent
    'unclean' - submodules have unstaged changes
    'clean' - all submodules are up to date
    """

    if hasattr(sys, "frozen"):
        # frozen via py2exe or similar, don't bother
        return 'clean'

    if not os.path.exists(pjoin(root, '.git')):
        # not in git, assume clean
        return 'clean'

    for submodule in submodules:
        if not os.path.exists(submodule):
            return 'missing'

    # Popen can't handle unicode cwd on Windows Python 2
    if sys.platform == 'win32' and sys.version_info[0] < 3 \
        and not isinstance(root, bytes):
        root = root.encode(sys.getfilesystemencoding() or 'ascii')
    # check with git submodule status
    proc = subprocess.Popen('git submodule status',
                            stdout=subprocess.PIPE,
                            stderr=subprocess.PIPE,
                            shell=True,
                            cwd=root,
    )
    status, _ = proc.communicate()
    status = status.decode("ascii", "replace")

    for line in status.splitlines():
        if line.startswith('-'):
            return 'missing'
        elif line.startswith('+'):
            return 'unclean'

    return 'clean'

def update_submodules(repo_dir):
    """update submodules in a repo"""
    subprocess.check_call("git submodule init", cwd=repo_dir, shell=True)
    subprocess.check_call("git submodule update --recursive", cwd=repo_dir, shell=True)



#-------------------------------------------------------------------------------
# Make sure we aren't trying to run without submodules
#-------------------------------------------------------------------------------
def require_clean_submodules(repo_root, submodules):
    """Check on git submodules before distutils can do anything

    Since distutils cannot be trusted to update the tree
    after everything has been set in motion,
    this is not a distutils command.
    """
    # PACKAGERS: Add a return here to skip checks for git submodules

    # don't do anything if nothing is actually supposed to happen
    for do_nothing in ('-h', '--help', '--help-commands', 'clean', 'submodule'):
        if do_nothing in sys.argv:
            return

    status = check_submodule_status(repo_root, submodules)

    if status == "missing":
        print("checking out submodules for the first time")
        update_submodules(repo_root)
    elif status == "unclean":
        print('\n'.join(["",
            "WARNING:",
            "The submodules are not clean.  This means that either you have",
            "changed the code in the submodules, or something has gone quite wrong",
            "with your git repo.  I will continue to try to build, but if",
            "something goes wrong with the installation, this is probably the",
            "cause.  You may want to commit any submodule changes you have made.",
            ""
        ]))


==> anc/GWFrames/Code/spinsfast/COPYING <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/GWFrames/Code/spinsfast/Makefile <==
#################################################################
#
#  Before running make, set up a congfiguration file in build/
#  then set environment variable "build" to point at that file.
#
#################################################################


# define the software modules to be built
MODULES := code obj example python

# location for programs / object files
EXECDIR := bin
OBJDIR := obj
LIBDIR:=lib

ifndef build
  build:=$(error Environment variable "build" undefined, should point to configuration file in build/, as in "export build=build/config.mk")UNDEFINED
endif


# Primary target is all, machine specific info from env. var. $build
all : alltargets $(build)


# Use pattern sub-string replacement to include module directories
INC := $(patsubst %,-I%, $(MODULES))
INC += -Iinclude

# Include machine specifics
include $(build)

# Variables to hold targets
EXEC :=
OBJ :=
LIB :=
# Get the module.mk files and include them, collecting targets and subprogs
MODMK := $(patsubst %,%/module.mk, $(MODULES))
include $(MODMK)

TARGETS := $(EXEC) $(LIB) $(OBJ)


alltargets : $(TARGETS)

clean :
	rm -f $(TARGETS)


==> anc/GWFrames/Code/spinsfast/README <==
Fast and exact spin-s spherical harmonic transforms, aka. "spinsfast"

* Get the latest version at:

	http://www.physics.miami.edu/~huffenbe/research/spinsfast/


* Compilation instructions

  1. Edit the file (or make a new file) called build/config.mk so that the proper locations for header and library files are included.


  2. Set the environment variable "build" so that it points to that file. ie
in bash, say

	export build=build/config.mk 


  3. Build the library and example codes with 

	make



* (Optional) Checking the compilation

  Run the example code following the instructions at 

	http://www.physics.miami.edu/~huffenbe/research/spinsfast/


==> anc/GWFrames/Code/spinsfast/VERSION <==
/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */


==> anc/GWFrames/Code/spinsfast/build/config.mk <==
INC+=

## See if FFTW3_HOME is set; if so, use it
ifdef FFTW3_HOME
	INC+=-I${FFTW3_HOME}/include
	LIBFFTW=-L${FFTW3_HOME}/lib -lfftw3
else
	LIBFFTW=-lfftw3
endif

CFLAGS:=-Wall  -g -std=c99 -O3 -fpic -fstrict-aliasing -Wstrict-aliasing -D_GNU_SOURCE

# Optional portions of code
#CFLAGS+= -DUSE_FITSIO
#CFLAGS+= -DUSE_HEALPIX

CC:=gcc $(CFLAGS)

# Libraries for optional portions
#LIBGSL=-lgsl -lgslcblas
#LIBFITSIO=-lcfitsio
#LIBCHEALPIX=-lchealpix
# In e.g. RHEL/Fedora this is provided by the gsl-devel, cfitsio-devel, and chealpix-devel package


==> anc/GWFrames/Code/spinsfast/code/alm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <alm.h>

int lm_ind(int l, int m, int lmax) {

  int im = m + l;
  int Nl = l*l;

  // printf("is = %d Nl = %d im = %d\n",is,Nl,im);

  return(Nl + im );

}



void ind_lm(int i, int *l, int *m, int lmax) {

 
  //  printf("%d %% %d = %d\n",i,Nalm,i % Nalm);
  (*l) = sqrt( i );
  
  int  Nl = ((*l))*((*l));
  int im = ( i - Nl );

  (*m) = im - (*l);

}


int N_lm(int lmax){

  return( 1 + lm_ind(lmax, lmax, lmax) );

}


==> anc/GWFrames/Code/spinsfast/code/dump_cimage.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#ifdef USE_FITSIO


#include <complex.h>
#include <fftw3.h>
#include <cfitsio/fitsio.h>

int dump_cimage(fftw_complex *image, int Ntheta, int Nphi, const char *filename) {
  fitsfile *fptr;
  int status = 0;
  
  fits_create_file(&fptr, filename, &status);
  
  long fpixel[2] = {1,1};
  long naxes[2] = {Nphi*2, Ntheta};

  fits_create_img( fptr, DOUBLE_IMG , 2, naxes, &status);

  double *data = calloc(2*Ntheta*Nphi,sizeof(double));
  //  int i;

  int itheta, iphi;

  for (itheta=0;itheta<Ntheta;itheta++) {
    for (iphi = 0; iphi < Nphi; iphi++) {
      data[ itheta*(2*Nphi) + iphi ] = creal( image[itheta*Nphi + iphi] );
      data[ itheta*(2*Nphi) + Nphi + iphi ] = cimag( image[itheta*Nphi + iphi] );
    }
  }

  //  for (i=0; i<Ntheta*Nphi; i++) {
  //  data[i] = creal( image[i] );
  //  data[Ntheta*Nphi + i] = cimag( image[i] );
  //}

  //  printf("data[0] = %e\n",data[0]);

  fits_write_pix (fptr, TDOUBLE, fpixel, 2*Ntheta*Nphi, data, &status);
  
  printf("%s status = %d\n",filename,status);

  fits_close_file(fptr,&status);

  free(data);
  
  return(status);
  
}


#endif


==> anc/GWFrames/Code/spinsfast/code/healpix_convert.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

// Routines to convert healpix (ring) grids to and from equiangular grids.
// Assumes the equiangular grid well-oversamples the healpix grid,
// or you can get empty pixels (w/ NaNs).

// From Kevin Huffenberger

#ifdef USE_HEALPIX

#include <healpix_convert.h>

void ecp2healpix_avg(complex *ecp, int Ntheta, int Nphi,
		     double *hp_r, double *hp_i, int nside) {
  // assign average of contributing pixels to healpix pixel

  int npix = 12*nside*nside;
  double *w = calloc(npix,sizeof(double));
  
  double theta,phi;
  double dtheta = M_PI/Ntheta;
  double dphi = 2*M_PI/Nphi;
  
  int i,j,p;
  long hp;
  
  // initialize 
  for (hp=0;hp<npix;hp++) {
    hp_r[hp] = 0.0;
    hp_i[hp] = 0.0;
    w[hp] = 0.0;
  }

  // accumulate pixel values & weight map
  for (j=0;j<Ntheta;j++) {
    theta = j*dtheta;
    
    for (i=0;i<Nphi;i++) {
      p = j * Nphi + i;
      
      phi = i * dphi;
      
      ang2pix_ring(nside, theta, phi, &hp);
      
      hp_r[hp] += creal(ecp[p]);
      hp_i[hp] += cimag(ecp[p]);
      w[hp] += 1.0;
    }
    
  }
  
  // normalize by weight map
  for (hp=0;hp<npix;hp++) {
    hp_r[hp] /=  w[hp];
    hp_i[hp] /=  w[hp];
  }



  
  free(w);
}


void ecp2healpix_nearest(complex *ecp, int Ntheta, int Nphi,
			 double *hp_r, double *hp_i, int nside) {

  int npix = 12*nside*nside;
  
  double theta,phi;
  double dtheta = M_PI/Ntheta;
  double dphi = 2*M_PI/Nphi;
  
  int i,j,p;
  long hp;
  
  for (hp=0;hp<npix;hp++) {
    pix2ang_ring(nside, hp, &theta, &phi);
    
    // shift by half pixel so that the *middle* of the pixel is at j*dtheta
    j = theta/dtheta + 0.5;  
    i = phi/dphi + 0.5;

    // correct for out-of-bounds
    if (j>Ntheta) {
      j = Ntheta-1;
      i += Nphi/2;
    }
    if (i>Nphi) {
      i = i % Nphi;
    }

    p = j * Nphi + i;

    hp_r[hp] = creal(ecp[p]);
    hp_i[hp] = cimag(ecp[p]);
 
  }


}


void healpix2ecp(double *hp_r, double *hp_i, int nside,
		 complex *ecp, int Ntheta, int Nphi) {
   // loop over pixels and grab healpix value 
  
  double theta,phi;
  double dtheta = M_PI/Ntheta;
  double dphi = 2*M_PI/Nphi;

  int i,j,p;
  long hp;


  for (j=0;j<Ntheta;j++) {
    theta = j*dtheta;
    
    for (i=0;i<Nphi;i++) {
      p = j * Nphi + i;
      
      phi = i * dphi;
      
      ang2pix_ring(nside, theta, phi, &hp);
      
      ecp[p] = hp_r[hp] + I*hp_i[hp];
    }
    
  }
  
}


#endif


==> anc/GWFrames/Code/spinsfast/code/module.mk <==
OBJ+=$(OBJDIR)/alm.o $(OBJDIR)/wigner_d_halfpi_Risbo.o $(OBJDIR)/wigner_d_halfpi_TN.o $(OBJDIR)/wigner_d_halfpi_methods.o $(OBJDIR)/spinsfast_backward_transform.o $(OBJDIR)/spinsfast_backward_Gmm.o  $(OBJDIR)/spinsfast_backward_Gmm_alm2iqu.o $(OBJDIR)/spinsfast_forward_transform.o $(OBJDIR)/spinsfast_forward_Imm.o  $(OBJDIR)/spinsfast_forward_Jmm.o $(OBJDIR)/spinsfast_forward_transform_from_Imm.o $(OBJDIR)/spinsfast_forward_transform_eo.o $(OBJDIR)/spinsfast_forward_transform_iqu2alm.o $(OBJDIR)/dump_cimage.o $(OBJDIR)/healpix_convert.o


$(OBJDIR)/alm.o : code/alm.c include/alm.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/dump_cimage.o : code/dump_cimage.c
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/wigner_d_halfpi_Risbo.o : code/wigner_d_halfpi_Risbo.c include/wigner_d_halfpi.h include/wigner_d_halfpi_Risbo.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/wigner_d_halfpi_TN.o : code/wigner_d_halfpi_TN.c include/wigner_d_halfpi.h include/wigner_d_halfpi_TN.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/wigner_d_halfpi_methods.o : code/wigner_d_halfpi_methods.c include/wigner_d_halfpi.h include/wigner_d_halfpi_methods.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_backward_transform.o : code/spinsfast_backward_transform.c include/spinsfast_backward.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_backward_Gmm.o : code/spinsfast_backward_Gmm.c  include/spinsfast_backward.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_backward_Gmm_alm2iqu.o : code/spinsfast_backward_Gmm_alm2iqu.c  include/spinsfast_backward.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_transform.o : code/spinsfast_forward_transform.c include/spinsfast_forward.h include/wigner_d_halfpi*.h 
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_transform_eo.o : code/spinsfast_forward_transform_eo.c include/spinsfast_forward.h include/wigner_d_halfpi*.h 
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_transform_iqu2alm.o : code/spinsfast_forward_transform_iqu2alm.c include/spinsfast_forward.h include/wigner_d_halfpi*.h 
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_transform_from_Imm.o : code/spinsfast_forward_transform_from_Imm.c include/spinsfast_forward.h include/wigner_d_halfpi*.h 
	$(CC) $(INC) -o $@ -c $<


$(OBJDIR)/spinsfast_forward_Imm.o : code/spinsfast_forward_Imm.c  include/spinsfast_forward.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_Jmm.o : code/spinsfast_forward_Jmm.c  include/spinsfast_forward.h
	$(CC) $(INC) -o $@ -c $<

 $(OBJDIR)/healpix_convert.o :  code/healpix_convert.c 
	$(CC) $(INC) -o $@ -c $<


==> anc/GWFrames/Code/spinsfast/code/spinsfast_backward_Gmm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_backward.h>


//inline 
int spinsfast_backward_sign_parity(int m){
  // returns  (-1)^m, 
  // = 1 if even
  // = -1 if odd.

  int eo = (m & 1);

  return( 1 - eo - eo );
}


void spinsfast_backward_Gmm(const fftw_complex * restrict a, int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Gmm_set, int DeltaMethod, void *Deltawork) {
 int l,m,mp;


 int Nm = 2*lmax+1;
 double norml;
 
 int Nlm = N_lm(lmax);
 int NGmm = Nm*Nm;
 
 for (m=0;m<NGmm*Ntransform;m++) {
   Gmm_set[m] = 0;
 }
 
 int ispin, s;

 fftw_complex *Ito_helper = fftw_malloc(Nm*sizeof(complex));
 fftw_complex *Ito = &Ito_helper[lmax];
 
 for (m=-lmax; m<=lmax; m++){
   Ito[m] = cpow(I,m);
 }
 
 int *midx_helper = calloc(Nm,sizeof(int));
 for (m=-lmax; m<=lmax; m++){
   midx_helper[m+lmax] = (Nm + m) % Nm;
 }
 int * restrict midx = &midx_helper[lmax];
 
 
  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);

 
 // Compute Gm'm for m' >= 0
 for (l=0;l<=lmax;l++) {
   
   // For supported methods, grab or compute the l-plane of Delta matrix
   const double * restrict Deltal = NULL;
   Delta_getplane(DeltaMethod, Deltawork, Deltal, l);
   
   
   for (ispin = 0; ispin < Ntransform; ispin++) {
     s = spins[ispin];

     if (l>=s) {
       // shift to correct blocks
       const complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];
       fftw_complex * restrict Gmm = &Gmm_set[ispin*NGmm];
       
       int negtol = spinsfast_backward_sign_parity(l);
       
       
       
       
       const int twicelp1 = 2*l+1;
       norml = sqrt(twicelp1)/2./sqrt(M_PI);
       
       for (mp=0; mp<=l; mp++){
	 
	 const double * restrict Delta_mp = NULL;
	 
	 // Grab the proper row (a 1-d array) of the Wigner-d Delta matrix, 
	 // however it has been computed.
	 Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);
	 
	 //     if (l==17) {
	 //  printf("%d %e\n",mp,Delta_mp[0]);
	 // }
	 
	 
	 
	 int mpmod = midx[mp]; 
	 
	 complex * restrict Gmp = &Gmm[mpmod*Nm];
	 //     double *Delta_minusmp = &Delta[wdhp_integer_idx(l, -mp, 0)];
	 
	 // Get Delta_{mp s} from Delta_{mp |s|}
	 const int s_sign_fudge = (s>=0) ? 1 : spinsfast_backward_sign_parity(l+mp);
	 const double Deltamps_norml = s_sign_fudge * Delta_mp[abs(s)] * norml ;
	 const double Deltamps_norml_negtol = Deltamps_norml * negtol; //  includes 1^(-1)
	 
	 // printf("l = %d -mp = %d\n",l,-mp);
	 
	 Gmp[midx[0]] += Delta_mp[0] * Deltamps_norml_negtol * asl[0];
	 //#pragma omp parallel for private(m)
	 for (m=1; m<=l; m++){
	   //      for (m=-l; m<=l; m++){
	   const int mmod = midx[m];
	   const int negmmod = midx[-m];
	   const double Delta_mpm = Delta_mp[m];
	   const complex aslm = asl[m];
	   const complex aslnegm = asl[-m];
	   
	   //printf("%e %e\n",Delta_minusmp[m],Delta_minusmp1[m]);
	   
	   
	   const double fact = (Delta_mpm * Deltamps_norml_negtol);
	   const double factneg = (Delta_mpm * Deltamps_norml);
	   
	   const complex term = fact*aslm;
	   const complex termneg = factneg*aslnegm;
	   
	   Gmp[mmod] +=  term;
	   Gmp[negmmod] +=  termneg;
	   
	   /* if (l<6) { */
	   /* 	 printf("l mp m % d % d % d | % e % e | % e % e, % e % e\n",l,mp,m, fact, factneg, creal(term), cimag(term), creal(termneg), cimag(termneg)); */
	   /* } */
	   
	 }
	 
       }
       
     }
   }
   	// Increment Delta to next l if Risbo not precomputed
	if (l<lmax) {
	  if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {  
	    Delta_increment_l(DeltaMethod, Deltawork);
	  }
	}
 }
 
 
 for (ispin = 0; ispin < Ntransform; ispin++) {
   s = spins[ispin];
   fftw_complex * restrict Gmm = &Gmm_set[ispin*NGmm];
   
   // Set the phase for m' >= 0
   for (mp=0; mp<=lmax; mp++){
     int mpmod = midx[mp];
     complex *Gmp = &Gmm[mpmod*Nm];
     
     //   for (m=0; m<=lmax; m++){
     for (m=-lmax; m<=lmax; m++){
       int mmod = midx[m];
       Gmp[mmod]*= Ito[s]*Ito[m];//*spinsfast_backward_sign_parity(mp+m);
     }
     
     for (m=0; m<=lmax; m++){
       int mmod = midx[m];
       Gmp[mmod]*=spinsfast_backward_sign_parity(mp+m);
     }
     for (m=-lmax; m<0; m++){
       int mmod = midx[m];   
       Gmp[mmod]*= spinsfast_backward_sign_parity(m);
     }
   }
   
   
   /*  // Use symmetry G_(-m')m = (-1)^(m+s) G_m'm */
   const int sign_helper[3] = {-1,1,-1};
   const int *sign = &sign_helper[1];
   
   for (mp=0; mp<=lmax; mp++){
     int mpmod = midx[mp];
     int negmpmod = midx[-mp];
     complex *Gmp = &Gmm[mpmod*Nm];
     complex *Gnegmp = &Gmm[negmpmod*Nm];
     
     for (m=-lmax; m<=lmax; m++){
       int mmod = midx[m];
       
       const int signm = sign[(m+s)&1];
       
       Gnegmp[mmod] = signm*Gmp[mmod];
     }
   }
   
 }
 
 free(midx_helper);
 
 free(Ito_helper);
}





































==> anc/GWFrames/Code/spinsfast/code/spinsfast_backward_Gmm_alm2iqu.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_backward.h>


//inline 
int spinsfast_backward_sign_parity(int m);


void spinsfast_backward_Gmm_alm2iqu(const fftw_complex * restrict T, const fftw_complex * restrict P2,const int lmax, fftw_complex * restrict Gmm_I, fftw_complex * restrict Gmm_P, int DeltaMethod, void *Deltawork) {
 int l,m,mp;


 int Nm = 2*lmax+1;
 double norml;
 
 //int Nlm = N_lm(lmax);
 int NGmm = Nm*Nm;
 
 for (m=0;m<NGmm;m++) {
   Gmm_I[m] = 0;
   Gmm_P[m] = 0;
 }
 
 fftw_complex *Ito_helper = fftw_malloc(Nm*sizeof(complex));
 fftw_complex *Ito = &Ito_helper[lmax];
 
 for (m=-lmax; m<=lmax; m++){
   Ito[m] = cpow(I,m);
 }
 
 int *midx_helper = calloc(Nm,sizeof(int));
 for (m=-lmax; m<=lmax; m++){
   midx_helper[m+lmax] = (Nm + m) % Nm;
 }
 int * restrict midx = &midx_helper[lmax];
 
 
  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);

  
  // Compute Gm'm for m' >= 0
  for (l=0;l<=lmax;l++) {
    
    // For supported methods, grab or compute the l-plane of Delta matrix
    const double * restrict Deltal = NULL;
    Delta_getplane(DeltaMethod, Deltawork, Deltal, l);
    
    // remember to protect spin 2 from less than l=2
    {
      // shift to correct blocks
      const complex * restrict Tl = &T[lm_ind(l,0,lmax)];
      const complex * restrict P2l = &P2[lm_ind(l,0,lmax)];
      
      
      
      
      
      const int twicelp1 = 2*l+1;
      norml = sqrt(twicelp1)/2./sqrt(M_PI);
      const int signnegm = spinsfast_backward_sign_parity(l);
      
      for (mp=0; mp<=l; mp++){
	
	const double * restrict Delta_mp = NULL;
	
	// Grab the proper row (a 1-d array) of the Wigner-d Delta matrix, 
	// however it has been computed.
	Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);
	
	//     if (l==17) {
	//  printf("%d %e\n",mp,Delta_mp[0]);
	// }
	
	
	
	int mpmod = midx[mp]; 
	
	complex * restrict Gmp_I = &Gmm_I[mpmod*Nm];
	complex * restrict Gmp_P = &Gmm_P[mpmod*Nm];
	//     double *Delta_minusmp = &Delta[wdhp_integer_idx(l, -mp, 0)];
	
	// Get Delta_{mp -s} from Delta_{mp |s|}
	const double Deltamp0_norml = Delta_mp[0] * norml;
	const double Deltamp2_norml = Delta_mp[2] * norml * spinsfast_backward_sign_parity(l+mp);

	Gmp_I[midx[0]] += Delta_mp[0] * Deltamp0_norml * Tl[0];
	Gmp_P[midx[0]] += Delta_mp[0] * Deltamp2_norml * P2l[0];

	for (m=1; m<=l; m++){
	  //for (m=-l; m<=l; m++){
	  const double Delta_mpm = Delta_mp[m];
	  
	  //printf("%e %e\n",Delta_minusmp[m],Delta_minusmp1[m]);
	  
	  const double fact0 = (Delta_mpm * Deltamp0_norml);
	  const double fact2 = (Delta_mpm * Deltamp2_norml);

	  Gmp_I[midx[m]] +=  fact0*Tl[m];
	  //	  Gmp_I[midx[-m]] +=  fact0*Tl[-m]*signnegm;
	  
	  Gmp_P[midx[m]] +=  fact2*P2l[m];
	  Gmp_P[midx[-m]] +=  fact2*P2l[-m]*signnegm;

	}
	
      }
      
    }
  
  
    // Increment Delta to next l if Risbo not precomputed
    if (l<lmax) {
      if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {  
	Delta_increment_l(DeltaMethod, Deltawork);
      }
    }
    
  }

  // Set the phase for m' >= 0
  for (mp=0; mp<=lmax; mp++){
    int mpmod = midx[mp];
    complex *Gmp_I = &Gmm_I[mpmod*Nm];
    complex *Gmp_P = &Gmm_P[mpmod*Nm];
    
    //   for (m=0; m<=lmax; m++){
    for (m=-lmax; m<=lmax; m++){
      int mmod = midx[m];
      Gmp_I[mmod]*= Ito[m];// (-i)^m * (-i)^0
      Gmp_P[mmod]*= -Ito[m];// (-i)^m * (-i)^2
    }
    
    // really I have no clue why this is here.
    // Maybe for delta_mp-s to delta_mps repair?
    for (m=0; m<=lmax; m++){
      int mmod = midx[m];
      Gmp_I[mmod]*=spinsfast_backward_sign_parity(m);
      Gmp_P[mmod]*=spinsfast_backward_sign_parity(m);
    }
    // no clue again...
    for (m=-lmax; m<0; m++){
      int mmod = midx[m];   
      Gmp_I[mmod]*= spinsfast_backward_sign_parity(mp+m);
      Gmp_P[mmod]*= spinsfast_backward_sign_parity(mp+m);
    }
  } 
    
  /* For intensity (real field), use G_(-m')(-m) = G_m'm^*   */
  for (mp=0; mp<=lmax; mp++){
    int mpmod = midx[mp];
    int negmpmod = midx[-mp];
    
    complex *Gmp_I = &Gmm_I[mpmod*Nm];
    complex *Gnegmp_I = &Gmm_I[negmpmod*Nm];

    for (m=0; m<=lmax; m++){
      int mmod = midx[m];
      int negmmod = midx[-m];
      
      Gnegmp_I[negmmod] = creal(Gmp_I[mmod]) - I*cimag(Gmp_I[mmod]);      
    }
    
  }

    
  /*  // Use symmetry G_(-m')m = (-1)^(m+s) G_m'm */
  const int sign_helper[3] = {-1,1,-1};
  const int *sign = &sign_helper[1];
  
  for (mp=0; mp<=lmax; mp++){
    int mpmod = midx[mp];
    int negmpmod = midx[-mp];
    
    complex *Gmp_I = &Gmm_I[mpmod*Nm];
    complex *Gmp_P = &Gmm_P[mpmod*Nm];
    
    complex *Gnegmp_I = &Gmm_I[negmpmod*Nm];
    complex *Gnegmp_P = &Gmm_P[negmpmod*Nm];
    
    for (m=-lmax; m<=lmax; m++){
      int mmod = midx[m];
      
      const int signm = sign[(m)&1];
      
      if (m>=0) {
	Gnegmp_I[mmod] = signm*Gmp_I[mmod];
      } else {
	Gmp_I[mmod] = signm*Gnegmp_I[mmod];
      }



      Gnegmp_P[mmod] = signm*Gmp_P[mmod];
    }
  }
  
  
 


 
  free(midx_helper);
  
  free(Ito_helper);
}





































==> anc/GWFrames/Code/spinsfast/code/spinsfast_backward_transform.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_backward.h>

void spinsfast_backward_transform(fftw_complex  *f, int Ntheta, int Nphi, int lmax, fftw_complex *Gmm) {
  // f is Ntheta by Nphi, access f[ itheta * Nphi + iphi ].
  // F is  version of f extended to the whole sphere
  // Works for pixelization where first ring is north pole and the last ring is the south pole
  // ie theta = itheta*pi/(Ntheta-1)
  //    phi   = iphi*pi/Nphi
  //
  // The number of theta rows in the extended version of F is 2*(Ntheta-1) 
  int itheta, iphi;
  int m,mp;
  fftw_complex *F = fftw_malloc(2*(Ntheta-1)*Nphi*sizeof(fftw_complex));
  
  int NF = 2*(Ntheta-1)*Nphi;
  for (m=0;m<NF;m++) 
    F[m] = 0;
  
  // copy Imm values into F;
  
  int Nm = 2*lmax + 1 ;  
  int limit = lmax;
  
  if ( 2*limit+1 > Nphi   ) {
    printf("backtrans Nphi warning\n");
    limit = (Nphi-1)/2;
  }
  if ( 2*limit+1 > 2*(Ntheta-1) ) {
    printf("backtrans Ntheta warning\n");
    limit = Ntheta-3;
  }  


  for (mp=0;mp<=limit;mp++) {
    for (m=0;m<=limit;m++) {
      
      // ++
      F[ mp * Nphi + m] = Gmm[ mp * Nm + m ] ;
      
      // +-
      if (m > 0)
	F[ mp * Nphi + (Nphi - m) ] =	Gmm[ mp * Nm + (Nm - m)];
      
      // -+
      if (mp > 0) 
	F[ (2*(Ntheta-1) - mp) * Nphi + m ] = Gmm[ (Nm - mp) * Nm + m];
      
      // --
      if ( (mp > 0) && (m > 0) )
	F[ (2*(Ntheta-1) - mp) * Nphi + (Nphi - m) ] = Gmm[ (Nm - mp) * Nm + (Nm - m)];

    }
  }
  
  //    printf("Ntheta Nphi = %d %d\n",Ntheta,Nphi);
  //  printf ("dumping F status = %d\n", dump_cimage(F,2*(Ntheta-1),Nphi,"!output/eff.fits"));


  fftw_plan fftplan = fftw_plan_dft_2d( 2*(Ntheta-1),Nphi, F, F, FFTW_BACKWARD, FFTW_ESTIMATE);
  fftw_execute(fftplan);
  fftw_destroy_plan(fftplan);

  
  //printf ("dumping F status = %d\n", dump_cimage(F,2*(Ntheta-1),Nphi,"!output/EFF.fits"));

  
  for (itheta = 0; itheta < Ntheta; itheta++) {
    for (iphi = 0; iphi < Nphi; iphi++) {
      
      f[ itheta * Nphi + iphi ] =  F [ itheta * Nphi + iphi ];
      
    }
  }
  
  fftw_free(F);

}



void spinsfast_salm2map(fftw_complex *alm, fftw_complex *f, int s, int Ntheta, int Nphi, int lmax){
  int Nm = 2*lmax+1;
  int NGmm = Nm*Nm;
  
  wdhp_TN_helper *DeltaTN = wdhp_TN_helper_init(lmax);
  fftw_complex *Gmm = fftw_malloc(NGmm*sizeof(fftw_complex));
  
  int Ntransform = 1;
  
  spinsfast_backward_Gmm(alm,  Ntransform, &s, lmax, Gmm, WDHP_METHOD_TN_PLANE, (void *)DeltaTN); 
  spinsfast_backward_transform(f, Ntheta, Nphi, lmax, Gmm);
  
  wdhp_TN_helper_free(DeltaTN);
  free(Gmm);
  
}


==> anc/GWFrames/Code/spinsfast/code/spinsfast_forward_Imm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

int indx2p (int ip, int wsize) {
  return( (ip > wsize/2) ?  ip-wsize : ip );
}

int p2indx (int p, int wsize) {
  return ( ( p < 0 ) ? wsize + p : p);
}

void spinsfast_forward_Imm (fftw_complex *f, int s, int Ntheta, int Nphi, int lmax, fftw_complex *Imm) {
  int Nmap = 1;

  spinsfast_forward_multi_Imm (f, &s, Nmap, Ntheta, Nphi, lmax,Imm);
}


void spinsfast_quadrature_weights(fftw_complex *W, int wsize) {
  fftw_complex *w = calloc(wsize, sizeof(fftw_complex)); // fourier space weights


  // Create weights
  int ip,p;
  int eo;
  for (ip=0; ip<wsize;ip++) {
    p = indx2p(ip,wsize);
    
    eo = abs(p % 2);
    if (p == -1) {
      w[ip] = I * M_PI/2.;
    } else if (p == 1) {
      w[ip] = - I * M_PI/2.;
    } else if ( eo == 0) {
      w[ip] = 2./(1.-p*p);
    } else {
      w[ip] = 0;
    }
    
  }
  
  fftw_plan wplan = fftw_plan_dft_1d(wsize, w, W, FFTW_BACKWARD, FFTW_ESTIMATE);
  fftw_execute(wplan);
  fftw_destroy_plan(wplan);



  /*  FILE *fp = fopen("checkwW","w"); */
  /*   for (ip=0; ip<wsize;ip++) { */
  /*     p = indx2p(ip,wsize); */
  
  /*     fprintf(fp,"%d %d %d %e %e %e %e\n", ip, p, abs(p % 2), creal(w[ip]), cimag(w[ip]),creal(W[ip]), cimag(W[ip]) ); */
  /*   } */
  /*   fclose(fp); */
  
  free(w);

}


void spinsfast_f_extend_MW(fftw_complex *f, fftw_complex *F, int s, int Ntheta, int Nphi) {
  // Make a fourier transform of f extended to the whole sphere.
  //
  // Works for pixelization where first ring is north pole and the last ring is the south pole
  // ie theta = itheta*pi/(Ntheta-1)
  //    phi   = iphi*pi/Nphi
  //
  // This extends the function using the method of McEwen & Wiaux, first taking fft in phi to get f_m(theta), then extending
  // to F_m(theta) = f_m(theta) for theta <= pi and
  //    F_m(theta) = (-1)^(m+s) f_m(2pi - theta)
  //
  // This allows the function to be extended for odd values of Nphi, but I think returns numerically identical
  // results to the old method when Nphi is even.
  //

  int itheta;
  int m,im;
  int wsize = 2*(Ntheta-1);

  fftw_complex *fm = fftw_malloc(Ntheta*Nphi*sizeof(fftw_complex));
  fftw_complex *Fm = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // for real space version of w
 
  double norm =  M_PI/Nphi/(Ntheta-1);; // = 2pi/Nphi/Ntheta_extended

  spinsfast_quadrature_weights(W, wsize);
  
  // First take fft in phi for each row of theta
  int rank = 1;
  int n = Nphi;
  int howmany = Ntheta;
  int dist = Nphi;
  int stride = 1;
  
  fftw_plan fftphiplan = fftw_plan_many_dft(rank, &n, howmany,
					    f, &n,
					    stride, dist,
					    fm, &n,
					    stride, dist,
					    FFTW_FORWARD, FFTW_ESTIMATE);
  fftw_execute(fftphiplan);
  fftw_destroy_plan(fftphiplan);
  
  
  
  // Now loop over theta and fill in Fm to extend theta to 2pi
  int signs = pow(-1,s);
  for (itheta = 0; itheta < Ntheta; itheta++) {
    for (im=0;im<Nphi;im++) {
      
      m = (im <= Nphi/2) ? im : (im - Nphi); // convert index of m to m value
      int signm = pow(-1,m);
      
      Fm[ itheta * Nphi + im ] = creal(W[itheta]) * fm [ itheta * Nphi + im ] * norm;;
      if ( (itheta > 0) && (itheta < Ntheta) ) {
	Fm[ (wsize - itheta) * Nphi + im] = signs*signm*creal(W[wsize - itheta]) * fm[itheta * Nphi + im] * norm;
      }
      
    }
  }
  
  // Finally take fft in phi for each column of m
  rank = 1;
  n = wsize;
  howmany = Nphi;
  dist = 1;
  stride = Nphi;
  fftw_plan fftthetaplan = fftw_plan_many_dft(rank, &n, howmany,
					      Fm, &n,
					      stride, dist,
					      F, &n,
					      stride, dist,
					      FFTW_FORWARD, FFTW_ESTIMATE);
  fftw_execute(fftthetaplan);
  fftw_destroy_plan(fftthetaplan);
  
  free(fm);
  free(Fm);
  free(W);

}


void spinsfast_f_extend_old(fftw_complex *f, fftw_complex *F, int s, int Ntheta, int Nphi) {
  // F is complex version of f, extended to the whole sphere
  // Works for pixelization where first ring is north pole and the last ring is the south pole
  // ie theta = itheta*pi/(Ntheta-1)
  //    phi   = iphi*pi/Nphi
  //
  // The number of theta rows in F, the extended version of f, is 2*(Ntheta-1) 
  // Extend f with F(theta > pi, phi) = (-1)^s f(2pi - theta, phi + pi)

  // finally we return the fft of F

  int itheta, iphi, opp_iphi;
  int wsize = 2*(Ntheta-1);
  int signs = pow(-1,s);

  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // for real space version of w
 
  double norm =  M_PI/Nphi/(Ntheta-1);; // = 2pi/Nphi/Ntheta_extended

  spinsfast_quadrature_weights(W, wsize);
 

  for (itheta = 0; itheta < Ntheta; itheta++) {
    for (iphi = 0; iphi < Nphi; iphi++) {
      
      F[ itheta * Nphi + iphi ] = creal(W[itheta]) * f [ itheta * Nphi + iphi ] * norm;
      //F[ itheta * Nphi + iphi ] = 0;
      //      if ( s % 2 == 0) {
      opp_iphi = (iphi + Nphi/2) % Nphi;
      //      } else {
      //opp_iphi = iphi;
      //      }
      
      
      if ( (itheta > 0) && (itheta < Ntheta) ) {
	F[ (2*(Ntheta-1) - itheta) * Nphi + opp_iphi ] = signs*creal(W[2*(Ntheta-1) - itheta]) * f[itheta * Nphi + iphi] * norm;
	//	  F[ (2*(Ntheta-1) - itheta) * Nphi + opp_iphi ] = 0;
      }
      
    }
  }

  fftw_plan fftplan = fftw_plan_dft_2d( wsize,Nphi, F, F, FFTW_FORWARD, FFTW_ESTIMATE);
  fftw_execute(fftplan);
  fftw_destroy_plan(fftplan);

}


void spinsfast_forward_multi_Imm (fftw_complex *f_set, int *s, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Imm_set) {
  // This function takes the fft of the theta extended map, then zero pads and reorganizes it.
 
  int itheta, iphi, opp_iphi;
  int m,mp,im;

  int Nm = 2*lmax + 1 ;  
  int NImm = Nm*Nm;

  int wsize = 2*(Ntheta-1);

  //  fftw_complex *fm = fftw_malloc(Ntheta*Nphi*sizeof(fftw_complex));
  //  fftw_complex *Fm = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  fftw_complex *F = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  //  fftw_complex *F2 = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  //  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // for real space version of w
  


  int imap;
  double norm =  M_PI/Nphi/(Ntheta-1);; // = 2pi/Nphi/Ntheta_extended

  for (imap = 0;imap < Nmap;imap++) {
    fftw_complex *f = &f_set[imap*Ntheta*Nphi];
    
    //    spinsfast_f_extend_old(f, F, s[imap], Ntheta, Nphi);
    spinsfast_f_extend_MW(f, F, s[imap], Ntheta, Nphi);

    
    
    // copy FT to Imm
    int limit = lmax;
    fftw_complex *Imm = &Imm_set[imap*NImm];
    for (mp=0;mp<NImm;mp++) {
      Imm[mp] = 0;
    }
    
    if ( 2*limit+1 > Nphi   ) {
      printf("Imm: Nphi pixel warning\n");
      limit = (Nphi-1)/2;
    }
    if ( 2*limit+1 > 2*(Ntheta-1) ){
      printf("Imm: Ntheta pixel warning\n");
      limit = Ntheta-3;
    }
    
    for (mp=0;mp<=limit;mp++) {
      for (m=0;m<=limit;m++) {
	
	// ++
	Imm[ mp * Nm + m ] = F[ mp * Nphi + m];
	
	// +-
	if (m > 0)
	  Imm[ mp * Nm + (Nm - m)] = F[ mp * Nphi + (Nphi - m) ];
	
	// -+
	if (mp > 0) 
	  Imm[ (Nm - mp) * Nm + m] = F[ (wsize - mp) * Nphi + m ];
	
	// --
	if ( (mp > 0) && (m > 0) )
	  Imm[ (Nm - mp) * Nm + (Nm - m)] = F[ (wsize - mp) * Nphi + (Nphi - m) ];
	
      }
    }
    
  }
  
  free(F);
}


void spinsfast_forward_multi_Imm_oldextension (fftw_complex *f_set, int *s, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Imm_set) {
  // F is complex version of f, extended to the whole sphere
  // Works for pixelization where first ring is north pole and the last ring is the south pole
  // ie theta = itheta*pi/(Ntheta-1)
  //    phi   = iphi*pi/Nphi
  //
  // The number of theta rows in F, the extended version of f, is 2*(Ntheta-1) 
  // Extend f with F(theta > pi, phi) = (-1)^s f(2pi - theta, phi + pi)
 
  // How is Imm indexed?

  int itheta, iphi, opp_iphi;
  int m,mp;

  int Nm = 2*lmax + 1 ;  
  int NImm = Nm*Nm;
  int wsize = 2*(Ntheta-1);

  fftw_complex *F = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // for real space version of w

  spinsfast_quadrature_weights(W, wsize);

  
  
  double norm =  M_PI/Nphi/(Ntheta-1);; // = 2pi/Nphi/Ntheta_extended
  // double norm = 1.0;
  
/*   printf("==========================================\n"); */
/*   for (mp=0;mp<8;mp++) { */
/*     for (m=0;m<8;m++) { */
/*       printf("% .2e",f[ mp * Nphi + m]); */
/*     } */
/*     printf("|  %e %e \n", creal(W[mp]),cimag(W[mp]) ); */
/*   } */

  fftw_plan fftplan = fftw_plan_dft_2d( wsize,Nphi, F, F, FFTW_FORWARD, FFTW_ESTIMATE);
  
  int imap;
  for (imap = 0;imap < Nmap;imap++) {
    fftw_complex *f = &f_set[imap*Ntheta*Nphi];

    int signs = pow(-1,s[imap]);
    
    // copy f to F
    for (itheta = 0; itheta < Ntheta; itheta++) {
      for (iphi = 0; iphi < Nphi; iphi++) {
	
	F[ itheta * Nphi + iphi ] = creal(W[itheta]) * f [ itheta * Nphi + iphi ] * norm;
	
	//      if ( s % 2 == 0) {
	opp_iphi = (iphi + Nphi/2) % Nphi;
	//      } else {
    	//opp_iphi = iphi;
	//      }      
	
	
	if ( (itheta > 0) && (itheta < Ntheta) ) {
	  F[ (2*(Ntheta-1) - itheta) * Nphi + opp_iphi ] = signs*creal(W[2*(Ntheta-1) - itheta]) * f[itheta * Nphi + iphi] * norm;
	}
	
      }
    }
    
    
    /*  fp = fopen("checkF","w"); */
    /*   for (mp=0;mp<2*(Ntheta-1);mp++) { */
    /*     //  printf("%.2d ",mp); */
    /*     for (m=0;m<Nphi;m++) { */
    /*       fprintf(fp,"%d %d % .2e % .2e \n",mp,m,creal(F[ mp * Nphi + m]),cimag(F[ mp * Nphi + m])); */
    /*     } */
    /*     fprintf(fp,"\n\n"); */
    /*   } */
    /*   fclose(fp); */
    
    fftw_execute(fftplan);
    
    
    /*  printf("==========================================\n"); */
    /*   for (mp=0;mp<5;mp++) { */
    /*     for (m=0;m<5;m++) { */
    /*        printf("% e % e | ",creal(F[ mp * Nphi + m]),cimag(F[ mp * Nphi + m])); */
    /*     } */
    /*     printf("\n"); */
    /*   } */
    
    
    
    
    // copy FT to Imm
    int limit = lmax;
    fftw_complex *Imm = &Imm_set[imap*NImm];
    for (mp=0;mp<NImm;mp++) {
      Imm[mp] = 0;
    }
    
    if ( 2*limit+1 > Nphi   ) {
      printf("Imm: Nphi pixel warning\n");
      limit = (Nphi-1)/2;
    }
    if ( 2*limit+1 > 2*(Ntheta-1) ){
      printf("Imm: Ntheta pixel warning\n");
      limit = Ntheta-3;
    }
    
    for (mp=0;mp<=limit;mp++) {
      for (m=0;m<=limit;m++) {
	
	// ++
	Imm[ mp * Nm + m ] = F[ mp * Nphi + m];
	
	// +-
	if (m > 0)
	  Imm[ mp * Nm + (Nm - m)] = F[ mp * Nphi + (Nphi - m) ];
	
	// -+
	if (mp > 0) 
	  Imm[ (Nm - mp) * Nm + m] = F[ (wsize - mp) * Nphi + m ];
	
	// --
	if ( (mp > 0) && (m > 0) )
	  Imm[ (Nm - mp) * Nm + (Nm - m)] = F[ (wsize - mp) * Nphi + (Nphi - m) ];
	
      }
    }
    
  }
  
  fftw_destroy_plan(fftplan);
  
  
  free(W);
  free(F);
}


==> anc/GWFrames/Code/spinsfast/code/spinsfast_forward_Jmm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

void spinsfast_forward_Jmm(fftw_complex *f, int s, int Ntheta, int Nphi, int lmax, fftw_complex *Jmm) {
  int Nmap = 1;
  spinsfast_forward_multi_Jmm(f, &s, Nmap, Ntheta, Nphi, lmax, Jmm);
}


void spinsfast_forward_multi_Jmm(fftw_complex *f_set, int *spins, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Jmm_set) {

  int Nm = 2*lmax+1;
  int NImm = Nm*Nm;
  int NJmm = Nm*(lmax+1);
  fftw_complex *Imm_set = fftw_malloc(Nmap*Nm*Nm*sizeof(fftw_complex));

  spinsfast_forward_multi_Imm (f_set,spins, Nmap, Ntheta, Nphi, lmax, Imm_set);
 


  int imap;
  for (imap = 0; imap < Nmap; imap++) {
    int s = spins[imap];
    //   fftw_complex *f = &f_set[imap*Ntheta*Nphi];
    fftw_complex *Imm = &Imm_set[imap*NImm];
    fftw_complex *Jmm = &Jmm_set[imap*NJmm];


 
 
  
  int negtos =  ((s & 1) == 0) ? 1 : -1; // = (-1)^s
  
  int mp, m;


  //  Compute indexing helper
  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];
  



  for (mp=0; mp<=lmax; mp++){
    const int mpmod = midx[mp]; 
    const int negmpmod = midx[-mp];
   

    for (m=-lmax; m<=lmax; m++){
      const int mmod = midx[m];
      int negtom =  ((m & 1) == 0) ? 1 : -1; // = (-1)^m


      if (mp==0) {
	//	if ((-10 < m) && (m < 10)) printf("%d %d %d\n",m, mmod,negtom);
	Jmm[mp*Nm + mmod] = Imm[mpmod*Nm + mmod];
      } else { 
	Jmm[mp*Nm + mmod] = Imm[mpmod*Nm + mmod] + negtom*negtos*Imm[negmpmod*Nm + mmod];
      }

    }
  }

  }

  free(Imm_set);

}


==> anc/GWFrames/Code/spinsfast/code/spinsfast_forward_transform.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

int spinsfast_forward_sign_parity(int m){
  // returns  (-1)^m, 
  // = 1 if even
  // = -1 if odd.

  int eo = (m & 1);

  return( 1 - eo - eo );
}



void spinsfast_forward_transform(fftw_complex * restrict a, const int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Jmm_set, int DeltaMethod, void *Deltawork) {
  int l,m,mp;
  
  
  int Nm = 2*lmax+1;
  double norml;
  
  fftw_complex *Itom_helper = fftw_malloc(Nm*sizeof(complex));
  fftw_complex *Itom = &Itom_helper[lmax];
  
  for (m=-lmax; m<=lmax; m++){
    Itom[m] = cpow(I,m);
  }

  int s;
  int ispin;

  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];
  
  int Nlm = N_lm(lmax);
  int NJmm = (lmax+1)*Nm;
  
  for (m=0;m<Nlm*Ntransform;m++) {
    a[m] = 0;
  }
  
  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);


  //  Main loop over multipole l
  for (l=0;l<=lmax;l++) {
    
    // For supported methods, grab or compute the l-plane of Delta matrix
    const double * restrict Deltal = NULL;
    Delta_getplane(DeltaMethod, Deltawork, Deltal, l);
  
	for (ispin = 0; ispin < Ntransform; ispin++) {
	  s = spins[ispin];
	  
	  if (l >= abs(s)) { 
	    // shift to correct blocks
	    complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];
	    fftw_complex * restrict Jmm = &Jmm_set[ispin*NJmm];
	    
	    
	    const int twicelp1 = 2*l+1;
	    norml = sqrt(twicelp1)/2./sqrt(M_PI);
	    const int negtol =  spinsfast_forward_sign_parity(l); // = (-1)^l
	    
	    for (mp=0; mp<=l; mp++){
	      //   int mpmod = midx[mp]; 
	      const int negtomp =  spinsfast_forward_sign_parity(mp); // = (-1)^mp
	      
	      const int signnegm =  negtol*negtomp; // = (1-)^(l+mp)
	      
	      const double * restrict Delta_mp = NULL;
	      
	      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
	      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);
	      
	      // Get Delta_{mp s} from Delta_{mp |s|}
	      const int s_sign_fudge = (s>=0) ? 1 : spinsfast_forward_sign_parity(l+mp);
	      const double Deltamps_norml = Delta_mp[abs(s)] * norml * s_sign_fudge;
	      
	      const complex * restrict Jmp = &Jmm[mp*Nm];
	      
	      for (m=0; m<=l; m++){
		const double Delta_mpm = Delta_mp[m];
		
		const int mmod = midx[m];
		const int negmmod = midx[-m];
		
		const double fact = (Delta_mpm * Deltamps_norml);
		
		const complex Jmpm = Jmp[mmod];
		const complex Jmpnegm = Jmp[negmmod];
		
		const complex term = fact*Jmpm*signnegm;
		
		const complex term_negm = fact*Jmpnegm;
		
		
		
		/* 	if (l<5) { */
		/* 	  printf("% d % d % d | %.3d %.3d | % e % e | % e % e | % e % e\n",l,mp,m, mmod, negmmod, fact, fact_negm, creal(Jmpm), creal(Jmpnegm), creal(term), creal(term_negm)); */
		
		/* 	} */
		
		asl[m] +=  term;
		asl[-m] += term_negm;
	      }
	      
	      
	    }
	    
	  }
	} 
	
	// Increment Delta to next l if Risbo not precomputed
	if (l<lmax) {
	  if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {  
	    Delta_increment_l(DeltaMethod, Deltawork);
	  }
	}
  }
  
  
  // Set the phases
  
  fftw_complex negItos[Ntransform];
  for (ispin = 0; ispin < Ntransform; ispin++) {
    s = spins[ispin];
    negItos[ispin] = cpow(-I,s);
    
    for (l=s;l<=lmax;l++) {
      complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];
      
      asl[0] /= 2;

      for (m=-l; m<=l; m++){
	asl[m] *= Itom[m]*negItos[ispin];
      }
    }
  }
  
  free(midx_helper);
  
  free(Itom_helper);
}





void spinsfast_map2salm(fftw_complex *f, fftw_complex *alm, int s, int Ntheta, int Nphi, int lmax){
  int Ntransform = 1;
  int Nm = 2*lmax+1;
  int NJmm = (lmax+1)*Nm;

  fftw_complex *Jmm = fftw_malloc(NJmm*sizeof(fftw_complex));

  wdhp_TN_helper *DeltaTN = wdhp_TN_helper_init(lmax);
  
  //  Transform to Jmm via modified FFT
  spinsfast_forward_Jmm (f,s, Ntheta, Nphi, lmax, Jmm);
  
  // Transform Jmm to alm (L^3 time)
  spinsfast_forward_transform(alm,  Ntransform, &s, lmax, Jmm, WDHP_METHOD_TN_PLANE,(void *)DeltaTN );

  wdhp_TN_helper_free(DeltaTN);
  free(Jmm);
}


==> anc/GWFrames/Code/spinsfast/code/spinsfast_forward_transform_eo.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

int spinsfast_forward_sign_parity(int m);


void spinsfast_forward_transform_eo(fftw_complex * restrict a, const int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Jmm_set, int DeltaMethod, void *Deltawork) {
  int l,m,mp;
  
  printf("Split eo!\n");
  
  int Nm = 2*lmax+1;
  double norml;
  
 
  int s;
  int ispin;

  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];
  
  int Nlm = N_lm(lmax);
  int NJmm = (lmax+1)*Nm;
  
  for (m=0;m<Nlm*Ntransform;m++) {
    a[m] = 0;
  }
  
  fftw_complex *Z_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *O_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *E_ = calloc(Nm,sizeof(fftw_complex));
  
  fftw_complex *Z = &Z_[lmax];
  fftw_complex *O = &O_[lmax];
  fftw_complex *E = &E_[lmax];


  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);


  //  Main loop over multipole l
  for (l=0;l<=lmax;l++) {
    
    // For supported methods, grab or compute the l-plane of Delta matrix
    const double * restrict Deltal = NULL;
    Delta_getplane(DeltaMethod, Deltawork, Deltal, l);
  
	for (ispin = 0; ispin < Ntransform; ispin++) {
	  s = spins[ispin];
	  
	  if (l >= abs(s)) { 
	    // shift to correct blocks
	    complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];
	    fftw_complex * restrict Jmm = &Jmm_set[ispin*NJmm];
	    
	    for (m=-l;m<=l;m++) {
	      Z[m] = 0;
	      O[m] = 0;
	      E[m] = 0;
	    }

	    
	    const int twicelp1 = 2*l+1;
	    norml = sqrt(twicelp1)/2./sqrt(M_PI);
	    //	    const int negtol =  spinsfast_forward_sign_parity(l); // = (-1)^l
	    

	    // Zero term
	    mp = 0;
	    {
	      const int signnegm = spinsfast_forward_sign_parity(l); // = (1-)^(l+mp)
	      
	      const double * restrict Delta_mp = NULL;
	      
	      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
	      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);
	      
	      // Get Delta_{mp s} from Delta_{mp |s|}
	      const int s_sign_fudge = (s<0) ? 1 : spinsfast_forward_sign_parity(l);
	      const double Deltamps_norml = Delta_mp[abs(s)] * norml * s_sign_fudge;
	      
	      const complex * restrict Jmp = &Jmm[mp*Nm];
	      
	      if (l<5){
		for (m=-l; m<=l; m++){
		  printf("% .2e % .2e | ",creal(Jmp[midx[m]]),cimag(Jmp[midx[m]]));
		}
		printf("\n");
	      }

	      for (m=0; m<=l; m++){
	    	const double Delta_mpm = Delta_mp[m];
	    	const complex Jmpm = Jmp[midx[m]];
	    	const complex Jmpnegm = Jmp[midx[-m]];
		
       	    	const double fact = (Delta_mpm * Deltamps_norml);
				
	    	Z[m] +=  fact*Jmpm;
	    	Z[-m] += fact*Jmpnegm*signnegm;

		/* if (1) { */
		/*   		  printf("lmpm %d %d %d: Jmpm % .2e % .2e Jmp(-m) % .2e % .2e | Zm % e % e  Z(-m) % e % e\n",l,mp,m, */
		/* 	 creal(Jmpm),cimag(Jmpm), */
		/* 	 creal(Jmpnegm),cimag(Jmpnegm), */
		/* 	 creal(Z[m]),cimag(Z[m]), */
		/* 	 creal(Z[-m]),cimag(Z[-m])); */

		/* } */


	      }
	    }

	    for (mp=1; mp<=l; mp+=2){ // Odd mp > 0
	      const int signnegm = spinsfast_forward_sign_parity(l+1); // = (1-)^(l+mp)
	      
	      const double * restrict Delta_mp = NULL;
	      
	      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
	      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);
	      
	      // Get Delta_{mp s} from Delta_{mp |s|}
	      const int s_sign_fudge = (s<0) ? 1 : spinsfast_forward_sign_parity(l+1);
	      const double Deltamps_norml = Delta_mp[abs(s)] * norml * s_sign_fudge;
	      
	      const complex * restrict Jmp = &Jmm[mp*Nm];
	      
	      for (m=0; m<=l; m++){
	    	const double Delta_mpm = Delta_mp[m];
	    	const complex Jmpm = Jmp[midx[m]];
	    	const complex Jmpnegm = Jmp[midx[-m]];
		
       	    	const double fact = (Delta_mpm * Deltamps_norml);
		
	    	O[m] +=  fact*Jmpm;
	    	O[-m] += fact*Jmpnegm*signnegm;
	      }
	    }
	    
	    for (mp=2; mp<=l; mp+=2){ // Even mp > 0
	      const int signnegm = spinsfast_forward_sign_parity(l); // = (1-)^(l+mp)
	      
	      const double * restrict Delta_mp = NULL;
	      
	      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
	      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);
	      
	      // Get Delta_{mp s} from Delta_{mp |s|}
	      const int s_sign_fudge = (s<0) ? 1 : spinsfast_forward_sign_parity(l);
	      const double Deltamps_norml = Delta_mp[abs(s)] * norml * s_sign_fudge;
	      
	      const complex * restrict Jmp = &Jmm[mp*Nm];
	      
	      for (m=0; m<=l; m++){
		const double Delta_mpm = Delta_mp[m];
		const complex Jmpm = Jmp[midx[m]];
		const complex Jmpnegm = Jmp[midx[-m]];
		
       		const double fact = (Delta_mpm * Deltamps_norml);
		
		E[m] +=  fact*Jmpm;
		E[-m] += fact*Jmpnegm*signnegm;
	      }	     
	    }

	    if (1) {
	      for (m=-l;m<=l;m++) {
		printf("% d % d: ",l,m);
		printf("Z % e % e | ",creal(Z[m]),cimag(Z[m]));
		printf("O % e % e | ",creal(O[m]),cimag(O[m]));
		printf("E % e % e |\n",creal(E[m]),cimag(E[m]));
	      }
	      printf("\n");
	    }
	    

	    for (m=-l;m<=l;m++) {
	      //	      asl[m] = 0;
	      asl[m] = Z[m] + E[m] + O[m];
	    }

	  } // We are now done looping over m' and m 
	}   //
	
	// Increment Delta to next l if Risbo not precomputed
	if (l<lmax) {
	  if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {  
	    Delta_increment_l(DeltaMethod, Deltawork);
	  }
	}
  }
  
  
  // Set the phases
   fftw_complex *Itom_helper = fftw_malloc(Nm*sizeof(complex));
  fftw_complex *Itom = &Itom_helper[lmax];
  
  for (m=-lmax; m<=lmax; m++){
    Itom[m] = cpow(I,m);
  }

  fftw_complex negItos[Ntransform];
  for (ispin = 0; ispin < Ntransform; ispin++) {
    s = spins[ispin];
    negItos[ispin] = cpow(-I,s);
    
    for (l=s;l<=lmax;l++) {
      complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];
      
      asl[0] /= 2;

      for (m=-l; m<=l; m++){
	asl[m] *= Itom[m]*negItos[ispin];
      }
    }
  }
  
  free(midx_helper);
  
  free(Itom_helper);
}


==> anc/GWFrames/Code/spinsfast/code/spinsfast_forward_transform_from_Imm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

void spinsfast_forward_transform_from_Imm(fftw_complex * restrict a, const int s,const int smax,const int lmax, fftw_complex * restrict Imm, int pre, void *Deltawork) {
  int l,m,mp;
  
  
  int Nm = 2*lmax+1;
  double norml;
  
  fftw_complex *Itom_helper = fftw_malloc(Nm*sizeof(complex));
  fftw_complex *Itom = &Itom_helper[lmax];
  
  for (m=-lmax; m<=lmax; m++){
    Itom[m] = cpow(I,m);
  }
  
  fftw_complex negItos = cpow(-I,s);
  
  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];
  
  int N = N_lm(lmax);
  
  for (m=0;m<N;m++) {
    a[m] = 0;
  }
  
  
  wdhp *aDelta = NULL;

  // If Delta not precomputed, initialize it here
  if (pre == 0) {
    aDelta = (wdhp *)Deltawork;
    wdhp_reset(aDelta);
    for (l=0;l<s;l++) {
      if (l<lmax) wdhp_jplus1(aDelta);
    }
  }
  
  for (l=s;l<=lmax;l++) {
    complex * restrict asl = &a[lm_ind(l,0,lmax)];

    // if precomputed, grab the correct block from the precomputed matrix
    const double * restrict Deltal = NULL;
    if (pre == 1) Deltal = &((double *)Deltawork)[wdhp_integer_idx(l, 0, 0)];


    const int twicelp1 = 2*l+1;
    norml = sqrt(twicelp1)/2./sqrt(M_PI);
    
    for (mp=-l; mp<=l; mp++){
      int mpmod = midx[mp]; 
          
      const double * restrict Delta_mp = NULL;

      // Grab the proper row of the Wigner-d Delta matrix, on-fly or precomputed
      if (pre == 0) Delta_mp = wdhp_integer_getrow(aDelta,mp);     
      else Delta_mp = &Deltal[mp*twicelp1];     


      const double Deltamps_norml = Delta_mp[-s] * norml;
      
      complex * restrict Imp = &Imm[mpmod*Nm];
      
      for (m=-l; m<=l; m++){
	const int mmod = midx[m];
	const double Delta_mpm = Delta_mp[m];
	
	const double fact = (Delta_mpm * Deltamps_norml);
	
	const complex Impm = Imp[mmod];
	const complex term = fact*Impm;
	
	asl[m] +=  term;
	
      }
      
    }
    
    // Increment Delta to next l if not precomputed
    if ( (pre==0) && (l<lmax) ) wdhp_jplus1(aDelta);
  }
  
  //wdhp_free(aDelta);
  
  // Set the phase
  for (l=s;l<=lmax;l++) {
    complex * restrict asl = &a[lm_ind(l,0,lmax)];
    for (m=-l; m<=l; m++){
      asl[m] *= Itom[m]*negItos;
    }
  }
  
  free(midx_helper);
  
  free(Itom_helper);
}


==> anc/GWFrames/Code/spinsfast/code/spinsfast_forward_transform_iqu2alm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

int spinsfast_forward_sign_parity(int m);

int isOdd(int l) {
  return(l&1);
}


void spinsfast_forward_transform_iqu2alm(fftw_complex * restrict T,fftw_complex * P2,const int lmax, fftw_complex * restrict Jmm_I, fftw_complex * restrict Jmm_P, int DeltaMethod, void *Deltawork) {
  int l,m,mp;
  //
  //  T, P2 are the output harmonics
  //  
  //  T is the spin=0 transform based on Jmm_I
  //  Jmm_I is Jmm computed from the intensity map
  //
  //  P2 is the spin=2 transform based on Jmm_P 
  //  Jmm_P is Jmm computed from the map of P = Q+iU
  //
  //  E/B harmonics can be computed from P2

  int Nm = 2*lmax+1;
  double norml;
  

  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];
  
  int Nlm = N_lm(lmax);
  //  int NJmm = (lmax+1)*Nm;
  
  for (m=0;m<Nlm;m++) {
    T[m] = 0;
    P2[m] = 0;
  }
  
  fftw_complex *ZI_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *OI_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *EI_ = calloc(Nm,sizeof(fftw_complex));
  
  fftw_complex *ZI = &ZI_[lmax];
  fftw_complex *OI = &OI_[lmax];
  fftw_complex *EI = &EI_[lmax];

  fftw_complex *ZP_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *OP_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *EP_ = calloc(Nm,sizeof(fftw_complex));
  
  fftw_complex *ZP = &ZP_[lmax];
  fftw_complex *OP = &OP_[lmax];
  fftw_complex *EP = &EP_[lmax];

  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);


  //  Main loop over multipole l
  for (l=0;l<=lmax;l++) {
    
    // For supported methods, grab or compute the l-plane of Delta matrix
    const double * restrict Deltal = NULL;
    Delta_getplane(DeltaMethod, Deltawork, Deltal, l);
    
    complex * restrict Tl = &T[lm_ind(l,0,lmax)];
    complex * restrict P2l = &P2[lm_ind(l,0,lmax)];
    
    for (m=-l;m<=l;m++) {
      ZI[m] = 0;
      OI[m] = 0;
      EI[m] = 0;
      ZP[m] = 0;
      OP[m] = 0;
      EP[m] = 0;
    }

	    
    const int twicelp1 = 2*l+1;
    norml = sqrt(twicelp1)/2./sqrt(M_PI);
    //	    const int negtol =  spinsfast_forward_sign_parity(l); // = (-1)^l
	    

    // Zero term
    mp = 0;
   {
      const int signnegm = spinsfast_forward_sign_parity(l); // = (-1)^(l+mp)
      
      const double * restrict Delta_mp = NULL;
      
      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);
      
      // Get Delta_{mp -s} from Delta_{mp |s|}
      const double Deltamp0_norml = Delta_mp[0] * norml;
      const double Deltamp2_norml = Delta_mp[2] * norml * spinsfast_forward_sign_parity(l);
      
      
      const complex * restrict Jmp_I = &Jmm_I[mp*Nm];
      const complex * restrict Jmp_P = &Jmm_P[mp*Nm];
      
      // Intensity, mp=0  (can skip by two)
      if (!isOdd(l)) { for (m=0; m<=l; m+=2){
	const double Delta_mpm = Delta_mp[m];
	const complex Jmpm_I = Jmp_I[midx[m]];
	//	const complex Jmpnegm_I = Jmp_I[midx[-m]];
	const double fact0 = (Delta_mpm * Deltamp0_norml);
	
	ZI[m] +=  fact0*Jmpm_I;
	//	ZI[-m] += fact0*Jmpnegm_I*signnegm;
	
      }
      }

      // Polarization, mp = 0;
      if (l>=2) 
	for (m=0; m<=l; m++){
	  const double Delta_mpm = Delta_mp[m];
	  const complex Jmpm_P = Jmp_P[midx[m]];
	  const complex Jmpnegm_P = Jmp_P[midx[-m]];
	  const double fact2 = (Delta_mpm * Deltamp2_norml);
	  
	  ZP[m] +=  fact2*Jmpm_P;
	  ZP[-m] += fact2*Jmpnegm_P*signnegm;
	}   
    }
    
   
      for (mp=1; mp<=l; mp+=2){ // Odd mp > 0
	const int signnegm = spinsfast_forward_sign_parity(l+1); // = (-1)^(l+mp)
	
      const double * restrict Delta_mp = NULL;
      
      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);
      
      // Get Delta_{mp -s} from Delta_{mp |s|}
      const double Deltamp0_norml = Delta_mp[0] * norml;
      const double Deltamp2_norml = Delta_mp[2] * norml * spinsfast_forward_sign_parity(l+1);
      
      const complex * restrict Jmp_I = &Jmm_I[mp*Nm];
      const complex * restrict Jmp_P = &Jmm_P[mp*Nm];

      // I, mp odd
     if (isOdd(l)) {  for (m=0; m<=l; m++){
	const double Delta_mpm = Delta_mp[m];
	const complex Jmpm_I = Jmp_I[midx[m]];
	//	const complex Jmpnegm_I = Jmp_I[midx[-m]];

	const double fact0 = (Delta_mpm * Deltamp0_norml);
	
	OI[m] +=  fact0*Jmpm_I;
	//	OI[-m] += fact0*Jmpnegm_I*signnegm;
      }
     }
      
      // P, mp odd
      if (l>=2) 
	for (m=0; m<=l; m++){
	  const double Delta_mpm = Delta_mp[m];
	  const complex Jmpm_P = Jmp_P[midx[m]];
	  const complex Jmpnegm_P = Jmp_P[midx[-m]];
	  
	  const double fact2 = (Delta_mpm * Deltamp2_norml);
	  
	  OP[m] +=  fact2*Jmpm_P;
	  OP[-m] += fact2*Jmpnegm_P*signnegm;
	}
    }
    
	
   
      for (mp=2; mp<=l; mp+=2){ // Even mp > 0
      const int signnegm = spinsfast_forward_sign_parity(l); // = (-1)^(l+mp)
      
      const double * restrict Delta_mp = NULL;
      
      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);
      
      // Get Delta_{mp -s} from Delta_{mp |s|}
      const double Deltamp0_norml = Delta_mp[0] * norml;
      const double Deltamp2_norml = Delta_mp[2] * norml * spinsfast_forward_sign_parity(l);
      
      const complex * restrict Jmp_I = &Jmm_I[mp*Nm];
      const complex * restrict Jmp_P = &Jmm_P[mp*Nm];
      
      // I, even mp > 0
    if (!isOdd(l)) {   for (m=0; m<=l; m++){
	const double Delta_mpm = Delta_mp[m];
	const complex Jmpm_I = Jmp_I[midx[m]];
	//	const complex Jmpnegm_I = Jmp_I[midx[-m]];
	const double fact0 = (Delta_mpm * Deltamp0_norml);

	
	EI[m] +=  fact0*Jmpm_I;
	//	EI[-m] += fact0*Jmpnegm_I*signnegm;
      }
    }

      // P, even mp > 0
      if (l>=2) 
	for (m=0; m<=l; m++){
	  const double Delta_mpm = Delta_mp[m];
	  const complex Jmpm_P = Jmp_P[midx[m]];
	  const complex Jmpnegm_P = Jmp_P[midx[-m]];
	  const double fact2 = (Delta_mpm * Deltamp2_norml);
	  
	  EP[m] +=  fact2*Jmpm_P;
	  EP[-m] += fact2*Jmpnegm_P*signnegm;
	}	     
    }
    

    if (0) {
      for (m=-l;m<=l;m++) {
	printf("I| % d % d: ",l,m);
	printf("Z % e % e | ",creal(ZI[m]),cimag(ZI[m]));
	printf("O % e % e | ",creal(OI[m]),cimag(OI[m]));
	printf("E % e % e |\n",creal(EI[m]),cimag(EI[m]));
      }
      printf("\n");
    }
    if (0) {
      for (m=-l;m<=l;m++) {
	printf("P| % d % d: ",l,m);
	printf("Z % e % e | ",creal(ZP[m]),cimag(ZP[m]));
	printf("O % e % e | ",creal(OP[m]),cimag(OP[m]));
	printf("E % e % e |\n",creal(EP[m]),cimag(EP[m]));
      }
      printf("\n");
    }
    
    // Collect even and odd terms
    for (m=0;m<=l;m++) {
      Tl[m] = ZI[m] + EI[m] + OI[m];
      Tl[-m] =  spinsfast_forward_sign_parity(m)*(creal(Tl[m]) - I*cimag(Tl[m]));
    }
    
    for (m=-l;m<=l;m++) {
      P2l[m] = ZP[m] + EP[m] + OP[m];
    }

    // We are now done looping over m' and m 
    //
	
    // Increment Delta to next l if Risbo not precomputed
    if (l<lmax) {
      if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {  
	Delta_increment_l(DeltaMethod, Deltawork);
      }
    }
  }
  
  
  // Set the phases
  fftw_complex *Itom_helper = fftw_malloc(Nm*sizeof(complex));
  fftw_complex *Itom = &Itom_helper[lmax];
  
  for (m=-lmax; m<=lmax; m++){
    Itom[m] = cpow(I,m);
  }

  for (l=0;l<=lmax;l++) {
    complex * restrict Tl = &T[lm_ind(l,0,lmax)];
    //   complex * restrict El = &E[lm_ind(l,0,lmax)];
    //   complex * restrict Bl = &B[lm_ind(l,0,lmax)];
    complex * restrict P2l = &P2[lm_ind(l,0,lmax)];
    
    // Tl[0] /= 2;  // This is not a problem because we don't use [-m] terms
    P2l[0] /= 2;  // Here we add in the [-m] term, thus double counting m=0
    
    for (m=-l; m<=l; m++){
      Tl[m] *= Itom[m];  // (-i)^m * (-i)^0
      P2l[m] *= -Itom[m]; // (-i)^m * (-i)^2
    }
  }
  
  
  free(midx_helper);
  
  free(Itom_helper);
  
  free(ZI_);  free(OI_);  free(EI_); 
  free(ZP_);  free(OP_);  free(EP_); 

}


==> anc/GWFrames/Code/spinsfast/code/wigner_d_halfpi_Risbo.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

// closely based on algorithm of Risbo, journal of geodesy (1996) 70:383-396
#include <wigner_d_halfpi.h>


void wdhp_free(wdhp *wd) {
  free(wd->d);
  free(wd->dd);
  free(wd->sqt);
  free(wd);
}


wdhp *wdhp_alloc(double jmax) {
  int i;
  wdhp *wd = calloc(1,sizeof(wdhp));
  
  // compute size of d and aux. array dd, allocate and initialize to zero
  wd->nmax = 2*(jmax+1)+1;
  
  wd->d = calloc(wd->nmax*wd->nmax,sizeof(double));
  wd->dd = calloc(wd->nmax*wd->nmax,sizeof(double));
  
  wd->sqt = calloc(wd->nmax,sizeof(double));
  // precompute square roots
  for (i=0;i<wd->nmax;i++){
    wd->sqt[i] = sqrt(i);
  }


  return(wd);
}

void wdhp_reset(wdhp *wd) {
  int i;

  for (i=0;i<wd->nmax*wd->nmax;i++){
    wd->d[i] = 0;
  }
  for (i=0;i<wd->nmax*wd->nmax;i++){
    wd->dd[i] = 0;
  }

  // initialize j=0
  wd->d[0] = 1;
  wd->j = 0;
  wd->twicej = 0;
  wd->n = wd->twicej+1;
  
}

wdhp *wdhp_init(double jmax) {
  
  wdhp *wd = wdhp_alloc(jmax);
  wdhp_reset(wd);
  
  return(wd);
}

void wdhp_jplushalf(wdhp *wd) {
  // compute d matrix for the next half step in j
  int i,k;  
  wd->twicej += 1;  
  wd->j = wd->twicej/2.0;
  
  int twicej = wd->twicej;
  int n = wd->n;
  int n1 = twicej + 1;
  wd->n = n1;
  // use n for old d, n1 for dd and new d
  
  double * restrict dd = wd->dd;
  double * restrict d = wd->d;
  double dval;
  
  //  double p = M_SQRT1_2;
  //  double q = wd->q;
  //  double pc = wd->pc;
  //  double qc = wd->qc;

  if (twicej == 1) {
    // treat j=1/2 as special case
    d[0*n1 + 0] = M_SQRT1_2;
    d[0*n1 + 1] = M_SQRT1_2;
    d[1*n1 + 0] = -M_SQRT1_2;
    d[1*n1 + 1] = M_SQRT1_2;
  } else {
    
 
    int N = (n1)*(n1);
    // Clear out old dd array
    //memset(dd,0,N*sizeof(double));
    for (i=0;i<N;i++) {
      dd[i] = 0;
    }
    
    // Compute new dd array from old d array
    //  Because of the symmetries of the d(pi/2), we only have to loop over 1/8th of the array.
    //  Below we fill in the rest from the symmetries.
    int jp1 = twicej/2+1;
    double sqrthalf_by_twicej = M_SQRT1_2/twicej;
    double dval_sqrthalf_by_twicej;

    for (i=0;i<jp1;i++) {

      double sqrt_twicejminusi = wd->sqt[wd->twicej - i];
      double sqrt_ip1 = wd->sqt[i+1];
      int klimit = i+2;//((i+2)<jp1) ? i+2 : jp1;

      double * restrict di = &d[i*n];
      double * restrict ddi = &dd[i*n1];
      double * restrict ddip1 = &dd[(i+1)*n1];


      for (k=0;k<klimit;k++) {  // limited to below the diagonal
	double sqrt_twicejminusk = wd->sqt[twicej - k];
	int kp1 = k+1;
	double sqrt_kp1 = wd->sqt[kp1];
	dval = di[k];
	//	printf("dval = %e\n",dval);
	dval_sqrthalf_by_twicej = dval * sqrthalf_by_twicej;
	//	printf("dval sqrt(0.5) / 2j = %e\n",dval_sqrthalf_by_twicej);
	//	printf("sqrt_twicejminusk = %e\n",sqrt_twicejminusk);

	ddi[k] += ( sqrt_twicejminusi *
		    sqrt_twicejminusk *
		    dval_sqrthalf_by_twicej );
	ddip1[k] -= ( sqrt_ip1 *
		      sqrt_twicejminusk *
		      dval_sqrthalf_by_twicej );
  	ddi[kp1] += ( sqrt_twicejminusi *
		      sqrt_kp1 *
		      dval_sqrthalf_by_twicej );
    	ddip1[kp1] += ( sqrt_ip1 *
			sqrt_kp1 *
			dval_sqrthalf_by_twicej );

	//	printf("dd[0] = %e\n",dd[0]);
      }
    }
    

    //    for (i=0;i<N;i++) {
    //   d[i] = 0;
    // } 
    
    int ilimit = (twicej+2)/2;
    int twicejp1 = twicej+1;

    int twicejminusk;
    int twicejminusi;
    int signi,signimk,sign2jmk;

    // Set up sign array w/ 
    //    sign[-1] = -1
    //    sign[0] = 1
    //    sign[1] = -1
    // Then (-1)^n = sign[n%2]
    // or   (-1)^n = sign[n&1]
    const int const signhelp[3] = {-1,1,-1};
    const int const *sign = &signhelp[1];

    // Copy dd array to d, using the symmetries.
    //  This took forever to figure out.
    for (i=0;i<ilimit;i++) {
      twicejminusi = twicej-i;
      signi = sign[i & 1];

      double * restrict di = &d[i*n1];
      double * restrict ddi = &dd[i*n1];
      double * restrict d2jmi = &d[(twicejminusi)*n1];
      
      for (k=0;k<=i;k++) {
	twicejminusk = twicej - k;
	dval = ddi[k];
	signimk = sign[(i-k) & 1];
	sign2jmk = sign[twicejminusk & 1];
	int kn1 = k*n1;
	
	di[k] = dval;
	d2jmi[(twicejminusk)] = signimk * dval;
	
	d[kn1+i] = signimk * dval;
	d[(twicejminusk)*n1+(twicejminusi)] = dval;
      }
      
      if (i < twicejp1/2) {
	for (k=0;k<=i;k++) {
	  twicejminusk = twicej - k;
	  dval = ddi[k];
	  //	  signimk = sign[(i-k) & 1];
	  sign2jmk = sign[twicejminusk & 1];
	  int kn1 = k*n1;
	  
 	  // upper right quadrant
 	  d[kn1+(twicejminusi)] = signi * dval; // upper left triangle
	  di[twicejminusk] = signi * dval; // lower right triangle inc. diagonal
	  
	  // lower left quadrant
	  d2jmi[k] = sign2jmk * dval; //upper left triangle
	  d[(twicejminusk)*n1 + i] = sign2jmk * dval;// lower right triangle inc diagonal
	}
      }
    }
    
  
    
  }

}



void wdhp_jplus1(wdhp *wd){
  // compute d matrix for the next whole step in j
 
  wdhp_jplushalf(wd);
  wdhp_jplushalf(wd);
}

inline double wdhp_getj(wdhp *wd) {
  return(wd->twicej/2.0);
}

inline double wdhp_get(wdhp *wd, double m1, double m2){
  // returns d^j_{m1 m2} from precomputed wd structure
  int i,k;
  
  i = (int) (wd->j + m1);
  k = (int) (wd->j + m2);
  
  //  printf("\tik = %d %d\n",i,k);
  
  return(wd->d[i*wd->n+k]);
}


inline double wdhp_integer_get(wdhp *wd, int m1, int m2) {

  int j = wd->j;

  int i = j + m1;
  int k = j + m2;
 
  return( wd->d[i*wd->n+k] );
}

inline double *wdhp_integer_getrow(wdhp *wd, int m1) {

  int j = wd->j;

  int i = j + m1;
 
  return( &(wd->d[i*wd->n+j]) );

}



int wdhp_integer_idx(int l, int m1, int m2) {
  // returns the index for a Delta matrix, when the matrix has incremented m2s.
  
  int i = l+m1;
  int k = l+m2;
  

  // loff returns the sum of (2l+1)^2
/*   int lp1 = l+1; */
   int twicel = 2*l; 
   int twicelp1 = twicel+1; 
/*   int twicelp1_lp1 = lp1*twicelp1; */

/*   int loff = twicel* twicelp1_lp1/3 + twicelp1_lp1; */


  int lm1 = l-1;
  int twicelm1 = 2*lm1;
  int twicelm1p1 = twicelm1+1;
  int twicelm1p1_l = l*twicelm1p1;

  int loff = twicelm1* twicelm1p1_l/3 + twicelm1p1_l;
  
  // printf("l=%d loff=%d\n",l,loff);

  return(loff + i*twicelp1 + k );
}

int wdhp_integer_N(int lmax) {
  // number of entries in all matrices up to lmax

  return( wdhp_integer_idx(lmax+1, -lmax-1, -lmax-1) );

}

double *wdhp_integer_precompute(int lmax) {
  
  double *Delta = calloc(wdhp_integer_N(lmax),sizeof(double));
  wdhp *wdhp_Delta = wdhp_init(lmax);
  int l,mp,m;

  for (l=0;l<=lmax;l++) {
    
    for (mp=-l;mp<=l;mp++) {
      for (m=-l;m<=l;m++) {
	Delta[wdhp_integer_idx(l,mp,m)] = wdhp_integer_get(wdhp_Delta,mp,m);
      }
    }
    
    if (l<lmax) wdhp_jplus1(wdhp_Delta);
  }

  wdhp_free(wdhp_Delta);
  
  return(Delta);
}


==> anc/GWFrames/Code/spinsfast/code/wigner_d_halfpi_TN.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <wigner_d_halfpi_TN.h>




//inline
int wdhp_lmind_pos(int l,int m){
  return((l*(l+1))/2 + m);
}


//inline 
int wdhp_sign_parity(int m){
  // returns  (-1)^m, 
  // = 1 if even
  // = -1 if odd.

  int eo = (m & 1);

  return( 1 - eo - eo );
}


FPTYPE wdhp_get_ll0(int l) {
  
  FPTYPE D = 1.0;
  int lp;

  for (lp = 1;lp<=l; lp++) {
    FPTYPE fact = -sqrtl( 1.0 - 1.0/(2*lp) );
    D *= fact;

    //  printf("fact = %e D = %e\n",fact,D);
  }

  return(D);

}



FPTYPE wdhp_get_llm(int l,int m) {

  FPTYPE D =  wdhp_get_ll0(l-m); // Returns Delta^(l-m)_{(l-m) 0}

  int lp, mp;

  // printf("%d %d 0 : %e\n", l-m,l-m,D);

  for (mp=1;mp<=m;mp++) {
    lp = l-m+mp;


    FPTYPE ool = 1.0/lp;
    FPTYPE mol = mp/(FPTYPE)lp;

    FPTYPE fact = sqrtl( (1-0.5*ool) / ( (1+mol)*(1+mol-ool) ));

    //  FPTYPE fact = sqrtl( (lp/2.0)*(2*lp-1)/(FPTYPE)((lp+mp)*(lp+mp-1)) );

    //     printf("%d %d | %d %d | ",l,m,lp,mp);  printf("ool = %e mol = %e | ",(double)ool,(double)mol);       printf("fact = %e\n",(double)fact);

    D *=fact;
  }

  return(D);
}


void wdhp_get_all_llm(int lmax,FPTYPE *D_all_llm) {
  int l, m, i;
  
  for (l=0;l<=lmax;l++) {
    for (m=0;m<=l;m++){
      i = wdhp_lmind_pos(l,m);
      
      D_all_llm[i] = wdhp_get_llm(l,m);
    }
  }

}


void wdhp_get_all_llm2(int lmax,FPTYPE *D_all_llm, FPTYPE *sqt, FPTYPE *invsqt) {

  int l, ll0;
  

  //////
  //
  // Fill in all Delta_^l_l0
  //
  ///////


  FPTYPE D = 1.0;
  ll0 = wdhp_lmind_pos(0,0);
  D_all_llm[ll0] = D;
  
  for (l=1;l<=lmax;l++) {
    ll0 = wdhp_lmind_pos(l,0);
    
    int twol = 2*l;
    FPTYPE fact = -sqt[twol-1]*invsqt[twol];
    D *= fact;
    
    D_all_llm[ll0] = D;
  }

  ///////
  //
  //  Trace down diagonals to fill out llm
  //
  ////////
  int lp;
  int m,llm;

  for (lp=0;lp<=lmax;lp++) {
    ll0 = wdhp_lmind_pos(lp,0);
    
    D = D_all_llm[ll0];
    
    for (m=1;lp+m<=lmax;m++) {
      l = lp + m;
      
  
      int lplusm = l+m;
      int n1 = l*(2*l-1);
      int n2 = lplusm*(lplusm-1);
      
      FPTYPE fact = sqt[n1]*invsqt[n2]*M_SQRT1_2l;
      //     printf("%d %d %d %d %e\n",l,m,n1,n2,(double)fact);

      D *= fact;
      
      llm = wdhp_lmind_pos(l,m);
      D_all_llm[llm] = D;
    }
    
  }


}


FPTYPE *wdhp_init_sqt(int lmax) {

  int N = 4*(lmax+1)*(lmax+1);

  FPTYPE *sqt = calloc(N+1,sizeof(FPTYPE));
  
  int i;

  for (i=0;i<=N;i++) {
    sqt[i] = sqrtl((FPTYPE)i);
  }

  return(sqt);
}

FPTYPE *wdhp_init_invsqt(int lmax, FPTYPE *sqt) {

  int N = 4*(lmax+1)*(lmax+1);

  FPTYPE *invsqt = calloc(N+1,sizeof(FPTYPE));
  
  int i;

  for (i=0;i<=N;i++) {
    invsqt[i] = 1.0/sqt[i];
  }

  return(invsqt);
}



//inline 
FPTYPE wdhp_rowrecurs_coef1(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt){
  int n = (l-m1)*(l+m1+1);

  // FPTYPE invs = ;

  return( 2*m2*invsqt[n] );
}

//inline 
FPTYPE wdhp_rowrecurs_coef2(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt){

  int lminusm1 = l-m1;
  int lplusm1 = l+m1;

  int n1 = (lminusm1 - 1)*( lplusm1 + 2);
  int n2 = lminusm1 *(lplusm1 + 1);

  return( sqt[n1]*invsqt[n2]);

}


//inline 
FPTYPE wdhp_rowrecurs(FPTYPE D1, FPTYPE D2, int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt){
  // D1 = D^l_{(m1+1)(m2)}
  // D2 = D^l_{(m1+2)(m2)}
  
  FPTYPE c1 = wdhp_rowrecurs_coef1(l,m1,m2,sqt,invsqt);
  FPTYPE c2 = wdhp_rowrecurs_coef2(l,m1,m2,sqt,invsqt);
  
  //  printf("m1 m2 %d %d | D1 D2 = % e % e | c1 c2 % e % e\n",m1,m2,(double)D1,(double)D2,(double)c1,(double)c2);

  return( c1*D1-c2*D2 );
}


FPTYPE wdhp_get_lm1m2_pos(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt) {

  FPTYPE D, D1, D2;

  D1 =  wdhp_get_llm(l,m2);
  D2 = 0;
  
  int mp;

  D = D1;
  for (mp = l-1; mp>=m1; mp--) {

    D =  wdhp_rowrecurs(D1,D2,l,mp,m2, sqt,invsqt);

    D2 = D1;
    D1 = D;
  }

  return(D);
}


void wdhp_get_col_pos(int l,int m2, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *Dcol) {
  // 
  //  Upon completion Dcol[m1] = D^l_{m1 m2}
  //


  FPTYPE D1, D2;

  D1 = D_all_llm[wdhp_lmind_pos(l,m2)];
  D2 = 0;

  int m1 = l;

  Dcol[l] = D1;
  for (m1 = l-1; m1>=0; m1--) {

    Dcol[m1] =  wdhp_rowrecurs(D1,D2,l,m1,m2, sqt,invsqt);

    D2 = D1;
    D1 = Dcol[m1];
  }

}





void wdhp_get_row_pos(int l,int m1, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *Drow) {
  //
  // Upon completion Drow[m2] = D^l_{m1 m2}
  // 
  
  FPTYPE D,D1, D2;

  D1 = D_all_llm[wdhp_lmind_pos(l,m1)];
  D2 = 0;

  int m2 = l;

  // D contains the column D^l {... m1}
  // Drow contains the transposed row, D^l {m1 ...}
  D = D1;
  Drow[m2] = wdhp_sign_parity(m1+m2)*D;
  
  for (m2 = l-1; m2>=0; m2--) {
    
    D =  wdhp_rowrecurs(D1,D2,l,m2,m1, sqt,invsqt);
    Drow[m2] = wdhp_sign_parity(m1+m2)*D;
    
    D2 = D1;
    D1 = D;
  }

}

void wdhp_get_quarter_plane2(int l, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *D) {
  // 
  //  Upon completion D[m1*(l+1)+m2] = D^l_{m1 m2}
  //  for m1,m2 >= 0.
  
  FPTYPE D0,D1, D2;

  int m1, Nm=l+1;
  for (m1 = l-1; m1>=0; m1--) {
    D1 = D_all_llm[wdhp_lmind_pos(l,m1)];
    D2 = 0;
    
    int m2 = l;

    // D contains the column D^l {... m1}
    // Drow contains the transposed row, D^l {m1 ...}
    D0 = D1;
    D[m1*Nm+m2] = wdhp_sign_parity(m1+m2)*D1;
    D[m2*Nm+m1] = D1;
    
    for (m2 = l-1; m2>=m1; m2--) {
      
      D0 =  wdhp_rowrecurs(D1,D2,l,m2,m1, sqt,invsqt);
      D[m1*Nm+m2] = wdhp_sign_parity(m1+m2)*D0;
      D[m2*Nm+m1] = D0;

      D2 = D1;
      D1 = D0;
    }
    
  }
}



void wdhp_get_quarter_plane(int l, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *D) {
  // 
  //  Upon completion D[m1*(l+1)+m2] = D^l_{m1 m2}
  //  for m1,m2 >= 0.
    
  FPTYPE D0,D1, D2;
  int m2;
  int Nm = l + 1;
  
  for (m2 = 0; m2 <= l; m2++) {
    D1 = D_all_llm[wdhp_lmind_pos(l,m2)];
    D2 = 0;
    
    int m1 = l;
    
    D[m1*Nm+m2] = D1;
    D[m2*Nm+m1] = wdhp_sign_parity(m1+m2)*D1;

    for (m1 = l-1; m1>=m2; m1--) {
      
      D0 = wdhp_rowrecurs(D1,D2,l,m1,m2, sqt,invsqt);
      D[m1*Nm+m2] = D0;
      D[m2*Nm+m1] = wdhp_sign_parity(m1+m2)*D0;


      D2 = D1;
      D1 = D0;
    }
    
  }
}




FPTYPE wdhp_get_lm1m2_pos2(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt) {

  int bigm,lilm,sign = 1;

  if (m1>m2) {
    lilm = m2;
    bigm = m1;
    sign = wdhp_sign_parity(m1+m2);
    //  printf("flippers\n");
  } else {
    lilm = m1;
    bigm = m2;
  }

  return( sign*wdhp_get_lm1m2_pos(l,lilm,bigm,sqt,invsqt) );
}



wdhp_TN_helper *wdhp_TN_helper_init(int lmax){
  wdhp_TN_helper *w = calloc(1,sizeof(wdhp_TN_helper));

  w->lmax = lmax;
  w->sqt = wdhp_init_sqt(lmax);
  w->invsqt = wdhp_init_invsqt(lmax,w->sqt);
  w->D_all_llm = calloc((lmax+1)*(lmax+2)/2,sizeof(FPTYPE));
  
  //wdhp_get_all_llm(lmax,w->D_all_llm);
  wdhp_get_all_llm2(lmax,w->D_all_llm,w->sqt,w->invsqt);

  w->Dwork = calloc((lmax+1)*(lmax+1),sizeof(FPTYPE));

  return(w);
}



void wdhp_TN_helper_free(wdhp_TN_helper *w) {
  free( w->Dwork );
  free( w->D_all_llm );
  free( w->invsqt );
  free( w->sqt );
  free( w );
}


==> anc/GWFrames/Code/spinsfast/code/wigner_d_halfpi_methods.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <wigner_d_halfpi.h>

void Delta_initialize(int DeltaMethod,void * Deltawork) {
 // If Delta not precomputed, initialize it here
  if (DeltaMethod == WDHP_METHOD_RISBO) {
    wdhp_reset((wdhp *)Deltawork);
  } else if (DeltaMethod == WDHP_METHOD_TN) {
    
  } else if (DeltaMethod == WDHP_METHOD_TN_PLANE) {

  }
}



void Delta_getplane( int DeltaMethod, void * Deltawork, const double * restrict Deltal, int l) {

  // For supported methods, grab or compute the l-plane of Delta matrix
  if (DeltaMethod == WDHP_METHOD_RISBO_PRECOMPUTE) { 
    Deltal = &((double *)Deltawork)[wdhp_integer_idx(l, 0, 0)];
  } else if (DeltaMethod == WDHP_METHOD_TN_PLANE) {
    wdhp_get_quarter_plane(l, ((wdhp_TN_helper *)Deltawork)->sqt, ((wdhp_TN_helper *)Deltawork)->invsqt, ((wdhp_TN_helper *)Deltawork)->D_all_llm, ((wdhp_TN_helper *)Deltawork)->Dwork);
  }


}




double *Delta_getrow( int DeltaMethod, void * Deltawork, const double * restrict Deltal, int l,int twicelp1, int mp) {

  double *Delta_mp = NULL;

  // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
  if (DeltaMethod == WDHP_METHOD_RISBO) {
    Delta_mp = wdhp_integer_getrow((wdhp *)Deltawork,mp);     
  } else if (DeltaMethod == WDHP_METHOD_RISBO_PRECOMPUTE) {
    Delta_mp = &Deltal[mp*twicelp1];     
  } else if (DeltaMethod == WDHP_METHOD_TN) {
    wdhp_get_row_pos(l,mp, ((wdhp_TN_helper *)Deltawork)->sqt, ((wdhp_TN_helper *)Deltawork)->invsqt, ((wdhp_TN_helper *)Deltawork)->D_all_llm, ((wdhp_TN_helper *)Deltawork)->Dwork);
    Delta_mp = ((wdhp_TN_helper *)Deltawork)->Dwork;
  } else if (DeltaMethod == WDHP_METHOD_TN_PLANE) {
    Delta_mp = &(((wdhp_TN_helper *)Deltawork)->Dwork[mp*(l+1)]);
  }
  
  return(Delta_mp);
}







void Delta_increment_l( int DeltaMethod, void * Deltawork) {

  // Increment Delta to next l if Risbo not precomputed
  if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {  
    wdhp_jplus1((wdhp *)Deltawork); 
  }
  
}


==> anc/GWFrames/Code/spinsfast/example/example_iqu.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>

#include <math.h>
#include <complex.h>
#include <fftw3.h>

#include <alm.h>
#include <wigner_d_halfpi.h>
#include <spinsfast_forward.h>
#include <spinsfast_backward.h>

void printf_diff(complex *a, complex *a2, int lmax);



#define USAGE "%s <lmax> <Nphi> <Ntheta-1>\n",argv[0]

int main(int argc, char *argv[]) {
  
  // Read in the arguments
  if (argc!=4) {
    printf(USAGE);
    abort();
  }
  
  int iarg=1;
  int lmax = atoi(argv[iarg++]);
  int Nphi = atoi(argv[iarg++]);
  int Ntheta = 1+atoi(argv[iarg++]);


  // Sizes of various data objects
  int Npix = Nphi * Ntheta;
  int Nlm = N_lm(lmax);
  int Nm = 2*lmax+1;
  int NJmm = (lmax+1)*Nm;
  int NGmm = Nm*Nm;


  // Report the sizes
  printf("lmax = %d\n",lmax);
  printf("Nphi = %d\n",Nphi);
  printf("Ntheta = %d\n",Ntheta);
  printf("2*(Ntheta-1) = %d\n",2*(Ntheta-1));
  
  printf("Npix = %d\n", Npix);
  printf("Nm = %d\n",Nm);
  printf("Nlm = %d\n",Nlm);

  //////////////////////////////
  //
  // Allocate data objects
  //
  /////////////////////////////


  // Real space polarized function, I and P = Q+iU parts

  fftw_complex *f = calloc(2*Npix,sizeof(fftw_complex));
  fftw_complex *fI = f;
  fftw_complex *fP = &f[Npix];
 

  // Harmonic space coeffients, intensity and polarization
 
  fftw_complex *aT = calloc(Nlm,sizeof(fftw_complex));
  fftw_complex *aP = calloc(Nlm,sizeof(fftw_complex));
  
  fftw_complex *aPnew = calloc(Nlm,sizeof(fftw_complex));
  fftw_complex *aTnew = calloc(Nlm,sizeof(fftw_complex));
 
  
  // Ancillary harmonic objects, G and J

  fftw_complex *Gmm_I = fftw_malloc(NGmm*sizeof(fftw_complex));
  fftw_complex *Gmm_P = fftw_malloc(NGmm*sizeof(fftw_complex));

  fftw_complex *Jmm = fftw_malloc(2*NJmm*sizeof(fftw_complex));
  fftw_complex *Jmm_I = Jmm;
  fftw_complex *Jmm_P = &Jmm[NJmm];

  
  ////////////////////////////////
  //
  // Generate some random harmonic coefficients 
  //
  ////////////////////////////////

  int i,l,m;
  srand48(524398);

  fftw_complex tmp;

  for (l=0;l<=lmax;l++) {
    for (m=0;m<l;m++){
      tmp = drand48() + I*drand48();
      
      i = lm_ind(l, m, lmax);
      aT[i] = tmp;
      i = lm_ind(l, -m, lmax);
      aT[i] = pow(-1,m)*conj(tmp);
      
      if (m==0) 
	aT[i] = creal(tmp);
    }
  }


  for (l=2;l<=lmax;l++) {
    for (m=-l;m<l;m++){
      tmp = drand48() + I*drand48();
      
      i = lm_ind(l, m, lmax);
      aP[i] = tmp;
    }

  }
  
  printf("Sample harmonic coef. aP(l=2,m=1) = %e %e\n",creal(aP[lm_ind(2,1,lmax)]),cimag(aP[lm_ind(2,1,lmax)]));


  ////////////////////////////////////
  //
  //  Set up & execute transform:  alm -> real-space iqu  
  //
  ////////////////////////////////////


  //  Initialize the wigner Delta functions
  wdhp_TN_helper *DeltaTN = wdhp_TN_helper_init(lmax);
  
  //  Transform to Gmm (L^3 time)
  spinsfast_backward_Gmm_alm2iqu(aT,aP,lmax,Gmm_I,Gmm_P, WDHP_METHOD_TN_PLANE, (void *)DeltaTN);

  //  Transform to real space via FFTs
  spinsfast_backward_transform(fI, Ntheta, Nphi, lmax, Gmm_I);
  spinsfast_backward_transform(fP, Ntheta, Nphi, lmax, Gmm_P);
  


  ////////////////////////////////////
  //
  //  Set up & execute transform:  real-space iqu -> alm
  //
  ////////////////////////////////////

  int spins02[2] = {0,2};
  spinsfast_forward_multi_Jmm(f, spins02, 2, Ntheta, Nphi, lmax, Jmm);


 
  spinsfast_forward_transform_iqu2alm(aTnew,
				      aPnew,
				      lmax,
				      Jmm_I, 
				      Jmm_P, 
				      WDHP_METHOD_TN_PLANE,(void *)DeltaTN );

  printf("T harmonic coefficients, new - old\n");
  printf_diff(aT, aTnew, lmax);
  
  printf("P harmonic coefficients, new - old\n");
  printf_diff(aP, aPnew, lmax);




  

  fftw_free(aT);
  fftw_free(aTnew);
  
  return(0);
}

void printf_diff(complex *a, complex *a2, int lmax) {
  int i,l,m;
  complex diff = 0;
  complex maxdiff = 0;
  double fracdiff = 0;
  double fracmaxdiff = 0;
  int  maxl=0,maxm=0;
  int  fracmaxl=0,fracmaxm=0;

  double rmsdiff = 0;
  double rmsfracdiff = 0;

  for (i=0; i< N_lm(lmax); i++) {
    ind_lm(i, &l, &m, lmax);
    //    printf("% d % d % d % e % e | %e %e\n",s,l,m,creal(a2[i]),cimag(a2[i]),creal(a[i]),cimag(a[i]));
    
    diff = a2[i] - a[i];
    rmsdiff += cabs(diff)*cabs(diff);
    
    fracdiff =  cabs(diff)/cabs(a[i]);
    if (cabs(a[i])>0) rmsfracdiff += fracdiff*fracdiff;

    if ( cabs(diff) > cabs(maxdiff) ) {
      maxdiff = diff;
      maxl = l;
      maxm = m;
    }
    if (( fracdiff > fracmaxdiff )&&(cabs(a[i])>0) ){
      fracmaxdiff = fracdiff;
      fracmaxl = l;
      fracmaxm = m;
    }
  }
  
  rmsdiff /= N_lm(lmax);
  rmsdiff = sqrt(rmsdiff);

 
  rmsfracdiff /= N_lm(lmax);
  rmsfracdiff = sqrt(rmsfracdiff);
  
  printf("       max lm %6d %6d | ",maxl,maxm);
  printf("    maxdiff %+.2e %+.2e | ",creal(maxdiff),cimag(maxdiff));
  printf("    rmsdiff %+.2e\n",rmsdiff);
  printf("   fracmax lm %6d %6d | ",fracmaxl,fracmaxm);
  printf("fracmaxdiff %+.2e           | ",fracmaxdiff);
  printf("rmsfracdiff %+.2e \n",rmsfracdiff);
  
}





==> anc/GWFrames/Code/spinsfast/example/example_multispin.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>

#include <math.h>
#include <complex.h>
#include <fftw3.h>

#include <alm.h>
#include <wigner_d_halfpi.h>
#include <spinsfast_forward.h>
#include <spinsfast_backward.h>

void printf_diff(complex *a, complex *a2, int lmax);



#define USAGE "%s <lmax> <Nphi> <Ntheta-1>\n",argv[0]

int main(int argc, char *argv[]) {

  if (argc!=4) {
    printf(USAGE);
    abort();
  }
  
  int iarg=1;
  int lmax = atoi(argv[iarg++]);
  int Nphi = atoi(argv[iarg++]);
  int Ntheta = 1+atoi(argv[iarg++]);

  int spins[] = {-3,0,1,2,17};
  int Ntransform = 5;
  int ispin;

  
  // Sizes of various data objects
  int Npix = Nphi * Ntheta;
  int Nlm = N_lm(lmax);
  int Nm = 2*lmax+1;
  int NJmm = (lmax+1)*Nm;
  int NGmm = Nm*Nm;

  
  // Report the sizes
  printf("lmax = %d\n",lmax);
  printf("Nphi = %d\n",Nphi);
  printf("Ntheta = %d\n",Ntheta);
  printf("2*(Ntheta-1) = %d\n",2*(Ntheta-1));
  printf("Npix = %d\n", Npix);
  printf("Nm = %d\n",Nm);
  printf("Nlm = %d\n",Nlm);


  // Real space function

  fftw_complex *f = calloc(Ntransform*Nphi*Ntheta,sizeof(fftw_complex));
  
 
  // Harmonic space coeffients

  fftw_complex *alm = calloc(Ntransform*Nlm,sizeof(fftw_complex));
  fftw_complex *alm2 = calloc(Ntransform*Nlm,sizeof(fftw_complex));

  
  // Ancillary harmonic objects, G and J
  
  fftw_complex *Jmm = calloc(Ntransform*NJmm,sizeof(fftw_complex));
  fftw_complex *Gmm = calloc(Ntransform*NGmm,sizeof(fftw_complex));

  
  ////////////////////////////////
  //
  // Generate some white noise harmonic coefficients 
  //
  ////////////////////////////////
  
  int i,l,m;
  srand48(524398);
  
  for (ispin = 0; ispin < Ntransform; ispin++) {
    
    for (i=0; i< Nlm; i++) {
      ind_lm(i, &l, &m, lmax);

      if ( abs(spins[ispin]) <= l ) {
	alm[ispin*Nlm+i] = drand48() + I*drand48();
      }
    }
    
  }
  

  ////////////////////////////////////
  //
  //  Set up & execute backward transform: harmonic -> real space
  //
  ////////////////////////////////////

  //  Initialize the wigner Delta functions
  wdhp_TN_helper *DeltaTN = wdhp_TN_helper_init(lmax);

  //  Transform alm to Gmm (L^3 time)
  spinsfast_backward_Gmm(alm, Ntransform, spins, lmax, Gmm, WDHP_METHOD_TN_PLANE, (void *)DeltaTN); 
  
  //  Transform to real space via FFT
  for (ispin = 0; ispin < Ntransform; ispin++) {    
    spinsfast_backward_transform(&f[ispin*Ntheta*Nphi], Ntheta, Nphi, lmax, &Gmm[ispin*NGmm]);
  }
  

  ////////////////////////////////////
  //
  //  Set up & execute foreward transform: real -> harmonic space
  //
  ////////////////////////////////////
 
  
  //  Transform to Jmm via modified FFT
  for (ispin = 0; ispin < Ntransform; ispin++) {    
    spinsfast_forward_Jmm (&f[ispin*Ntheta*Nphi],spins[ispin], Ntheta, Nphi, lmax, &Jmm[ispin*NJmm]);
  }
  
  // Transform Jmm to alm (L^3 time)
  spinsfast_forward_transform(alm2,  Ntransform, spins, lmax, Jmm, WDHP_METHOD_TN_PLANE,(void *)DeltaTN );

  ////////////////////////////////////
  //
  //  Examine the output of the transform pair
  //
  ////////////////////////////////////

  for (ispin = 0; ispin < Ntransform; ispin++) {
    printf("s = %+d\n",spins[ispin]);
    printf_diff(&alm[ispin*Nlm],
		    &alm2[ispin*Nlm], 
		    lmax);  
  }
    
  return(0);
}




void printf_diff(complex *a, complex *a2, int lmax) {
  int i,l,m;
  complex diff = 0;
  complex maxdiff = 0;
  double fracdiff = 0;
  double fracmaxdiff = 0;
  int  maxl=0,maxm=0;
  int  fracmaxl=0,fracmaxm=0;

  double rmsdiff = 0;
  double rmsfracdiff = 0;

  for (i=0; i< N_lm(lmax); i++) {
    ind_lm(i, &l, &m, lmax);
    //    printf("% d % d % d % e % e | %e %e\n",s,l,m,creal(a2[i]),cimag(a2[i]),creal(a[i]),cimag(a[i]));
    
    diff = a2[i] - a[i];
    rmsdiff += cabs(diff)*cabs(diff);
    
    fracdiff =  cabs(diff)/cabs(a[i]);
    if (cabs(a[i])>0) rmsfracdiff += fracdiff*fracdiff;

    if ( cabs(diff) > cabs(maxdiff) ) {
      maxdiff = diff;
      maxl = l;
      maxm = m;
    }
    if (( fracdiff > fracmaxdiff )&&(cabs(a[i])>0) ){
      fracmaxdiff = fracdiff;
      fracmaxl = l;
      fracmaxm = m;
    }
  }
  
  rmsdiff /= N_lm(lmax);
  rmsdiff = sqrt(rmsdiff);

 
  rmsfracdiff /= N_lm(lmax);
  rmsfracdiff = sqrt(rmsfracdiff);
  
  printf("       max lm %6d %6d | ",maxl,maxm);
  printf("    maxdiff %+.2e %+.2e | ",creal(maxdiff),cimag(maxdiff));
  printf("    rmsdiff %+.2e\n",rmsdiff);
  printf("   fracmax lm %6d %6d | ",fracmaxl,fracmaxm);
  printf("fracmaxdiff %+.2e           | ",fracmaxdiff);
  printf("rmsfracdiff %+.2e \n",rmsfracdiff);
  
}


==> anc/GWFrames/Code/spinsfast/example/example_spin.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdlib.h>
#include <stdio.h>

#include <math.h>
#include <complex.h>
#include <fftw3.h>

#include <alm.h>
#include <wigner_d_halfpi.h>
#include <spinsfast_forward.h>
#include <spinsfast_backward.h>

void printf_diff(complex *a, complex *a2, int lmax);



#define USAGE "%s <spin s> <lmax> <Nphi> <Ntheta-1>\n",argv[0]

int main(int argc, char *argv[]) {

  if (argc!=5) {
    printf(USAGE);
    abort();
  }
  
  int iarg=1;
  int s = atoi(argv[iarg++]);
  int lmax = atoi(argv[iarg++]);
  int Nphi = atoi(argv[iarg++]);
  int Ntheta = 1+atoi(argv[iarg++]);


  // Sizes of various data objects
  int Npix = Nphi * Ntheta;
  int Nlm = N_lm(lmax);

  
  // Report the sizes
  printf("lmax = %d\n",lmax);
  printf("Nphi = %d\n",Nphi);
  printf("Ntheta = %d\n",Ntheta);
  printf("2*(Ntheta-1) = %d\n",2*(Ntheta-1));
  
  printf("Npix = %d\n", Npix);
  printf("Nm = %d\n",2*lmax+1);
  printf("Nlm = %d\n",Nlm);

  //////////////////////////////
  //
  // Allocate data objects
  //
  /////////////////////////////

  // Real space function

  fftw_complex *f = calloc(Nphi*Ntheta,sizeof(fftw_complex));
 

  // Harmonic space coeffients
  
  fftw_complex *alm = calloc(Nlm,sizeof(fftw_complex));
  fftw_complex *alm2 = calloc(Nlm,sizeof(fftw_complex));

  ////////////////////////////////
  //
  // Generate some random harmonic coefficients 
  //
  ////////////////////////////////
  
  int i,l,m;
  srand48(524398);

  for (i=0; i< Nlm; i++) {
    ind_lm(i, &l, &m, lmax);
    if ( abs(s) <= l ) {
      alm[i] = drand48() + I*drand48();
    }
  }
  
  ////////////////////////////////////
  //
  //  Set up & execute backward transform: harmonic -> real space
  //
  ////////////////////////////////////

  printf("Computing s = %d transform\n",s);
  spinsfast_salm2map(alm, f, s, Ntheta, Nphi, lmax);

  ////////////////////////////////////
  //
  //  Set up & execute foreward transform: real -> harmonic space
  //
  ////////////////////////////////////
  
  spinsfast_map2salm(f, alm2, s, Ntheta, Nphi, lmax);

  
  ////////////////////////////////////
  //
  //  Examine difference in the coefficients from backward/forward transform pair 
  //
  ////////////////////////////////////
  
  printf_diff(alm, alm2, lmax);

  // clean up

  free(alm);
  free(alm2);
  free(f);

 
  return(0);
}




void printf_diff(complex *a, complex *a2, int lmax) {
  int i,l,m;
  complex diff = 0;
  complex maxdiff = 0;
  double fracdiff = 0;
  double fracmaxdiff = 0;
  int  maxl=0,maxm=0;
  int  fracmaxl=0,fracmaxm=0;

  double rmsdiff = 0;
  double rmsfracdiff = 0;

  for (i=0; i< N_lm(lmax); i++) {
    ind_lm(i, &l, &m, lmax);
    //    printf("% d % d % d % e % e | %e %e\n",s,l,m,creal(a2[i]),cimag(a2[i]),creal(a[i]),cimag(a[i]));
    
    diff = a2[i] - a[i];
    rmsdiff += cabs(diff)*cabs(diff);
    
    fracdiff =  cabs(diff)/cabs(a[i]);
    if (cabs(a[i])>0) rmsfracdiff += fracdiff*fracdiff;

    if ( cabs(diff) > cabs(maxdiff) ) {
      maxdiff = diff;
      maxl = l;
      maxm = m;
    }
    if (( fracdiff > fracmaxdiff )&&(cabs(a[i])>0) ){
      fracmaxdiff = fracdiff;
      fracmaxl = l;
      fracmaxm = m;
    }
  }
  
  rmsdiff /= N_lm(lmax);
  rmsdiff = sqrt(rmsdiff);

 
  rmsfracdiff /= N_lm(lmax);
  rmsfracdiff = sqrt(rmsfracdiff);
  
  printf("       max lm %6d %6d | ",maxl,maxm);
  printf("    maxdiff %+.2e %+.2e | ",creal(maxdiff),cimag(maxdiff));
  printf("    rmsdiff %+.2e\n",rmsdiff);
  printf("   fracmax lm %6d %6d | ",fracmaxl,fracmaxm);
  printf("fracmaxdiff %+.2e           | ",fracmaxdiff);
  printf("rmsfracdiff %+.2e \n",rmsfracdiff);
  
}


==> anc/GWFrames/Code/spinsfast/example/example_spin.py <==
#/**************************************************************************
#
#    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt
#
#    This file is part of spinsfast.
#
#    Spinsfast is free software: you can redistribute it and/or modify
#    it under the terms of the GNU General Public License as published by
#    the Free Software Foundation, either version 3 of the License, or
#    (at your option) any later version.
#
#    Spinsfast is distributed in the hope that it will be useful,
#    but WITHOUT ANY WARRANTY; without even the implied warranty of
#    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#    GNU General Public License for more details.
#
#    You should have received a copy of the GNU General Public License
#    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.
#
#***************************************************************************/
#
#/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

import sys
sys.path.append('lib')

from numpy import zeros, complex
from numpy.random import normal,seed
from matplotlib.pyplot import *

import spinsfast

s = 1
lmax = 127
Ntheta = 257
Nphi = 384  
# For best accuracy, have lmax < Nphi/2 and lmax < Ntheta/2
#
# For the FFT part of the code:
#      theta FFT is fastest for Ntheta = 2^n + 1
#      phi FFT is fastest for Nphi = 2^n
#
# But the FFT part is a subdominant to the overall scaling, so lmax is
# much more important to overall speed than number of pixels


Nlm = spinsfast.N_lm(lmax);
alm = zeros(Nlm,dtype=complex)


# Fill the alm with white noise
seed(3124432)
for l in range(abs(s),lmax+1) :
    for m in range(-l,l+1) :
        i = spinsfast.lm_ind(l,m,lmax)
        if (m==0) :
            alm[i] = normal()
        else :
            alm[i] = normal()/2 + 1j*normal()/2


f =  spinsfast.salm2map(alm,s,lmax,Ntheta,Nphi)
# In this pixelization, access the map with f[itheta,iphi]
# where 0 <= itheta <= Ntheta-1 and 0<= iphi <= Nphi-1
# and theta = pi*itheta/(Ntheta-1) phi = 2*pi*iphi/Nphi


alm2 = spinsfast.map2salm(f,s,lmax)

diff_max = max((alm-alm2))
print("max(alm2-alm) = "+str(diff_max))

figure()
imshow(f.real,interpolation='nearest')
colorbar()
title("Real part of f")
xlabel("iphi")
ylabel("itheta")
show()


==> anc/GWFrames/Code/spinsfast/example/module.mk <==
EXEC+=$(EXECDIR)/example_spin $(EXECDIR)/example_multispin $(EXECDIR)/example_iqu

LIB_example:= -Llib -lspinsfast $(LIBFFTW) -lm

$(EXECDIR)/example_spin : example/example_spin.c lib/libspinsfast.a
	$(CC) $(INC) -o $@ $< $(LIB_example)

$(EXECDIR)/example_multispin : example/example_multispin.c lib/libspinsfast.a
	$(CC) $(INC) -o $@ $< $(LIB_example)

$(EXECDIR)/example_iqu : example/example_iqu.c lib/libspinsfast.a
	$(CC) $(INC) -o $@ $< $(LIB_example)


==> anc/GWFrames/Code/spinsfast/include/alm.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include<math.h>

// The following tries to deal with the `restrict` keyword used by the
// spinsfast module.
#ifndef restrict
#ifdef __restrict
#define restrict __restrict
#endif
#endif
#ifndef restrict
#if __STDC_VERSION__ < 199901L
#define restrict /* nothing */
#endif
#endif

int lm_ind(int l, int m, int lmax);
void ind_lm(int i, int *l, int *m, int lmax);
int N_lm(int lmax);


==> anc/GWFrames/Code/spinsfast/include/healpix_convert.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <chealpix.h>
#include <complex.h>

#ifndef M_PI
# define M_PI		3.14159265358979323846	/* pi */
#endif

void ecp2healpix_avg(complex *ecp, int Ntheta, int Nphi,
		     double *hp_r, double *hp_i, int nside);

void ecp2healpix_nearest(complex *ecp, int Ntheta, int Nphi,
			 double *hp_r, double *hp_i, int nside);


void healpix2ecp(double *hp_r, double *hp_i, int nside,
	    complex *ecp, int Ntheta, int Nphi);


==> anc/GWFrames/Code/spinsfast/include/spinsfast_backward.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <complex.h>
#include<fftw3.h>
#include <wigner_d_halfpi.h>
#include <alm.h>

#ifndef M_PI
# define M_PI		3.14159265358979323846	/* pi */
#endif

void spinsfast_backward_transform(fftw_complex  *f, int Ntheta, int Nphi, int lmax, fftw_complex *Gmm);
void spinsfast_salm2map(fftw_complex *alm, fftw_complex *f, int s, int Ntheta, int Nphi, int lmax);

void spinsfast_backward_Gmm(const fftw_complex * restrict a, int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Gmm_set, int DeltaMethod, void *Deltawork);
//void spinsfast_backward_Gmm(const fftw_complex * restrict a, const int s,const int lmax, fftw_complex * restrict Gmm, int DeltaMethod, void *Deltawork);
void spinsfast_backward_Gmm_old(const fftw_complex * restrict a, const int s, const int lmin,const int lmax, fftw_complex * restrict Gmm);
void spinsfast_backward_Gmm_preDelta(const fftw_complex * restrict a, const int s, const int lmin,const int lmax, fftw_complex * restrict Gmm,const double * restrict Delta);
void spinsfast_backward_Gmm_alm2iqu(const fftw_complex * restrict T, const fftw_complex * restrict P2,const int lmax, fftw_complex * restrict Gmm_I, fftw_complex * restrict Gmm_P, int DeltaMethod, void *Deltawork);


==> anc/GWFrames/Code/spinsfast/include/spinsfast_forward.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <complex.h>
#include <fftw3.h>
#include <wigner_d_halfpi.h>
#include <alm.h>

#ifndef M_PI
# define M_PI		3.14159265358979323846	/* pi */
#endif

void spinsfast_map2salm(fftw_complex *f, fftw_complex *alm, int s, int Ntheta, int Nphi, int lmax);



int indx2p (int ip, int Ntheta);
int p2indx (int p, int Ntheta);
int mpm2indx( int mp, int m, int Ntheta, int Nphi );

void spinsfast_quadrature_weights(fftw_complex *W, int wsize);


void spinsfast_f_extend_MW(fftw_complex *f, fftw_complex *F, int s, int Ntheta, int Nphi);
void spinsfast_f_extend_old(fftw_complex *f, fftw_complex *F, int s, int Ntheta, int Nphi);



void spinsfast_forward_Imm (fftw_complex *f, int s, int Ntheta, int Nphi, int lmax, fftw_complex *Imm);
void spinsfast_forward_multi_Imm (fftw_complex *f_set, int *spins, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Imm_set);

void spinsfast_forward_Jmm (fftw_complex *f, int s, int Ntheta, int Nphi, int lmax, fftw_complex *Jmm);
void spinsfast_forward_multi_Jmm(fftw_complex *f_set, int *spins, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Jmm_set);

void spinsfast_forward_transform(fftw_complex * restrict a, const int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Jmm_set, int DeltaMethod, void *Deltawork);
void spinsfast_forward_transform_eo(fftw_complex * restrict a, const int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Jmm_set, int DeltaMethod, void *Deltawork);
//void spinsfast_forward_transform(fftw_complex * restrict a, const int s,const int lmax, fftw_complex * restrict Jmm, int pre, void *Deltawork);
void spinsfast_forward_transform_from_Imm(fftw_complex * restrict a, const int s,const int smax,const int lmax, fftw_complex * restrict Imm, int pre, void *Deltawork);
void spinsfast_forward_transform_preDelta(fftw_complex * restrict a, const int s,const int smax,const int lmax, fftw_complex * restrict Imm,const double * restrict Delta) ;
void spinsfast_forward_transform_iqu2alm(fftw_complex * restrict T,fftw_complex * P2,const int lmax, fftw_complex * restrict Jmm_I, fftw_complex * restrict Jmm_P, int DeltaMethod, void *Deltawork);


==> anc/GWFrames/Code/spinsfast/include/wigner_d_halfpi.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#ifndef _WIGNER_D_HALFPI_H_
#define _WIGNER_D_HALFPI_H_


#include <wigner_d_halfpi_Risbo.h>
#include <wigner_d_halfpi_TN.h>
#include <wigner_d_halfpi_methods.h>



#endif


==> anc/GWFrames/Code/spinsfast/include/wigner_d_halfpi_Risbo.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>

#ifndef M_SQRT1_2
# define M_SQRT1_2	0.70710678118654752440	/* 1/sqrt(2) */
#endif

typedef struct {
  double j;
  int twicej;
  int jmax, n, nmax;

  

  // double p,q,pc,qc;
  double * restrict sqt;
  
  double * restrict d;
  double * restrict dd;
} wdhp;


void wdhp_free(wdhp *wd);
wdhp *wdhp_alloc(double jmax);
void wdhp_reset(wdhp *wd);
wdhp *wdhp_init(double jmax);
void wdhp_jplushalf(wdhp *wd);
void wdhp_jplus1(wdhp *wd);
double wdhp_getj(wdhp *wd);
double wdhp_get(wdhp *wd, double m1, double m2);
double wdhp_integer_get(wdhp *wd, int m1, int m2);
double *wdhp_integer_getrow(wdhp *wd, int m1);
int wdhp_integer_idx(int l, int m1, int m2);
int wdhp_integer_N(int lmax);
double *wdhp_integer_precompute(int lmax);


==> anc/GWFrames/Code/spinsfast/include/wigner_d_halfpi_TN.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>

#include <math.h>

#ifndef M_SQRT1_2l
#define M_SQRT1_2l	0.7071067811865475244008443621048490L  /* 1/sqrt(2) */
#endif

#define FPTYPE long double
//#define FPTYPE double


// For use w/ pos m1 m2


// members of this structure can be used with  wdhp_get_row_pos and wdhp_get_col_pos
// after initialization with wdhp_TN_helper_init.
typedef struct {

  int lmax;
  FPTYPE * sqt;
  FPTYPE * invsqt;
  FPTYPE * D_all_llm;
  double * Dwork;


} wdhp_TN_helper;

wdhp_TN_helper *wdhp_TN_helper_init(int lmax);
void wdhp_TN_helper_free(wdhp_TN_helper *w);

int wdhp_lmind_pos(int l,int m);


FPTYPE wdhp_get_ll0(int l);
FPTYPE wdhp_get_llm(int l,int m);
FPTYPE wdhp_get_lm1m2_pos(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt); // more accurate if m2 >= m1
FPTYPE wdhp_get_lm1m2_pos2(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt); // always uses shorter recurrence for accuracy

FPTYPE *wdhp_init_sqt(int lmax);
FPTYPE *wdhp_init_invsqt(int lmax, FPTYPE *sqt);


void wdhp_get_all_llm(int lmax,FPTYPE *D_all_llm);
void wdhp_get_all_llm2(int lmax,FPTYPE *D_all_llm,FPTYPE *sqt, FPTYPE *invsqt);

void wdhp_get_col_pos(int l,int m2, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *Dcol);
void wdhp_get_row_pos(int l,int m1, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *Drow);
void wdhp_get_quarter_plane(int l, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *D);
void wdhp_get_quarter_plane2(int l, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *D); // This is same as wdhp_get_row_pos for m2>m1


==> anc/GWFrames/Code/spinsfast/include/wigner_d_halfpi_methods.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#define WDHP_METHOD_RISBO 0
#define WDHP_METHOD_RISBO_PRECOMPUTE 1
#define WDHP_METHOD_TN 2
#define WDHP_METHOD_TN_PLANE 3
//#define WDHP_METHOD_TN_PRECOMPUTE 4


void Delta_initialize(int DeltaMethod,void * Deltawork);
void Delta_getplane( int DeltaMethod, void * Deltawork, const double * restrict Deltal, int l);
double *Delta_getrow( int DeltaMethod, void * Deltawork, const double * restrict Deltal, int l,int twicelp1, int mp);
void Delta_increment_l( int DeltaMethod, void * Deltawork);


==> anc/GWFrames/Code/spinsfast/obj/module.mk <==
LIB+=$(LIBDIR)/libspinsfast.a

DEP_libspinsfast:=$(OBJ)

#DEP_libspinsfast:=$(OBJDIR)/alm.o  $(OBJDIR)/spinsfast_backward_Gmm.o  $(OBJDIR)/spinsfast_backward_transform.o  $(OBJDIR)/spinsfast_forward_Imm.o $(OBJDIR)/spinsfast_forward_Jmm.o  $(OBJDIR)/spinsfast_forward_transform.o  $(OBJDIR)/wigner_d_halfpi.o


$(LIBDIR)/libspinsfast.a : $(DEP_libspinsfast)
	ar -r $@ $(DEP_libspinsfast)


==> anc/GWFrames/Code/spinsfast/python/module.mk <==
LIB+=$(LIBDIR)/spinsfast.so

$(LIBDIR)/spinsfast.so : python/spinsfast_module.c python/setup.py $(LIBDIR)/libspinsfast.a
	python python/setup.py build --build-base $(OBJDIR) install --install-lib $(LIBDIR)

==> anc/GWFrames/Code/spinsfast/python/setup.py <==
from distutils.core import setup, Extension
from distutils.sysconfig import get_python_lib
import os
import glob

numpy_inc = os.path.join(get_python_lib(plat_specific=1), 'numpy/core/include')

## The following block is added for nicer behavior with `module`s on clusters
from os import environ
IncDirs = [numpy_inc, "include",]
LibDirs = ["lib",]
## See if GSL_HOME is set; if so, use it
if "GSL_HOME" in environ :
    IncDirs += [environ["GSL_HOME"]+'/include']
    LibDirs += [environ["GSL_HOME"]+'/lib']
## See if FFTW3_HOME is set; if so, use it
if "FFTW3_HOME" in environ :
    IncDirs += [environ["FFTW3_HOME"]+'/include']
    LibDirs += [environ["FFTW3_HOME"]+'/lib']
# If /opt/local directories exist, use them
if isdir('/opt/local/include'):
    IncDirs += ['/opt/local/include']
if isdir('/opt/local/lib'):
    LibDirs += ['/opt/local/lib']

module1 = Extension('spinsfast',
                    sources = ['python/spinsfast_module.c'] + glob.glob('code/*.c'),
                    # include_dirs = [numpy_inc,'include'],
                    include_dirs=IncDirs,
                    # libraries=['spinsfast','fftw3'],
                    libraries=['fftw3'],
                    # library_dirs = ["lib"],
                    library_dirs=LibDirs,
                    extra_compile_args=['-std=c99','-fPIC'],
                    # depends=['lib/libspinsfast.a'],
                    )

setup (name = 'spinsfast',
       version = '104',
       description = 'Fast, exact spin-s spherical harmonic transforms',
       ext_modules = [module1],
       )


==> anc/GWFrames/Code/spinsfast/python/spinsfast_module.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <Python.h>
#include <numpy/ndarrayobject.h>
#include <fftw3.h>
#include <alm.h>
#include <wigner_d_halfpi.h>
#include <spinsfast_forward.h>
#include <spinsfast_backward.h>


///  Indexing

static PyObject *spinsfast_N_lm(PyObject *self, PyObject *args) {

  int lmax;
  if (!PyArg_ParseTuple(args, "i", &lmax)) 
    return(NULL);
    
  return Py_BuildValue("i", N_lm(lmax));
}


static PyObject *spinsfast_lm_ind(PyObject *self, PyObject *args) {
  int l,m, lmax;
  
  if (!PyArg_ParseTuple(args, "iii", &l,&m, &lmax)) 
    return NULL;
 
  return Py_BuildValue("i", lm_ind(l,m,lmax));

}


static PyObject *spinsfast_ind_lm(PyObject *self, PyObject *args) {

  int i, lmax;

  if (!PyArg_ParseTuple(args, "ii", &i, &lmax)) 
    return NULL;
  
  
  int nd = 1;
  npy_intp dims[1] = {2};
  
  int *lm = calloc(2,sizeof(int));
  
  ind_lm(i, &lm[0], &lm[1], lmax);
  
  PyObject *arr = PyArray_SimpleNewFromData(nd, dims, NPY_INT, lm);
  Py_INCREF(arr);
  
  return(arr);
}





///  Transform wrappers  ////////////////


static PyObject *spinsfast_mod_salm2map(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int lmax = 0;
  int s = 0;
  int Ntheta = 0;
  int Nphi = 0;

  if (!PyArg_ParseTuple(args, "Oiiii", &input_array, &s, &lmax, &Ntheta, &Nphi)) 
    return NULL;

  fftw_complex *alm = PyArray_DATA(input_array);
  fftw_complex *f = calloc(Nphi*Ntheta,sizeof(fftw_complex));
  
  spinsfast_salm2map(alm, f, s, Ntheta, Nphi, lmax);
  
  npy_intp dims[2] = {Ntheta, Nphi};

  PyObject *arr = PyArray_SimpleNewFromData(2, dims, NPY_CDOUBLE, f);
  Py_INCREF(arr);
  
  return(arr);

}

static PyObject *spinsfast_mod_map2salm(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int lmax = 0;
  int s = 0;

  if (!PyArg_ParseTuple(args, "Oii", &input_array, &s, &lmax)) 
    return NULL;


  npy_intp *dim = PyArray_DIMS(input_array);
  int Ntheta = dim[0];
  int Nphi = dim[1];


  npy_intp Nlm = N_lm(lmax);

  
  fftw_complex *alm = calloc(Nlm,sizeof(fftw_complex));
  fftw_complex *f = PyArray_DATA(input_array);

  spinsfast_map2salm(f, alm, s, Ntheta, Nphi, lmax);

  PyObject *arr = PyArray_SimpleNewFromData(1, &Nlm, NPY_CDOUBLE, alm);
  Py_INCREF(arr);
  
  return(arr);

}


///  Some helpers
static PyObject *spinsfast_quad_weights(PyObject *self, PyObject *args) {
  int Ntheta;

  if (!PyArg_ParseTuple(args, "i", &Ntheta)) 
    return NULL;

  int wsize = 2*(Ntheta-1);
  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // fourier space weights

  spinsfast_quadrature_weights(W, wsize);
  
  npy_intp N = wsize;

  PyObject *arr = PyArray_SimpleNewFromData(1, &N, NPY_CDOUBLE, W);
  Py_INCREF(arr);
  
  return(arr);
}

static PyObject *spinsfast_mod_f_extend_MW(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int s = 0;

  if (!PyArg_ParseTuple(args, "Oi", &input_array, &s)) 
    return NULL;

  
  fftw_complex *f = PyArray_DATA(input_array);
  npy_intp *dim = PyArray_DIMS(input_array);
  // int contig = PyArray_ISCONTIGUOUS(input_array);
  int Ntheta = dim[0];
  int Nphi = dim[1];

  int wsize = 2*(Ntheta-1);
  fftw_complex *F = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  
  spinsfast_f_extend_MW(f, F, s, Ntheta, Nphi);

  npy_intp N[] = {wsize,Nphi};
  
  PyObject *arr = PyArray_SimpleNewFromData(2, N, NPY_CDOUBLE, F);
  Py_INCREF(arr);
  
  return(arr);

}
static PyObject *spinsfast_mod_f_extend_old(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int s = 0;

  if (!PyArg_ParseTuple(args, "Oi", &input_array, &s)) 
    return NULL;

  
  fftw_complex *f = PyArray_DATA(input_array);
  npy_intp *dim = PyArray_DIMS(input_array);
  // int contig = PyArray_ISCONTIGUOUS(input_array);
  int Ntheta = dim[0];
  int Nphi = dim[1];

  int wsize = 2*(Ntheta-1);
  fftw_complex *F = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  
  spinsfast_f_extend_old(f, F, s, Ntheta, Nphi);

  npy_intp N[] = {wsize,Nphi};
  
  PyObject *arr = PyArray_SimpleNewFromData(2, N, NPY_CDOUBLE, F);
  Py_INCREF(arr);
  
  return(arr);

}

static PyObject *spinsfast_mod_Imm(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int lmax = 0;
  int s = 0;
  
  if (!PyArg_ParseTuple(args, "Oii", &input_array, &s, &lmax)) 
    return NULL;
  
  
  fftw_complex *f = PyArray_DATA(input_array);
  npy_intp *dim = PyArray_DIMS(input_array);
  // int contig = PyArray_ISCONTIGUOUS(input_array);
  int Ntheta = dim[0];
  int Nphi = dim[1];
  
  
  // int Npix = Nphi * Ntheta;
  int Nm = 2*lmax+1;
  fftw_complex *Imm = fftw_malloc(Nm*Nm*sizeof(fftw_complex));
  
  
  spinsfast_forward_multi_Imm (f, &s, 1, Ntheta, Nphi, lmax, Imm);
  
  npy_intp N[] = {Nm,Nm};
  
  PyObject *arr = PyArray_SimpleNewFromData(2, N, NPY_CDOUBLE, Imm);
  Py_INCREF(arr);
  
  return(arr);

}



/////////////////// Module info /////////////////////////////


static PyMethodDef spinsfastMethods[] = {
  {"N_lm",  spinsfast_N_lm, METH_VARARGS,"N_lm(lmax)"},
  {"ind_lm",  spinsfast_ind_lm, METH_VARARGS,"ind_lm(idx,lmax)"},
  {"lm_ind",  spinsfast_lm_ind, METH_VARARGS,"lm_ind(l,m,lmax)"},
  {"salm2map",  spinsfast_mod_salm2map, METH_VARARGS,"salm2map(alm,s,lmax,Ntheta,Nphi)"},
  {"map2salm",  spinsfast_mod_map2salm, METH_VARARGS,"map2salm(f,s,lmax)"},
  {"f_extend_MW",  spinsfast_mod_f_extend_MW, METH_VARARGS,"f_extend_MW(f,s)"},
  {"f_extend_old",  spinsfast_mod_f_extend_old, METH_VARARGS,"f_extend_MW(f,s)"},
  {"Imm",  spinsfast_mod_Imm, METH_VARARGS,"Imm(f,s,lmax)"},
  {"quadrature_weights",  spinsfast_quad_weights, METH_VARARGS,"quadrature_weights(Ntheta)"},
  {NULL, NULL, 0, NULL}        /* Sentinel */
};


PyMODINIT_FUNC initspinsfast(void)
{
  (void) Py_InitModule("spinsfast", spinsfastMethods);
  import_array();  // This is important for using the numpy_array api, otherwise segfaults!
}


==> anc/GWFrames/LICENSE <==
Copyright (c) 2014, Michael Boyle

If this software is used in any academic research, the author would
very much appreciate if resulting works cite the original paper on
which this software is based: <http://arxiv.org/abs/1302.2919>.  This
software is covered under the open source MIT license, shown below,
with the exception of the 'spinsfast' software package.  The
'spinsfast' software (rev104) is included with this software without
modification, and is covered separately under the GNU GPL license, as
documented in its subdirectory.  See its home page:
<http://www.physics.miami.edu/~huffenbe/research/spinsfast/>.


Permission is hereby granted, free of charge, to any person obtaining
a copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/GWFrames/Makefile <==
# Make targets in ./Code
# build_message: prints helpful build documentation
# install_user:  just call the python user build process
# cpp:           make object files to use in other C++ programs
# clean:         cleans out the builds, etc., in Code
# MikeHappy:     self-explanatory
CODE_TARGETS := build_message install_user cpp clean MikeHappy

# Tell 'make' not to look for files with the following names
.PHONY : $(CODE_TARGETS) doc

.DEFAULT_GOAL := build_message

$(CODE_TARGETS):
	$(MAKE) -C Code $@

# This rebuilds the documentation, assuming doxygen is working
doc :
	$(MAKE) -C Docs
	@echo ""
	@echo "========================================================"
	@echo "NOTE:"
	@echo "Unfortunately, this documentation system is not perfect."
	@echo "If SWIG reports an error when building the module, just"
	@echo "edit Docs/GWFrames_Doc.i, go to the line(s) in the error"
	@echo "message, and remove the offending clause(s)."
	@echo "========================================================"


==> anc/GWFrames/Notes/Alignment.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:b22b91603884a7261e88457876b71aa594e0bb876774da57319d52c0f6503ef0"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Set up the basic parameters"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "File1 = '/Users/boyle/Research/Data/SimulationAnnex/Catalog/SKS/d15_q1_sA_0_0_0.97_sB_0_0_0.97_ecc6e-4/Lev6/rhOverM_Asymptotic_GeometricUnits.h5/Extrapolated_N2.dir'\n",
      "File2 = '/Users/boyle/Research/Data/SimulationAnnex/Catalog/SKS/d15_q1_sA_0_0_0.97_sB_0_0_0.97_ecc6e-4/Lev6/rhOverM_Asymptotic_GeometricUnits.h5/Extrapolated_N4.dir'\n",
      "\n",
      "PhaseDifferencePlot = 'PhaseDifference.pdf'\n",
      "AmplitudeDifferencePlot = 'AmplitudeDifference.pdf'\n",
      "\n",
      "t1 = 1000.\n",
      "t2 = 2000.\n",
      "tmid = (t1+t2)/2.\n",
      "\n",
      "import GWFrames\n",
      "from numpy import pi, array, argmin, abs\n",
      "%pylab inline"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "Populating the interactive namespace from numpy and matplotlib\n"
       ]
      }
     ],
     "prompt_number": 1
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Optionally, check that `GWFrames` is up to date"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "In particular, we check that the installed version of `GWFrames` that python finds is the most recent one in `GWFrames/master` [on github](https://github.com/MOBle/GWFrames)."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "W = GWFrames.Waveform() # This is just an empty object so we can see what GWFrames is up to\n",
      "LocalVer = W.HistoryStr().splitlines()[0].split()[-1]\n",
      "RemoteVer = ! cd ~/Research/GWFrames_master && git fetch && git branch -r -v --no-abbrev | grep \"^  origin/master\" | awk '{print $2}'\n",
      "if(LocalVer == RemoteVer[0]) :\n",
      "    print('The current version of GWFrames you have installed is up to date with the remote master.')\n",
      "else :\n",
      "    print(\"\"\"\n",
      "WARNING: The remote master branch is different from the current version\n",
      "         of GWFrames you have installed (according to python).  You might\n",
      "         want to `git pull --rebase`, and then `make` in your `GWFrames`\n",
      "         directory.  If you have done this quite recently and still see\n",
      "         this message, python is probably finding the wrong version.\"\"\")"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "The current version of GWFrames you have installed is up to date with the remote master.\n"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Read in the data files"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "W1 = GWFrames.ReadFromNRAR(File1)\n",
      "W2 = GWFrames.ReadFromNRAR(File2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 4
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Transform `W1` and `W2` to their corotating frames"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "W1.TransformToCorotatingFrame();\n",
      "W2.TransformToCorotatingFrame();"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 5
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Now we also align the frame of each waveform to set the $(2,2)$ mode to zero at time `tmid`, which restricts a certain rotational ambiguity in the corotating frame."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "W1.AlignDecompositionFrameToModes(tmid);\n",
      "W2.AlignDecompositionFrameToModes(tmid);"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 6
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The condition on the $(2,2)$ mode is actually not strong enough to completely set the frame; there is still a possible rotation by $\\pi$.  Here, we make sure that the frames are also aligned to their own decomposition bases in that sense."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "xHat = GWFrames.Quaternion(0,1,0,0)\n",
      "R1 = GWFrames.Squad(W1.Frame(), W1.T(), [tmid])[0]\n",
      "R2 = GWFrames.Squad(W2.Frame(), W2.T(), [tmid])[0]\n",
      "if((R1*xHat*R1.inverse()).dot(R2*xHat*R2.inverse())<0) : # If rotation is off by pi\n",
      "    W2.RotateDecompositionBasis(GWFrames.exp(GWFrames.Quaternion(0,0,0,pi/2)))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 7
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Align corotating frame of `W2` to corotating frame of `W1`"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The frame of each waveform is now as close to being physically meaningful as possible.  So we can use the frames themselves to understand the physics.  On the other hand, coordinates are always meaningless, so we can see if the physics in the two waveforms can be made to look more similar by changing the coordinates.\n",
      "\n",
      "The main remaining coordinate ambiguities are that we could shift the time coordinate by a constant, or we could rotate the spatial coordinates (by a constant rotation).  So here we adjust the time and rotation offsets by ensuring that the frames are as identical as possible over the span of time $(t_1, t_2)$.  [Remember that those frames now have physical meanings, so this alignment is actually meaningful.]"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "W2.AlignTimeAndFrame(W1, t1, t2);"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 8
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Plot the overall rotational difference between the two waveforms"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "`PhiDelta` as calculated here is the right way to measure the phsae difference between two precessing waveforms, and works for nonprecessing systems too.  It is essentially the same thing that we used to call \"phase difference\" for nonprecessing systems (though smaller by a factor of 2).  But now that we discuss nonprecessing systems, it is necessary to keep track of all degrees of freedom.  The old \"phase difference\" cannot do this, but this measure does indeed reduce all degrees of freedom to one physically meaningful, geometrically invariant number.  I describe this quantity in [my paper that everyone should have read five times by now](http://arxiv.org/abs/1302.2919)."
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "First, we interpolate everything onto the common subset of time steps:"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "T1 = W1.T()\n",
      "R1 = W1.Frame()\n",
      "T2 = W2.T()\n",
      "Ti = max(T1[0],T2[0])\n",
      "Tf = min(T1[-1],T2[-1])\n",
      "R1 = W1.Frame()[(T1>=Ti) & (T1<=Tf)]\n",
      "T1 = T1[(T1>=Ti) & (T1<=Tf)]\n",
      "T2 = T2[(T2>=Ti) & (T2<=Tf)]\n",
      "R2 = GWFrames.Squad(W2.Frame(), W2.T(), T1)\n",
      "Imid = argmin(abs(T1-tmid))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 9
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Next, we actually get the difference and the angle between the two frames"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "RDelta = GWFrames.RDelta(R1, R2, Imid)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 10
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "There may be sign ambiguities in the rotors themselves, because there are many ways to get the same rotor (exactly as there are many branches in the complex logarithm function).  Here, we just eliminate the ambiguity by stepping through, and make sure they have roughly the same sign between time steps."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "RDelta = GWFrames.UnflipRotors(RDelta)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 11
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "Though the \"direction\" of $R_\\Delta$ does contain information, we can boil it down to a single number by just looking at the angle through which $R_\\Delta$ rotates."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "PhiDelta = GWFrames.angle(RDelta)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 12
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "semilogy(T1, PhiDelta)\n",
      "xlim((0,6550))\n",
      "ylim((1e-6,1))\n",
      "ylabel(r'$\\Phi_{\\Delta}\\ =\\ 2\\, \\left| \\log \\left( R_{1}\\, \\bar{R}_{2} \\right) \\right|$')\n",
      "xlabel('$T$')\n",
      "title('Phase difference between W1 and W2')\n",
      "\n",
      "savefig(PhaseDifferencePlot);"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"555pt\" version=\"1.1\" viewBox=\"0 0 805 555\" width=\"805pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 555.082\n",
        "L805.93 555.082\n",
        "L805.93 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:#bfbfbf;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M55.69 517.59\n",
        "L798.73 517.59\n",
        "L798.73 22.2299\n",
        "L55.69 22.2299\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p619084c08b)\" d=\"\n",
        "M55.6874 41.8958\n",
        "L55.9264 44.7608\n",
        "L56.0744 49.0867\n",
        "L56.9402 86.5367\n",
        "L57.0997 100.887\n",
        "L57.453 138.626\n",
        "L57.5327 139.125\n",
        "L57.5897 139.009\n",
        "L57.6466 138.857\n",
        "L57.6808 138.958\n",
        "L57.6808 138.958\n",
        "L57.7491 140.233\n",
        "L57.8744 148.012\n",
        "L58.0679 174.966\n",
        "L58.1704 221.77\n",
        "L58.2045 302.487\n",
        "L58.2273 224.986\n",
        "L58.2273 224.986\n",
        "L58.398 149.615\n",
        "L58.5459 140.809\n",
        "L58.5686 141.03\n",
        "L58.6596 144.923\n",
        "L58.7961 162.25\n",
        "L58.9212 212.58\n",
        "L58.9667 350.413\n",
        "L59.0122 216.329\n",
        "L59.0122 216.329\n",
        "L59.1827 175.269\n",
        "L59.3305 169.968\n",
        "L59.3533 170.086\n",
        "L59.4215 172.313\n",
        "L59.5238 184.183\n",
        "L59.6261 226.145\n",
        "L59.6602 296.211\n",
        "L59.6943 237.969\n",
        "L59.6943 237.969\n",
        "L59.8534 178.767\n",
        "L59.933 175.244\n",
        "L59.9785 176.715\n",
        "L60.0808 190.247\n",
        "L60.1831 240.381\n",
        "L60.2172 311.6\n",
        "L60.2399 244.056\n",
        "L60.2399 244.056\n",
        "L60.4104 176.335\n",
        "L60.6036 165.085\n",
        "L60.649 165.686\n",
        "L60.774 171.987\n",
        "L60.9445 197.237\n",
        "L61.0808 255.42\n",
        "L61.1263 337.33\n",
        "L61.1604 262.811\n",
        "L61.1604 262.811\n",
        "L61.3308 219.052\n",
        "L61.3762 217.956\n",
        "L61.4217 218.788\n",
        "L61.4217 218.788\n",
        "L61.524 226.958\n",
        "L61.683 261.617\n",
        "L61.7966 337.57\n",
        "L61.8307 412.617\n",
        "L61.9216 411.774\n",
        "L62.0579 255.378\n",
        "L62.3079 202.217\n",
        "L62.5464 189.229\n",
        "L62.7054 188.087\n",
        "L62.7168 188.091\n",
        "L62.8304 188.327\n",
        "L63.0576 188.781\n",
        "L63.0803 188.753\n",
        "L63.1598 188.343\n",
        "L63.2848 186.123\n",
        "L63.5119 176.771\n",
        "L63.864 165.104\n",
        "L63.9322 164.802\n",
        "L63.9776 164.977\n",
        "L64.1025 166.696\n",
        "L64.4092 171.492\n",
        "L64.4432 171.427\n",
        "L64.5341 170.392\n",
        "L64.7385 164.645\n",
        "L65.1246 155.026\n",
        "L65.1814 154.819\n",
        "L65.2382 154.975\n",
        "L65.3631 156.401\n",
        "L65.7606 161.768\n",
        "L65.7946 161.713\n",
        "L65.8968 160.904\n",
        "L66.1466 156.401\n",
        "L66.4192 153.099\n",
        "L66.4419 153.084\n",
        "L66.4646 153.115\n",
        "L66.4646 153.115\n",
        "L66.5554 153.688\n",
        "L66.7712 157.027\n",
        "L67.0437 159.925\n",
        "L67.1004 159.849\n",
        "L67.2367 158.946\n",
        "L67.5887 156.668\n",
        "L67.6 156.67\n",
        "L67.6795 156.869\n",
        "L67.8271 158.066\n",
        "L68.4515 164.024\n",
        "L68.6786 164.112\n",
        "L68.8262 164.791\n",
        "L69.1554 167.781\n",
        "L70.0636 178.137\n",
        "L70.5403 184.129\n",
        "L70.7901 187.734\n",
        "L71.5847 205.819\n",
        "L72.243 227.457\n",
        "L72.4814 243.48\n",
        "L72.8559 287.352\n",
        "L72.9921 324.81\n",
        "L73.0602 418.324\n",
        "L73.1056 330.542\n",
        "L73.2986 272.217\n",
        "L73.571 249.378\n",
        "L74.1158 224.983\n",
        "L74.8762 210.76\n",
        "L75.648 203.649\n",
        "L75.9204 202.845\n",
        "L76.363 199.837\n",
        "L76.4424 199.919\n",
        "L76.6353 200.16\n",
        "L76.6694 200.121\n",
        "L76.8169 199.647\n",
        "L77.0439 199.068\n",
        "L77.0666 199.077\n",
        "L77.1914 199.304\n",
        "L77.4184 199.632\n",
        "L77.4297 199.625\n",
        "L77.7475 199.37\n",
        "L77.7929 199.46\n",
        "L78.0199 200.364\n",
        "L78.3036 201.1\n",
        "L78.5419 201.588\n",
        "L79.3022 204.557\n",
        "L79.6313 206.315\n",
        "L80.0739 208.382\n",
        "L80.3462 209.807\n",
        "L80.9249 213.124\n",
        "L81.2086 214.817\n",
        "L81.7987 218.399\n",
        "L83.0128 226.003\n",
        "L83.6142 230.115\n",
        "L83.705 230.307\n",
        "L83.8298 231.299\n",
        "L84.2609 237.387\n",
        "L84.3744 236.93\n",
        "L84.5106 236.274\n",
        "L84.556 236.385\n",
        "L84.6581 237.675\n",
        "L84.8737 244.525\n",
        "L85.0552 248.201\n",
        "L85.0779 248.122\n",
        "L85.1687 246.742\n",
        "L85.3842 243.022\n",
        "L85.4296 243.314\n",
        "L85.5317 246.174\n",
        "L85.7587 261.307\n",
        "L85.8948 267\n",
        "L85.9402 266.517\n",
        "L86.065 260.447\n",
        "L86.3033 251.291\n",
        "L86.3146 251.343\n",
        "L86.3827 252.879\n",
        "L86.5189 262.918\n",
        "L86.7231 297.966\n",
        "L86.8593 318.603\n",
        "L86.9046 315.778\n",
        "L87.3471 260.686\n",
        "L87.4152 262.319\n",
        "L87.5287 273.603\n",
        "L87.6535 312.603\n",
        "L87.7102 416.73\n",
        "L87.7669 320.875\n",
        "L87.9258 287.99\n",
        "L87.9371 288.034\n",
        "L87.9938 291.83\n",
        "L88.0846 317.169\n",
        "L88.13 366.207\n",
        "L88.1413 422.733\n",
        "L88.1527 384.231\n",
        "L88.1527 384.231\n",
        "L88.3002 280.085\n",
        "L88.459 266.385\n",
        "L88.4817 266.647\n",
        "L88.5611 271.723\n",
        "L88.6746 295.094\n",
        "L88.754 354.891\n",
        "L88.7767 408.028\n",
        "L88.7881 361.63\n",
        "L88.7881 361.63\n",
        "L88.9355 285.139\n",
        "L89.049 277.755\n",
        "L89.0944 278.56\n",
        "L89.1965 287.427\n",
        "L89.3213 319.051\n",
        "L89.3894 384.259\n",
        "L89.4007 448.469\n",
        "L89.4121 399.507\n",
        "L89.4121 399.507\n",
        "L89.5596 304.543\n",
        "L89.6957 294.807\n",
        "L89.7297 295.312\n",
        "L89.8205 302.333\n",
        "L89.934 331.044\n",
        "L89.9907 382.865\n",
        "L90.002 422.293\n",
        "L90.0134 422.03\n",
        "L90.0134 422.03\n",
        "L90.1495 309.859\n",
        "L90.3424 293.43\n",
        "L90.3764 293.756\n",
        "L90.4672 297.934\n",
        "L90.6487 319.195\n",
        "L90.8416 367.872\n",
        "L90.921 439.96\n",
        "L90.9323 504.158\n",
        "L90.9437 455.296\n",
        "L90.9437 455.296\n",
        "L91.0912 360.023\n",
        "L91.216 350.488\n",
        "L91.25 351.603\n",
        "L91.3294 363.216\n",
        "L91.3975 401.163\n",
        "L91.4202 460.311\n",
        "L91.4429 414.125\n",
        "L91.4429 414.125\n",
        "L91.6017 325.203\n",
        "L91.8286 299.522\n",
        "L91.9194 297.868\n",
        "L91.9648 298.423\n",
        "L92.0782 303.657\n",
        "L92.2711 325.555\n",
        "L92.5207 359.37\n",
        "L92.566 357.072\n",
        "L92.7929 323.815\n",
        "L93.0879 300.046\n",
        "L93.3602 293.288\n",
        "L93.4623 292.767\n",
        "L93.5077 292.898\n",
        "L93.6211 294.198\n",
        "L93.9842 300.45\n",
        "L94.0522 299.958\n",
        "L94.1997 296.322\n",
        "L94.7102 282.794\n",
        "L94.7669 282.669\n",
        "L94.8237 282.769\n",
        "L95.0165 283.385\n",
        "L95.0732 283.234\n",
        "L95.198 282.001\n",
        "L95.7993 271.683\n",
        "L96.1056 267.404\n",
        "L96.1623 267.615\n",
        "L96.3325 269.666\n",
        "L96.4346 270.414\n",
        "L96.48 270.232\n",
        "L96.5821 268.38\n",
        "L97.0472 257.042\n",
        "L97.0926 257.135\n",
        "L97.3648 258.561\n",
        "L97.4556 258.228\n",
        "L97.7392 255.54\n",
        "L98.0908 251.346\n",
        "L98.4652 246.738\n",
        "L98.5219 246.815\n",
        "L98.658 247.699\n",
        "L98.8509 248.735\n",
        "L98.8849 248.672\n",
        "L98.987 247.902\n",
        "L99.4748 242.371\n",
        "L99.5429 242.492\n",
        "L99.7811 243.221\n",
        "L99.8378 243.105\n",
        "L99.9739 242.172\n",
        "L100.269 240.184\n",
        "L100.292 240.211\n",
        "L100.394 240.715\n",
        "L100.677 242.669\n",
        "L100.734 242.512\n",
        "L100.87 241.064\n",
        "L101.199 237.33\n",
        "L101.222 237.365\n",
        "L101.313 238.039\n",
        "L101.517 241.959\n",
        "L101.755 245.43\n",
        "L101.778 245.399\n",
        "L101.857 244.706\n",
        "L102.118 239.235\n",
        "L102.277 237.649\n",
        "L102.311 237.74\n",
        "L102.413 239.013\n",
        "L102.628 245.536\n",
        "L102.901 251.643\n",
        "L102.946 251.465\n",
        "L103.071 249.428\n",
        "L103.411 243.706\n",
        "L103.422 243.711\n",
        "L103.479 244.002\n",
        "L103.604 246.228\n",
        "L103.853 255.86\n",
        "L104.148 264.313\n",
        "L104.171 264.327\n",
        "L104.182 264.299\n",
        "L104.182 264.299\n",
        "L104.262 263.569\n",
        "L104.568 259.67\n",
        "L104.625 259.893\n",
        "L104.738 261.673\n",
        "L104.954 269.356\n",
        "L105.929 318.936\n",
        "L106.213 353.912\n",
        "L106.349 394.303\n",
        "L106.406 491.795\n",
        "L106.451 396.281\n",
        "L106.655 323.798\n",
        "L106.95 287.844\n",
        "L107.2 278.114\n",
        "L107.914 264.569\n",
        "L108.583 248.007\n",
        "L108.64 248.161\n",
        "L108.878 249.853\n",
        "L108.958 249.43\n",
        "L109.094 246.519\n",
        "L109.525 236.577\n",
        "L109.559 236.544\n",
        "L109.593 236.605\n",
        "L109.593 236.605\n",
        "L109.854 237.76\n",
        "L109.945 237.433\n",
        "L110.137 235.266\n",
        "L110.421 232.931\n",
        "L110.512 232.893\n",
        "L110.546 232.92\n",
        "L110.648 232.946\n",
        "L110.671 232.912\n",
        "L110.773 232.438\n",
        "L110.954 230.143\n",
        "L111.272 226.506\n",
        "L111.283 226.511\n",
        "L111.351 226.812\n",
        "L111.51 229.038\n",
        "L111.759 232.374\n",
        "L111.793 232.289\n",
        "L111.884 231.168\n",
        "L112.338 221.496\n",
        "L112.44 222.225\n",
        "L112.621 226.665\n",
        "L112.894 232.329\n",
        "L112.905 232.31\n",
        "L112.973 231.67\n",
        "L113.166 226.72\n",
        "L113.438 221.758\n",
        "L113.472 221.722\n",
        "L113.495 221.772\n",
        "L113.495 221.772\n",
        "L113.597 222.654\n",
        "L114.175 230.093\n",
        "L114.243 230.015\n",
        "L114.413 229.342\n",
        "L114.731 227.039\n",
        "L115.003 225.472\n",
        "L115.015 225.48\n",
        "L115.083 225.731\n",
        "L115.219 227.412\n",
        "L115.514 235.008\n",
        "L115.684 237.319\n",
        "L115.706 237.264\n",
        "L115.797 236.148\n",
        "L116.228 227.09\n",
        "L116.319 227.741\n",
        "L116.478 231.899\n",
        "L116.852 243.523\n",
        "L116.897 243.335\n",
        "L117.011 241.069\n",
        "L117.408 232.315\n",
        "L117.419 232.332\n",
        "L117.487 232.841\n",
        "L117.635 236.113\n",
        "L118.066 247.669\n",
        "L118.111 247.509\n",
        "L118.236 245.634\n",
        "L118.61 239.963\n",
        "L118.667 240.139\n",
        "L118.791 241.571\n",
        "L119.427 251.552\n",
        "L119.483 251.449\n",
        "L119.619 250.576\n",
        "L119.982 247.972\n",
        "L120.016 248.016\n",
        "L120.118 248.649\n",
        "L120.311 251.696\n",
        "L120.651 256.449\n",
        "L120.697 256.4\n",
        "L120.708 256.361\n",
        "L120.856 255.255\n",
        "L121.06 254.087\n",
        "L121.082 254.112\n",
        "L121.173 254.594\n",
        "L121.389 257.518\n",
        "L121.627 259.727\n",
        "L121.638 259.724\n",
        "L121.706 259.483\n",
        "L121.899 257.519\n",
        "L122.08 256.313\n",
        "L122.114 256.361\n",
        "L122.205 257.03\n",
        "L122.398 260.721\n",
        "L122.693 265.392\n",
        "L122.75 265.126\n",
        "L122.908 262.681\n",
        "L123.192 259.224\n",
        "L123.249 259.423\n",
        "L123.373 261.001\n",
        "L123.884 269.819\n",
        "L123.94 269.65\n",
        "L124.088 268.197\n",
        "L124.405 265.376\n",
        "L124.417 265.38\n",
        "L124.485 265.607\n",
        "L124.632 267.252\n",
        "L125.188 275.733\n",
        "L125.256 275.564\n",
        "L125.449 274.002\n",
        "L125.596 273.264\n",
        "L125.63 273.312\n",
        "L125.721 273.96\n",
        "L125.903 277.407\n",
        "L126.243 283.312\n",
        "L126.288 283.242\n",
        "L126.447 282.143\n",
        "L126.526 281.845\n",
        "L126.572 281.96\n",
        "L126.674 283.275\n",
        "L126.855 289.485\n",
        "L127.161 299.473\n",
        "L127.184 299.364\n",
        "L127.286 297.345\n",
        "L127.547 291.346\n",
        "L127.592 291.562\n",
        "L127.694 294.214\n",
        "L127.876 306.856\n",
        "L128.227 336.576\n",
        "L128.273 335.849\n",
        "L128.432 327.093\n",
        "L128.67 318.455\n",
        "L128.681 318.46\n",
        "L128.738 319.165\n",
        "L128.851 324.413\n",
        "L129.01 344.443\n",
        "L129.135 391.309\n",
        "L129.18 491.848\n",
        "L129.225 397.07\n",
        "L129.225 397.07\n",
        "L129.396 350.015\n",
        "L129.486 346.263\n",
        "L129.532 346.903\n",
        "L129.634 353.743\n",
        "L129.906 392.788\n",
        "L129.997 382.133\n",
        "L130.405 315.032\n",
        "L130.552 310.83\n",
        "L130.586 310.999\n",
        "L130.688 313.472\n",
        "L130.949 322.04\n",
        "L131.006 321.462\n",
        "L131.131 315.988\n",
        "L131.573 295.7\n",
        "L131.607 295.567\n",
        "L131.641 295.669\n",
        "L131.641 295.669\n",
        "L131.732 297.023\n",
        "L132.095 307.321\n",
        "L132.197 305.547\n",
        "L132.628 289.853\n",
        "L132.718 291.021\n",
        "L132.911 298.482\n",
        "L133.07 302.521\n",
        "L133.104 302.233\n",
        "L133.206 298.794\n",
        "L133.569 284.592\n",
        "L133.592 284.688\n",
        "L133.671 286.301\n",
        "L133.83 295.274\n",
        "L134.102 313.071\n",
        "L134.147 312.367\n",
        "L134.272 303.955\n",
        "L134.624 281.973\n",
        "L134.658 281.763\n",
        "L134.692 281.931\n",
        "L134.692 281.931\n",
        "L134.782 284.172\n",
        "L134.975 296.246\n",
        "L135.27 313.102\n",
        "L135.293 313.01\n",
        "L135.384 310.663\n",
        "L135.951 292.011\n",
        "L136.166 290.323\n",
        "L136.177 290.332\n",
        "L136.245 290.713\n",
        "L136.359 293.027\n",
        "L136.529 302.272\n",
        "L136.892 338.589\n",
        "L136.994 331.408\n",
        "L137.47 282.533\n",
        "L137.504 282.312\n",
        "L137.527 282.432\n",
        "L137.527 282.432\n",
        "L137.606 284.565\n",
        "L137.754 296.137\n",
        "L137.969 334.477\n",
        "L138.128 361.666\n",
        "L138.173 358.05\n",
        "L138.729 288.578\n",
        "L138.797 287.989\n",
        "L138.842 288.275\n",
        "L138.956 291.166\n",
        "L139.16 303.502\n",
        "L139.512 329.123\n",
        "L139.568 328\n",
        "L139.716 316.726\n",
        "L140.067 292.801\n",
        "L140.147 291.979\n",
        "L140.192 292.314\n",
        "L140.305 295.52\n",
        "L140.6 312.992\n",
        "L140.782 318.221\n",
        "L140.804 318.157\n",
        "L140.895 316.741\n",
        "L141.485 305.201\n",
        "L141.576 304.806\n",
        "L141.621 304.959\n",
        "L141.723 306.57\n",
        "L141.882 313.868\n",
        "L142.245 342.292\n",
        "L142.347 338.284\n",
        "L142.71 314.779\n",
        "L142.744 315.14\n",
        "L142.834 319.384\n",
        "L142.97 337.71\n",
        "L143.095 385.122\n",
        "L143.152 480.947\n",
        "L143.209 389.554\n",
        "L143.322 368.635\n",
        "L143.356 369.493\n",
        "L143.435 381.879\n",
        "L143.515 425.916\n",
        "L143.549 494.611\n",
        "L143.571 431.457\n",
        "L143.571 431.457\n",
        "L143.73 379.617\n",
        "L143.776 383.444\n",
        "L143.844 409.619\n",
        "L143.878 475.078\n",
        "L143.912 414.616\n",
        "L143.912 414.616\n",
        "L144.082 337.919\n",
        "L144.297 317.333\n",
        "L144.354 316.557\n",
        "L144.411 317.103\n",
        "L144.558 322.5\n",
        "L144.705 326.714\n",
        "L144.751 326.174\n",
        "L144.864 320.373\n",
        "L145.295 296.188\n",
        "L145.318 296.112\n",
        "L145.341 296.169\n",
        "L145.341 296.169\n",
        "L145.42 297.342\n",
        "L145.647 305.666\n",
        "L145.783 308.51\n",
        "L145.817 308.323\n",
        "L145.919 305.512\n",
        "L146.373 288.947\n",
        "L146.407 289.044\n",
        "L146.497 290.443\n",
        "L146.69 297.83\n",
        "L147.008 308.416\n",
        "L147.019 308.413\n",
        "L147.076 307.951\n",
        "L147.246 303.717\n",
        "L147.529 298.323\n",
        "L147.552 298.297\n",
        "L147.575 298.338\n",
        "L147.575 298.338\n",
        "L147.665 299.162\n",
        "L147.858 303.809\n",
        "L148.357 316.401\n",
        "L148.414 316.513\n",
        "L148.459 316.392\n",
        "L148.595 315.216\n",
        "L149.003 311.54\n",
        "L149.015 311.547\n",
        "L149.094 311.839\n",
        "L149.242 313.52\n",
        "L149.559 320.553\n",
        "L149.865 325.322\n",
        "L149.933 325.451\n",
        "L149.979 325.359\n",
        "L150.126 324.422\n",
        "L150.376 323.086\n",
        "L150.398 323.109\n",
        "L150.489 323.559\n",
        "L150.648 325.795\n",
        "L151.657 343.722\n",
        "L151.975 350.758\n",
        "L152.632 364.782\n",
        "L152.7 366.033\n",
        "L153.075 379.432\n",
        "L154.027 423.967\n",
        "L154.299 448.744\n",
        "L154.538 488.844\n",
        "L154.617 479.749\n",
        "L154.9 446.772\n",
        "L155.105 441.859\n",
        "L155.127 441.852\n",
        "L155.139 441.878\n",
        "L155.139 441.878\n",
        "L155.229 442.654\n",
        "L155.445 444.995\n",
        "L155.49 444.799\n",
        "L155.592 442.838\n",
        "L156.08 427.739\n",
        "L156.171 428.493\n",
        "L156.318 432.799\n",
        "L156.579 448.235\n",
        "L157.055 486.557\n",
        "L157.157 485.15\n",
        "L157.339 479.038\n",
        "L157.509 462.738\n",
        "L157.962 418.699\n",
        "L158.303 407.829\n",
        "L159.437 380.19\n",
        "L160.072 370.858\n",
        "L160.491 365.943\n",
        "L161.591 355.8\n",
        "L162.113 352.802\n",
        "L162.793 348.898\n",
        "L163.247 346.63\n",
        "L163.598 345.239\n",
        "L163.961 344.514\n",
        "L164.438 341.963\n",
        "L164.54 342.161\n",
        "L164.789 342.927\n",
        "L164.846 342.836\n",
        "L164.971 342.081\n",
        "L165.334 339.373\n",
        "L165.379 339.428\n",
        "L165.504 340.102\n",
        "L165.787 341.755\n",
        "L165.821 341.707\n",
        "L165.935 341.079\n",
        "L166.297 338.62\n",
        "L166.332 338.656\n",
        "L166.445 339.138\n",
        "L166.785 340.784\n",
        "L166.808 340.768\n",
        "L166.921 340.463\n",
        "L167.182 339.747\n",
        "L167.205 339.763\n",
        "L167.318 340.077\n",
        "L167.704 341.531\n",
        "L167.749 341.497\n",
        "L168.044 341.03\n",
        "L168.112 341.171\n",
        "L168.259 342.042\n",
        "L168.736 345.273\n",
        "L168.747 345.269\n",
        "L168.86 345.082\n",
        "L169.019 344.851\n",
        "L169.053 344.885\n",
        "L169.155 345.277\n",
        "L169.337 347.084\n",
        "L169.79 351.626\n",
        "L170.119 352.523\n",
        "L170.301 355.054\n",
        "L170.834 363.303\n",
        "L170.924 363.207\n",
        "L171.015 363.108\n",
        "L171.06 363.176\n",
        "L171.163 363.873\n",
        "L171.321 366.976\n",
        "L171.639 379.136\n",
        "L171.922 386.249\n",
        "L172.331 390.512\n",
        "L172.523 399.669\n",
        "L172.83 427.136\n",
        "L173.431 501.954\n",
        "L173.499 487.008\n",
        "L173.771 430.359\n",
        "L174.066 409.733\n",
        "L174.451 398.708\n",
        "L175.358 377.637\n",
        "L176.141 368.489\n",
        "L176.595 365.425\n",
        "L177.094 363.467\n",
        "L177.4 362.973\n",
        "L177.729 362.864\n",
        "L177.967 362.973\n",
        "L178.171 363.377\n",
        "L178.5 364.667\n",
        "L179.158 368.197\n",
        "L179.577 372.186\n",
        "L180.269 381.172\n",
        "L180.711 390.011\n",
        "L181.187 404.398\n",
        "L181.55 421.864\n",
        "L181.823 446.694\n",
        "L181.993 483.426\n",
        "L182.075 556.082\n",
        "M182.1 556.082\n",
        "L182.242 465.652\n",
        "L182.514 429.286\n",
        "L182.9 406.213\n",
        "L183.41 388.624\n",
        "L184.011 375.212\n",
        "L184.714 364.402\n",
        "L185.474 356.021\n",
        "L186.268 349.618\n",
        "L187.039 345.089\n",
        "L187.742 342.163\n",
        "L188.355 340.486\n",
        "L188.842 339.72\n",
        "L189.216 339.489\n",
        "L189.534 339.543\n",
        "L189.863 339.845\n",
        "L190.226 340.509\n",
        "L190.679 341.852\n",
        "L191.178 344.078\n",
        "L191.734 347.653\n",
        "L192.312 352.938\n",
        "L192.879 360.248\n",
        "L193.424 370.319\n",
        "L193.9 383.422\n",
        "L194.297 400.803\n",
        "L194.592 423.654\n",
        "L194.796 457.234\n",
        "L194.921 493.593\n",
        "L194.966 479.665\n",
        "L195.216 426.382\n",
        "L195.556 399.801\n",
        "L195.998 381.603\n",
        "L196.531 368.264\n",
        "L197.121 358.724\n",
        "L197.744 351.96\n",
        "L198.345 347.751\n",
        "L198.867 345.423\n",
        "L199.332 344.296\n",
        "L199.661 343.96\n",
        "L199.922 343.979\n",
        "L200.217 344.242\n",
        "L200.523 344.831\n",
        "L200.92 346.161\n",
        "L201.498 348.914\n",
        "L201.997 352.517\n",
        "L202.666 359.059\n",
        "L203.244 367.156\n",
        "L203.8 378.036\n",
        "L204.276 391.86\n",
        "L204.673 410.162\n",
        "L204.968 434.666\n",
        "L205.184 472.999\n",
        "L205.252 485.001\n",
        "L205.308 477.213\n",
        "L205.626 426.018\n",
        "L206 401.76\n",
        "L206.488 384.158\n",
        "L207.066 371.056\n",
        "L207.747 360.603\n",
        "L208.461 352.908\n",
        "L209.187 347.316\n",
        "L209.879 343.538\n",
        "L210.525 341.197\n",
        "L211.035 340.08\n",
        "L211.455 339.638\n",
        "L211.772 339.585\n",
        "L212.067 339.765\n",
        "L212.419 340.27\n",
        "L212.838 341.308\n",
        "L213.326 343.156\n",
        "L213.882 346.217\n",
        "L214.471 350.736\n",
        "L215.106 357.513\n",
        "L215.696 366.214\n",
        "L216.263 377.993\n",
        "L216.74 392.612\n",
        "L217.136 411.734\n",
        "L217.431 437.242\n",
        "L217.624 474.785\n",
        "L217.715 504.838\n",
        "L217.771 488\n",
        "L218.01 437.478\n",
        "L218.338 412.161\n",
        "L218.781 394.667\n",
        "L219.28 383.133\n",
        "L219.824 375.398\n",
        "L220.357 370.718\n",
        "L220.845 368.195\n",
        "L221.208 367.319\n",
        "L221.502 367.107\n",
        "L221.729 367.193\n",
        "L221.967 367.559\n",
        "L222.274 368.507\n",
        "L222.705 370.685\n",
        "L223.203 374.407\n",
        "L223.702 379.952\n",
        "L224.258 388.776\n",
        "L224.712 399.66\n",
        "L225.131 415.086\n",
        "L225.449 434.998\n",
        "L225.676 463.747\n",
        "L225.812 513.323\n",
        "L225.843 556.082\n",
        "M225.872 556.082\n",
        "L226.016 468.205\n",
        "L226.288 432.022\n",
        "L226.674 408.605\n",
        "L227.173 391.238\n",
        "L227.796 376.982\n",
        "L228.511 365.679\n",
        "L229.293 356.591\n",
        "L230.121 349.467\n",
        "L230.926 344.296\n",
        "L231.697 340.747\n",
        "L232.31 338.849\n",
        "L232.843 337.839\n",
        "L233.24 337.496\n",
        "L233.58 337.466\n",
        "L233.886 337.669\n",
        "L234.238 338.202\n",
        "L234.691 339.336\n",
        "L235.19 341.249\n",
        "L235.769 344.42\n",
        "L236.381 349.087\n",
        "L237.027 355.778\n",
        "L237.674 364.894\n",
        "L238.275 376.545\n",
        "L238.83 391.856\n",
        "L239.273 410.247\n",
        "L239.624 434.65\n",
        "L239.874 468.153\n",
        "L240.01 489.506\n",
        "L240.055 484.988\n",
        "L240.463 433.062\n",
        "L240.838 414.95\n",
        "L241.28 403.513\n",
        "L241.711 397.438\n",
        "L242.108 394.571\n",
        "L242.391 393.754\n",
        "L242.55 393.738\n",
        "L242.709 394.026\n",
        "L242.947 395.01\n",
        "L243.264 397.359\n",
        "L243.627 401.871\n",
        "L244.024 409.745\n",
        "L244.398 421.717\n",
        "L244.727 439.756\n",
        "L244.999 468.384\n",
        "L245.147 484.962\n",
        "L245.192 482.389\n",
        "L245.873 416.646\n",
        "L246.372 396.917\n",
        "L246.973 381.502\n",
        "L247.676 369.003\n",
        "L248.492 358.401\n",
        "L249.354 350.078\n",
        "L250.273 343.215\n",
        "L251.236 337.67\n",
        "L252.121 333.783\n",
        "L252.926 331.142\n",
        "L253.607 329.589\n",
        "L254.185 328.753\n",
        "L254.661 328.434\n",
        "L255.058 328.414\n",
        "L255.432 328.629\n",
        "L255.875 329.157\n",
        "L256.362 330.119\n",
        "L256.952 331.812\n",
        "L257.632 334.518\n",
        "L258.392 338.486\n",
        "L259.322 344.592\n",
        "L260.739 355.623\n",
        "L261.941 364.282\n",
        "L262.565 367.306\n",
        "L263.007 368.506\n",
        "L263.314 368.818\n",
        "L263.54 368.771\n",
        "L263.79 368.455\n",
        "L264.13 367.613\n",
        "L264.606 365.751\n",
        "L265.298 362.018\n",
        "L266.761 352.53\n",
        "L268.451 342.188\n",
        "L269.845 335.017\n",
        "L271.218 329.085\n",
        "L272.454 324.666\n",
        "L273.474 321.782\n",
        "L274.302 320.057\n",
        "L274.982 319.114\n",
        "L275.527 318.702\n",
        "L276.23 318.639\n",
        "L276.683 318.892\n",
        "L277.182 319.439\n",
        "L277.772 320.446\n",
        "L278.475 322.125\n",
        "L279.348 324.833\n",
        "L280.777 330.128\n",
        "L282.092 334.68\n",
        "L282.829 336.495\n",
        "L283.385 337.339\n",
        "L283.827 337.654\n",
        "L284.213 337.67\n",
        "L284.61 337.449\n",
        "L285.075 336.912\n",
        "L285.687 335.83\n",
        "L286.549 333.801\n",
        "L288.25 329.091\n",
        "L291.754 319.511\n",
        "L293.591 315.007\n",
        "L294.668 312.908\n",
        "L295.485 311.764\n",
        "L296.154 311.182\n",
        "L296.721 310.966\n",
        "L297.242 311.002\n",
        "L297.775 311.27\n",
        "L298.376 311.839\n",
        "L299.102 312.862\n",
        "L300.077 314.667\n",
        "L302.492 319.302\n",
        "L303.229 320.17\n",
        "L303.842 320.567\n",
        "L304.397 320.668\n",
        "L304.953 320.54\n",
        "L305.599 320.148\n",
        "L306.439 319.356\n",
        "L307.799 317.719\n",
        "L310.385 314.234\n",
        "L312.052 311.612\n",
        "L315.079 306.727\n",
        "L315.93 305.838\n",
        "L316.621 305.417\n",
        "L317.222 305.301\n",
        "L317.801 305.414\n",
        "L318.413 305.768\n",
        "L319.139 306.465\n",
        "L320.091 307.724\n",
        "L322.79 311.483\n",
        "L323.595 312.134\n",
        "L324.321 312.443\n",
        "L325.058 312.517\n",
        "L325.931 312.372\n",
        "L327.303 311.886\n",
        "L329.718 310.796\n",
        "L330.818 310.052\n",
        "L331.827 309.091\n",
        "L333.018 307.624\n",
        "L335.399 304.619\n",
        "L336.216 303.983\n",
        "L336.896 303.723\n",
        "L337.508 303.72\n",
        "L338.132 303.94\n",
        "L338.846 304.443\n",
        "L339.754 305.381\n",
        "L342.94 308.936\n",
        "L343.836 309.466\n",
        "L344.822 309.794\n",
        "L346.614 310.094\n",
        "L349.993 310.542\n",
        "L350.775 310.32\n",
        "L351.535 309.867\n",
        "L352.408 309.068\n",
        "L353.837 307.395\n",
        "L355.095 306.064\n",
        "L355.878 305.542\n",
        "L356.536 305.361\n",
        "L357.136 305.421\n",
        "L357.771 305.712\n",
        "L358.497 306.304\n",
        "L359.461 307.407\n",
        "L362.613 311.239\n",
        "L363.917 312.299\n",
        "L366.219 314.122\n",
        "L368.215 316.147\n",
        "L369.224 316.97\n",
        "L369.916 317.267\n",
        "L370.517 317.288\n",
        "L371.106 317.08\n",
        "L371.775 316.595\n",
        "L372.716 315.603\n",
        "L374.406 313.811\n",
        "L375.109 313.397\n",
        "L375.699 313.295\n",
        "L376.254 313.427\n",
        "L376.844 313.809\n",
        "L377.524 314.536\n",
        "L378.397 315.826\n",
        "L379.962 318.628\n",
        "L381.765 321.681\n",
        "L384.407 325.982\n",
        "L385.484 328.327\n",
        "L387.083 332.452\n",
        "L388.228 335.118\n",
        "L388.908 336.185\n",
        "L389.43 336.624\n",
        "L389.861 336.716\n",
        "L390.28 336.576\n",
        "L390.768 336.163\n",
        "L391.437 335.272\n",
        "L393.433 332.431\n",
        "L393.977 332.096\n",
        "L394.431 332.064\n",
        "L394.861 332.26\n",
        "L395.338 332.743\n",
        "L395.893 333.652\n",
        "L396.574 335.234\n",
        "L397.447 337.886\n",
        "L398.773 342.725\n",
        "L401.177 352.385\n",
        "L402.164 357.269\n",
        "L402.969 362.421\n",
        "L403.717 368.722\n",
        "L404.443 376.82\n",
        "L405.146 387.251\n",
        "L405.826 400.757\n",
        "L406.473 418.202\n",
        "L407.062 440.346\n",
        "L407.72 474.624\n",
        "L408.049 486.208\n",
        "L408.139 486.689\n",
        "L408.185 486.565\n",
        "L408.332 485.197\n",
        "L408.74 481.629\n",
        "L408.808 481.581\n",
        "L408.842 481.627\n",
        "L408.956 482.107\n",
        "L409.171 484.24\n",
        "L409.579 488.502\n",
        "L409.602 488.47\n",
        "L409.681 487.912\n",
        "L409.84 484.651\n",
        "L410.192 471.197\n",
        "L410.872 447.385\n",
        "L411.416 435.713\n",
        "L411.893 429.758\n",
        "L412.255 427.528\n",
        "L412.482 427.125\n",
        "L412.607 427.238\n",
        "L412.777 427.796\n",
        "L413.026 429.536\n",
        "L413.333 433.449\n",
        "L413.673 440.94\n",
        "L414.002 453.418\n",
        "L414.296 473.816\n",
        "L414.568 500.851\n",
        "L414.637 497.459\n",
        "L415.34 435.192\n",
        "L415.85 415.356\n",
        "L416.462 399.967\n",
        "L417.154 387.999\n",
        "L417.925 378.409\n",
        "L418.821 370.038\n",
        "L420.045 360.824\n",
        "L422.381 345.172\n",
        "L423.662 337.86\n",
        "L424.592 333.751\n",
        "L425.34 331.36\n",
        "L425.975 330.007\n",
        "L426.52 329.329\n",
        "L426.985 329.072\n",
        "L427.438 329.071\n",
        "L427.948 329.308\n",
        "L428.674 329.927\n",
        "L429.955 331.008\n",
        "L430.488 331.16\n",
        "L430.942 331.061\n",
        "L431.407 330.717\n",
        "L431.951 330.011\n",
        "L432.643 328.71\n",
        "L433.731 326.115\n",
        "L435.988 320.717\n",
        "L439.627 312.594\n",
        "L442.19 306.335\n",
        "L443.052 304.87\n",
        "L443.755 304.082\n",
        "L444.367 303.707\n",
        "L444.957 303.601\n",
        "L445.603 303.722\n",
        "L446.499 304.144\n",
        "L447.893 304.789\n",
        "L448.585 304.85\n",
        "L449.22 304.679\n",
        "L449.9 304.253\n",
        "L450.762 303.427\n",
        "L452.486 301.374\n",
        "L456.987 295.816\n",
        "L460.23 290.951\n",
        "L461.012 290.297\n",
        "L461.693 290.006\n",
        "L462.362 289.96\n",
        "L463.11 290.142\n",
        "L464.346 290.718\n",
        "L465.503 291.159\n",
        "L466.285 291.222\n",
        "L467.045 291.058\n",
        "L467.94 290.621\n",
        "L469.471 289.573\n",
        "L473.689 286.434\n",
        "L475.107 284.857\n",
        "L476.875 282.939\n",
        "L477.737 282.33\n",
        "L478.463 282.078\n",
        "L479.154 282.069\n",
        "L479.914 282.289\n",
        "L481.003 282.867\n",
        "L482.579 283.675\n",
        "L483.441 283.857\n",
        "L484.291 283.809\n",
        "L485.357 283.51\n",
        "L489.427 281.929\n",
        "L490.573 281.231\n",
        "L491.899 280.135\n",
        "L493.657 278.715\n",
        "L494.496 278.329\n",
        "L495.21 278.236\n",
        "L495.925 278.37\n",
        "L496.752 278.766\n",
        "L498.249 279.796\n",
        "L499.406 280.454\n",
        "L500.29 280.704\n",
        "L501.208 280.725\n",
        "L502.535 280.502\n",
        "L506.424 279.568\n",
        "L507.501 278.968\n",
        "L510.665 277.002\n",
        "L511.379 276.942\n",
        "L512.082 277.11\n",
        "L512.876 277.538\n",
        "L514.112 278.501\n",
        "L515.507 279.505\n",
        "L516.402 279.876\n",
        "L517.309 280.007\n",
        "L518.579 279.936\n",
        "L522.457 279.421\n",
        "L523.455 278.953\n",
        "L524.929 277.966\n",
        "L526.108 277.291\n",
        "L526.879 277.098\n",
        "L527.571 277.154\n",
        "L528.285 277.442\n",
        "L529.181 278.065\n",
        "L531.585 279.87\n",
        "L532.413 280.139\n",
        "L533.308 280.188\n",
        "L534.737 280.001\n",
        "L538.014 279.367\n",
        "L538.966 278.86\n",
        "L540.191 277.925\n",
        "L541.699 276.825\n",
        "L542.481 276.53\n",
        "L543.173 276.505\n",
        "L543.887 276.71\n",
        "L544.794 277.224\n",
        "L546.767 278.402\n",
        "L547.572 278.578\n",
        "L548.389 278.523\n",
        "L549.523 278.197\n",
        "L553.571 276.671\n",
        "L554.591 275.898\n",
        "L557.505 273.49\n",
        "L558.231 273.289\n",
        "L558.956 273.322\n",
        "L559.841 273.602\n",
        "L561.78 274.28\n",
        "L562.574 274.273\n",
        "L563.424 274.031\n",
        "L564.728 273.387\n",
        "L568.923 271.012\n",
        "L570.182 269.789\n",
        "L571.894 268.159\n",
        "L572.733 267.671\n",
        "L573.504 267.475\n",
        "L574.377 267.496\n",
        "L576.656 267.675\n",
        "L577.507 267.427\n",
        "L578.561 266.866\n",
        "L583.777 263.529\n",
        "L586.974 260.79\n",
        "L587.791 260.517\n",
        "L588.698 260.458\n",
        "L591.09 260.436\n",
        "L592.043 260.101\n",
        "L593.596 259.267\n",
        "L595.535 258.321\n",
        "L597.247 257.441\n",
        "L598.551 256.482\n",
        "L600.445 255.09\n",
        "L601.329 254.737\n",
        "L602.191 254.637\n",
        "L603.45 254.753\n",
        "L604.731 254.798\n",
        "L605.717 254.596\n",
        "L607.146 254.034\n",
        "L609.028 253.358\n",
        "L611.069 252.638\n",
        "L612.418 251.866\n",
        "L614.04 250.976\n",
        "L614.913 250.76\n",
        "L615.775 250.78\n",
        "L617.169 251.085\n",
        "L618.349 251.238\n",
        "L619.358 251.135\n",
        "L624.982 249.915\n",
        "L627.68 248.928\n",
        "L628.519 248.963\n",
        "L629.54 249.25\n",
        "L631.286 249.753\n",
        "L632.25 249.763\n",
        "L633.849 249.5\n",
        "L635.504 249.339\n",
        "L637.08 249.148\n",
        "L638.191 248.762\n",
        "L640.244 247.994\n",
        "L641.083 247.968\n",
        "L642.046 248.178\n",
        "L643.861 248.607\n",
        "L644.768 248.544\n",
        "L646.106 248.186\n",
        "L647.818 247.798\n",
        "L649.485 247.409\n",
        "L650.562 246.891\n",
        "L652.682 245.802\n",
        "L653.533 245.673\n",
        "L654.655 245.76\n",
        "L655.914 245.8\n",
        "L656.798 245.59\n",
        "L658.079 245.017\n",
        "L659.757 244.332\n",
        "L661.617 243.595\n",
        "L662.808 242.818\n",
        "L664.418 241.787\n",
        "L665.291 241.509\n",
        "L666.368 241.425\n",
        "L667.706 241.283\n",
        "L668.647 240.936\n",
        "L672.774 239.088\n",
        "L673.931 238.434\n",
        "L675.983 237.215\n",
        "L676.845 237.019\n",
        "L678.137 237.001\n",
        "L679.215 236.882\n",
        "L680.258 236.522\n",
        "L682.299 235.779\n",
        "L684.714 235.094\n",
        "L687.174 234.08\n",
        "L688.048 234.08\n",
        "L690.213 234.199\n",
        "L691.324 233.903\n",
        "L692.912 233.509\n",
        "L695.146 233.081\n",
        "L698.094 232.061\n",
        "L700.872 231.938\n",
        "L705.566 230.14\n",
        "L707.709 228.925\n",
        "L708.661 228.751\n",
        "L709.999 228.499\n",
        "L710.906 228.058\n",
        "L713.072 226.907\n",
        "L714.761 226.142\n",
        "L717.517 224.557\n",
        "L720.181 223.872\n",
        "L721.973 223.059\n",
        "L724.229 222.296\n",
        "L725.987 221.456\n",
        "L726.826 221.377\n",
        "L728.266 221.274\n",
        "L729.184 220.912\n",
        "L730.624 220.354\n",
        "L732.484 219.776\n",
        "L735.046 218.506\n",
        "L736.475 218.154\n",
        "L737.348 217.619\n",
        "L738.765 216.757\n",
        "L740.478 215.862\n",
        "L742.723 214.326\n",
        "L744.537 213.62\n",
        "L746.538 212.436\n",
        "L747.848 211.848\n",
        "L750.064 210.526\n",
        "L751.357 210.108\n",
        "L752.253 209.461\n",
        "L753.296 208.79\n",
        "L754.611 208.02\n",
        "L755.677 206.973\n",
        "L756.488 206.354\n",
        "L758.087 205.316\n",
        "L759.833 203.774\n",
        "L760.864 203.016\n",
        "L762.639 201.404\n",
        "L763.291 201.076\n",
        "L764.045 200.402\n",
        "L765.672 198.882\n",
        "L766.324 198.258\n",
        "L767.186 197.057\n",
        "L767.962 196.158\n",
        "L768.926 195.086\n",
        "L773.768 187.828\n",
        "L774.777 185.95\n",
        "L775.383 184.687\n",
        "L778.241 177.203\n",
        "L778.779 175.431\n",
        "L780.389 168.686\n",
        "L781.699 161.558\n",
        "L782.362 156.986\n",
        "L784.363 139.849\n",
        "L785.094 134.053\n",
        "L785.779 130.444\n",
        "L786.544 127.804\n",
        "L787.082 126.97\n",
        "L787.201 126.809\n",
        "L787.603 126.155\n",
        "L787.841 125.976\n",
        "L787.88 126.018\n",
        "L788.028 126.043\n",
        "L788.039 126.031\n",
        "L788.186 125.705\n",
        "L788.362 125.49\n",
        "L788.373 125.494\n",
        "L788.554 125.449\n",
        "L788.696 125.467\n",
        "L788.701 125.475\n",
        "L788.905 125.596\n",
        "L788.917 125.587\n",
        "L789.041 125.318\n",
        "L789.183 125.101\n",
        "L789.222 125.123\n",
        "L789.438 125.138\n",
        "L789.562 125.212\n",
        "L789.777 125.345\n",
        "L789.783 125.341\n",
        "L789.896 125.097\n",
        "L790.027 124.908\n",
        "L790.066 124.932\n",
        "L790.316 124.995\n",
        "L790.474 125.073\n",
        "L790.667 125.1\n",
        "L790.808 124.762\n",
        "L790.871 124.713\n",
        "L790.922 124.779\n",
        "L791.193 125.04\n",
        "L791.573 124.761\n",
        "L791.737 124.485\n",
        "L791.788 124.57\n",
        "L792.083 125.143\n",
        "L792.105 125.127\n",
        "L792.366 124.675\n",
        "L792.576 124.03\n",
        "L792.621 124.106\n",
        "L792.797 124.973\n",
        "L792.972 125.526\n",
        "L793.006 125.506\n",
        "L793.136 125.242\n",
        "L793.301 124.121\n",
        "L793.448 123.401\n",
        "L793.488 123.478\n",
        "L793.607 124.374\n",
        "L793.884 126.437\n",
        "L793.918 126.405\n",
        "L794.003 126.017\n",
        "L794.196 123.444\n",
        "L794.338 122.339\n",
        "L794.377 122.475\n",
        "L794.49 124.033\n",
        "L794.774 128.52\n",
        "L794.825 128.35\n",
        "L794.927 126.809\n",
        "L795.233 120.851\n",
        "L795.278 121.128\n",
        "L795.391 123.903\n",
        "L795.663 131.687\n",
        "L795.709 131.33\n",
        "L795.828 127.805\n",
        "L796.122 118.564\n",
        "L796.156 118.792\n",
        "L796.241 121.497\n",
        "L796.542 137.807\n",
        "L796.627 135.888\n",
        "L797.023 115.859\n",
        "L797.114 119.123\n",
        "L797.29 141.553\n",
        "L797.409 148.16\n",
        "L797.448 147.731\n",
        "L797.545 142.75\n",
        "L797.913 114.276\n",
        "L797.97 117.392\n",
        "L798.094 145.362\n",
        "L798.264 180.329\n",
        "L798.31 178.429\n",
        "L798.514 155.502\n",
        "L798.735 120.183\n",
        "L798.735 120.183\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_2\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(52.918515625 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_4\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"169.131221374\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"169.131221374\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 1000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(156.103096374 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"282.572442748\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"282.572442748\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 2000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(269.343223998 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"396.013664122\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"396.013664122\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 3000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(382.800773497 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"509.454885496\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"509.454885496\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 4000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(496.091604246 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"622.89610687\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"622.89610687\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 5000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(609.688372495 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_7\">\n",
        "     <g id=\"line2d_14\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"736.337328244\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_15\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"736.337328244\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_7\">\n",
        "      <!-- 6000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(723.089203244 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_8\">\n",
        "     <!-- $T$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M74.7969 66.2031\n",
        "L73.9062 58.7969\n",
        "L49.4062 58.7969\n",
        "L34.7031 0\n",
        "L26 0\n",
        "L40.5938 58.7969\n",
        "L16.0938 58.7969\n",
        "L19 66.2031\n",
        "z\n",
        "\" id=\"STIXGeneral-Italic-1d61b\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(423.855 545.59415625)scale(0.11 -0.11)\">\n",
        "      <use transform=\"translate(0.0 0.796875)\" xlink:href=\"#STIXGeneral-Italic-1d61b\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_16\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#m67681a3443\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_17\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#m27118c4d4e\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-6}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(23.97 521.18728125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#m67681a3443\" y=\"435.0299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#m27118c4d4e\" y=\"435.0299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-5}}$ -->\n",
        "      <g transform=\"translate(23.97 438.57228125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#m67681a3443\" y=\"352.4699375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#m27118c4d4e\" y=\"352.4699375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-4}}$ -->\n",
        "      <g transform=\"translate(23.97 356.01228125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#m67681a3443\" y=\"269.9099375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#m27118c4d4e\" y=\"269.9099375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-3}}$ -->\n",
        "      <g transform=\"translate(23.97 273.50728125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#m67681a3443\" y=\"187.3499375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#m27118c4d4e\" y=\"187.3499375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{-2}}$ -->\n",
        "      <g transform=\"translate(23.97 190.94728125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#m67681a3443\" y=\"104.7899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#m27118c4d4e\" y=\"104.7899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{-1}}$ -->\n",
        "      <g transform=\"translate(23.97 108.33228125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#m67681a3443\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#m27118c4d4e\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- $\\mathdefault{10^{0}}$ -->\n",
        "      <g transform=\"translate(30.46 25.82728125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_30\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"492.736901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_31\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"492.736901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"478.19880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"478.19880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"467.883864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"467.883864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_36\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"459.882973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_37\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"459.882973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"453.345770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"453.345770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"447.818643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"447.818643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"443.030828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"443.030828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"438.807675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"438.807675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"410.176901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"410.176901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"395.63880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"395.63880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"385.323864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"385.323864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"377.322973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"377.322973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"370.785770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"370.785770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"365.258643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"365.258643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"360.470828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"360.470828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"356.247675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"356.247675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"327.616901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"327.616901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"313.07880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"313.07880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"302.763864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"302.763864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"294.762973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_69\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"294.762973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_70\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"288.225770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_71\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"288.225770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_29\">\n",
        "     <g id=\"line2d_72\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"282.698643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_73\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"282.698643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_30\">\n",
        "     <g id=\"line2d_74\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"277.910828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_75\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"277.910828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_31\">\n",
        "     <g id=\"line2d_76\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"273.687675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_77\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"273.687675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_32\">\n",
        "     <g id=\"line2d_78\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"245.056901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_79\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"245.056901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_33\">\n",
        "     <g id=\"line2d_80\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"230.51880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_81\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"230.51880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_34\">\n",
        "     <g id=\"line2d_82\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"220.203864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_83\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"220.203864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_35\">\n",
        "     <g id=\"line2d_84\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"212.202973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_85\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"212.202973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_36\">\n",
        "     <g id=\"line2d_86\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"205.665770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_87\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"205.665770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_37\">\n",
        "     <g id=\"line2d_88\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"200.138643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_89\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"200.138643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_38\">\n",
        "     <g id=\"line2d_90\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"195.350828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_91\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"195.350828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_39\">\n",
        "     <g id=\"line2d_92\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"191.127675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_93\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"191.127675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_40\">\n",
        "     <g id=\"line2d_94\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"162.496901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_95\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"162.496901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_41\">\n",
        "     <g id=\"line2d_96\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"147.95880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_97\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"147.95880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_42\">\n",
        "     <g id=\"line2d_98\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"137.643864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_99\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"137.643864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_43\">\n",
        "     <g id=\"line2d_100\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"129.642973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_101\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"129.642973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_44\">\n",
        "     <g id=\"line2d_102\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"123.105770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_103\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"123.105770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_45\">\n",
        "     <g id=\"line2d_104\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"117.578643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_105\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"117.578643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_46\">\n",
        "     <g id=\"line2d_106\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"112.790828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_107\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"112.790828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_47\">\n",
        "     <g id=\"line2d_108\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"108.567675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_109\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"108.567675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_48\">\n",
        "     <g id=\"line2d_110\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"79.936901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_111\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"79.936901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_49\">\n",
        "     <g id=\"line2d_112\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"65.3988067103\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_113\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"65.3988067103\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_50\">\n",
        "     <g id=\"line2d_114\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"55.083864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_115\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"55.083864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_51\">\n",
        "     <g id=\"line2d_116\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"47.082973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_117\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"47.082973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_52\">\n",
        "     <g id=\"line2d_118\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"40.5457702683\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_119\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"40.5457702683\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_53\">\n",
        "     <g id=\"line2d_120\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"35.0186433164\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_121\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"35.0186433164\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_54\">\n",
        "     <g id=\"line2d_122\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"30.2308281739\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_123\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"30.2308281739\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_55\">\n",
        "     <g id=\"line2d_124\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"55.69\" xlink:href=\"#mf0c55a9a47\" y=\"26.0076759207\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_125\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"798.73\" xlink:href=\"#ma4f294b3af\" y=\"26.0076759207\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_16\">\n",
        "     <!-- $\\Phi_{\\Delta}\\ =\\ 2\\, \\left| \\log \\left( R_{1}\\, \\bar{R}_{2} \\right) \\right|$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M-7.40625 54.7031\n",
        "L-38.5 54.7031\n",
        "L-38.5 60.0938\n",
        "L-7.40625 60.0938\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-304\"/>\n",
        "      <path d=\"\n",
        "M63.5 0\n",
        "L3.09375 0\n",
        "L32 67.4062\n",
        "L34.5938 67.4062\n",
        "z\n",
        "\n",
        "M50.9062 7.40625\n",
        "L33.2969 50.2969\n",
        "L15.7031 7.40625\n",
        "z\n",
        "\" id=\"STIXNonUnicode-Regular-e180\"/>\n",
        "      <path d=\"\n",
        "M47.0938 22.9062\n",
        "Q47.0938 19 45.6875 14.9531\n",
        "Q44.2969 10.9062 41.6875 7.25\n",
        "Q39.0938 3.59375 34.6875 1.29688\n",
        "Q30.2969 -1 24.7969 -1\n",
        "Q15.0938 -1 8.9375 5.84375\n",
        "Q2.79688 12.7031 2.79688 22.9062\n",
        "Q2.79688 32.5938 8.79688 39.4375\n",
        "Q14.7969 46.2969 24.5 46.2969\n",
        "Q34.5938 46.2969 40.8438 40\n",
        "Q47.0938 33.7031 47.0938 22.9062\n",
        "M39.2031 22.7969\n",
        "Q39.2031 30.4062 35.1406 34.7969\n",
        "Q31.0938 39.2031 24.5938 39.2031\n",
        "Q18.2969 39.2031 14.5 34.3906\n",
        "Q10.7031 29.5938 10.7031 22.7969\n",
        "Q10.7031 15.5938 14.7031 10.8438\n",
        "Q18.7031 6.09375 24.9062 6.09375\n",
        "Q31.5938 6.09375 35.3906 11.4375\n",
        "Q39.2031 16.7969 39.2031 22.7969\" id=\"STIXGeneral-Regular-1d5c8\"/>\n",
        "      <path d=\"\n",
        "M38.2031 -13.4062\n",
        "L38.2031 -16.4062\n",
        "Q27 -5.79688 20.4531 9.84375\n",
        "Q13.9062 25.5 13.9062 45.0938\n",
        "Q13.9062 64.4062 20.4531 80.25\n",
        "Q27 96.0938 38.2031 106.594\n",
        "L38.2031 103.594\n",
        "Q22 83.7969 22 45.0938\n",
        "Q22 6.40625 38.2031 -13.4062\" id=\"STIXSizeOneSym-Regular-28\"/>\n",
        "      <path d=\"\n",
        "M63.7031 32\n",
        "L4.79688 32\n",
        "L4.79688 38.5938\n",
        "L63.7031 38.5938\n",
        "z\n",
        "\n",
        "M63.7031 12\n",
        "L4.79688 12\n",
        "L4.79688 18.5938\n",
        "L63.7031 18.5938\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-3d\"/>\n",
        "      <path d=\"\n",
        "M46.9062 7.09375\n",
        "L44 0\n",
        "L3.5 0\n",
        "L3.5 2.09375\n",
        "L21 23.5\n",
        "L21 23.4062\n",
        "L26.5938 30.2031\n",
        "Q30.5 34.9062 32.0938 36.9531\n",
        "Q33.7031 39 35.2031 41.9531\n",
        "Q36.7031 44.9062 36.7031 47.5\n",
        "Q36.7031 53.7031 33.3438 57.0938\n",
        "Q30 60.5 24.2031 60.5\n",
        "Q19.5938 60.5 15.75 56.7031\n",
        "Q11.9062 52.9062 10.9062 45.9062\n",
        "L3.70312 47.5938\n",
        "Q5.29688 56.5 11.1875 62.0469\n",
        "Q17.0938 67.5938 24.9062 67.5938\n",
        "Q33.5938 67.5938 39.0938 62.1875\n",
        "Q44.5938 56.7969 44.5938 49.0938\n",
        "Q44.5938 43.5 42.5 39.4531\n",
        "Q40.4062 35.4062 33.7031 27\n",
        "L17.7031 7.09375\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-1d7e4\"/>\n",
        "      <path d=\"\n",
        "M14.4062 0\n",
        "L6.09375 0\n",
        "L6.09375 66\n",
        "L13.5 68.4062\n",
        "L14.4062 67.9062\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-1d5c5\"/>\n",
        "      <path d=\"\n",
        "M23.9062 66.2031\n",
        "L42.4062 66.2031\n",
        "Q63.9062 66.2031 63.9062 53.2031\n",
        "Q63.9062 44.4062 57.4062 38.0938\n",
        "Q50.9062 31.7969 41 30.2969\n",
        "L58.0938 0\n",
        "L47.7969 0\n",
        "L30.5 29.9062\n",
        "L23.5 29.9062\n",
        "L16.0938 0\n",
        "L7.40625 0\n",
        "z\n",
        "\n",
        "M25.2969 37.2969\n",
        "L34.2031 37.2969\n",
        "Q54.9062 37.2969 54.9062 51.4062\n",
        "Q54.9062 55.2969 51.0938 57.0469\n",
        "Q47.2969 58.7969 39 58.7969\n",
        "L30.7031 58.7969\n",
        "z\n",
        "\" id=\"STIXGeneral-Italic-1d619\"/>\n",
        "      <path d=\"\n",
        "M46.7031 36.9062\n",
        "L38.9062 36.9062\n",
        "Q40.5 33.7969 40.5 29.9062\n",
        "Q40.5 22.7969 35.75 18.2969\n",
        "Q31 13.7969 23.7969 13.7969\n",
        "Q20.7969 13.7969 17.7031 14.5938\n",
        "Q13.5938 12.2031 13.5938 10.2031\n",
        "Q13.5938 6.59375 18.4062 6.40625\n",
        "Q20.0938 6.40625 23.6406 6.25\n",
        "Q27.2031 6.09375 28.9062 6\n",
        "Q45.7969 5.29688 45.7969 -5.90625\n",
        "Q45.7969 -13.9062 38 -17.75\n",
        "Q30.2031 -21.5938 19.2969 -21.5938\n",
        "Q11.5938 -21.5938 6.84375 -18.6875\n",
        "Q2.09375 -15.7969 2.09375 -10.2969\n",
        "Q2.09375 -2.90625 9.09375 1\n",
        "Q5.40625 3.5 5.40625 7.29688\n",
        "Q5.40625 11.9062 9.79688 15.9062\n",
        "Q10.2969 16.4062 11.5 17.7969\n",
        "Q6.29688 22.5 6.29688 29.5938\n",
        "Q6.29688 36.5 11.3906 41.3906\n",
        "Q16.5 46.2969 24.2031 46.2969\n",
        "Q27.9062 46.2969 31.7031 44.9062\n",
        "Q35.2969 43.5938 39.9062 43.5938\n",
        "L46.7031 43.5938\n",
        "z\n",
        "\n",
        "M32.5938 29.7031\n",
        "Q32.5938 34.2969 30.25 36.75\n",
        "Q27.9062 39.2031 23.5938 39.2031\n",
        "Q19.5938 39.2031 16.8906 36.5\n",
        "Q14.2031 33.7969 14.2031 30.2031\n",
        "Q14.2031 26 16.7969 23.5\n",
        "Q19.4062 21 23.9062 21\n",
        "Q27.7969 21 30.1875 23.5\n",
        "Q32.5938 26 32.5938 29.7031\n",
        "M20.0938 -1.5\n",
        "L18.0938 -1.5\n",
        "Q10 -3.90625 10 -8.59375\n",
        "Q10 -14.4062 20.0938 -14.4062\n",
        "Q28.5 -14.4062 32.4062 -12.9062\n",
        "Q34.7969 -11.9062 36.2969 -10.25\n",
        "Q37.7969 -8.59375 37.7969 -6.70312\n",
        "Q37.7969 -3.5 34.5 -2.70312\n",
        "Q30 -1.5 20.0938 -1.5\" id=\"STIXGeneral-Regular-1d5c0\"/>\n",
        "      <path d=\"\n",
        "M30.2031 0\n",
        "L22.2969 0\n",
        "L22.2969 57\n",
        "Q20.0938 56 15.75 53.75\n",
        "Q11.4062 51.5 10.7969 51.2031\n",
        "L10.7969 58.5\n",
        "L28.7969 67.7031\n",
        "L30.2031 67.2031\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-1d7e3\"/>\n",
        "      <path d=\"\n",
        "M13.2969 -1.40625\n",
        "L6.70312 -1.40625\n",
        "L6.70312 67.5938\n",
        "L13.2969 67.5938\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-7c\"/>\n",
        "      <path d=\"\n",
        "M40.2031 56.2031\n",
        "L40.5 56.2031\n",
        "Q48 56.2031 54.3906 53.7031\n",
        "Q60.7969 51.2031 65.0469 45.8438\n",
        "Q69.2969 40.5 69.2969 33.2031\n",
        "Q69.2969 25.9062 65.0469 20.5469\n",
        "Q60.7969 15.2031 54.3906 12.7031\n",
        "Q48 10.2031 40.5 10.2031\n",
        "L40.2031 10.2031\n",
        "L40.2031 0\n",
        "L31.4062 0\n",
        "L31.4062 10.2031\n",
        "L31.0938 10.2031\n",
        "Q23.5938 10.2031 17.1875 12.7031\n",
        "Q10.7969 15.2031 6.54688 20.5469\n",
        "Q2.29688 25.9062 2.29688 33.2031\n",
        "Q2.29688 40.5 6.54688 45.8438\n",
        "Q10.7969 51.2031 17.1875 53.7031\n",
        "Q23.5938 56.2031 31.0938 56.2031\n",
        "L31.4062 56.2031\n",
        "L31.4062 66.2031\n",
        "L40.2031 66.2031\n",
        "z\n",
        "\n",
        "M40.2031 48.7031\n",
        "L40.2031 17.5938\n",
        "Q50.7969 17.7031 55.6875 22.25\n",
        "Q60.5938 26.7969 60.5938 33.1875\n",
        "Q60.5938 39.5938 55.6875 44.0938\n",
        "Q50.7969 48.5938 40.2031 48.7031\n",
        "M31.4062 17.5938\n",
        "L31.4062 48.7031\n",
        "Q20.7969 48.5938 15.8906 44.0938\n",
        "Q11 39.5938 11 33.1875\n",
        "Q11 26.7969 15.8906 22.25\n",
        "Q20.7969 17.7031 31.4062 17.5938\" id=\"STIXNonUnicode-Regular-e192\"/>\n",
        "      <path d=\"\n",
        "M8.59375 103.594\n",
        "L8.59375 106.594\n",
        "Q19.7969 96 26.3438 80.3438\n",
        "Q32.9062 64.7031 32.9062 45.0938\n",
        "Q32.9062 25.7969 26.3438 9.9375\n",
        "Q19.7969 -5.90625 8.59375 -16.4062\n",
        "L8.59375 -13.4062\n",
        "Q24.7969 6.40625 24.7969 45.0938\n",
        "Q24.7969 83.7969 8.59375 103.594\" id=\"STIXSizeOneSym-Regular-29\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(16.55 314.2949375)rotate(-90.0)scale(0.11 -0.11)\">\n",
        "      <use transform=\"translate(0.0 0.90625)\" xlink:href=\"#STIXNonUnicode-Regular-e192\"/>\n",
        "      <use transform=\"translate(71.5999908447 -12.6828125)scale(0.7)\" xlink:href=\"#STIXNonUnicode-Regular-e180\"/>\n",
        "      <use transform=\"translate(156.019979858 0.90625)\" xlink:href=\"#STIXGeneral-Regular-3d\"/>\n",
        "      <use transform=\"translate(252.710600281 0.90625)\" xlink:href=\"#STIXGeneral-Regular-1d7e4\"/>\n",
        "      <use transform=\"translate(332.95058136 -18.546875)scale(1.53170289855)\" xlink:href=\"#STIXGeneral-Regular-7c\"/>\n",
        "      <use transform=\"translate(363.575566101 0.90625)\" xlink:href=\"#STIXGeneral-Regular-1d5c5\"/>\n",
        "      <use transform=\"translate(384.075550842 0.90625)\" xlink:href=\"#STIXGeneral-Regular-1d5c8\"/>\n",
        "      <use transform=\"translate(433.975544739 0.90625)\" xlink:href=\"#STIXGeneral-Regular-1d5c0\"/>\n",
        "      <use transform=\"translate(483.575535583 0.2703125)scale(0.794169207317)\" xlink:href=\"#STIXSizeOneSym-Regular-28\"/>\n",
        "      <use transform=\"translate(520.723027039 0.90625)\" xlink:href=\"#STIXGeneral-Italic-1d619\"/>\n",
        "      <use transform=\"translate(579.623020935 -12.6828125)scale(0.7)\" xlink:href=\"#STIXGeneral-Regular-1d7e3\"/>\n",
        "      <use transform=\"translate(697.363006592 24.90625)\" xlink:href=\"#STIXGeneral-Regular-304\"/>\n",
        "      <use transform=\"translate(644.863006592 0.90625)\" xlink:href=\"#STIXGeneral-Italic-1d619\"/>\n",
        "      <use transform=\"translate(703.763000488 -12.6828125)scale(0.7)\" xlink:href=\"#STIXGeneral-Regular-1d7e4\"/>\n",
        "      <use transform=\"translate(738.762989807 0.2703125)scale(0.794169207317)\" xlink:href=\"#STIXSizeOneSym-Regular-29\"/>\n",
        "      <use transform=\"translate(775.910481262 -18.546875)scale(1.53170289855)\" xlink:href=\"#STIXGeneral-Regular-7c\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M55.69 22.2299\n",
        "L798.73 22.2299\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M798.73 517.59\n",
        "L798.73 22.2299\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M55.69 517.59\n",
        "L798.73 517.59\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M55.69 517.59\n",
        "L55.69 22.2299\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"text_17\">\n",
        "    <!-- Phase difference between W1 and W2 -->\n",
        "    <defs>\n",
        "     <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "     <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "     <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "     <path d=\"\n",
        "M19.6719 64.7969\n",
        "L19.6719 37.4062\n",
        "L32.0781 37.4062\n",
        "Q38.9688 37.4062 42.7188 40.9688\n",
        "Q46.4844 44.5312 46.4844 51.125\n",
        "Q46.4844 57.6719 42.7188 61.2344\n",
        "Q38.9688 64.7969 32.0781 64.7969\n",
        "z\n",
        "\n",
        "M9.8125 72.9062\n",
        "L32.0781 72.9062\n",
        "Q44.3438 72.9062 50.6094 67.3594\n",
        "Q56.8906 61.8125 56.8906 51.125\n",
        "Q56.8906 40.3281 50.6094 34.8125\n",
        "Q44.3438 29.2969 32.0781 29.2969\n",
        "L19.6719 29.2969\n",
        "L19.6719 0\n",
        "L9.8125 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-50\"/>\n",
        "     <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "     <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-68\"/>\n",
        "     <path d=\"\n",
        "M4.20312 54.6875\n",
        "L13.1875 54.6875\n",
        "L24.4219 12.0156\n",
        "L35.5938 54.6875\n",
        "L46.1875 54.6875\n",
        "L57.4219 12.0156\n",
        "L68.6094 54.6875\n",
        "L77.5938 54.6875\n",
        "L63.2812 0\n",
        "L52.6875 0\n",
        "L40.9219 44.8281\n",
        "L29.1094 0\n",
        "L18.5 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-77\"/>\n",
        "     <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "     <path d=\"\n",
        "M45.4062 46.3906\n",
        "L45.4062 75.9844\n",
        "L54.3906 75.9844\n",
        "L54.3906 0\n",
        "L45.4062 0\n",
        "L45.4062 8.20312\n",
        "Q42.5781 3.32812 38.25 0.953125\n",
        "Q33.9375 -1.42188 27.875 -1.42188\n",
        "Q17.9688 -1.42188 11.7344 6.48438\n",
        "Q5.51562 14.4062 5.51562 27.2969\n",
        "Q5.51562 40.1875 11.7344 48.0938\n",
        "Q17.9688 56 27.875 56\n",
        "Q33.9375 56 38.25 53.625\n",
        "Q42.5781 51.2656 45.4062 46.3906\n",
        "M14.7969 27.2969\n",
        "Q14.7969 17.3906 18.875 11.75\n",
        "Q22.9531 6.10938 30.0781 6.10938\n",
        "Q37.2031 6.10938 41.2969 11.75\n",
        "Q45.4062 17.3906 45.4062 27.2969\n",
        "Q45.4062 37.2031 41.2969 42.8438\n",
        "Q37.2031 48.4844 30.0781 48.4844\n",
        "Q22.9531 48.4844 18.875 42.8438\n",
        "Q14.7969 37.2031 14.7969 27.2969\" id=\"BitstreamVeraSans-Roman-64\"/>\n",
        "     <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "     <path d=\"\n",
        "M37.1094 75.9844\n",
        "L37.1094 68.5\n",
        "L28.5156 68.5\n",
        "Q23.6875 68.5 21.7969 66.5469\n",
        "Q19.9219 64.5938 19.9219 59.5156\n",
        "L19.9219 54.6875\n",
        "L34.7188 54.6875\n",
        "L34.7188 47.7031\n",
        "L19.9219 47.7031\n",
        "L19.9219 0\n",
        "L10.8906 0\n",
        "L10.8906 47.7031\n",
        "L2.29688 47.7031\n",
        "L2.29688 54.6875\n",
        "L10.8906 54.6875\n",
        "L10.8906 58.5\n",
        "Q10.8906 67.625 15.1406 71.7969\n",
        "Q19.3906 75.9844 28.6094 75.9844\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-66\"/>\n",
        "     <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "     <path d=\"\n",
        "M44.2812 53.0781\n",
        "L44.2812 44.5781\n",
        "Q40.4844 46.5312 36.375 47.5\n",
        "Q32.2812 48.4844 27.875 48.4844\n",
        "Q21.1875 48.4844 17.8438 46.4375\n",
        "Q14.5 44.3906 14.5 40.2812\n",
        "Q14.5 37.1562 16.8906 35.375\n",
        "Q19.2812 33.5938 26.5156 31.9844\n",
        "L29.5938 31.2969\n",
        "Q39.1562 29.25 43.1875 25.5156\n",
        "Q47.2188 21.7812 47.2188 15.0938\n",
        "Q47.2188 7.46875 41.1875 3.01562\n",
        "Q35.1562 -1.42188 24.6094 -1.42188\n",
        "Q20.2188 -1.42188 15.4531 -0.5625\n",
        "Q10.6875 0.296875 5.42188 2\n",
        "L5.42188 11.2812\n",
        "Q10.4062 8.6875 15.2344 7.39062\n",
        "Q20.0625 6.10938 24.8125 6.10938\n",
        "Q31.1562 6.10938 34.5625 8.28125\n",
        "Q37.9844 10.4531 37.9844 14.4062\n",
        "Q37.9844 18.0625 35.5156 20.0156\n",
        "Q33.0625 21.9688 24.7031 23.7812\n",
        "L21.5781 24.5156\n",
        "Q13.2344 26.2656 9.51562 29.9062\n",
        "Q5.8125 33.5469 5.8125 39.8906\n",
        "Q5.8125 47.6094 11.2812 51.7969\n",
        "Q16.75 56 26.8125 56\n",
        "Q31.7812 56 36.1719 55.2656\n",
        "Q40.5781 54.5469 44.2812 53.0781\" id=\"BitstreamVeraSans-Roman-73\"/>\n",
        "     <path d=\"\n",
        "M48.7812 52.5938\n",
        "L48.7812 44.1875\n",
        "Q44.9688 46.2969 41.1406 47.3438\n",
        "Q37.3125 48.3906 33.4062 48.3906\n",
        "Q24.6562 48.3906 19.8125 42.8438\n",
        "Q14.9844 37.3125 14.9844 27.2969\n",
        "Q14.9844 17.2812 19.8125 11.7344\n",
        "Q24.6562 6.20312 33.4062 6.20312\n",
        "Q37.3125 6.20312 41.1406 7.25\n",
        "Q44.9688 8.29688 48.7812 10.4062\n",
        "L48.7812 2.09375\n",
        "Q45.0156 0.34375 40.9844 -0.53125\n",
        "Q36.9688 -1.42188 32.4219 -1.42188\n",
        "Q20.0625 -1.42188 12.7812 6.34375\n",
        "Q5.51562 14.1094 5.51562 27.2969\n",
        "Q5.51562 40.6719 12.8594 48.3281\n",
        "Q20.2188 56 33.0156 56\n",
        "Q37.1562 56 41.1094 55.1406\n",
        "Q45.0625 54.2969 48.7812 52.5938\" id=\"BitstreamVeraSans-Roman-63\"/>\n",
        "     <path d=\"\n",
        "M48.6875 27.2969\n",
        "Q48.6875 37.2031 44.6094 42.8438\n",
        "Q40.5312 48.4844 33.4062 48.4844\n",
        "Q26.2656 48.4844 22.1875 42.8438\n",
        "Q18.1094 37.2031 18.1094 27.2969\n",
        "Q18.1094 17.3906 22.1875 11.75\n",
        "Q26.2656 6.10938 33.4062 6.10938\n",
        "Q40.5312 6.10938 44.6094 11.75\n",
        "Q48.6875 17.3906 48.6875 27.2969\n",
        "M18.1094 46.3906\n",
        "Q20.9531 51.2656 25.2656 53.625\n",
        "Q29.5938 56 35.5938 56\n",
        "Q45.5625 56 51.7812 48.0938\n",
        "Q58.0156 40.1875 58.0156 27.2969\n",
        "Q58.0156 14.4062 51.7812 6.48438\n",
        "Q45.5625 -1.42188 35.5938 -1.42188\n",
        "Q29.5938 -1.42188 25.2656 0.953125\n",
        "Q20.9531 3.32812 18.1094 8.20312\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-62\"/>\n",
        "    </defs>\n",
        "    <g transform=\"translate(302.0389375 17.2299375)scale(0.132 -0.132)\">\n",
        "     <use xlink:href=\"#BitstreamVeraSans-Roman-50\"/>\n",
        "     <use x=\"60.302734375\" xlink:href=\"#BitstreamVeraSans-Roman-68\"/>\n",
        "     <use x=\"123.681640625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "     <use x=\"184.9609375\" xlink:href=\"#BitstreamVeraSans-Roman-73\"/>\n",
        "     <use x=\"237.060546875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"298.583984375\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"330.37109375\" xlink:href=\"#BitstreamVeraSans-Roman-64\"/>\n",
        "     <use x=\"393.84765625\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "     <use x=\"421.630859375\" xlink:href=\"#BitstreamVeraSans-Roman-66\"/>\n",
        "     <use x=\"456.8359375\" xlink:href=\"#BitstreamVeraSans-Roman-66\"/>\n",
        "     <use x=\"492.041015625\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"553.564453125\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "     <use x=\"592.427734375\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"653.951171875\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     <use x=\"717.330078125\" xlink:href=\"#BitstreamVeraSans-Roman-63\"/>\n",
        "     <use x=\"772.310546875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"833.833984375\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"865.62109375\" xlink:href=\"#BitstreamVeraSans-Roman-62\"/>\n",
        "     <use x=\"929.09765625\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"990.62109375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "     <use x=\"1029.83007812\" xlink:href=\"#BitstreamVeraSans-Roman-77\"/>\n",
        "     <use x=\"1111.6171875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"1173.140625\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"1234.6640625\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     <use x=\"1298.04296875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"1329.83007812\" xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "     <use x=\"1428.70703125\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "     <use x=\"1492.33007812\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"1524.1171875\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "     <use x=\"1585.39648438\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     <use x=\"1648.77539062\" xlink:href=\"#BitstreamVeraSans-Roman-64\"/>\n",
        "     <use x=\"1712.25195312\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"1744.0390625\" xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "     <use x=\"1842.91601562\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p619084c08b\">\n",
        "   <rect height=\"495.36\" width=\"743.04\" x=\"55.69\" y=\"22.2299375\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x1074a57d0>"
       ]
      }
     ],
     "prompt_number": 30
    },
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Plot the amplitude difference between the two waveforms"
     ]
    },
    {
     "cell_type": "markdown",
     "metadata": {},
     "source": [
      "The amplitudes are most meaningful in the corotating frame.  Also, this is the frame in which the amplitudes look most like they would for nonprecessing systems."
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "Abs1 = W1.Interpolate(T1).Abs(W1.FindModeIndex(2,2))\n",
      "Abs2 = W2.Interpolate(T1).Abs(W2.FindModeIndex(2,2))\n",
      "\n",
      "semilogy(T1, abs(Abs1-Abs2)/Abs1)\n",
      "xlim((0,6550))\n",
      "ylim((1e-6,1))\n",
      "xlabel(r'$(t-r_\\ast)/M$')\n",
      "ylabel(r'$\\left(|h_1|-|h_2|\\right)\\,/\\,|h_1|$')\n",
      "title('Relative amplitude differences between W1 and W2')\n",
      "\n",
      "savefig(AmplitudeDifferencePlot);"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"555pt\" version=\"1.1\" viewBox=\"0 0 804 555\" width=\"804pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 555.082\n",
        "L804.806 555.082\n",
        "L804.806 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:#bfbfbf;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M54.5659 517.59\n",
        "L797.606 517.59\n",
        "L797.606 22.2299\n",
        "L54.5659 22.2299\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p1337319c54)\" d=\"\n",
        "M54.5634 117.742\n",
        "L54.6658 192.211\n",
        "L54.7113 284.665\n",
        "L54.7568 204.285\n",
        "L54.7568 204.285\n",
        "L54.882 143.22\n",
        "L54.9162 145.461\n",
        "L54.9731 170.677\n",
        "L55.0073 284.412\n",
        "L55.0414 170.965\n",
        "L55.0414 170.965\n",
        "L55.1325 135.23\n",
        "L55.1781 140.111\n",
        "L55.235 178.648\n",
        "L55.2578 282.197\n",
        "L55.2692 196.123\n",
        "L55.2692 196.123\n",
        "L55.4173 110.177\n",
        "L55.4971 105.766\n",
        "L55.5426 107.516\n",
        "L55.6452 123.618\n",
        "L55.7364 171.582\n",
        "L55.7705 293.233\n",
        "L55.8047 172.762\n",
        "L55.8047 172.762\n",
        "L55.9643 129.672\n",
        "L56.0099 128.836\n",
        "L56.0668 129.597\n",
        "L56.2605 136.867\n",
        "L56.3859 152.605\n",
        "L56.4884 198.659\n",
        "L56.5225 289.948\n",
        "L56.5567 206.979\n",
        "L56.5567 206.979\n",
        "L56.7162 158.846\n",
        "L56.7275 158.829\n",
        "L56.7731 161.641\n",
        "L56.8528 182.742\n",
        "L56.9097 271.562\n",
        "L56.9552 191.605\n",
        "L57.1374 131.606\n",
        "L57.3308 121.213\n",
        "L57.3422 121.186\n",
        "L57.3535 121.204\n",
        "L57.3535 121.204\n",
        "L57.4218 122.172\n",
        "L57.5697 128.828\n",
        "L57.7744 149.906\n",
        "L57.9791 172.675\n",
        "L58.0246 171.252\n",
        "L58.161 152.558\n",
        "L58.4793 116.772\n",
        "L58.5702 114.887\n",
        "L58.6157 115.309\n",
        "L58.7294 119.737\n",
        "L59.0931 138.226\n",
        "L59.1499 137.663\n",
        "L59.309 132.015\n",
        "L59.684 120.148\n",
        "L59.7636 119.812\n",
        "L59.809 119.927\n",
        "L59.934 121.186\n",
        "L60.4112 128.387\n",
        "L60.4908 128.03\n",
        "L60.8543 124.605\n",
        "L60.9452 124.979\n",
        "L61.2974 127.768\n",
        "L61.3769 127.589\n",
        "L61.6268 126.678\n",
        "L61.6836 126.778\n",
        "L61.8086 127.561\n",
        "L62.0812 131.092\n",
        "L62.5242 136.109\n",
        "L62.8081 137.038\n",
        "L63.0807 137.77\n",
        "L63.2283 139.235\n",
        "L63.4328 144.029\n",
        "L63.887 157.028\n",
        "L63.9324 156.852\n",
        "L64.046 154.843\n",
        "L64.3185 149.689\n",
        "L64.3526 149.847\n",
        "L64.4435 151.665\n",
        "L64.6138 161.005\n",
        "L65.1361 204.519\n",
        "L65.2383 202.742\n",
        "L65.4995 197.309\n",
        "L65.5222 197.404\n",
        "L65.6017 198.898\n",
        "L65.7266 206.449\n",
        "L65.8628 230.949\n",
        "L65.9423 282.477\n",
        "L65.965 418.849\n",
        "L65.9877 283.705\n",
        "L65.9877 283.705\n",
        "L66.1467 210.916\n",
        "L66.3511 195.28\n",
        "L66.4305 194.555\n",
        "L66.4873 194.737\n",
        "L66.6008 195.204\n",
        "L66.6462 195.008\n",
        "L66.7484 193.227\n",
        "L66.9755 184.083\n",
        "L67.4977 164.247\n",
        "L67.7816 160.414\n",
        "L68.2697 157.203\n",
        "L68.8487 150.783\n",
        "L69.246 148.41\n",
        "L69.8817 146.694\n",
        "L70.1882 145.909\n",
        "L70.4719 145.747\n",
        "L70.6876 145.847\n",
        "L71.4822 146.779\n",
        "L71.6978 147.457\n",
        "L72.7988 152.587\n",
        "L73.3436 156.135\n",
        "L74.8417 169.59\n",
        "L76.2943 189.753\n",
        "L76.8845 201.214\n",
        "L77.3497 210.894\n",
        "L78.2122 233.878\n",
        "L78.4505 243.918\n",
        "L79.2221 293.36\n",
        "L79.381 337.001\n",
        "L79.4491 396.877\n",
        "L79.4718 446.317\n",
        "L79.4831 402.951\n",
        "L79.4831 402.951\n",
        "L79.6306 327.363\n",
        "L79.9484 290.895\n",
        "L80.3569 264.091\n",
        "L80.6633 256.453\n",
        "L80.981 249.381\n",
        "L81.3441 242.198\n",
        "L81.6845 239.273\n",
        "L82.1611 232.216\n",
        "L82.3313 232.362\n",
        "L82.3767 232.215\n",
        "L82.5015 230.957\n",
        "L82.944 225.335\n",
        "L82.9667 225.355\n",
        "L83.0915 225.781\n",
        "L83.1936 226.026\n",
        "L83.239 225.956\n",
        "L83.3411 225.233\n",
        "L83.7836 219.799\n",
        "L83.8744 220.233\n",
        "L84.1808 223.474\n",
        "L84.2715 222.898\n",
        "L84.4417 218.981\n",
        "L84.7027 214.17\n",
        "L84.714 214.193\n",
        "L84.7821 214.891\n",
        "L84.9296 219.616\n",
        "L85.2019 229.562\n",
        "L85.2473 228.994\n",
        "L85.3721 223.191\n",
        "L85.7012 208.25\n",
        "L85.7125 208.257\n",
        "L85.7692 209.004\n",
        "L85.894 215.056\n",
        "L86.1323 241.114\n",
        "L86.2458 249.121\n",
        "L86.2911 248.087\n",
        "L86.4273 233.79\n",
        "L86.7336 207.912\n",
        "L86.7904 207.324\n",
        "L86.8357 207.871\n",
        "L86.9492 213.348\n",
        "L87.1307 235.788\n",
        "L87.3803 278.002\n",
        "L87.4371 273.16\n",
        "L87.9249 212.417\n",
        "L87.959 212.174\n",
        "L87.9817 212.285\n",
        "L87.9817 212.285\n",
        "L88.0611 214.412\n",
        "L88.2086 226.046\n",
        "L88.4128 263.54\n",
        "L88.5943 307.588\n",
        "L88.6511 301.382\n",
        "L89.0822 226.6\n",
        "L89.2297 222.679\n",
        "L89.2524 222.794\n",
        "L89.3318 224.639\n",
        "L89.4906 235.083\n",
        "L89.8764 277.422\n",
        "L89.9785 272.754\n",
        "L90.4777 237.666\n",
        "L90.5911 236.411\n",
        "L90.6365 236.6\n",
        "L90.7386 238.635\n",
        "L90.9201 248.185\n",
        "L91.2037 264.569\n",
        "L91.2491 264.079\n",
        "L91.3853 257.765\n",
        "L91.6575 248.095\n",
        "L91.6916 248.017\n",
        "L91.7143 248.07\n",
        "L91.7143 248.07\n",
        "L91.8504 249.194\n",
        "L91.9298 249.549\n",
        "L91.9752 249.43\n",
        "L92.1227 247.898\n",
        "L92.2248 247.27\n",
        "L92.2702 247.491\n",
        "L92.3723 249.462\n",
        "L92.6899 259.45\n",
        "L92.7693 258.503\n",
        "L93.1551 248.097\n",
        "L93.2458 248.993\n",
        "L93.4387 254.784\n",
        "L93.7223 261.989\n",
        "L93.7336 261.987\n",
        "L93.7904 261.511\n",
        "L93.9265 257.666\n",
        "L94.2441 248.58\n",
        "L94.2668 248.644\n",
        "L94.3462 250\n",
        "L94.5051 257.973\n",
        "L94.7887 274.428\n",
        "L94.8341 273.95\n",
        "L94.9588 267.765\n",
        "L95.2992 252.482\n",
        "L95.3219 252.441\n",
        "L95.3332 252.474\n",
        "L95.3332 252.474\n",
        "L95.4013 253.415\n",
        "L95.5488 259.801\n",
        "L95.8437 285.844\n",
        "L95.9798 292.228\n",
        "L96.0139 291.8\n",
        "L96.1273 285.735\n",
        "L96.4563 269.83\n",
        "L96.4903 270.019\n",
        "L96.5811 272.49\n",
        "L96.7512 284.855\n",
        "L96.9668 317.973\n",
        "L97.1143 377.631\n",
        "L97.1596 481.019\n",
        "L97.205 378.281\n",
        "L97.205 378.281\n",
        "L97.3752 336.149\n",
        "L97.4773 332.831\n",
        "L97.5226 333.515\n",
        "L97.7155 340.304\n",
        "L97.7835 337.986\n",
        "L97.931 318.78\n",
        "L98.3167 272.983\n",
        "L98.6003 262.244\n",
        "L99.9502 232.264\n",
        "L100.903 218.758\n",
        "L101.289 214.695\n",
        "L102.071 206.826\n",
        "L102.48 205.069\n",
        "L103.058 200.06\n",
        "L103.263 199.924\n",
        "L103.41 199.254\n",
        "L103.875 196.948\n",
        "L104.079 196.607\n",
        "L104.249 195.558\n",
        "L104.59 193.319\n",
        "L104.612 193.335\n",
        "L104.703 193.691\n",
        "L105.032 196.045\n",
        "L105.111 195.722\n",
        "L105.27 193.518\n",
        "L105.576 189.749\n",
        "L105.588 189.762\n",
        "L105.656 190.135\n",
        "L105.815 192.694\n",
        "L106.098 197.011\n",
        "L106.121 196.971\n",
        "L106.2 196.242\n",
        "L106.461 190.606\n",
        "L106.643 188.681\n",
        "L106.665 188.717\n",
        "L106.745 189.354\n",
        "L106.926 193.234\n",
        "L107.233 199.005\n",
        "L107.244 199.001\n",
        "L107.301 198.699\n",
        "L107.448 196.225\n",
        "L107.788 191.041\n",
        "L107.822 191.067\n",
        "L107.834 191.104\n",
        "L107.936 192.042\n",
        "L108.151 196.786\n",
        "L108.469 202.547\n",
        "L108.492 202.573\n",
        "L108.514 202.539\n",
        "L108.514 202.539\n",
        "L108.605 201.88\n",
        "L109.036 197.03\n",
        "L109.104 197.265\n",
        "L109.24 198.93\n",
        "L109.762 208.215\n",
        "L109.841 207.907\n",
        "L110.148 205.599\n",
        "L110.227 205.88\n",
        "L110.363 207.695\n",
        "L110.817 214.982\n",
        "L110.851 214.925\n",
        "L111.021 214.016\n",
        "L111.112 213.795\n",
        "L111.157 213.906\n",
        "L111.27 215.005\n",
        "L111.486 219.988\n",
        "L111.883 228.219\n",
        "L111.94 228.327\n",
        "L111.985 228.202\n",
        "L112.121 226.959\n",
        "L112.382 224.519\n",
        "L112.416 224.615\n",
        "L112.507 225.755\n",
        "L112.666 231.602\n",
        "L113.085 257.239\n",
        "L113.187 254.599\n",
        "L113.562 238.521\n",
        "L113.607 238.891\n",
        "L113.709 242.284\n",
        "L113.902 258.114\n",
        "L114.197 282.721\n",
        "L114.231 282.135\n",
        "L114.378 273.605\n",
        "L114.605 264.696\n",
        "L114.616 264.706\n",
        "L114.673 265.5\n",
        "L114.798 271.755\n",
        "L115.002 296.152\n",
        "L115.274 334.683\n",
        "L115.32 332.513\n",
        "L115.739 292.8\n",
        "L115.819 295.401\n",
        "L115.932 310.584\n",
        "L116.023 350.98\n",
        "L116.057 429.78\n",
        "L116.091 359.005\n",
        "L116.091 359.005\n",
        "L116.261 295.227\n",
        "L116.386 288.188\n",
        "L116.42 288.821\n",
        "L116.51 296.144\n",
        "L116.635 329.387\n",
        "L116.692 386.917\n",
        "L116.703 440.733\n",
        "L116.715 409.009\n",
        "L116.715 409.009\n",
        "L116.851 315.042\n",
        "L116.919 310.597\n",
        "L116.964 312.751\n",
        "L117.044 330.216\n",
        "L117.1 380.76\n",
        "L117.112 426.376\n",
        "L117.123 408.031\n",
        "L117.123 408.031\n",
        "L117.27 293.724\n",
        "L117.475 272.336\n",
        "L117.497 272.192\n",
        "L117.509 272.262\n",
        "L117.509 272.262\n",
        "L117.577 274.68\n",
        "L117.701 289.397\n",
        "L117.837 335.612\n",
        "L117.906 441.317\n",
        "L117.962 352.808\n",
        "L118.019 342.12\n",
        "L118.076 349.787\n",
        "L118.132 402.357\n",
        "L118.144 490.273\n",
        "L118.155 406.078\n",
        "L118.155 406.078\n",
        "L118.302 298.558\n",
        "L118.518 272.058\n",
        "L118.563 271.42\n",
        "L118.597 271.856\n",
        "L118.597 271.856\n",
        "L118.688 276.929\n",
        "L118.836 300.088\n",
        "L118.972 357.677\n",
        "L119.153 519.559\n",
        "L119.164 431.086\n",
        "L119.323 308.265\n",
        "L119.55 274.077\n",
        "L119.663 270.986\n",
        "L119.698 271.372\n",
        "L119.8 275.932\n",
        "L119.981 296.488\n",
        "L120.253 334.15\n",
        "L120.299 331.991\n",
        "L120.956 282.059\n",
        "L121.138 281.182\n",
        "L121.149 281.183\n",
        "L121.217 281.363\n",
        "L121.331 282.553\n",
        "L121.489 287.026\n",
        "L121.784 303.841\n",
        "L121.92 308.379\n",
        "L121.966 307.927\n",
        "L122.079 302.212\n",
        "L122.612 270.021\n",
        "L122.635 269.995\n",
        "L122.646 270.033\n",
        "L122.646 270.033\n",
        "L122.726 271.25\n",
        "L122.884 278.41\n",
        "L123.236 298.156\n",
        "L123.281 297.492\n",
        "L123.406 290.935\n",
        "L123.848 267.075\n",
        "L123.928 266.455\n",
        "L123.985 266.684\n",
        "L124.121 268.989\n",
        "L124.506 275.729\n",
        "L124.563 275.564\n",
        "L124.733 273.987\n",
        "L125.164 267.856\n",
        "L125.527 262.367\n",
        "L125.538 262.373\n",
        "L125.595 262.673\n",
        "L125.72 264.993\n",
        "L126.071 275.192\n",
        "L126.139 274.223\n",
        "L126.298 266.905\n",
        "L126.582 256.603\n",
        "L126.616 256.77\n",
        "L126.706 259.061\n",
        "L126.899 271.528\n",
        "L127.081 280.807\n",
        "L127.115 280.406\n",
        "L127.217 275.01\n",
        "L127.568 256.337\n",
        "L127.614 256.773\n",
        "L127.727 261.197\n",
        "L128.079 285.566\n",
        "L128.181 282.137\n",
        "L128.544 262.723\n",
        "L128.578 262.948\n",
        "L128.668 265.74\n",
        "L128.861 280.782\n",
        "L129.065 294.304\n",
        "L129.099 293.962\n",
        "L129.213 288.016\n",
        "L129.485 275.373\n",
        "L129.496 275.392\n",
        "L129.553 276.287\n",
        "L129.678 282.93\n",
        "L130.018 310.913\n",
        "L130.097 307.999\n",
        "L130.392 291.968\n",
        "L130.438 292.697\n",
        "L130.54 299.604\n",
        "L130.676 326.959\n",
        "L130.767 388.474\n",
        "L130.786 556.082\n",
        "M130.792 556.082\n",
        "L130.801 416.166\n",
        "L130.914 344.325\n",
        "L130.948 342.404\n",
        "L130.982 343.955\n",
        "L130.982 343.955\n",
        "L131.061 365.718\n",
        "L131.107 423.74\n",
        "L131.118 493.772\n",
        "L131.118 493.772\n",
        "L131.118 493.772\n",
        "L131.243 329.947\n",
        "L131.402 311.477\n",
        "L131.424 311.774\n",
        "L131.492 317.161\n",
        "L131.594 348.142\n",
        "L131.651 456.003\n",
        "L131.696 349.875\n",
        "L131.878 298.292\n",
        "L132.003 292.73\n",
        "L132.037 293.201\n",
        "L132.139 298.951\n",
        "L132.445 334.034\n",
        "L132.547 325.998\n",
        "L132.967 279.722\n",
        "L133.035 278.805\n",
        "L133.091 279.344\n",
        "L133.216 284.265\n",
        "L133.534 302.538\n",
        "L133.602 300.741\n",
        "L133.783 284.97\n",
        "L134.112 262.89\n",
        "L134.191 262.082\n",
        "L134.237 262.469\n",
        "L134.35 266.099\n",
        "L134.577 282.807\n",
        "L134.781 294.139\n",
        "L134.804 293.913\n",
        "L134.895 289.7\n",
        "L135.462 256.019\n",
        "L135.473 256.004\n",
        "L135.484 256.02\n",
        "L135.484 256.02\n",
        "L135.552 256.741\n",
        "L135.688 261.348\n",
        "L136.097 282.955\n",
        "L136.187 280.68\n",
        "L136.709 257.475\n",
        "L136.777 257.817\n",
        "L136.97 260.995\n",
        "L137.197 263.021\n",
        "L137.287 262.887\n",
        "L137.355 262.812\n",
        "L137.401 262.885\n",
        "L137.503 263.583\n",
        "L137.741 266.067\n",
        "L137.798 265.773\n",
        "L137.911 263.156\n",
        "L138.297 250.846\n",
        "L138.353 251.176\n",
        "L138.467 254.234\n",
        "L138.773 266.727\n",
        "L138.841 265.687\n",
        "L139 256.75\n",
        "L139.283 244.477\n",
        "L139.306 244.431\n",
        "L139.317 244.467\n",
        "L139.317 244.467\n",
        "L139.385 245.495\n",
        "L139.544 252.474\n",
        "L139.771 261.821\n",
        "L139.805 261.494\n",
        "L139.907 257.263\n",
        "L140.304 238.987\n",
        "L140.315 239.005\n",
        "L140.383 239.845\n",
        "L140.542 245.79\n",
        "L140.78 254.079\n",
        "L140.814 253.886\n",
        "L140.916 250.89\n",
        "L141.325 236.752\n",
        "L141.336 236.765\n",
        "L141.404 237.359\n",
        "L141.586 241.963\n",
        "L141.812 246.151\n",
        "L141.824 246.125\n",
        "L141.903 245.262\n",
        "L142.345 237.092\n",
        "L142.425 237.464\n",
        "L142.64 240.336\n",
        "L142.844 241.845\n",
        "L142.856 241.84\n",
        "L142.935 241.591\n",
        "L143.219 240.275\n",
        "L143.275 240.371\n",
        "L143.411 241.185\n",
        "L143.74 243.046\n",
        "L143.831 242.916\n",
        "L143.99 242.655\n",
        "L144.024 242.704\n",
        "L144.126 243.277\n",
        "L144.296 245.859\n",
        "L144.704 252.509\n",
        "L144.715 252.494\n",
        "L144.795 252.035\n",
        "L145.135 248.629\n",
        "L145.214 248.952\n",
        "L145.351 251.148\n",
        "L145.85 263.507\n",
        "L145.94 262.852\n",
        "L146.156 258.244\n",
        "L146.439 254.182\n",
        "L146.462 254.163\n",
        "L146.485 254.194\n",
        "L146.485 254.194\n",
        "L146.575 254.789\n",
        "L146.779 258.213\n",
        "L147.131 263.277\n",
        "L147.154 263.288\n",
        "L147.188 263.221\n",
        "L147.301 262.371\n",
        "L147.766 257.918\n",
        "L147.8 257.954\n",
        "L147.902 258.438\n",
        "L148.152 261.133\n",
        "L148.458 263.598\n",
        "L148.526 263.644\n",
        "L148.571 263.575\n",
        "L148.73 262.887\n",
        "L149.116 261.28\n",
        "L149.218 261.341\n",
        "L149.388 261.853\n",
        "L149.796 263.052\n",
        "L149.932 262.995\n",
        "L150.216 262.472\n",
        "L150.59 261.985\n",
        "L151.327 261.323\n",
        "L152.608 258.452\n",
        "L153.584 255.999\n",
        "L154.4 254.122\n",
        "L155.092 252.618\n",
        "L156.657 250.089\n",
        "L157.473 249.107\n",
        "L158.562 248.315\n",
        "L159.072 248.144\n",
        "L160.252 247.841\n",
        "L161.034 247.856\n",
        "L161.941 248.012\n",
        "L162.338 248.092\n",
        "L162.679 248.152\n",
        "L163.212 248.425\n",
        "L163.54 248.408\n",
        "L163.801 248.738\n",
        "L164.096 248.979\n",
        "L164.38 248.856\n",
        "L164.606 248.877\n",
        "L164.833 249.191\n",
        "L165.264 249.779\n",
        "L165.446 249.651\n",
        "L165.752 249.446\n",
        "L165.899 249.663\n",
        "L166.387 250.607\n",
        "L166.41 250.595\n",
        "L166.874 250.336\n",
        "L166.897 250.371\n",
        "L167.407 251.092\n",
        "L167.43 251.078\n",
        "L167.759 250.974\n",
        "L167.94 251.353\n",
        "L168.292 252.039\n",
        "L168.417 251.895\n",
        "L168.825 251.197\n",
        "L168.859 251.226\n",
        "L169.018 251.589\n",
        "L169.449 252.647\n",
        "L169.574 252.519\n",
        "L170.107 251.74\n",
        "L170.118 251.746\n",
        "L170.367 252.04\n",
        "L170.685 252.283\n",
        "L170.946 252.181\n",
        "L172.102 251.486\n",
        "L172.397 251.419\n",
        "L172.681 251.073\n",
        "L173.225 250.422\n",
        "L173.849 249.933\n",
        "L175.867 247.126\n",
        "L177.569 244.708\n",
        "L178.997 243.078\n",
        "L180.007 242.21\n",
        "L180.914 241.656\n",
        "L181.901 241.276\n",
        "L182.967 241.136\n",
        "L183.976 241.242\n",
        "L185.019 241.576\n",
        "L186.142 242.174\n",
        "L187.401 243.109\n",
        "L189.158 244.728\n",
        "L191.064 246.415\n",
        "L192.027 246.978\n",
        "L192.799 247.183\n",
        "L193.49 247.142\n",
        "L194.182 246.873\n",
        "L194.919 246.337\n",
        "L195.804 245.394\n",
        "L196.949 243.812\n",
        "L200.964 238.003\n",
        "L202.154 236.865\n",
        "L203.243 236.162\n",
        "L204.218 235.802\n",
        "L205.205 235.668\n",
        "L206.248 235.757\n",
        "L207.326 236.075\n",
        "L208.516 236.663\n",
        "L209.979 237.654\n",
        "L213.359 240.05\n",
        "L214.311 240.387\n",
        "L215.139 240.446\n",
        "L215.922 240.283\n",
        "L216.772 239.868\n",
        "L217.747 239.126\n",
        "L219.12 237.757\n",
        "L222.261 234.508\n",
        "L223.542 233.527\n",
        "L224.767 232.854\n",
        "L226.026 232.426\n",
        "L227.251 232.256\n",
        "L228.475 232.321\n",
        "L229.711 232.626\n",
        "L231.038 233.205\n",
        "L232.819 234.257\n",
        "L234.701 235.315\n",
        "L235.744 235.648\n",
        "L236.606 235.697\n",
        "L237.445 235.522\n",
        "L238.33 235.1\n",
        "L239.373 234.341\n",
        "L240.984 232.846\n",
        "L243.24 230.799\n",
        "L244.544 229.922\n",
        "L245.792 229.353\n",
        "L247.028 229.033\n",
        "L248.298 228.924\n",
        "L249.67 229.022\n",
        "L251.099 229.343\n",
        "L252.698 229.942\n",
        "L256.746 231.605\n",
        "L257.756 231.685\n",
        "L258.708 231.538\n",
        "L259.729 231.15\n",
        "L261.01 230.409\n",
        "L265.229 227.785\n",
        "L266.703 227.239\n",
        "L268.222 226.913\n",
        "L269.787 226.803\n",
        "L271.284 226.919\n",
        "L272.747 227.258\n",
        "L274.448 227.896\n",
        "L277.204 228.935\n",
        "L278.36 229.108\n",
        "L279.426 229.041\n",
        "L280.549 228.742\n",
        "L282.012 228.1\n",
        "L285.618 226.433\n",
        "L287.341 225.945\n",
        "L289.258 225.638\n",
        "L291.083 225.561\n",
        "L292.626 225.713\n",
        "L294.134 226.089\n",
        "L296.447 226.944\n",
        "L298.137 227.451\n",
        "L299.35 227.584\n",
        "L300.541 227.487\n",
        "L301.958 227.134\n",
        "L306.834 225.737\n",
        "L309.419 225.383\n",
        "L311.631 225.276\n",
        "L313.184 225.42\n",
        "L314.681 225.789\n",
        "L319.5 227.19\n",
        "L320.793 227.169\n",
        "L322.437 226.899\n",
        "L326.428 226.174\n",
        "L331.248 225.698\n",
        "L332.869 225.745\n",
        "L334.287 226.013\n",
        "L336.033 226.592\n",
        "L338.527 227.404\n",
        "L339.911 227.601\n",
        "L341.453 227.583\n",
        "L349.697 226.905\n",
        "L351.908 226.75\n",
        "L353.28 226.884\n",
        "L354.697 227.254\n",
        "L359.165 228.615\n",
        "L360.763 228.712\n",
        "L366.218 228.633\n",
        "L368.191 228.411\n",
        "L371.502 227.981\n",
        "L372.783 228.095\n",
        "L374.166 228.452\n",
        "L378.396 229.718\n",
        "L380.21 229.873\n",
        "L385.335 229.984\n",
        "L386.957 229.75\n",
        "L390.721 229.085\n",
        "L391.934 229.195\n",
        "L393.329 229.559\n",
        "L396.878 230.588\n",
        "L398.692 230.778\n",
        "L403.137 230.94\n",
        "L404.6 230.758\n",
        "L406.165 230.323\n",
        "L408.784 229.574\n",
        "L409.975 229.5\n",
        "L411.199 229.654\n",
        "L413.206 230.179\n",
        "L415.111 230.576\n",
        "L417.005 230.72\n",
        "L421.314 230.768\n",
        "L422.674 230.535\n",
        "L424.103 230.05\n",
        "L427.119 228.949\n",
        "L428.276 228.826\n",
        "L429.523 228.927\n",
        "L434.501 229.598\n",
        "L438.696 229.51\n",
        "L440.068 229.262\n",
        "L441.361 228.795\n",
        "L445.613 227.036\n",
        "L446.792 226.956\n",
        "L448.413 227.098\n",
        "L450.806 227.28\n",
        "L453.176 227.177\n",
        "L456.736 226.848\n",
        "L458.029 226.463\n",
        "L459.446 225.795\n",
        "L462.247 224.417\n",
        "L463.415 224.138\n",
        "L464.685 224.071\n",
        "L469.776 224.063\n",
        "L474.039 223.581\n",
        "L475.332 223.148\n",
        "L476.874 222.374\n",
        "L479.13 221.257\n",
        "L480.332 220.931\n",
        "L481.613 220.824\n",
        "L487.328 220.652\n",
        "L490.9 220.239\n",
        "L492.215 219.807\n",
        "L493.95 218.969\n",
        "L495.787 218.152\n",
        "L496.989 217.868\n",
        "L498.293 217.8\n",
        "L504.008 217.79\n",
        "L507.386 217.557\n",
        "L508.713 217.186\n",
        "L510.686 216.354\n",
        "L512.217 215.824\n",
        "L513.407 215.649\n",
        "L514.779 215.688\n",
        "L518.884 215.944\n",
        "L523.952 215.866\n",
        "L525.324 215.484\n",
        "L528.25 214.59\n",
        "L529.418 214.533\n",
        "L530.846 214.704\n",
        "L534.123 215.155\n",
        "L539.656 215.478\n",
        "L541.006 215.185\n",
        "L543.704 214.534\n",
        "L544.838 214.546\n",
        "L546.233 214.803\n",
        "L549.272 215.411\n",
        "L554.737 216.011\n",
        "L555.984 215.802\n",
        "L559.091 215.155\n",
        "L560.225 215.25\n",
        "L561.903 215.652\n",
        "L563.921 216.065\n",
        "L569.103 216.677\n",
        "L570.26 216.543\n",
        "L571.756 216.115\n",
        "L573.389 215.708\n",
        "L574.478 215.678\n",
        "L575.77 215.884\n",
        "L578.401 216.345\n",
        "L583.152 216.624\n",
        "L584.308 216.478\n",
        "L585.533 216.084\n",
        "L587.903 215.269\n",
        "L588.98 215.187\n",
        "L590.431 215.33\n",
        "L592.347 215.476\n",
        "L595.307 215.346\n",
        "L597.654 215.199\n",
        "L598.776 214.868\n",
        "L600.409 214.106\n",
        "L601.793 213.568\n",
        "L602.858 213.395\n",
        "L604.31 213.418\n",
        "L606.169 213.399\n",
        "L611.147 212.828\n",
        "L612.292 212.477\n",
        "L613.88 211.714\n",
        "L615.274 211.143\n",
        "L616.329 210.957\n",
        "L617.735 210.965\n",
        "L619.617 210.933\n",
        "L625.388 210.267\n",
        "L626.885 209.664\n",
        "L628.302 209.175\n",
        "L629.323 209.065\n",
        "L630.638 209.173\n",
        "L632.611 209.311\n",
        "L636.738 209.372\n",
        "L637.952 209.288\n",
        "L639.21 208.958\n",
        "L640.945 208.518\n",
        "L641.932 208.522\n",
        "L643.201 208.779\n",
        "L645.061 209.128\n",
        "L650.696 209.562\n",
        "L652.295 209.178\n",
        "L653.406 209.036\n",
        "L654.37 209.145\n",
        "L658.157 209.847\n",
        "L660.119 210.031\n",
        "L661.774 210.169\n",
        "L662.749 210.003\n",
        "L665.743 209.287\n",
        "L666.899 209.451\n",
        "L668.487 209.647\n",
        "L669.893 209.544\n",
        "L671.662 209.468\n",
        "L673.26 209.385\n",
        "L674.213 209.084\n",
        "L676.945 208.04\n",
        "L677.977 208.05\n",
        "L679.746 208.085\n",
        "L681.402 207.791\n",
        "L682.83 207.665\n",
        "L684.372 207.511\n",
        "L685.347 207.158\n",
        "L687.434 206.317\n",
        "L688.295 206.285\n",
        "L691.391 206.411\n",
        "L692.944 206.346\n",
        "L695.314 206.389\n",
        "L696.437 206.041\n",
        "L697.593 205.748\n",
        "L698.387 205.786\n",
        "L699.521 206.102\n",
        "L700.734 206.363\n",
        "L702.503 206.418\n",
        "L703.761 206.637\n",
        "L704.952 206.784\n",
        "L705.78 206.645\n",
        "L707.911 206.146\n",
        "L708.773 206.307\n",
        "L710.349 206.633\n",
        "L711.381 206.547\n",
        "L712.821 206.453\n",
        "L714.544 206.42\n",
        "L715.327 206.11\n",
        "L717.254 205.223\n",
        "L718.059 205.207\n",
        "L719.624 205.228\n",
        "L720.724 204.917\n",
        "L721.835 204.684\n",
        "L723.899 204.405\n",
        "L724.931 203.843\n",
        "L725.826 203.456\n",
        "L726.495 203.412\n",
        "L727.539 203.619\n",
        "L728.457 203.692\n",
        "L730.884 203.654\n",
        "L732.063 203.812\n",
        "L732.766 203.649\n",
        "L734.319 203.196\n",
        "L734.977 203.324\n",
        "L736.621 203.761\n",
        "L737.573 203.627\n",
        "L738.503 203.585\n",
        "L740.091 203.632\n",
        "L740.782 203.287\n",
        "L742.08 202.578\n",
        "L742.698 202.55\n",
        "L744.15 202.593\n",
        "L745.012 202.248\n",
        "L745.839 202.013\n",
        "L746.854 202.022\n",
        "L747.489 201.894\n",
        "L748.158 201.5\n",
        "L749.105 200.97\n",
        "L749.626 200.95\n",
        "L750.375 201.186\n",
        "L751.072 201.315\n",
        "L751.764 201.186\n",
        "L752.648 201.059\n",
        "L753.396 201.229\n",
        "L754.06 201.294\n",
        "L754.559 201.106\n",
        "L756.089 200.328\n",
        "L756.753 200.466\n",
        "L757.371 200.497\n",
        "L757.904 200.26\n",
        "L759.071 199.652\n",
        "L760.415 199.32\n",
        "L761.934 198.049\n",
        "L762.326 198.089\n",
        "L762.586 198.172\n",
        "L762.876 198.224\n",
        "L763.584 198.073\n",
        "L764.695 197.662\n",
        "L765.807 197.695\n",
        "L766.237 197.314\n",
        "L767.082 196.532\n",
        "L767.502 196.498\n",
        "L768.21 196.478\n",
        "L768.59 196.16\n",
        "L769.679 195.094\n",
        "L770.495 194.676\n",
        "L770.915 194.035\n",
        "L771.635 192.952\n",
        "L771.975 192.834\n",
        "L772.644 192.708\n",
        "L772.995 192.281\n",
        "L773.761 191.306\n",
        "L774.515 190.716\n",
        "L774.877 189.851\n",
        "L775.575 188.188\n",
        "L776.442 186.864\n",
        "L777.389 184.45\n",
        "L777.735 183.688\n",
        "L778.097 182.185\n",
        "L778.676 179.941\n",
        "L779.135 178.479\n",
        "L779.662 175.424\n",
        "L780.507 170.235\n",
        "L781.034 166.501\n",
        "L781.357 163.84\n",
        "L784.287 135.049\n",
        "L785.035 130.058\n",
        "L785.437 128.163\n",
        "L785.635 127.676\n",
        "L785.737 127.441\n",
        "L786.071 126.544\n",
        "L786.184 126.246\n",
        "L786.433 125.362\n",
        "L786.49 125.397\n",
        "L786.564 125.39\n",
        "L786.586 125.347\n",
        "L786.977 124.662\n",
        "L787.068 124.542\n",
        "L787.294 123.978\n",
        "L787.356 124.01\n",
        "L787.453 123.928\n",
        "L787.719 123.278\n",
        "L787.793 123.331\n",
        "L787.911 123.429\n",
        "L787.951 123.36\n",
        "L788.223 122.943\n",
        "L788.319 122.782\n",
        "L788.574 122.098\n",
        "L788.619 122.137\n",
        "L788.778 122.428\n",
        "L788.846 122.293\n",
        "L789.067 121.981\n",
        "L789.191 121.725\n",
        "L789.401 121.124\n",
        "L789.458 121.171\n",
        "L789.645 121.44\n",
        "L789.701 121.29\n",
        "L789.826 120.969\n",
        "L789.888 120.995\n",
        "L789.967 120.86\n",
        "L790.228 120.286\n",
        "L790.268 120.352\n",
        "L790.421 120.733\n",
        "L790.483 120.665\n",
        "L790.585 120.242\n",
        "L790.726 119.65\n",
        "L790.777 119.679\n",
        "L790.879 119.59\n",
        "L790.976 119.653\n",
        "L791.163 120.074\n",
        "L791.27 120.391\n",
        "L791.316 120.3\n",
        "L791.429 119.43\n",
        "L791.689 117.779\n",
        "L791.752 117.922\n",
        "L791.933 119.258\n",
        "L792.12 120.696\n",
        "L792.177 120.492\n",
        "L792.301 118.709\n",
        "L792.556 115.428\n",
        "L792.573 115.444\n",
        "L792.636 115.873\n",
        "L792.84 119.58\n",
        "L792.987 121.809\n",
        "L793.038 121.51\n",
        "L793.162 118.658\n",
        "L793.434 112.092\n",
        "L793.463 112.184\n",
        "L793.542 113.595\n",
        "L793.876 124.543\n",
        "L793.973 122.796\n",
        "L794.194 110.946\n",
        "L794.313 108.052\n",
        "L794.358 108.494\n",
        "L794.471 113.032\n",
        "L794.772 128.628\n",
        "L794.834 127.455\n",
        "L794.959 118.112\n",
        "L795.191 102.289\n",
        "L795.219 102.566\n",
        "L795.31 106.927\n",
        "L795.684 137.216\n",
        "L795.775 132.498\n",
        "L796.069 96.5887\n",
        "L796.154 100.405\n",
        "L796.426 131.624\n",
        "L796.608 148.838\n",
        "L796.642 147.73\n",
        "L796.715 133.229\n",
        "L796.919 90.1724\n",
        "L796.959 91.2647\n",
        "L797.089 104.959\n",
        "L797.469 170.038\n",
        "L797.543 183.98\n",
        "L797.582 173.958\n",
        "L797.611 156.051\n",
        "L797.611 156.051\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_2\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -5\" id=\"m60a2479dd8\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 5\" id=\"m7c04ecc457\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(51.794453125 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_4\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"168.007158874\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"168.007158874\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 1000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(154.979033874 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"281.448380248\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"281.448380248\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 2000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(268.219161498 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"394.889601622\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"394.889601622\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 3000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(381.676710997 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"508.330822996\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"508.330822996\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 4000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(494.967541746 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"621.77204437\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"621.77204437\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 5000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(608.564309995 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_7\">\n",
        "     <g id=\"line2d_14\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"735.213265744\" xlink:href=\"#m60a2479dd8\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_15\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"735.213265744\" xlink:href=\"#m7c04ecc457\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_7\">\n",
        "      <!-- 6000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(721.965140744 529.94821875)scale(0.11 -0.11)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_8\">\n",
        "     <!-- $(t-r_\\ast)/M$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M93.2969 66.2031\n",
        "L76.7969 0\n",
        "L68.2969 0\n",
        "L81.7969 54.2969\n",
        "L43.2031 0\n",
        "L41.0938 0\n",
        "L29.4062 54.0938\n",
        "L16 0\n",
        "L7.5 0\n",
        "L24 66.2031\n",
        "L36.2969 66.2031\n",
        "L46.7031 18\n",
        "L81 66.2031\n",
        "z\n",
        "\" id=\"STIXGeneral-Italic-1d614\"/>\n",
        "      <path d=\"\n",
        "M45.7031 33.7031\n",
        "Q45.7031 31.9062 43.5 30.5938\n",
        "Q42.7969 30.2031 37.5 28.7969\n",
        "Q32.2031 27.4062 28 25\n",
        "Q31.5938 22.9062 37.0469 21.4062\n",
        "Q42.5 19.9062 43.4062 19.4062\n",
        "Q45.5 18.2031 45.5 16.2031\n",
        "Q45.5 14.5938 44.4531 13.4375\n",
        "Q43.4062 12.2969 41.5938 12.2969\n",
        "Q39.9062 12.2969 38 14.1406\n",
        "Q36.0938 16 33.2969 18.9531\n",
        "Q30.5 21.9062 27.2969 23.7031\n",
        "Q27.2969 19.7969 28.75 14.1875\n",
        "Q30.2031 8.59375 30.2031 7.5\n",
        "Q30.2031 5.90625 29 4.59375\n",
        "Q27.7969 3.29688 26.3906 3.29688\n",
        "Q25 3.29688 23.7969 4.59375\n",
        "Q22.5938 5.90625 22.5938 7.5\n",
        "Q22.5938 8.59375 24.0469 14.1875\n",
        "Q25.5 19.7969 25.5 23.7031\n",
        "Q22.5 22 18.3438 17.7969\n",
        "Q14.2031 13.5938 13.4062 13.2031\n",
        "Q12 12.4062 10.7031 12.4062\n",
        "Q9 12.4062 8 13.3438\n",
        "Q7 14.2969 7 15.5938\n",
        "Q7 18.2031 9.09375 19.5\n",
        "Q10.0938 20 15.7969 21.6406\n",
        "Q21.5 23.2969 24.4062 25\n",
        "Q21.5 26.7031 15.7031 28.3438\n",
        "Q9.90625 30 8.70312 30.7031\n",
        "Q6.70312 31.9062 6.70312 33.7031\n",
        "Q6.70312 35.2969 7.75 36.5938\n",
        "Q8.79688 37.9062 10.2969 37.9062\n",
        "Q11.2969 37.9062 12.5 37.2969\n",
        "Q13.5 36.7031 17.8906 32.4531\n",
        "Q22.2969 28.2031 25.5 26.5\n",
        "Q25.5 30.4062 24.0469 36.2031\n",
        "Q22.5938 42 22.5938 43.0938\n",
        "Q22.5938 44.7031 23.7969 45.8906\n",
        "Q25 47.0938 26.3906 47.0938\n",
        "Q27.7969 47.0938 29 45.8438\n",
        "Q30.2031 44.5938 30.2031 43.0938\n",
        "Q30.2031 42 28.75 36.25\n",
        "Q27.2969 30.5 27.2969 26.5938\n",
        "Q31.5 28.7969 35.3438 32.8438\n",
        "Q39.2031 36.9062 39.9062 37.2969\n",
        "Q41.0938 37.9062 42.0938 37.9062\n",
        "Q43.5938 37.9062 44.6406 36.5938\n",
        "Q45.7031 35.2969 45.7031 33.7031\" id=\"STIXGeneral-Regular-2217\"/>\n",
        "      <path d=\"\n",
        "M62.0938 22\n",
        "L6.40625 22\n",
        "L6.40625 28.5938\n",
        "L62.0938 28.5938\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-2212\"/>\n",
        "      <path d=\"\n",
        "M28.7031 67.5938\n",
        "L5.90625 -1.40625\n",
        "L-0.90625 -1.40625\n",
        "L22 67.5938\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-2f\"/>\n",
        "      <path d=\"\n",
        "M30.4062 -16.0938\n",
        "L29.2031 -17.7031\n",
        "Q17.5938 -11.0938 11.1875 0.5\n",
        "Q4.79688 12.0938 4.79688 25.2031\n",
        "Q4.79688 52.9062 29.5 67.5938\n",
        "L30.4062 66\n",
        "Q20.2031 57.2969 16.7969 48.8438\n",
        "Q13.4062 40.4062 13.4062 25.5\n",
        "Q13.4062 10.7031 16.9062 1.5\n",
        "Q20.4062 -7.70312 30.4062 -16.0938\" id=\"STIXGeneral-Regular-28\"/>\n",
        "      <path d=\"\n",
        "M2.90625 66\n",
        "L4.09375 67.5938\n",
        "Q15.5 60.7969 22 49.1875\n",
        "Q28.5 37.5938 28.5 24.7031\n",
        "Q28.5 -2.59375 3.79688 -17.7031\n",
        "L2.90625 -16.0938\n",
        "Q13.2031 -7.59375 16.5469 0.84375\n",
        "Q19.9062 9.29688 19.9062 24.4062\n",
        "Q19.9062 39.5938 16.5469 48.75\n",
        "Q13.2031 57.9062 2.90625 66\" id=\"STIXGeneral-Regular-29\"/>\n",
        "      <path d=\"\n",
        "M43.9062 44.7031\n",
        "L42.0938 37.7031\n",
        "L40.0938 37.7031\n",
        "Q39.7969 38.4062 38.5938 38.7969\n",
        "Q37.4062 39.2031 36.5938 39.2031\n",
        "Q32.2969 39.2031 27.8906 35\n",
        "Q23.5 30.7969 20 23.4062\n",
        "L14.2031 0\n",
        "L6.29688 0\n",
        "L17.2031 44\n",
        "L24.7969 46.4062\n",
        "L25.5938 45.9062\n",
        "L24.2031 39.5\n",
        "Q30.5938 46.2969 38.5938 46.2969\n",
        "Q42.2969 46.2969 43.9062 44.7031\" id=\"STIXGeneral-Italic-1d633\"/>\n",
        "      <path d=\"\n",
        "M37.5938 45.2969\n",
        "L35.9062 38.2031\n",
        "L25.5 38.2031\n",
        "L19.4062 13.7031\n",
        "Q18.7969 11.2969 18.7969 9.79688\n",
        "Q18.7969 6.09375 22.5938 6.09375\n",
        "Q26.2031 6.09375 29.5938 8.70312\n",
        "L30.7969 8.70312\n",
        "L27.7969 1.20312\n",
        "Q24.4062 -1 18.5 -1\n",
        "Q14.4062 -1 12.25 1.04688\n",
        "Q10.0938 3.09375 10.0938 6.70312\n",
        "Q10.0938 8.20312 10.5938 10.4062\n",
        "L17.5938 38.2031\n",
        "L9.59375 38.2031\n",
        "L10 39.9062\n",
        "L15.7969 45.2969\n",
        "L19.2969 45.2969\n",
        "L20.9062 51.7031\n",
        "L28.5938 58\n",
        "L30.4062 58\n",
        "L27.2031 45.2969\n",
        "z\n",
        "\" id=\"STIXGeneral-Italic-1d635\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(406.3409375 545.59415625)scale(0.11 -0.11)\">\n",
        "      <use transform=\"translate(0.0 0.40625)\" xlink:href=\"#STIXGeneral-Regular-28\"/>\n",
        "      <use transform=\"translate(33.299987793 0.40625)\" xlink:href=\"#STIXGeneral-Italic-1d635\"/>\n",
        "      <use transform=\"translate(62.3999786377 0.40625)\" xlink:href=\"#STIXGeneral-Regular-2212\"/>\n",
        "      <use transform=\"translate(130.899963379 0.40625)\" xlink:href=\"#STIXGeneral-Italic-1d633\"/>\n",
        "      <use transform=\"translate(175.083952942 -13.1828125)scale(0.7)\" xlink:href=\"#STIXGeneral-Regular-2217\"/>\n",
        "      <use transform=\"translate(212.96795166 0.40625)\" xlink:href=\"#STIXGeneral-Regular-29\"/>\n",
        "      <use transform=\"translate(246.267939453 0.40625)\" xlink:href=\"#STIXGeneral-Regular-2f\"/>\n",
        "      <use transform=\"translate(274.067927246 0.40625)\" xlink:href=\"#STIXGeneral-Italic-1d614\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_16\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L5 0\" id=\"m67681a3443\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#m67681a3443\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_17\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-5 0\" id=\"m27118c4d4e\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#m27118c4d4e\" y=\"517.5899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- $\\mathdefault{10^{-6}}$ -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.5938 35.5\n",
        "L73.1875 35.5\n",
        "L73.1875 27.2031\n",
        "L10.5938 27.2031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2212\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(22.8459375 521.18728125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#m67681a3443\" y=\"435.0299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#m27118c4d4e\" y=\"435.0299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- $\\mathdefault{10^{-5}}$ -->\n",
        "      <g transform=\"translate(22.8459375 438.57228125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#m67681a3443\" y=\"352.4699375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#m27118c4d4e\" y=\"352.4699375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- $\\mathdefault{10^{-4}}$ -->\n",
        "      <g transform=\"translate(22.8459375 356.01228125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#m67681a3443\" y=\"269.9099375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#m27118c4d4e\" y=\"269.9099375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- $\\mathdefault{10^{-3}}$ -->\n",
        "      <g transform=\"translate(22.8459375 273.50728125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#m67681a3443\" y=\"187.3499375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#m27118c4d4e\" y=\"187.3499375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- $\\mathdefault{10^{-2}}$ -->\n",
        "      <g transform=\"translate(22.8459375 190.94728125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#m67681a3443\" y=\"104.7899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#m27118c4d4e\" y=\"104.7899375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- $\\mathdefault{10^{-1}}$ -->\n",
        "      <g transform=\"translate(22.8459375 108.33228125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.465625)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-2212\"/>\n",
        "       <use transform=\"translate(185.8984375 52.965625)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#m67681a3443\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#m27118c4d4e\" y=\"22.2299375\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- $\\mathdefault{10^{0}}$ -->\n",
        "      <g transform=\"translate(29.3359375 25.82728125)scale(0.11 -0.11)\">\n",
        "       <use transform=\"translate(0.0 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use transform=\"translate(63.623046875 0.546875)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use transform=\"translate(127.24609375 53.046875)scale(0.7)\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_30\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L2 0\" id=\"mf0c55a9a47\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"492.736901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_31\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-2 0\" id=\"ma4f294b3af\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"492.736901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_9\">\n",
        "     <g id=\"line2d_32\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"478.19880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_33\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"478.19880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_10\">\n",
        "     <g id=\"line2d_34\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"467.883864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_35\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"467.883864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_11\">\n",
        "     <g id=\"line2d_36\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"459.882973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_37\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"459.882973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_12\">\n",
        "     <g id=\"line2d_38\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"453.345770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_39\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"453.345770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_13\">\n",
        "     <g id=\"line2d_40\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"447.818643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_41\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"447.818643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_14\">\n",
        "     <g id=\"line2d_42\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"443.030828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_43\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"443.030828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_15\">\n",
        "     <g id=\"line2d_44\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"438.807675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_45\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"438.807675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_16\">\n",
        "     <g id=\"line2d_46\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"410.176901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_47\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"410.176901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_17\">\n",
        "     <g id=\"line2d_48\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"395.63880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_49\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"395.63880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_18\">\n",
        "     <g id=\"line2d_50\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"385.323864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_51\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"385.323864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_19\">\n",
        "     <g id=\"line2d_52\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"377.322973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_53\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"377.322973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_20\">\n",
        "     <g id=\"line2d_54\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"370.785770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_55\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"370.785770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_21\">\n",
        "     <g id=\"line2d_56\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"365.258643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_57\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"365.258643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_22\">\n",
        "     <g id=\"line2d_58\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"360.470828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_59\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"360.470828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_23\">\n",
        "     <g id=\"line2d_60\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"356.247675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_61\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"356.247675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_24\">\n",
        "     <g id=\"line2d_62\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"327.616901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_63\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"327.616901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_25\">\n",
        "     <g id=\"line2d_64\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"313.07880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_65\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"313.07880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_26\">\n",
        "     <g id=\"line2d_66\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"302.763864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_67\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"302.763864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_27\">\n",
        "     <g id=\"line2d_68\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"294.762973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_69\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"294.762973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_28\">\n",
        "     <g id=\"line2d_70\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"288.225770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_71\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"288.225770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_29\">\n",
        "     <g id=\"line2d_72\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"282.698643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_73\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"282.698643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_30\">\n",
        "     <g id=\"line2d_74\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"277.910828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_75\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"277.910828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_31\">\n",
        "     <g id=\"line2d_76\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"273.687675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_77\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"273.687675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_32\">\n",
        "     <g id=\"line2d_78\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"245.056901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_79\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"245.056901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_33\">\n",
        "     <g id=\"line2d_80\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"230.51880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_81\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"230.51880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_34\">\n",
        "     <g id=\"line2d_82\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"220.203864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_83\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"220.203864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_35\">\n",
        "     <g id=\"line2d_84\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"212.202973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_85\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"212.202973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_36\">\n",
        "     <g id=\"line2d_86\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"205.665770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_87\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"205.665770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_37\">\n",
        "     <g id=\"line2d_88\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"200.138643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_89\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"200.138643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_38\">\n",
        "     <g id=\"line2d_90\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"195.350828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_91\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"195.350828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_39\">\n",
        "     <g id=\"line2d_92\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"191.127675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_93\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"191.127675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_40\">\n",
        "     <g id=\"line2d_94\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"162.496901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_95\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"162.496901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_41\">\n",
        "     <g id=\"line2d_96\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"147.95880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_97\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"147.95880671\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_42\">\n",
        "     <g id=\"line2d_98\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"137.643864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_99\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"137.643864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_43\">\n",
        "     <g id=\"line2d_100\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"129.642973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_101\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"129.642973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_44\">\n",
        "     <g id=\"line2d_102\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"123.105770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_103\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"123.105770268\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_45\">\n",
        "     <g id=\"line2d_104\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"117.578643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_105\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"117.578643316\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_46\">\n",
        "     <g id=\"line2d_106\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"112.790828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_107\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"112.790828174\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_47\">\n",
        "     <g id=\"line2d_108\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"108.567675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_109\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"108.567675921\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_48\">\n",
        "     <g id=\"line2d_110\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"79.936901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_111\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"79.936901058\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_49\">\n",
        "     <g id=\"line2d_112\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"65.3988067103\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_113\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"65.3988067103\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_50\">\n",
        "     <g id=\"line2d_114\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"55.083864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_115\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"55.083864616\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_51\">\n",
        "     <g id=\"line2d_116\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"47.082973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_117\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"47.082973942\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_52\">\n",
        "     <g id=\"line2d_118\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"40.5457702683\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_119\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"40.5457702683\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_53\">\n",
        "     <g id=\"line2d_120\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"35.0186433164\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_121\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"35.0186433164\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_54\">\n",
        "     <g id=\"line2d_122\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"30.2308281739\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_123\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"30.2308281739\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_55\">\n",
        "     <g id=\"line2d_124\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"54.5659375\" xlink:href=\"#mf0c55a9a47\" y=\"26.0076759207\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_125\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"797.6059375\" xlink:href=\"#ma4f294b3af\" y=\"26.0076759207\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"text_16\">\n",
        "     <!-- $\\left(|h_1|-|h_2|\\right)\\,/\\,|h_1|$ -->\n",
        "     <defs>\n",
        "      <path d=\"\n",
        "M46.9062 7.09375\n",
        "L44 0\n",
        "L3.5 0\n",
        "L3.5 2.09375\n",
        "L21 23.5\n",
        "L21 23.4062\n",
        "L26.5938 30.2031\n",
        "Q30.5 34.9062 32.0938 36.9531\n",
        "Q33.7031 39 35.2031 41.9531\n",
        "Q36.7031 44.9062 36.7031 47.5\n",
        "Q36.7031 53.7031 33.3438 57.0938\n",
        "Q30 60.5 24.2031 60.5\n",
        "Q19.5938 60.5 15.75 56.7031\n",
        "Q11.9062 52.9062 10.9062 45.9062\n",
        "L3.70312 47.5938\n",
        "Q5.29688 56.5 11.1875 62.0469\n",
        "Q17.0938 67.5938 24.9062 67.5938\n",
        "Q33.5938 67.5938 39.0938 62.1875\n",
        "Q44.5938 56.7969 44.5938 49.0938\n",
        "Q44.5938 43.5 42.5 39.4531\n",
        "Q40.4062 35.4062 33.7031 27\n",
        "L17.7031 7.09375\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-1d7e4\"/>\n",
        "      <path d=\"\n",
        "M13.2969 -1.40625\n",
        "L6.70312 -1.40625\n",
        "L6.70312 67.5938\n",
        "L13.2969 67.5938\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-7c\"/>\n",
        "      <path d=\"\n",
        "M31.0938 67.9062\n",
        "L24.2031 40.5\n",
        "Q28.5938 44 32.25 45.1406\n",
        "Q35.9062 46.2969 40.5 46.2969\n",
        "Q45.4062 46.2969 48.2031 43.7969\n",
        "Q51 41.2969 51 36.5938\n",
        "Q51 34.5 50.4062 32.0938\n",
        "L42.4062 0\n",
        "L34.5 0\n",
        "L42 30.4062\n",
        "Q42.5 32.5938 42.5 33.7969\n",
        "Q42.5 39.2031 36 39.2031\n",
        "Q33.0938 39.2031 28.6406 36.7031\n",
        "Q24.2031 34.2031 21.7031 30.2031\n",
        "L14.2031 0\n",
        "L6.29688 0\n",
        "L22.7031 66\n",
        "L30.2969 68.4062\n",
        "z\n",
        "\" id=\"STIXGeneral-Italic-1d629\"/>\n",
        "      <path d=\"\n",
        "M30.2031 0\n",
        "L22.2969 0\n",
        "L22.2969 57\n",
        "Q20.0938 56 15.75 53.75\n",
        "Q11.4062 51.5 10.7969 51.2031\n",
        "L10.7969 58.5\n",
        "L28.7969 67.7031\n",
        "L30.2031 67.2031\n",
        "z\n",
        "\" id=\"STIXGeneral-Regular-1d7e3\"/>\n",
        "     </defs>\n",
        "     <g transform=\"translate(15.55828125 304.9449375)rotate(-90.0)scale(0.11 -0.11)\">\n",
        "      <use transform=\"translate(0.0 3.9890625)scale(0.961293277157)\" xlink:href=\"#STIXGeneral-Regular-28\"/>\n",
        "      <use transform=\"translate(32.0096130371 0.59375)\" xlink:href=\"#STIXGeneral-Regular-7c\"/>\n",
        "      <use transform=\"translate(52.0095977783 0.59375)\" xlink:href=\"#STIXGeneral-Italic-1d629\"/>\n",
        "      <use transform=\"translate(100.709594727 -12.9953125)scale(0.7)\" xlink:href=\"#STIXGeneral-Regular-1d7e3\"/>\n",
        "      <use transform=\"translate(150.709579468 0.59375)\" xlink:href=\"#STIXGeneral-Regular-7c\"/>\n",
        "      <use transform=\"translate(170.709564209 0.59375)\" xlink:href=\"#STIXGeneral-Regular-2212\"/>\n",
        "      <use transform=\"translate(239.20954895 0.59375)\" xlink:href=\"#STIXGeneral-Regular-7c\"/>\n",
        "      <use transform=\"translate(259.209533691 0.59375)\" xlink:href=\"#STIXGeneral-Italic-1d629\"/>\n",
        "      <use transform=\"translate(307.90953064 -12.9953125)scale(0.7)\" xlink:href=\"#STIXGeneral-Regular-1d7e4\"/>\n",
        "      <use transform=\"translate(357.909515381 0.59375)\" xlink:href=\"#STIXGeneral-Regular-7c\"/>\n",
        "      <use transform=\"translate(377.909500122 3.9890625)scale(0.961293277157)\" xlink:href=\"#STIXGeneral-Regular-29\"/>\n",
        "      <use transform=\"translate(440.159109497 0.59375)\" xlink:href=\"#STIXGeneral-Regular-2f\"/>\n",
        "      <use transform=\"translate(498.199093628 0.59375)\" xlink:href=\"#STIXGeneral-Regular-7c\"/>\n",
        "      <use transform=\"translate(518.199078369 0.59375)\" xlink:href=\"#STIXGeneral-Italic-1d629\"/>\n",
        "      <use transform=\"translate(566.899075317 -12.9953125)scale(0.7)\" xlink:href=\"#STIXGeneral-Regular-1d7e3\"/>\n",
        "      <use transform=\"translate(616.899060059 0.59375)\" xlink:href=\"#STIXGeneral-Regular-7c\"/>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M54.5659 22.2299\n",
        "L797.606 22.2299\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M797.606 517.59\n",
        "L797.606 22.2299\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M54.5659 517.59\n",
        "L797.606 517.59\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M54.5659 517.59\n",
        "L54.5659 22.2299\" style=\"fill:none;stroke:#000000;stroke-width:1.5;\"/>\n",
        "   </g>\n",
        "   <g id=\"text_17\">\n",
        "    <!-- Relative amplitude differences between W1 and W2 -->\n",
        "    <defs>\n",
        "     <path id=\"BitstreamVeraSans-Roman-20\"/>\n",
        "     <path d=\"\n",
        "M37.1094 75.9844\n",
        "L37.1094 68.5\n",
        "L28.5156 68.5\n",
        "Q23.6875 68.5 21.7969 66.5469\n",
        "Q19.9219 64.5938 19.9219 59.5156\n",
        "L19.9219 54.6875\n",
        "L34.7188 54.6875\n",
        "L34.7188 47.7031\n",
        "L19.9219 47.7031\n",
        "L19.9219 0\n",
        "L10.8906 0\n",
        "L10.8906 47.7031\n",
        "L2.29688 47.7031\n",
        "L2.29688 54.6875\n",
        "L10.8906 54.6875\n",
        "L10.8906 58.5\n",
        "Q10.8906 67.625 15.1406 71.7969\n",
        "Q19.3906 75.9844 28.6094 75.9844\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-66\"/>\n",
        "     <path d=\"\n",
        "M54.8906 33.0156\n",
        "L54.8906 0\n",
        "L45.9062 0\n",
        "L45.9062 32.7188\n",
        "Q45.9062 40.4844 42.875 44.3281\n",
        "Q39.8438 48.1875 33.7969 48.1875\n",
        "Q26.5156 48.1875 22.3125 43.5469\n",
        "Q18.1094 38.9219 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.3438 51.125 25.7031 53.5625\n",
        "Q30.0781 56 35.7969 56\n",
        "Q45.2188 56 50.0469 50.1719\n",
        "Q54.8906 44.3438 54.8906 33.0156\" id=\"BitstreamVeraSans-Roman-6e\"/>\n",
        "     <path d=\"\n",
        "M41.1094 46.2969\n",
        "Q39.5938 47.1719 37.8125 47.5781\n",
        "Q36.0312 48 33.8906 48\n",
        "Q26.2656 48 22.1875 43.0469\n",
        "Q18.1094 38.0938 18.1094 28.8125\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q20.9531 51.1719 25.4844 53.5781\n",
        "Q30.0312 56 36.5312 56\n",
        "Q37.4531 56 38.5781 55.875\n",
        "Q39.7031 55.7656 41.0625 55.5156\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-72\"/>\n",
        "     <path d=\"\n",
        "M52 44.1875\n",
        "Q55.375 50.25 60.0625 53.125\n",
        "Q64.75 56 71.0938 56\n",
        "Q79.6406 56 84.2812 50.0156\n",
        "Q88.9219 44.0469 88.9219 33.0156\n",
        "L88.9219 0\n",
        "L79.8906 0\n",
        "L79.8906 32.7188\n",
        "Q79.8906 40.5781 77.0938 44.375\n",
        "Q74.3125 48.1875 68.6094 48.1875\n",
        "Q61.625 48.1875 57.5625 43.5469\n",
        "Q53.5156 38.9219 53.5156 30.9062\n",
        "L53.5156 0\n",
        "L44.4844 0\n",
        "L44.4844 32.7188\n",
        "Q44.4844 40.625 41.7031 44.4062\n",
        "Q38.9219 48.1875 33.1094 48.1875\n",
        "Q26.2188 48.1875 22.1562 43.5312\n",
        "Q18.1094 38.875 18.1094 30.9062\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.1875\n",
        "Q21.1875 51.2188 25.4844 53.6094\n",
        "Q29.7812 56 35.6875 56\n",
        "Q41.6562 56 45.8281 52.9688\n",
        "Q50 49.9531 52 44.1875\" id=\"BitstreamVeraSans-Roman-6d\"/>\n",
        "     <path d=\"\n",
        "M3.32812 72.9062\n",
        "L13.2812 72.9062\n",
        "L28.6094 11.2812\n",
        "L43.8906 72.9062\n",
        "L54.9844 72.9062\n",
        "L70.3125 11.2812\n",
        "L85.5938 72.9062\n",
        "L95.6094 72.9062\n",
        "L77.2969 0\n",
        "L64.8906 0\n",
        "L49.5156 63.2812\n",
        "L33.9844 0\n",
        "L21.5781 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-57\"/>\n",
        "     <path d=\"\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-6c\"/>\n",
        "     <path d=\"\n",
        "M2.98438 54.6875\n",
        "L12.5 54.6875\n",
        "L29.5938 8.79688\n",
        "L46.6875 54.6875\n",
        "L56.2031 54.6875\n",
        "L35.6875 0\n",
        "L23.4844 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-76\"/>\n",
        "     <path d=\"\n",
        "M44.3906 34.1875\n",
        "Q47.5625 33.1094 50.5625 29.5938\n",
        "Q53.5625 26.0781 56.5938 19.9219\n",
        "L66.6094 0\n",
        "L56 0\n",
        "L46.6875 18.7031\n",
        "Q43.0625 26.0312 39.6719 28.4219\n",
        "Q36.2812 30.8125 30.4219 30.8125\n",
        "L19.6719 30.8125\n",
        "L19.6719 0\n",
        "L9.8125 0\n",
        "L9.8125 72.9062\n",
        "L32.0781 72.9062\n",
        "Q44.5781 72.9062 50.7344 67.6719\n",
        "Q56.8906 62.4531 56.8906 51.9062\n",
        "Q56.8906 45.0156 53.6875 40.4688\n",
        "Q50.4844 35.9375 44.3906 34.1875\n",
        "M19.6719 64.7969\n",
        "L19.6719 38.9219\n",
        "L32.0781 38.9219\n",
        "Q39.2031 38.9219 42.8438 42.2188\n",
        "Q46.4844 45.5156 46.4844 51.9062\n",
        "Q46.4844 58.2969 42.8438 61.5469\n",
        "Q39.2031 64.7969 32.0781 64.7969\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-52\"/>\n",
        "     <path d=\"\n",
        "M9.42188 54.6875\n",
        "L18.4062 54.6875\n",
        "L18.4062 0\n",
        "L9.42188 0\n",
        "z\n",
        "\n",
        "M9.42188 75.9844\n",
        "L18.4062 75.9844\n",
        "L18.4062 64.5938\n",
        "L9.42188 64.5938\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-69\"/>\n",
        "     <path d=\"\n",
        "M48.7812 52.5938\n",
        "L48.7812 44.1875\n",
        "Q44.9688 46.2969 41.1406 47.3438\n",
        "Q37.3125 48.3906 33.4062 48.3906\n",
        "Q24.6562 48.3906 19.8125 42.8438\n",
        "Q14.9844 37.3125 14.9844 27.2969\n",
        "Q14.9844 17.2812 19.8125 11.7344\n",
        "Q24.6562 6.20312 33.4062 6.20312\n",
        "Q37.3125 6.20312 41.1406 7.25\n",
        "Q44.9688 8.29688 48.7812 10.4062\n",
        "L48.7812 2.09375\n",
        "Q45.0156 0.34375 40.9844 -0.53125\n",
        "Q36.9688 -1.42188 32.4219 -1.42188\n",
        "Q20.0625 -1.42188 12.7812 6.34375\n",
        "Q5.51562 14.1094 5.51562 27.2969\n",
        "Q5.51562 40.6719 12.8594 48.3281\n",
        "Q20.2188 56 33.0156 56\n",
        "Q37.1562 56 41.1094 55.1406\n",
        "Q45.0625 54.2969 48.7812 52.5938\" id=\"BitstreamVeraSans-Roman-63\"/>\n",
        "     <path d=\"\n",
        "M4.20312 54.6875\n",
        "L13.1875 54.6875\n",
        "L24.4219 12.0156\n",
        "L35.5938 54.6875\n",
        "L46.1875 54.6875\n",
        "L57.4219 12.0156\n",
        "L68.6094 54.6875\n",
        "L77.5938 54.6875\n",
        "L63.2812 0\n",
        "L52.6875 0\n",
        "L40.9219 44.8281\n",
        "L29.1094 0\n",
        "L18.5 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-77\"/>\n",
        "     <path d=\"\n",
        "M56.2031 29.5938\n",
        "L56.2031 25.2031\n",
        "L14.8906 25.2031\n",
        "Q15.4844 15.9219 20.4844 11.0625\n",
        "Q25.4844 6.20312 34.4219 6.20312\n",
        "Q39.5938 6.20312 44.4531 7.46875\n",
        "Q49.3125 8.73438 54.1094 11.2812\n",
        "L54.1094 2.78125\n",
        "Q49.2656 0.734375 44.1875 -0.34375\n",
        "Q39.1094 -1.42188 33.8906 -1.42188\n",
        "Q20.7969 -1.42188 13.1562 6.1875\n",
        "Q5.51562 13.8125 5.51562 26.8125\n",
        "Q5.51562 40.2344 12.7656 48.1094\n",
        "Q20.0156 56 32.3281 56\n",
        "Q43.3594 56 49.7812 48.8906\n",
        "Q56.2031 41.7969 56.2031 29.5938\n",
        "M47.2188 32.2344\n",
        "Q47.125 39.5938 43.0938 43.9844\n",
        "Q39.0625 48.3906 32.4219 48.3906\n",
        "Q24.9062 48.3906 20.3906 44.1406\n",
        "Q15.875 39.8906 15.1875 32.1719\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-65\"/>\n",
        "     <path d=\"\n",
        "M45.4062 46.3906\n",
        "L45.4062 75.9844\n",
        "L54.3906 75.9844\n",
        "L54.3906 0\n",
        "L45.4062 0\n",
        "L45.4062 8.20312\n",
        "Q42.5781 3.32812 38.25 0.953125\n",
        "Q33.9375 -1.42188 27.875 -1.42188\n",
        "Q17.9688 -1.42188 11.7344 6.48438\n",
        "Q5.51562 14.4062 5.51562 27.2969\n",
        "Q5.51562 40.1875 11.7344 48.0938\n",
        "Q17.9688 56 27.875 56\n",
        "Q33.9375 56 38.25 53.625\n",
        "Q42.5781 51.2656 45.4062 46.3906\n",
        "M14.7969 27.2969\n",
        "Q14.7969 17.3906 18.875 11.75\n",
        "Q22.9531 6.10938 30.0781 6.10938\n",
        "Q37.2031 6.10938 41.2969 11.75\n",
        "Q45.4062 17.3906 45.4062 27.2969\n",
        "Q45.4062 37.2031 41.2969 42.8438\n",
        "Q37.2031 48.4844 30.0781 48.4844\n",
        "Q22.9531 48.4844 18.875 42.8438\n",
        "Q14.7969 37.2031 14.7969 27.2969\" id=\"BitstreamVeraSans-Roman-64\"/>\n",
        "     <path d=\"\n",
        "M18.3125 70.2188\n",
        "L18.3125 54.6875\n",
        "L36.8125 54.6875\n",
        "L36.8125 47.7031\n",
        "L18.3125 47.7031\n",
        "L18.3125 18.0156\n",
        "Q18.3125 11.3281 20.1406 9.42188\n",
        "Q21.9688 7.51562 27.5938 7.51562\n",
        "L36.8125 7.51562\n",
        "L36.8125 0\n",
        "L27.5938 0\n",
        "Q17.1875 0 13.2344 3.875\n",
        "Q9.28125 7.76562 9.28125 18.0156\n",
        "L9.28125 47.7031\n",
        "L2.6875 47.7031\n",
        "L2.6875 54.6875\n",
        "L9.28125 54.6875\n",
        "L9.28125 70.2188\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-74\"/>\n",
        "     <path d=\"\n",
        "M8.5 21.5781\n",
        "L8.5 54.6875\n",
        "L17.4844 54.6875\n",
        "L17.4844 21.9219\n",
        "Q17.4844 14.1562 20.5 10.2656\n",
        "Q23.5312 6.39062 29.5938 6.39062\n",
        "Q36.8594 6.39062 41.0781 11.0312\n",
        "Q45.3125 15.6719 45.3125 23.6875\n",
        "L45.3125 54.6875\n",
        "L54.2969 54.6875\n",
        "L54.2969 0\n",
        "L45.3125 0\n",
        "L45.3125 8.40625\n",
        "Q42.0469 3.42188 37.7188 1\n",
        "Q33.4062 -1.42188 27.6875 -1.42188\n",
        "Q18.2656 -1.42188 13.375 4.4375\n",
        "Q8.5 10.2969 8.5 21.5781\" id=\"BitstreamVeraSans-Roman-75\"/>\n",
        "     <path d=\"\n",
        "M34.2812 27.4844\n",
        "Q23.3906 27.4844 19.1875 25\n",
        "Q14.9844 22.5156 14.9844 16.5\n",
        "Q14.9844 11.7188 18.1406 8.90625\n",
        "Q21.2969 6.10938 26.7031 6.10938\n",
        "Q34.1875 6.10938 38.7031 11.4062\n",
        "Q43.2188 16.7031 43.2188 25.4844\n",
        "L43.2188 27.4844\n",
        "z\n",
        "\n",
        "M52.2031 31.2031\n",
        "L52.2031 0\n",
        "L43.2188 0\n",
        "L43.2188 8.29688\n",
        "Q40.1406 3.32812 35.5469 0.953125\n",
        "Q30.9531 -1.42188 24.3125 -1.42188\n",
        "Q15.9219 -1.42188 10.9531 3.29688\n",
        "Q6 8.01562 6 15.9219\n",
        "Q6 25.1406 12.1719 29.8281\n",
        "Q18.3594 34.5156 30.6094 34.5156\n",
        "L43.2188 34.5156\n",
        "L43.2188 35.4062\n",
        "Q43.2188 41.6094 39.1406 45\n",
        "Q35.0625 48.3906 27.6875 48.3906\n",
        "Q23 48.3906 18.5469 47.2656\n",
        "Q14.1094 46.1406 10.0156 43.8906\n",
        "L10.0156 52.2031\n",
        "Q14.9375 54.1094 19.5781 55.0469\n",
        "Q24.2188 56 28.6094 56\n",
        "Q40.4844 56 46.3438 49.8438\n",
        "Q52.2031 43.7031 52.2031 31.2031\" id=\"BitstreamVeraSans-Roman-61\"/>\n",
        "     <path d=\"\n",
        "M44.2812 53.0781\n",
        "L44.2812 44.5781\n",
        "Q40.4844 46.5312 36.375 47.5\n",
        "Q32.2812 48.4844 27.875 48.4844\n",
        "Q21.1875 48.4844 17.8438 46.4375\n",
        "Q14.5 44.3906 14.5 40.2812\n",
        "Q14.5 37.1562 16.8906 35.375\n",
        "Q19.2812 33.5938 26.5156 31.9844\n",
        "L29.5938 31.2969\n",
        "Q39.1562 29.25 43.1875 25.5156\n",
        "Q47.2188 21.7812 47.2188 15.0938\n",
        "Q47.2188 7.46875 41.1875 3.01562\n",
        "Q35.1562 -1.42188 24.6094 -1.42188\n",
        "Q20.2188 -1.42188 15.4531 -0.5625\n",
        "Q10.6875 0.296875 5.42188 2\n",
        "L5.42188 11.2812\n",
        "Q10.4062 8.6875 15.2344 7.39062\n",
        "Q20.0625 6.10938 24.8125 6.10938\n",
        "Q31.1562 6.10938 34.5625 8.28125\n",
        "Q37.9844 10.4531 37.9844 14.4062\n",
        "Q37.9844 18.0625 35.5156 20.0156\n",
        "Q33.0625 21.9688 24.7031 23.7812\n",
        "L21.5781 24.5156\n",
        "Q13.2344 26.2656 9.51562 29.9062\n",
        "Q5.8125 33.5469 5.8125 39.8906\n",
        "Q5.8125 47.6094 11.2812 51.7969\n",
        "Q16.75 56 26.8125 56\n",
        "Q31.7812 56 36.1719 55.2656\n",
        "Q40.5781 54.5469 44.2812 53.0781\" id=\"BitstreamVeraSans-Roman-73\"/>\n",
        "     <path d=\"\n",
        "M18.1094 8.20312\n",
        "L18.1094 -20.7969\n",
        "L9.07812 -20.7969\n",
        "L9.07812 54.6875\n",
        "L18.1094 54.6875\n",
        "L18.1094 46.3906\n",
        "Q20.9531 51.2656 25.2656 53.625\n",
        "Q29.5938 56 35.5938 56\n",
        "Q45.5625 56 51.7812 48.0938\n",
        "Q58.0156 40.1875 58.0156 27.2969\n",
        "Q58.0156 14.4062 51.7812 6.48438\n",
        "Q45.5625 -1.42188 35.5938 -1.42188\n",
        "Q29.5938 -1.42188 25.2656 0.953125\n",
        "Q20.9531 3.32812 18.1094 8.20312\n",
        "M48.6875 27.2969\n",
        "Q48.6875 37.2031 44.6094 42.8438\n",
        "Q40.5312 48.4844 33.4062 48.4844\n",
        "Q26.2656 48.4844 22.1875 42.8438\n",
        "Q18.1094 37.2031 18.1094 27.2969\n",
        "Q18.1094 17.3906 22.1875 11.75\n",
        "Q26.2656 6.10938 33.4062 6.10938\n",
        "Q40.5312 6.10938 44.6094 11.75\n",
        "Q48.6875 17.3906 48.6875 27.2969\" id=\"BitstreamVeraSans-Roman-70\"/>\n",
        "     <path d=\"\n",
        "M48.6875 27.2969\n",
        "Q48.6875 37.2031 44.6094 42.8438\n",
        "Q40.5312 48.4844 33.4062 48.4844\n",
        "Q26.2656 48.4844 22.1875 42.8438\n",
        "Q18.1094 37.2031 18.1094 27.2969\n",
        "Q18.1094 17.3906 22.1875 11.75\n",
        "Q26.2656 6.10938 33.4062 6.10938\n",
        "Q40.5312 6.10938 44.6094 11.75\n",
        "Q48.6875 17.3906 48.6875 27.2969\n",
        "M18.1094 46.3906\n",
        "Q20.9531 51.2656 25.2656 53.625\n",
        "Q29.5938 56 35.5938 56\n",
        "Q45.5625 56 51.7812 48.0938\n",
        "Q58.0156 40.1875 58.0156 27.2969\n",
        "Q58.0156 14.4062 51.7812 6.48438\n",
        "Q45.5625 -1.42188 35.5938 -1.42188\n",
        "Q29.5938 -1.42188 25.2656 0.953125\n",
        "Q20.9531 3.32812 18.1094 8.20312\n",
        "L18.1094 0\n",
        "L9.07812 0\n",
        "L9.07812 75.9844\n",
        "L18.1094 75.9844\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-62\"/>\n",
        "    </defs>\n",
        "    <g transform=\"translate(255.1170625 17.2299375)scale(0.132 -0.132)\">\n",
        "     <use xlink:href=\"#BitstreamVeraSans-Roman-52\"/>\n",
        "     <use x=\"64.982421875\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"126.505859375\" xlink:href=\"#BitstreamVeraSans-Roman-6c\"/>\n",
        "     <use x=\"154.2890625\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "     <use x=\"215.568359375\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "     <use x=\"254.77734375\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "     <use x=\"282.560546875\" xlink:href=\"#BitstreamVeraSans-Roman-76\"/>\n",
        "     <use x=\"341.740234375\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"403.263671875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"435.05078125\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "     <use x=\"496.330078125\" xlink:href=\"#BitstreamVeraSans-Roman-6d\"/>\n",
        "     <use x=\"593.7421875\" xlink:href=\"#BitstreamVeraSans-Roman-70\"/>\n",
        "     <use x=\"657.21875\" xlink:href=\"#BitstreamVeraSans-Roman-6c\"/>\n",
        "     <use x=\"685.001953125\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "     <use x=\"712.78515625\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "     <use x=\"751.994140625\" xlink:href=\"#BitstreamVeraSans-Roman-75\"/>\n",
        "     <use x=\"815.373046875\" xlink:href=\"#BitstreamVeraSans-Roman-64\"/>\n",
        "     <use x=\"878.849609375\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"940.373046875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"972.16015625\" xlink:href=\"#BitstreamVeraSans-Roman-64\"/>\n",
        "     <use x=\"1035.63671875\" xlink:href=\"#BitstreamVeraSans-Roman-69\"/>\n",
        "     <use x=\"1063.41992188\" xlink:href=\"#BitstreamVeraSans-Roman-66\"/>\n",
        "     <use x=\"1098.625\" xlink:href=\"#BitstreamVeraSans-Roman-66\"/>\n",
        "     <use x=\"1133.83007812\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"1195.35351562\" xlink:href=\"#BitstreamVeraSans-Roman-72\"/>\n",
        "     <use x=\"1234.21679688\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"1295.74023438\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     <use x=\"1359.11914062\" xlink:href=\"#BitstreamVeraSans-Roman-63\"/>\n",
        "     <use x=\"1414.09960938\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"1475.62304688\" xlink:href=\"#BitstreamVeraSans-Roman-73\"/>\n",
        "     <use x=\"1527.72265625\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"1559.50976562\" xlink:href=\"#BitstreamVeraSans-Roman-62\"/>\n",
        "     <use x=\"1622.98632812\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"1684.50976562\" xlink:href=\"#BitstreamVeraSans-Roman-74\"/>\n",
        "     <use x=\"1723.71875\" xlink:href=\"#BitstreamVeraSans-Roman-77\"/>\n",
        "     <use x=\"1805.50585938\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"1867.02929688\" xlink:href=\"#BitstreamVeraSans-Roman-65\"/>\n",
        "     <use x=\"1928.55273438\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     <use x=\"1991.93164062\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"2023.71875\" xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "     <use x=\"2122.59570312\" xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "     <use x=\"2186.21875\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"2218.00585938\" xlink:href=\"#BitstreamVeraSans-Roman-61\"/>\n",
        "     <use x=\"2279.28515625\" xlink:href=\"#BitstreamVeraSans-Roman-6e\"/>\n",
        "     <use x=\"2342.6640625\" xlink:href=\"#BitstreamVeraSans-Roman-64\"/>\n",
        "     <use x=\"2406.140625\" xlink:href=\"#BitstreamVeraSans-Roman-20\"/>\n",
        "     <use x=\"2437.92773438\" xlink:href=\"#BitstreamVeraSans-Roman-57\"/>\n",
        "     <use x=\"2536.8046875\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p1337319c54\">\n",
        "   <rect height=\"495.36\" width=\"743.04\" x=\"54.5659375\" y=\"22.2299375\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x1058b0a10>"
       ]
      }
     ],
     "prompt_number": 32
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/GWFrames/README.md <==
GWFrames
========
Manipulate gravitational waveforms—changing frames, and so on.

The code in this project extends code written for the paper "[Angular
velocity of gravitational radiation from precessing binaries and the
corotating frame](http://arxiv.org/abs/1302.2919)", giving an explicit
implementation of the methods discussed in it.  The first commit of
this project is the last commit of the paper's project.

The license for using this software is basically open (see the LICENSE
file in this directory), though citations to the original paper are
appreciated, where relevant.  Also, if your work depends on features
found in this module that have not been described in a separate
publication of mine, I would appreciate the opportunity to be a
coauthor.

Note that this code is not optimized.  In many cases, obvious
optimizations were rejected in favor of clearer or simpler code, or
code that simply reflected the discussion in the paper more directly.
The code is generally more than fast enough for interactive use on
individual waveforms, but there is plenty of room for improvement.  In
particular, rotations may be painfully slow for large data sets.


Build requirements
==================
To build just the C++ code:
* C++ compiler
* [GNU Scientific Library](http://www.gnu.org/software/gsl/), built as a shared library

To use the optional—but highly recommended—Python interface:
* [SWIG](http://www.swig.org/) v3.0 or greater
* [HDF5](http://www.hdfgroup.org/HDF5/) v1.8.10 or greater, built as a shared library with development headers (libhdf5-dev or similar)
* [FFTW](http://www.fftw.org/) v3.2 or greater, built as a shared library

And, of course, python and a few of its goodies, for which I cannot
recommend [anaconda](http://continuum.io/downloads) highly enough --
it makes installation and maintenance of the python software stack
vastly easier.
* [Python](http://www.python.org/getit/) v2.7.4 or greater (untested on `python3`+), with development headers (python-dev or similar)
* [NumPy](http://www.numpy.org/) v1.7 or greater (`conda install numpy`)
* [Matplotlib](http://matplotlib.org/) v1.2 or greater (`conda install matplotlib`)
* [h5py](http://code.google.com/p/h5py/) v2.1 or greater (`conda install h5py`)
* [IPython](http://ipython.org/) v2.0 or greater, with notebook (`conda install ipython`)

All of the above are reasonably standard, and can be installed easily
through package managers such as apt and homebrew.  The notebook
interface for IPython provides an environment much like the
Mathematica notebook interface.  The examples are provided in a
notebook (`.ipynb`) file.


Getting started
===============
The first step is to clone the git repo and its submodules:
```
git clone https://github.com/moble/GWFrames.git
cd GWFrames
git submodule init
git submodule update
```

The code is mostly in the form of C++, for speed.  All functions are
provided in the `GWFrames` namespace.  The interface is reasonably
straightforward, and can easily be included into and compiled with
other code.  Look for examples of how to do this in the `C++Example`
directory.  (See below for a few more details.)

However, it is mostly intended to be used through the interface to
python.  With the above-listed requirements, build the code and
install to the user directory.  To do this, run `make` or

    python setup.py install --user

After this, you should be able to start a new python session (in any
directory) and `import GWFrames`, which is the basic module provided
by this code.  The primary objects are `Quaternion` and `Waveform`
objects, with various methods defined for each.  An IPython notebook
in the `Docs` directory contains extensive examples, following the
outline of the paper.  To use it, run

    ipython notebook Docs/AngVelOfGravRadFromPrecessingBinaries_CorotatingFrame.ipynb --pylab

Alternatively, this code may be used directly through its C++
interface.  A simple example is provided in the `C++Example`
directory, along with the Makefiles needed to build all the necessary
code.  If it does not compile easily, make sure the various paths in
_both_ Makefiles are set properly.

Detailed documentation of most functions may be found through python's
`help` function, or by running `make` in the `Docs` subdirectory, and
reading `Docs/html/index.html`.


Contributions
=============
The code is primarily written by me (Mike Boyle).  Dan Hemberger
helped by porting some of my older code from
[Triton](https://github.com/moble/Triton) to perform noise-weighted
overlap calculations, and with numerous bug reports and helpful
suggestions.  Serguei Ossokine also helped substantially by
cross-checking the post-Newtonian formulas and results.

Other contributions are entirely welcome.  The preferred method is via
github's excellent interface.  If you have a bug report, just go to
the [issues](https://github.com/moble/GWFrames/issues) page for this
repo, check for related issues, and if this is new click "New Issue".
If you want to contribute code, it is easiest for everyone if you use
the [fork & pull method described here]
(https://help.github.com/articles/using-pull-requests).


==> anc/GWFrames/ToDo.txt <==
-*- mode: outline; -*-


* Fix issue of ell in multiplication


* Make sure the ell values in BMSTransform and MoreschiIteration are consistent


* Clarify signs in the fixed-point iteration method


* Try to get the iterations working


* Rethink choices about time.  Should I be conflating the boost and translation?


* Sort out convention for whether or not to include time in supertranslation


* Try out the Moreschi method with
** pure boost
** pure translation
** pure supertranslation
** random BMS transformation


* Do I really need to use OneOverK everywhere, or could I derive v?


* Deal more carefully with multiplication/division and filtering modes
** Rewrite constructors to require explicit sizes


* Compare time-interpolation using modes of spherical harmonics, rather than values on grid points


* Redo boosts
** Check sign choices
** Derive the conformal factor independently of Frolov


* Clarify the tetrad conventions


* Re-derive Wigner D functions
** Expand polynomial differently for |R_a|<|R_b|
** Check cases R_a and R_b
** Implement in the code
** Add bounds checks for ell to all relevant higher-level functions


* Understand supertranslation behaviors of various spacetimes
** PN
** Our numerical simulations
*** CF
*** SKS
** Will's unholy union of PN and NR


* Implement mass-centering algorithm
** Test on mass-centered Schwarzschild
** Test on mass-offset Schwarzschild
** Test on boosted mass-centered Schwarzschild
** Test on boosted mass-offset Schwarzschild


* Make some variable names uniform
** alpha = rapidity
** beta = speed (in units of c)
** gamma = Lorentz factor
** delta = supertranslation
** kappa = spin coefficient [probably unused]
** K or Kappa = conformal factor





* Rewrite Waveform class in terms of Modes objects
** Think carefully about what information each object should have

